Double parton scattering singularities in two-loop gluon-fusion amplitudes

Gluon fusion to two massive colour singlets can develop a double parton scattering (DPS) singularity as $p_T\to0$: each gluon splits, and its daughters fuse pairwise. We determine two-loop logarithms using a common kernel and derive finite matching functions analytically for gluon and quark splittings. Normalised to one loop, the cubic coefficient changes sign between channels. Complete $gg\to HH$, $gg\to AA$ and $gg\to ZZ$ amplitudes confirm the predicted colour, helicity and parity dependence and phase. The kernel gives leading DPS logarithms for other pairs with this DPS configuration.

==> anc/CITATION.cff <==
cff-version: 1.2.0
message: >-
  Please cite this repository when using its code or data, and cite the
  accompanying research article when its bibliographic record is available.
  This citation describes the reproducibility package, not a separate paper.
type: software
title: Double parton scattering singularities in two-loop gluon-fusion amplitudes
authors:
  - family-names: Bhattacharya
    given-names: Arunima
repository-code: https://github.com/abhattacharya1992/two-loop-dps-prl
abstract: >-
  Reproducible code, retained numerical data and validation checks for
  leading two-loop double-parton-scattering logarithms and finite matching
  in scalar, pseudoscalar and massless-quark-loop vector-boson pair amplitudes.
keywords:
  - QCD
  - scattering amplitudes
  - double parton scattering
  - reproducibility


==> anc/LICENSE <==
BSD 3-Clause License

Copyright (c) 2026, Arunima Bhattacharya

Redistribution and use in source and binary forms, with or without
modification, are permitted provided that the following conditions are met:

1. Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.

2. Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.

3. Neither the name of the copyright holder nor the names of its
   contributors may be used to endorse or promote products derived from
   this software without specific prior written permission.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE
FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL
DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR
SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER
CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY,
OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

This licence covers the code in common/, paper2/ and checks/. The numerical
data, tables and figures in those folders are licensed under the Creative
Commons Attribution 4.0 International licence (CC BY 4.0,
https://creativecommons.org/licenses/by/4.0/). Third-party files retain their own licences and copyright notices.
The BSD and CC BY 4.0 licences above do not apply to them.
The published inputs of other authors remain subject to their original terms.


==> anc/Makefile <==
# One PRL Letter and one Supplemental Material; tests run sequentially.
SHELL := /bin/bash
.SHELLFLAGS := -e -o pipefail -c
PY ?= python3
.NOTPARALLEL:
.PHONY: help threshold independent-checks test build archive

help:
	@printf '%s\n' 'make threshold: earlier AA threshold coefficients vs PRL at x=1/2' \
	 'make test: all included stored-data tests and bounded Stage 1/2 checks' \
	 'make build: regenerate tables, figures, Letter and Supplement' \
	 'make archive: build and validate isolated arXiv source package'

threshold:
	$(PY) checks/threshold_ggAA/check.py

independent-checks:
	@set -eu; d=$$(mktemp -d); trap 'rm -rf "$$d"' EXIT; \
	$(PY) checks/stage1_physics_20261113/verify_stage1.py --output "$$d/stage1.json"; \
	$(PY) checks/stage1_physics_20261113/test_stage1_guards.py --output "$$d/stage1-guards.json"; \
	$(PY) checks/stage2_novelty_20261113/verify_stage2.py --output "$$d/stage2.json"; \
	$(PY) checks/stage2_novelty_20261113/test_stage2_guards.py --output "$$d/stage2-guards.json"

test: threshold independent-checks pinch-checks
	$(PY) checks/blind_point_provenance.py
	$(PY) checks/test_boundary_coefficients.py
	$(MAKE) -C paper2/manuscript_prl test PY="$(PY)"
	$(MAKE) -C common/dps test PY="$(PY)"
	$(MAKE) -C paper2/hh test PY="$(PY)"
	$(MAKE) -C paper2/zz test PY="$(PY)"
	$(MAKE) -C paper2/n4 test PY="$(PY)"
	$(MAKE) -C paper2/kernel test PY="$(PY)"
	$(MAKE) -C paper2/r0 test PY="$(PY)"
	$(MAKE) -C paper2/unequal_virtuality test PY="$(PY)"
	$(MAKE) -C paper2/unequal_virtuality verify PY="$(PY)"

build:
	$(MAKE) -C paper2/manuscript_prl PY="$(PY)"

archive: build
	$(PY) paper2/manuscript_prl/make_arxiv.py --check

.PHONY: pinch-checks
pinch-checks:
	$(MAKE) -C paper2/manuscript_prl figure PY="$(PY)"
	$(PY) -m unittest discover -s paper2/manuscript_prl -p 'test_make_tables.py' -v
	$(MAKE) -C checks/pinch_regions check PY="$(PY)"


==> anc/README.md <==
# Double Parton Scattering Singularities in Two-Loop Gluon-Fusion Amplitudes

This repository contains the source code, numerical results and validation tools accompanying the manuscript:

**Double parton scattering singularities in two-loop gluon-fusion amplitudes**

The study investigates the leading double parton scattering (DPS) singularity in two-loop gluon-fusion amplitudes with massive colour-singlet final states. It analyses the logarithmic structure, finite matching coefficients and their dependence on colour, helicity and parity.

The calculations cover three QCD processes:

- $gg \to HH$: scalar pair production
- $gg \to AA$: pseudoscalar pair production
- $gg \to ZZ$: vector boson pair production through massless quark loops

The analysis also includes comparisons with planar $\mathcal N=4$ super Yang–Mills amplitudes and conditional predictions for the leading three-loop logarithms.

## Scientific results

The main results are:

1. The two-loop logarithmic structure of the leading DPS contribution, obtained using renormalisation group evolution and an analysis of the relevant momentum regions.
2. Finite matching coefficients $r_0(x)$ for gluon and quark splittings, tested against two-loop amplitudes.
3. Analytic helicity and parity relations for the rational contributions to the gluon-splitting coefficient.
4. Numerical tests of the predicted logarithms and finite terms in $gg\to HH$, $gg\to AA$ and $gg\to ZZ$.
5. Comparisons with known planar $\mathcal N=4$ amplitude results through five loops.
6. Conditional constraints on the leading logarithmic coefficients of three-loop QCD amplitudes.

The complete classification of pinched surfaces and matching onto renormalised operators remain open. The three-loop results depend on the additional boundary conditions specified in the manuscript.

## Repository structure

| Directory | Contents |
|---|---|
| `paper2/manuscript_prl/` | Letter, Supplemental Material, figures, tables, bibliography and arXiv source package |
| `paper2/_build/` | Scripts required to generate manuscript tables and figures |
| `common/dps/` | Shared DPS calculations, numerical data and fitting procedures |
| `paper2/hh/` | Scalar pair amplitude analysis and validation |
| `paper2/zz/` | Vector boson pair amplitude analysis and validation |
| `paper2/r0/` | Finite matching coefficients and region calculations |
| `paper2/kernel/` | One-loop DPS kernel and boundary analysis |
| `paper2/n4/` | Planar $\mathcal N=4$ amplitude comparisons |
| `checks/` | Independent analytical and numerical validation |
| `checks/threshold_ggAA/` | Comparison with the published pseudoscalar threshold expansion |
| `checks/pinch_regions/` | Exact scalar-pinch identities and bounded checks on supplied momentum-region data |
| `common/aa_source/` | Published pseudoscalar amplitude evaluator and input checksums, retained as a shared dependency |

The repository contains one manuscript and its Supplemental Material. Earlier manuscript versions and unrelated development files are not included.

## Requirements

The Python dependencies are provided in `requirements-pinned.txt`.

The package uses Python 3.12, NumPy, SciPy, SymPy, mpmath and Matplotlib.

Manuscript compilation additionally requires:

- GNU Make and Bash
- pdfLaTeX and BibTeX
- REVTeX 4.2
- TikZ-Feynman

### Installation

```bash
git clone https://github.com/abhattacharya1992/two-loop-dps-prl.git

cd two-loop-dps-prl

python3 -m venv .venv
source .venv/bin/activate

python -m pip install -r requirements-pinned.txt
```

## Reproducing the results

### 1. Scientific validation

Run the complete included test suite:

```bash
make test
```

This runs the shared QCD analyses, independent Stage 1 and Stage 2 checks, threshold comparisons, planar $\mathcal N=4$ checks, and the kernel and finite matching tests.

The default tests use the numerical data included in this repository. They verify the published analysis, the algebraic relations, the fitting procedures and the consistency of the stored results.

Some tests requiring externally supplied full-amplitude inputs are excluded or skipped. A successful default test does not constitute a new evaluation of every original two-loop amplitude.

### 2. Independent threshold validation

The DPS predictions are checked against the earlier pseudoscalar threshold calculation:

A. Bhattacharya, *Two-loop $gg\to AA$ amplitudes near threshold and the double parton scattering singularity*, [arXiv:2610.19024](https://arxiv.org/abs/2610.19024).

Run:

```bash
make threshold
```

The checker verifies seven coefficients symbolically at $x=1/2$, including the one-loop DPS terms, the two-loop logarithmic coefficients and the single logarithm after the infrared subtraction scheme conversion.

It also verifies the scalar-to-pseudoscalar helicity-weight ratio $9/7$.

This provides a consistency check between the threshold and forward-limit analyses of the same underlying amplitude. It does not reproduce the complete threshold expansion through $\beta_A^6$, which belongs to the earlier paper.

### 3. Manuscript reproduction

Regenerate the tables, figures and PDFs:

```bash
make build
```

The resulting documents are:

- `paper2/manuscript_prl/letter.pdf`
- `paper2/manuscript_prl/supplement.pdf`

To generate and independently compile the arXiv source package:

```bash
make archive
```

The archive is written to:

`paper2/manuscript_prl/release/PRL_DPS_arxiv_sources.tar.gz`

The **arXiv archive includes the Letter and Supplemental Material source files at its top level**, together with an `anc/` directory containing the tracked scientific code, stored amplitude points, numerical results, tests and provenance documentation. The originating Git commit is recorded in `anc/README_ANCILLARY.txt`. Published third-party full-amplitude expressions are not redistributed here.

Ancillary packaging requires tracked inputs to match the current Git commit. During editing, use `make build`, or check compilation without ancillary data using `python3 paper2/manuscript_prl/make_arxiv.py --check --no-anc`. Commit the final changes before running `make archive`. Some numerical tests regenerate tracked outputs; inspect them and restore only verified by-products before packaging.

The manuscript's canonical LaTeX sources are `letter.tex` and `supplement.tex` in `paper2/manuscript_prl/`.

## Blind-point provenance

The HH and ZZ independent-velocity point data are copied without modification from their source repository. Their exact Git blob identities can be checked using:

    python3 checks/blind_point_provenance.py

This verifies the source data rather than recalculating the external two-loop amplitudes. See [blind-point provenance](checks/BLIND_POINTS.md).

## Further validation

The repository retains the relevant amplitude evaluation and region calculation tools. More extensive tests require the original external inputs.

**Pseudoscalar amplitudes:** The published two-loop inputs are available through [arXiv:1909.08993](https://arxiv.org/abs/1909.08993). Their input manifests and relevant evaluation code are included under `common/aa_source/`.

**Scalar amplitudes:** The two-loop $gg\to HH$ expressions are associated with [arXiv:1809.05388](https://arxiv.org/abs/1809.05388). To obtain and test them:

```bash
make -C paper2/hh fetch
make -C paper2/hh test-full
```

**Vector boson amplitudes:** Fresh $gg\to ZZ$ evaluations require the original VVamp inputs. Instructions for obtaining, checking and compiling them are provided in `paper2/zz/README.md`.

**Finite matching and regions:** The stored Laurent coefficients and related checks are included. Recomputing the underlying region integrals is a separate calculation documented in `paper2/r0/theory/Makefile`.

**Planar $\mathcal N=4$:** The repository includes comparisons against published amplitude coefficients. Instructions for checks using the primary multi-Regge input data are provided in `paper2/n4/README.md`.

## Reproducibility and scope

The included tests distinguish analytical identities, numerical comparisons with retained data, and calculations requiring external amplitude inputs.

Agreement with the retained numerical results supports the stated relations within their tested kinematic ranges. It does not independently establish the completeness of the region analysis or an all-order factorisation theorem.

The three-loop logarithmic coefficients are predictions within the boundary assumptions described in the Letter and Supplemental Material.

Some validation scripts regenerate local numerical records. Inspect `git status` after running tests before committing generated changes.

## License

The repository is distributed under the terms specified in `LICENSE` and `common/aa_source/LICENSE`. Third-party inputs remain subject to their respective licenses.

## Acknowledgments

See the manuscript.


==> anc/README_ANCILLARY.txt <==
Ancillary files of this arXiv submission (the Letter and its Supplemental Material).

They are the files of the repository two-loop-dps-prl at commit 1259ee1fc9dedb42047cd3919f655713dd631f27:
the numerical inputs, scientific scripts, tables and reproducibility tests bundled
with the publication; external published amplitude inputs and the original momentum
region-selection scan are documented but not fully regenerated by these files.

Not repeated here: the files at the top level of this arXiv source, which are the files of
paper2/manuscript_prl/ with the same relative paths (letter.tex, supplement.tex, the tables
and figures they include, the .bib and .bbl files). To rebuild the manuscripts, copy them
into anc/paper2/manuscript_prl/. The PDFs are not included; arXiv builds them.

Requirements: requirements-pinned.txt. Tests: run 'make test' in this directory (README.md).


==> anc/checks/BLIND_POINTS.md <==
# Blind-velocity data provenance

The two-loop DPS finite matching coefficient was identified using the main scan velocities. Its independent blind tests use beta = 1/10 and 4/5 (gg -> HH), and beta = 4/5 (gg -> ZZ).

## Source

The 32 HH input files in paper2/r0/data/points_hh and the 9 ZZ input files in paper2/r0/data/points_zz are byte-identical to the files in abhattacharya1992/DPS_papers, branch review/prl-physics-revision, commit b56dcd8f092f6b721bced03d3bcfbb617c14dab1. The two saved results and three extraction/source scripts are also identical. The Git object SHA-1 digests for all 46 files are in blind_points_manifest.json.

From the project root, check the recorded sources and rerun the fits:

    python3 checks/blind_point_provenance.py
    make -C paper2/r0 test

These operations verify byte-level origin and re-extract r0 from stored points. They do not independently regenerate the original loop amplitudes.

## Fresh input generation

HH points can be regenerated with paper2/r0/data/run_hh_new_velocities.py, which uses paper2/hh/hh_two_loop/scan_colour_scale.py, after obtaining/checking published input expressions from arXiv:1809.05388 (see paper2/hh/README.md). Work in a fresh copy to preserve committed points; the driver accepts --recompute to bypass its cache.

ZZ points require the external VVamp inputs and their translation/compilation (see paper2/zz/README.md). The generator paper2/zz/scripts/zz_points.py was used at beta = 4/5, delta = 10^(-k) with k = 4,...,12 and 30+5k digits. Extract using paper2/r0/data/blind_test_zz.py. HH extracts with paper2/r0/data/blind_test_hh.py.

No expensive fresh original-amplitude evaluation was performed solely to create this provenance record.


==> anc/checks/README_ZZ_CA_MAPPING.md <==
# Regenerating the ZZ crossed-master mapping check

`check_zz_ca_mapping.py` identifies the two crossed nonplanar master families
from six weight-four coefficients of the published bare and finite FORM exports.
It does not use a finite C++ amplitude value to choose the mapping.

## Retained evidence and fresh evaluation

The compact result is
`paper2/zz/scripts/fixtures/nonplanar_weight4_residues.json`.
The default test suite compares its six retained coefficients, rejects the
interchanged mapping, and rejects incomplete or nonfinite records:

```bash
python3 paper2/zz/scripts/test_master_families.py
```

That test rechecks the retained result. To regenerate the coefficients from the
published expressions, obtain these two checksum-pinned files in
`paper2/zz/inputs/`:

- `gg_Aj_A-1.0.inc.gz`
- `gg_Aj_A_qT-1.0.inc.gz`

The checker validates both files against `paper2/zz/inputs/SHA256SUMS` before
evaluating them. The files are external inputs; they are not redistributed here.
See the input instructions in `paper2/zz/README.md`.

The restoration was also validated on 15 November 2026 by downloading those
published expressions, checking both hashes, and evaluating all six comparisons
with the restored reader. All comparisons passed and the interchanged mapping
was rejected; the regenerated coefficients agree with the retained fixture at
every serialized digit. The fresh result and compiler/library provenance are in
[`results/zz_ca_mapping_20261115.json`](results/zz_ca_mapping_20261115.json).
Its local directory prefixes are normalized, as documented in that record.

The native calculation additionally requires a C++17 compiler, GiNaC and CLN
development files, and Linux `ldd`. On Debian or Ubuntu, `libginac-dev` supplies
the GiNaC headers and pulls in the CLN development dependency. Python requirements
are listed in the repository's `requirements-pinned.txt`.

From the repository root, use a fresh working directory:

```bash
validation_dir=$(mktemp -d)
python3 checks/check_zz_ca_mapping.py \
  --finite paper2/zz/inputs/gg_Aj_A_qT-1.0.inc.gz \
  --bare paper2/zz/inputs/gg_Aj_A-1.0.inc.gz \
  --work "$validation_dir/run" \
  --output "$validation_dir/zz_ca_mapping.json"
```

The default installation prefix is `/usr`, with libraries under
`lib/x86_64-linux-gnu`; `--prefix` selects an equivalent installation in another
prefix. The output records source, executable and shared-library hashes,
compiler details, precision settings, all six comparisons, and rejection of the
interchanged mapping. The `--work` path must not already exist.

## Native parser integrity checks

The parser checks can run without the large published amplitude expressions:

```bash
make -C paper2/zz native-parser-test
```

This target compiles the reader in a temporary directory and removes the build
after the checks. `CXX`, `CPPFLAGS`, `CXXFLAGS` and `LDFLAGS` select a compiler or
library installation when needed.

They test operator precedence, exact division at the requested precision,
complex values, inverse colour powers, function arities, malformed input,
unsupported functions, and singular denominators.

## Restored source provenance

The native parser and its integrity tests are restored byte-for-byte from
`abhattacharya1992/DPS_papers` at commit
`65efa9a70c73d56aa3f55cc612e3d412603d63f5`:

| File | Git blob SHA-1 |
| --- | --- |
| `checks/native_form.cpp` | `b16c9138cc64034b954e2ea591a64e050ce2f126` |
| `checks/test_native_form.py` | `93ba6e0c3b8b11239ea334ff319a7bfb6a23052a` |

The small `libraries()` function from that commit's
`checks/regenerate_native_pairs.py` is retained directly in
`check_zz_ca_mapping.py`. The full HH/AA regeneration driver is not a dependency
of this ZZ check. This restoration adds the missing execution dependencies;
it does not change the stored residue values or the master-family assignment.


==> anc/checks/blind_point_provenance.py <==
#!/usr/bin/env python3
"""Validate retained blind-input provenance against Git blob hashes."""
import hashlib
import json
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]

def blob_hash(data):
    return hashlib.sha1(b'blob ' + str(len(data)).encode('ascii') + b'\0' + data).hexdigest()

def main():
    manifest = json.loads((ROOT / 'checks/blind_points_manifest.json').read_text())
    assert manifest['hash_algorithm'] == 'git-blob-sha1'
    assert len(manifest['files']) == 46
    hh = zz = 0
    for path, sha in manifest['files'].items():
        file = ROOT / path
        assert file.is_file(), f'Absent: {path}'
        assert blob_hash(file.read_bytes()) == sha, f'Unexpected changes: {path}'
        hh += '/points_hh/' in path
        zz += '/points_zz/' in path
    assert (hh, zz) == (32, 9)
    print('PASS: 32 HH and 9 ZZ blind points, and 5 source/results files, match upstream Git blobs')
    print('SCOPE: no new calculation from original external amplitudes')

if __name__ == '__main__':
    main()


==> anc/checks/blind_points_manifest.json <==
{
  "source_repo": "abhattacharya1992/DPS_papers",
  "source_branch": "review/prl-physics-revision",
  "source_commit": "b56dcd8f092f6b721bced03d3bcfbb617c14dab1",
  "hash_algorithm": "git-blob-sha1",
  "scope": "Verifies source identity, not raw-amplitude recomputation",
  "files": {
    "paper2/r0/data/blind_test_hh.json": "7d5356b961d51bba0fedeba0d570b57465e7282e",
    "paper2/r0/data/blind_test_hh.py": "573354d5ac0117eaefd86582e721c0ed694a1325",
    "paper2/r0/data/blind_test_zz.json": "22e20e8cf7398dfc18e7406f9e694b027747b1f4",
    "paper2/r0/data/blind_test_zz.py": "052b4d51f80a75c8318a56f9c5616f6be9a59fc1",
    "paper2/r0/data/points_hh/g1_b1o10_d10_p60.json": "4672b2443f9fdbe3d4bee23dbd446b2bcc3f5aa2",
    "paper2/r0/data/points_hh/g1_b1o10_d11_p63.json": "c07e8aa9070911f772c512937904023fcbac5ee4",
    "paper2/r0/data/points_hh/g1_b1o10_d4_p42.json": "e998aa36fdbe01340b6ff820110ead44166a24aa",
    "paper2/r0/data/points_hh/g1_b1o10_d5_p45.json": "aa50266da2cd986d724bfc644fc05ce13b0bd2fe",
    "paper2/r0/data/points_hh/g1_b1o10_d6_p48.json": "81bd65579e0d7080528723e1e45099b2b6166e48",
    "paper2/r0/data/points_hh/g1_b1o10_d7_p51.json": "d7c2ee2a9f434405f34539ef9f587b3a92dc911f",
    "paper2/r0/data/points_hh/g1_b1o10_d8_p54.json": "2a6da718d1f965ff1498c686d626d704e4b404a2",
    "paper2/r0/data/points_hh/g1_b1o10_d9_p57.json": "75e800bafd24b223d609e2dfe96269ebae4648a7",
    "paper2/r0/data/points_hh/g1_b4o5_d10_p60.json": "06522d9818e5f3b6f580a7bbc18901a2e44b4bb3",
    "paper2/r0/data/points_hh/g1_b4o5_d11_p63.json": "067a6c262636b6e2a97d710181cbfb73ace4fb6f",
    "paper2/r0/data/points_hh/g1_b4o5_d4_p42.json": "bb706cf6bbef5c4ce6699852a41829cfd31d7cbe",
    "paper2/r0/data/points_hh/g1_b4o5_d5_p45.json": "c76598c4a282f18dec5b78e8784c47b91c43f7c0",
    "paper2/r0/data/points_hh/g1_b4o5_d6_p48.json": "ca6d64ed6ce308861d348ebdf45ca43993b62f0e",
    "paper2/r0/data/points_hh/g1_b4o5_d7_p51.json": "2e273b9c669feb2d35c1d1524feecbc0bc49396e",
    "paper2/r0/data/points_hh/g1_b4o5_d8_p54.json": "6887fdf3f4986c31d926eda70667778bffe04fff",
    "paper2/r0/data/points_hh/g1_b4o5_d9_p57.json": "a671da5b46165380267ed2d4496f682be518837a",
    "paper2/r0/data/points_hh/g2_b1o10_d10_p60.json": "e0d267ad3cc246419a165e838c65a4a63b3cdf66",
    "paper2/r0/data/points_hh/g2_b1o10_d11_p63.json": "3fb360dd1d82785df45d886209f526a58862eb6f",
    "paper2/r0/data/points_hh/g2_b1o10_d4_p42.json": "fc051b032a765a53f92d3476a22fb7e7931ff3c4",
    "paper2/r0/data/points_hh/g2_b1o10_d5_p45.json": "8ed46d86407313df712ea533bb737a9b14774fb3",
    "paper2/r0/data/points_hh/g2_b1o10_d6_p48.json": "6079240441f8524af703db7e3fd081b571ff7015",
    "paper2/r0/data/points_hh/g2_b1o10_d7_p51.json": "642ce1748bea5fbca652bee96d71a153da97e711",
    "paper2/r0/data/points_hh/g2_b1o10_d8_p54.json": "a5b49a0b580ef1bd768006900b363ca2998dff30",
    "paper2/r0/data/points_hh/g2_b1o10_d9_p57.json": "bbdf423b115fccb1b1e2c00fcad4ed2ca0e34b9a",
    "paper2/r0/data/points_hh/g2_b4o5_d10_p60.json": "799d44d7dc8778f73a4c0e32790a24e650d50a46",
    "paper2/r0/data/points_hh/g2_b4o5_d11_p63.json": "caee1d08e83d18de53973bd3efe9a752612ab61c",
    "paper2/r0/data/points_hh/g2_b4o5_d4_p42.json": "70f4dce79b4546f715c054104901d01a5f7b9fdc",
    "paper2/r0/data/points_hh/g2_b4o5_d5_p45.json": "e0daf6885c92cfe61305c1e94be82793ab0ec9d8",
    "paper2/r0/data/points_hh/g2_b4o5_d6_p48.json": "a8a8a27021ace63f29705ac1dc03931200ff5307",
    "paper2/r0/data/points_hh/g2_b4o5_d7_p51.json": "e95e0987bb632838d5a3667fdc627b399035c12f",
    "paper2/r0/data/points_hh/g2_b4o5_d8_p54.json": "b545900d6d2ad6c39bd5188e28f5aa149b65de46",
    "paper2/r0/data/points_hh/g2_b4o5_d9_p57.json": "8fd34ec8d125ce334729683ecdf8f323b2e2b001",
    "paper2/r0/data/points_zz/zz_b4o5_d10_p80.json": "554e059bc03bf1d5de7a21205adebcb2995565dd",
    "paper2/r0/data/points_zz/zz_b4o5_d11_p85.json": "cb828e2cf048ae03cf6815c8715e930cce2af40d",
    "paper2/r0/data/points_zz/zz_b4o5_d12_p90.json": "96066678caccd4597111d405bc03620890007b03",
    "paper2/r0/data/points_zz/zz_b4o5_d4_p50.json": "02bcfa77459256ae96d6e50baf11026aa82a06e0",
    "paper2/r0/data/points_zz/zz_b4o5_d5_p55.json": "5dcd68abc8ac2c7dbed4c74df1b42cb58b722ad0",
    "paper2/r0/data/points_zz/zz_b4o5_d6_p60.json": "b16ebd65771a8166bbcd14ceb4cc830198754d37",
    "paper2/r0/data/points_zz/zz_b4o5_d7_p65.json": "4caa12d0a3a9b6b0beddd359b0245ab8d9bab4b4",
    "paper2/r0/data/points_zz/zz_b4o5_d8_p70.json": "030c3506ed8402dcd17cbec904d2dbe601500104",
    "paper2/r0/data/points_zz/zz_b4o5_d9_p75.json": "14d6977e7598832636bbde8bfba210d7d0affc08",
    "paper2/r0/data/run_hh_new_velocities.py": "33adc1bf0ffb5fbcb7f17c5f7ef188dea78bfa96"
  }
}


==> anc/checks/check_zz_ca_mapping.py <==
"""Determine the crossed nonplanar labels from bare weight-four residues.

No finite C++ amplitude is used. The bare export defines INT=(Ceps/2)^2
times M at epsilon=0, hence the coefficient of a nonplanar M[...,4] in
the finite export equals one quarter of the bare epsilon^-4 residue.
The one-loop amplitude and its counterterms contain no nonplanar masters.
"""
import argparse
import gzip
import hashlib
import json
from pathlib import Path
import re
import subprocess
import sys

import mpmath as mp

ROOT=Path(__file__).resolve().parents[1]
sys.path.insert(0,str(ROOT/'paper2/zz/scripts'))
from formeval import letters
from ggvv import GGVV
from zz_master_families import FAMILY

REF=re.compile(r'M\(\s*(\w+)\s*,\s*(\d+)\s*,\s*(\d+)\s*\)')
BARE_REF=re.compile(r'INT\(\s*(\w+)\s*,\s*(\d+)\s*\)')
KINEMATICS=['15625','-2384.89727896833','6467.215561','625']

def libraries(executable):
    """Identify the native shared libraries recorded in the result provenance.

    Retained from DPS_papers/checks/regenerate_native_pairs.py at commit
    65efa9a70c73d56aa3f55cc612e3d412603d63f5, without its unrelated amplitude driver.
    """
    result=subprocess.run(['ldd',str(executable)],check=True,capture_output=True,text=True)
    paths=[Path(x) for x in re.findall(r'(/[^\s]+)',result.stdout)]
    paths=[p.resolve() for p in paths if p.is_file()]
    if not all(any(name in p.name for p in paths) for name in ('ginac','cln')):
        raise ValueError('Native GiNaC/CLN shared libraries were not identified')
    return {'shared/'+p.name:p for p in paths}

def verify_mapping(mapping,proof):
    expected={(family,index) for family in ('MN13m','MN13cm') for index in (40,42,43)}
    rows=proof['finite_coefficients']
    if len(rows)!=len(expected) or {(r['family'],r['index']) for r in rows}!=expected:
        raise ValueError('Incomplete nonplanar residue comparison')
    bare={family+','+str(index) for family in ('N13x34','N13x34x12') for index in (40,42,43)}
    if set(proof['bare_residues_over_four'])!=bare:
        raise ValueError('Incomplete bare residue set')
    with mp.workdps(80):
        for row in proof['finite_coefficients']:
            family=mapping[row['family']]
            target=proof['bare_residues_over_four'][family+','+str(row['index'])]
            a,b=mp.mpc(*row['value']),mp.mpc(*target)
            deviation=abs(a-b)/max(1,abs(a))
            if not mp.isfinite(deviation) or deviation>mp.mpf(proof['tolerance']):
                raise ValueError(f"{row['family']},{row['index']}: bare residue disagrees with {family}: {mp.nstr(deviation,8)}")

def extract(path,name):
    found=False;lines=[]
    with gzip.open(path,'rt') as source:
        for line in source:
            head=re.match(r'^g \[(A\d+_A_\dl(?:_qT)?)\] =',line)
            if head:
                if found:break
                found=head.group(1)==name
            if found:lines.append(line)
    if not found:raise ValueError('Missing coefficient '+name)
    text=''.join(lines).split('=',1)[1]
    return text[:text.rindex(';')]

def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--finite',type=Path,required=True,help='original gg_Aj_A_qT-1.0.inc.gz')
    parser.add_argument('--bare',type=Path,required=True,help='original gg_Aj_A-1.0.inc.gz')
    parser.add_argument('--prefix',type=Path,default=Path('/usr'))
    parser.add_argument('--work',type=Path,required=True,help='new build/output directory')
    parser.add_argument('--output',type=Path,required=True)
    args=parser.parse_args();work=args.work.resolve()
    if work.exists():raise ValueError('Use a new work directory')
    hashes={n:h for h,n in (line.split() for line in (ROOT/'paper2/zz/inputs/SHA256SUMS').read_text().splitlines())}
    sha=lambda p:hashlib.sha256(p.read_bytes()).hexdigest()
    for path in (args.finite,args.bare):
        if hashes.get(path.name)!=sha(path):raise ValueError('Upstream input checksum mismatch: '+str(path))
    work.mkdir(parents=True)
    cpp=ROOT/'checks/native_form.cpp';exe=work/'native_form'
    prefix=args.prefix.resolve();lib=prefix/'lib/x86_64-linux-gnu'
    command=['g++','-O2','-std=c++17','-I'+str(prefix/'include'),str(cpp),
             '-L'+str(lib),'-Wl,-rpath,'+str(lib),'-lginac','-lcln','-o',str(exe)]
    subprocess.run(command,check=True)
    finite=extract(args.finite,'A1_A_2l_qT');bare=extract(args.bare,'A1_A_2l')
    finite_refs=sorted(set(REF.findall(finite)));bare_refs=sorted(set(BARE_REF.findall(bare)))
    fids={key:'M'+str(i) for i,key in enumerate(finite_refs)}
    bids={key:'J'+str(i) for i,key in enumerate(bare_refs)}
    fp=work/'finite.expression';bp=work/'bare.expression'
    fp.write_text(REF.sub(lambda m:fids[m.groups()],finite))
    bp.write_text(BARE_REF.sub(lambda m:bids[m.groups()],bare).replace('[','(').replace(']',')'))
    mp.mp.dps=160;s,t,a,b=map(mp.mpf,KINEMATICS)
    u,x,y,z=GGVV.variables(None,s,t,a,b)
    symbols=dict(letters(x,y,z),t=t,u=u,ma2=a,mb2=b,root=mp.sqrt((s-a-b)**2-4*a*b),Pi=mp.pi,i_=mp.j)
    pair=lambda v:[mp.nstr(mp.re(v),80),mp.nstr(mp.im(v),80)]
    kinetic=[[name,*pair(v)] for name,v in symbols.items()]
    counter=0
    def evaluate(expression,rows,digits):
        nonlocal counter
        path=work/f'symbols_{counter}.tsv';counter+=1
        path.write_text('\n'.join(' '.join(row) for row in rows)+'\n')
        result=subprocess.run([str(exe),str(expression),str(path),str(digits)],check=True,capture_output=True,text=True)
        terms={}
        for line in result.stdout.splitlines():
            ca,cf,r,i=line.split();key=int(ca),int(cf)
            if key in terms:raise ValueError('Duplicate native colour monomial')
            terms[key]=mp.mpc(r,i)
            if not mp.isfinite(terms[key]):raise ValueError('Nonfinite native coefficient')
        if not terms:raise ValueError('Empty native coefficient')
        return terms
    baseline=evaluate(fp,kinetic+[[fids[key],'0','0'] for key in finite_refs],80)
    rows=[];bare_values={}
    for index in (40,42,43):
        for family in ('MN13m','MN13cm'):
            active=(family,str(index),'4')
            unit=kinetic+[[fids[key],'1' if key==active else '0','0'] for key in finite_refs]
            value=evaluate(fp,unit,80).get((1,0),0)-baseline.get((1,0),0)
            rows.append({'family':family,'index':index,'value':pair(value)})
        for family in ('N13x34','N13x34x12'):
            values=[]
            for sign in (-1,1):
                eps=sign*mp.mpf('1e-25')
                unit=kinetic+[['d',mp.nstr(4-2*eps,160),'0']]
                unit += [[bids[key],'1' if key==(family,str(index)) else '0','0'] for key in bare_refs]
                terms=evaluate(bp,unit,160)
                values.append(eps**4*(terms.get((1,0),0)+terms.get((-1,0),0))/4)
            bare_values[family+','+str(index)]=pair(sum(values)/2)
            print('Derived bare residue',family,index,flush=True)
    proof={'decimal_inputs':KINEMATICS,'finite_coefficients':rows,'bare_residues_over_four':bare_values,
           'tolerance':'1e-45','bare_working_dps':160,'finite_working_dps':80,
           'symmetric_epsilon':'1e-25','method':'One quarter of the symmetric epsilon^-4 residue; the symmetric-limit error begins at epsilon^2',
           'scope':'Six nonplanar weight-four coefficients; no finite C++ amplitude values are used'}
    verify_mapping(FAMILY,proof)
    old=dict(FAMILY,MN13m='N13x34',MN13cm='N13x34x12')
    try:verify_mapping(old,proof)
    except ValueError:proof['old_mapping_rejected']=True
    else:raise ValueError('The old mapping unexpectedly passes the primary residue check')
    proof.update(passed=True,mapping=dict(FAMILY),
        hashes={str(p):sha(p) for p in (args.finite,args.bare,cpp,Path(__file__),ROOT/'paper2/zz/scripts/zz_master_families.py',exe)},
        library_hashes={name:sha(p) for name,p in libraries(exe).items()},
        compiler=subprocess.run(['g++','--version'],capture_output=True,text=True,check=True).stdout,
        compile_command=command)
    args.output.parent.mkdir(parents=True,exist_ok=True)
    args.output.write_text(json.dumps(proof,indent=2)+'\n')
    print('PASS: six primary residue comparisons; old mapping rejected',flush=True)

if __name__=='__main__':main()


==> anc/checks/collins_soper_kernel.json <==
{
 "arithmetic": "exact (rational numbers; zeta values symbolic)",
 "A1 invariant tensors": {
  "(8; 3, 3bar)": 1,
  "(8; 8, 8)": 2,
  "(3bar; 3, 8) for q -> q g": 1,
  "singlets of q qbar qbar q": 2,
  "singlets of four gluons": 8
 },
 "A2 integer basis against us_kit.py": {
  "sum_a t^a (x) t^a": "equal",
  "f^abc t^a (x) t^b (x) t^c": "equal",
  "d^abc t^a (x) t^b (x) t^c": "equal",
  "structure constants of the kit": 54,
  "nonzero d^abc of the kit": 58
 },
 "A3 charge conjugation": {
  "f^ABC": "even",
  "d^ABC": "odd"
 },
 "A4 the collinear tensor": {
  "Casimirs": {
   "fundamental": "4/3",
   "antifundamental": "4/3",
   "adjoint": "3"
  },
  "p = (C_a - C_k - C_kbar)/2": {
   "g -> q qbar (t^A)": "1/6",
   "g -> g g (f^ABC)": "-3/2",
   "g -> g g (d^ABC)": "-3/2",
   "singlet q qbar": "-4/3",
   "singlet g g": "-3"
  },
  "eigenvalues of invariant operators on the tensor": {
   "g -> q qbar (t^A)": {
    "P = T_k.T_kbar": "1/6",
    "P^2": "1/36",
    "T_k^a T_k^b T_kbar^b T_kbar^a": "5/18",
    "T_k^a T_k^b T_k^c T_kbar^c T_kbar^b T_kbar^a": "7/54",
    "f^abc T_k^a T_k^b T_kbar^c": "(i/2) C_A p = i*(1/4)"
   },
   "g -> g g (f^ABC)": {
    "P = T_k.T_kbar": "-3/2",
    "P^2": "9/4",
    "T_k^a T_k^b T_kbar^b T_kbar^a": "0",
    "T_k^a T_k^b T_k^c T_kbar^c T_kbar^b T_kbar^a": "-9/2",
    "f^abc T_k^a T_k^b T_kbar^c": "(i/2) C_A p = i*(-9/4)"
   },
   "g -> g g (d^ABC)": {
    "P = T_k.T_kbar": "-3/2",
    "P^2": "9/4",
    "T_k^a T_k^b T_kbar^b T_kbar^a": "0",
    "f^abc T_k^a T_k^b T_kbar^c": "(i/2) C_A p = i*(-9/4)"
   },
   "singlet q qbar": {
    "P = T_k.T_kbar": "-4/3",
    "P^2": "16/9",
    "T_k^a T_k^b T_kbar^b T_kbar^a": "-2/9",
    "T_k^a T_k^b T_k^c T_kbar^c T_kbar^b T_kbar^a": "-10/27",
    "f^abc T_k^a T_k^b T_kbar^c": "(i/2) C_A p = i*(-2)"
   },
   "singlet g g": {
    "P = T_k.T_kbar": "-3",
    "P^2": "9",
    "T_k^a T_k^b T_kbar^b T_kbar^a": "9/2",
    "T_k^a T_k^b T_k^c T_kbar^c T_kbar^b T_kbar^a": "0",
    "f^abc T_k^a T_k^b T_kbar^c": "(i/2) C_A p = i*(-9/2)"
   }
  },
  "d^abc T_k^a T_k^b T_kbar^c": {
   "on t^A": "(1/4)*(5/9) = 5/36, a number; (N^2-4)/(2N) p = 5/36",
   "on f^ABC": "(1/4)*(-9) d^ABC: maps f to d, not an eigenvector"
  }
 },
 "A5 four lines, g -> q qbar": {
  "<Phi|(T_k + T_r) = 0 and <Phi|(T_kbar + T_rbar) = 0": true,
  "T_k.T_kbar Psi = T_r.T_rbar Psi = p Psi": "1/6",
  "<D>/<1>": "-1/3 = -2p = Delta_C",
  "<D^2>/<1>": "10/9 = 4p^2 + 2 C_A p",
  "<D^2> - <D>^2": "1 = 2 C_A p",
  "Psi is an eigenvector of D": false,
  "matrix of D on the two singlets (columns: images)": {
   "delta_{k r} delta_{kbar rbar}": [
    "-1/3",
    "1"
   ],
   "delta_{k kbar} delta_{r rbar}": [
    "1",
    "-1/3"
   ]
  }
 },
 "A5 four lines, g -> g g": {
  "<Phi|(T_k + T_r) = 0 and <Phi|(T_kbar + T_rbar) = 0": true,
  "T_k.T_kbar Psi = T_r.T_rbar Psi = p Psi": "-3/2",
  "<D>/<1>": "3 = -2p = Delta_C",
  "<D^2>/<1>": "0 = 4p^2 + 2 C_A p",
  "<D^2> - <D>^2": "-9 = 2 C_A p",
  "Psi is an eigenvector of D": false
 },
 "A6 reduction with the vertex conditions": {
  "two exchanges": {
   "[k,kbar] before [k,kbar]": {
    "value on t^A (four lines, direct)": "1/36",
    "c_p": "0",
    "c_C": "0"
   },
   "[k,kbar] before [r,rbar]": {
    "value on t^A (four lines, direct)": "1/36",
    "c_p": "0",
    "c_C": "0"
   },
   "[k,kbar] before [k,r]": {
    "value on t^A (four lines, direct)": "-2/9",
    "c_p": "0",
    "c_C": "0"
   },
   "[k,kbar] before [kbar,rbar]": {
    "value on t^A (four lines, direct)": "-2/9",
    "c_p": "0",
    "c_C": "0"
   },
   "[k,kbar] before [k,rbar]": {
    "value on t^A (four lines, direct)": "-1/36",
    "c_p": "0",
    "c_C": "0"
   },
   "[k,kbar] before [kbar,r]": {
    "value on t^A (four lines, direct)": "-1/36",
    "c_p": "0",
    "c_C": "0"
   },
   "[r,rbar] before [k,kbar]": {
    "value on t^A (four lines, direct)": "1/36",
    "c_p": "0",
    "c_C": "0"
   },
   "[r,rbar] before [r,rbar]": {
    "value on t^A (four lines, direct)": "1/36",
    "c_p": "0",
    "c_C": "0"
   },
   "[r,rbar] before [k,r]": {
    "value on t^A (four lines, direct)": "-2/9",
    "c_p": "0",
    "c_C": "0"
   },
   "[r,rbar] before [kbar,rbar]": {
    "value on t^A (four lines, direct)": "-2/9",
    "c_p": "0",
    "c_C": "0"
   },
   "[r,rbar] before [k,rbar]": {
    "value on t^A (four lines, direct)": "-1/36",
    "c_p": "0",
    "c_C": "0"
   },
   "[r,rbar] before [kbar,r]": {
    "value on t^A (four lines, direct)": "-1/36",
    "c_p": "0",
    "c_C": "0"
   },
   "[k,r] before [k,kbar]": {
    "value on t^A (four lines, direct)": "1/36",
    "c_p": "1/2",
    "c_C": "0"
   },
   "[k,r] before [r,rbar]": {
    "value on t^A (four lines, direct)": "1/36",
    "c_p": "1/2",
    "c_C": "0"
   },
   "[k,r] before [k,r]": {
    "value on t^A (four lines, direct)": "16/9",
    "c_p": "0",
    "c_C": "0"
   },
   "[k,r] before [kbar,rbar]": {
    "value on t^A (four lines, direct)": "16/9",
    "c_p": "0",
    "c_C": "0"
   },
   "[k,r] before [k,rbar]": {
    "value on t^A (four lines, direct)": "-1/36",
    "c_p": "-1/2",
    "c_C": "0"
   },
   "[k,r] before [kbar,r]": {
    "value on t^A (four lines, direct)": "-1/36",
    "c_p": "-1/2",
    "c_C": "0"
   },
   "[kbar,rbar] before [k,kbar]": {
    "value on t^A (four lines, direct)": "1/36",
    "c_p": "1/2",
    "c_C": "0"
   },
   "[kbar,rbar] before [r,rbar]": {
    "value on t^A (four lines, direct)": "1/36",
    "c_p": "1/2",
    "c_C": "0"
   },
   "[kbar,rbar] before [k,r]": {
    "value on t^A (four lines, direct)": "16/9",
    "c_p": "0",
    "c_C": "0"
   },
   "[kbar,rbar] before [kbar,rbar]": {
    "value on t^A (four lines, direct)": "16/9",
    "c_p": "0",
    "c_C": "0"
   },
   "[kbar,rbar] before [k,rbar]": {
    "value on t^A (four lines, direct)": "-1/36",
    "c_p": "-1/2",
    "c_C": "0"
   },
   "[kbar,rbar] before [kbar,r]": {
    "value on t^A (four lines, direct)": "-1/36",
    "c_p": "-1/2",
    "c_C": "0"
   },
   "[k,rbar] before [k,kbar]": {
    "value on t^A (four lines, direct)": "-5/18",
    "c_p": "-1/2",
    "c_C": "0"
   },
   "[k,rbar] before [r,rbar]": {
    "value on t^A (four lines, direct)": "-5/18",
    "c_p": "-1/2",
    "c_C": "0"
   },
   "[k,rbar] before [k,r]": {
    "value on t^A (four lines, direct)": "2/9",
    "c_p": "0",
    "c_C": "0"
   },
   "[k,rbar] before [kbar,rbar]": {
    "value on t^A (four lines, direct)": "2/9",
    "c_p": "0",
    "c_C": "0"
   },
   "[k,rbar] before [k,rbar]": {
    "value on t^A (four lines, direct)": "5/18",
    "c_p": "1/2",
    "c_C": "0"
   },
   "[k,rbar] before [kbar,r]": {
    "value on t^A (four lines, direct)": "5/18",
    "c_p": "1/2",
    "c_C": "0"
   },
   "[kbar,r] before [k,kbar]": {
    "value on t^A (four lines, direct)": "-5/18",
    "c_p": "-1/2",
    "c_C": "0"
   },
   "[kbar,r] before [r,rbar]": {
    "value on t^A (four lines, direct)": "-5/18",
    "c_p": "-1/2",
    "c_C": "0"
   },
   "[kbar,r] before [k,r]": {
    "value on t^A (four lines, direct)": "2/9",
    "c_p": "0",
    "c_C": "0"
   },
   "[kbar,r] before [kbar,rbar]": {
    "value on t^A (four lines, direct)": "2/9",
    "c_p": "0",
    "c_C": "0"
   },
   "[kbar,r] before [k,rbar]": {
    "value on t^A (four lines, direct)": "5/18",
    "c_p": "1/2",
    "c_C": "0"
   },
   "[kbar,r] before [kbar,r]": {
    "value on t^A (four lines, direct)": "5/18",
    "c_p": "1/2",
    "c_C": "0"
   },
   "[k,kbar] twice, crossed": {
    "value on t^A (four lines, direct)": "5/18",
    "c_p": "1/2",
    "c_C": "0"
   },
   "[r,rbar] twice, crossed": {
    "value on t^A (four lines, direct)": "5/18",
    "c_p": "1/2",
    "c_C": "0"
   },
   "[k,r] twice, crossed": {
    "value on t^A (four lines, direct)": "-2/9",
    "c_p": "0",
    "c_C": "-1/2"
   },
   "[kbar,rbar] twice, crossed": {
    "value on t^A (four lines, direct)": "-2/9",
    "c_p": "0",
    "c_C": "-1/2"
   },
   "[k,rbar] twice, crossed": {
    "value on t^A (four lines, direct)": "1/36",
    "c_p": "0",
    "c_C": "0"
   },
   "[kbar,r] twice, crossed": {
    "value on t^A (four lines, direct)": "1/36",
    "c_p": "0",
    "c_C": "0"
   }
  },
  "colour factors of two exchanges": 42,
  "of which between the two transverse positions, all of the form product + C_A c_p p": 36,
  "three-gluon vertex on three lines": {
   "k,kbar,r": "f^abc T^a T^b T^c = (-1/2)*i*C_A*p",
   "k,kbar,rbar": "f^abc T^a T^b T^c = (1/2)*i*C_A*p",
   "k,r,rbar": "f^abc T^a T^b T^c = (-1/2)*i*C_A*p",
   "kbar,r,rbar": "f^abc T^a T^b T^c = (1/2)*i*C_A*p"
  }
 },
 "B anomalous dimensions": {
  "planar N = 4, coupling a = 2 g^2": {
   "B^(2)": {
    "D_gamma": {
     "zeta_3": "-1/2"
    },
    "gamma_rap": {
     "zeta_3": "7/2"
    },
    "sum": {
     "zeta_3": "3"
    },
    "paper2/n4/results_stage_d.json": {
     "zeta_3": "3"
    },
    "difference": "0"
   },
   "B^(3)": {
    "D_gamma": {
     "zeta_2 zeta_3": "5/3",
     "zeta_5": "2"
    },
    "gamma_rap": {
     "zeta_2 zeta_3": "-11/3",
     "zeta_5": "-12"
    },
    "sum": {
     "zeta_2 zeta_3": "-2",
     "zeta_5": "-10"
    },
    "paper2/n4/results_stage_d.json": {
     "zeta_2 zeta_3": "-2",
     "zeta_5": "-10"
    },
    "difference": "0"
   },
   "B^(4)": {
    "D_gamma": {
     "zeta_2 zeta_5": "-8",
     "zeta_3 zeta_4": "-12",
     "zeta_7": "-75/8"
    },
    "gamma_rap": {
     "zeta_2 zeta_5": "13",
     "zeta_3 zeta_4": "45/2",
     "zeta_7": "425/8"
    },
    "sum": {
     "zeta_2 zeta_5": "5",
     "zeta_3 zeta_4": "21/2",
     "zeta_7": "175/4"
    },
    "paper2/n4/results_stage_d.json": {
     "zeta_2 zeta_5": "5",
     "zeta_3 zeta_4": "21/2",
     "zeta_7": "175/4"
    },
    "difference": "0"
   }
  },
  "loops through which B = D_gamma + gamma_rap is checked": 4,
  "identity": "D_gamma + gamma_rap = G_0/2 - G_0,eik/2 = B_delta, the virtual anomalous dimension",
  "conventions": "D_gamma = gamma_a - gamma_k - gamma_kbar = -gamma = G_0/2; gamma_rap = gamma^r/2; a = 2 g^2",
  "sources": {
   "G_0, G_0,eik, B_delta, gamma^r": "arXiv:1712.07274, eqs. (2.9), (3.11), (3.15)-(3.17)",
   "gamma^r through three loops, terms of highest weight": "arXiv:1604.01404",
   "two-loop coefficient in QCD, numerically": "arXiv:2205.02242, eq. (11)"
  },
  "QCD": {
   "gamma_rap^(2)/Delta_C": {
    "C_A": "-404/27",
    "C_A zeta_3": "14",
    "T_F n_f": "112/27"
   },
   "d_2 = -gamma_rap^(2)/Delta_C": {
    "C_A": "404/27",
    "C_A zeta_3": "-14",
    "T_F n_f": "-112/27"
   },
   "largest difference from the numbers of arXiv:2205.02242, eq. (11)": "5.3e-06",
   "cases": {
    "g -> q qbar": {
     "Delta_C": "-1/3",
     "gamma_rap^(2), n_f = 5": {
      "1": "932/81",
      "zeta_3": "-14"
     },
     "value": "-5.322624"
    },
    "g -> g g": {
     "Delta_C": "3",
     "gamma_rap^(2), n_f = 5": {
      "1": "-932/9",
      "zeta_3": "126"
     },
     "value": "47.903614"
    }
   },
   "two-loop relation for quarks and gluons": "-gamma_i - C_i d_2 = B_i - zeta_2 C_i beta0, B_i the coefficient of delta(1-x) in P_ii",
   "kernel": "D_gamma^(2) + gamma_rap^(2) = B_k + B_kbar - B_a - zeta_2 Delta_C beta0",
   "input of the fourth logarithm": {
    "g -> q qbar": {
     "D_gamma^(2) + gamma_rap^(2)": {
      "C_A C_F": "17/3",
      "C_A C_F zeta_2": "22",
      "C_A C_F zeta_3": "-24",
      "C_A T_F n_f": "16/3",
      "C_A T_F n_f zeta_2": "-4/3",
      "C_A^2": "-32/3",
      "C_A^2 zeta_2": "11/3",
      "C_A^2 zeta_3": "-12",
      "C_F T_F n_f": "8/3",
      "C_F T_F n_f zeta_2": "-8",
      "C_F^2": "3",
      "C_F^2 zeta_2": "-24",
      "C_F^2 zeta_3": "48"
     },
     "S_2 = D_gamma^(2) + beta1 + gamma_rap^(2)": {
      "C_A C_F": "17/3",
      "C_A C_F zeta_2": "22",
      "C_A C_F zeta_3": "-24",
      "C_A T_F n_f": "-4/3",
      "C_A T_F n_f zeta_2": "-4/3",
      "C_A^2": "2/3",
      "C_A^2 zeta_2": "11/3",
      "C_A^2 zeta_3": "-12",
      "C_F T_F n_f": "-4/3",
      "C_F T_F n_f zeta_2": "-8",
      "C_F^2": "3",
      "C_F^2 zeta_2": "-24",
      "C_F^2 zeta_3": "48"
     }
    },
    "g -> g g": {
     "D_gamma^(2) + gamma_rap^(2)": {
      "C_A T_F n_f": "-16/3",
      "C_A T_F n_f zeta_2": "4/3",
      "C_A^2": "32/3",
      "C_A^2 zeta_2": "-11/3",
      "C_A^2 zeta_3": "12",
      "C_F T_F n_f": "-4"
     },
     "S_2 = D_gamma^(2) + beta1 + gamma_rap^(2)": {
      "C_A T_F n_f": "-12",
      "C_A T_F n_f zeta_2": "4/3",
      "C_A^2": "22",
      "C_A^2 zeta_2": "-11/3",
      "C_A^2 zeta_3": "12",
      "C_F T_F n_f": "-8"
     }
    }
   }
  }
 },
 "C lemma": {
  "scalar functions through a_s^2, logarithms to the fourth power": "ln K = D_1 U + D_2 V + constant: linear in ln(p1+ b) and ln(p2- b) (D_1 = D_2 by boost invariance)",
  "free coefficients left": 10,
  "two colour components (v^T exp[a X Gamma_1] v, Gamma_1 = ((0, h), (k, 0)), v = (1, 0))": "no a X term, a^2 X^2 coefficient h k/2",
  "boundary term exp[X gamma_rap] times constants": "coefficient of a^2 X^2 = gamma_rap1^2/2",
  "matrix evolution with Gamma_1(mu_b) = 0": "no a^2 X^2 term",
  "one loop": "dS/dln(nu) = 2 dln(K)/dX = -4 Delta_C X_mu; no finite term at mu_b"
 },
 "D three-loop model": {
  "d ln K/dX": "a (-2 Delta_C X_mu) + a^2 (-Delta_C (beta0 X_mu^2 + Gamma_1 X_mu/2) + r1_3): eq. (C.7), no dependence on X",
  "conformal limit": "exponent -Delta_C gamma_cusp X^2/4 + (DG1 + r1_3) a^2 X: B^(2) = D_gamma^(2) + gamma_rap^(2)",
  "fourth logarithm": {
   "nu = 0": {
    "fourth power of G": 2,
    "coefficient": "-1*(DG1 + beta1 + r1_3) + known terms",
    "known terms": {
     "DG0 Delta_C L_*^2": "-1",
     "DG0 L_* beta0": "-3",
     "DG0 h": "-2",
     "DG0 r0": "-1",
     "DG0^2 L_*": "-1",
     "Delta_C L_*^2 beta0": "-1",
     "Delta_C^2 zeta3": "8",
     "L_* beta0^2": "-2",
     "beta0 h": "-2",
     "beta0 r0": "-2"
    }
   },
   "nu = 2": {
    "fourth power of G": 1,
    "coefficient": "-2*(DG1 + beta1 + r1_3) + known terms",
    "known terms": {
     "DG0 Delta_C": "12",
     "DG0 Delta_C L_*": "4",
     "DG0 Delta_C L_*^2": "-2",
     "DG0 L_* beta0": "-6",
     "DG0 beta0": "-6",
     "DG0 h": "-4",
     "DG0 r0": "-2",
     "DG0^2": "-2",
     "DG0^2 L_*": "-2",
     "Delta_C L_* beta0": "8",
     "Delta_C L_*^2 beta0": "-2",
     "Delta_C beta0": "20",
     "Delta_C g1": "1",
     "Delta_C h": "8",
     "Delta_C r0": "4",
     "Delta_C^2": "-24",
     "Delta_C^2 L_*^2": "4",
     "Delta_C^2 zeta3": "16",
     "L_* beta0^2": "-4",
     "beta0 h": "-4",
     "beta0 r0": "-4",
     "beta0^2": "-4"
    }
   }
  }
 },
 "passed": true
}


==> anc/checks/native_form.cpp <==
// Independent native reader for FORM expressions and bare dimensional residues.
#include <ginac/ginac.h>
#include <cln/cln.h>
#include <fstream>
#include <iostream>
#include <map>
#include <string>
#include <sstream>
#include <stdexcept>
using C=cln::cl_N;
using Key=std::pair<int,int>;
using Poly=std::map<Key,C>;
C one(){return cln::cl_float(1,cln::default_float_format);}
Poly scalar(C v){return {{{0,0},v}};}
Poly add(Poly a,const Poly&b,int sign=1){for(auto&v:b)a[v.first]=a.count(v.first)?a[v.first]+sign*v.second:sign*v.second;return a;}
Poly mul(const Poly&a,const Poly&b){Poly r;for(auto&x:a)for(auto&y:b){Key k{x.first.first+y.first.first,x.first.second+y.first.second};C v=x.second*y.second;r[k]=r.count(k)?r[k]+v:v;}return r;}
C value(const Poly&a){if(a.size()!=1||a.begin()->first!=Key{0,0})throw std::runtime_error("non-scalar argument");return a.begin()->second;}
Poly divp(Poly a,const Poly&b){if(b.size()!=1)throw std::runtime_error("non-monomial denominator");auto v=*b.begin();Poly r;for(auto&x:a)r[{x.first.first-v.first.first,x.first.second-v.first.second}]=x.second/v.second;return r;}
Poly power(Poly a,const Poly&b){C c=value(b);if(!cln::zerop(cln::imagpart(c)))throw std::runtime_error("complex exponent");auto n=cln::truncate1(cln::realpart(c));if(c!=C(n))throw std::runtime_error("nonintegral exponent");int k=cln::cl_I_to_int(n);if(k<0)return divp(scalar(one()),power(a,scalar(C(-n))));Poly r=scalar(one());while(k){if(k&1)r=mul(r,a);k>>=1;if(k)a=mul(a,a);}return r;}
struct Parser {
 const std::string&s;size_t i=0;std::map<std::string,Poly> symbols;std::map<std::string,C> functions,numeric_functions;
 Parser(const std::string&t,const std::map<std::string,Poly>&v):s(t),symbols(v){}
 void ws(){while(i<s.size()&&isspace(s[i]))++i;}
 [[noreturn]]void fail(const std::string&m){throw std::runtime_error(m+" at "+std::to_string(i)+" near "+s.substr(i,60));}
 int prec(char c){return c=='+'||c=='-'?1:c=='*'||c=='/'?2:c=='^'?4:-1;}
 Poly atom(){ws();if(i>=s.size())fail("missing atom");char c=s[i];
  if(c=='+'||c=='-'){++i;auto v=expr(3);return c=='-'?mul(scalar(C(-1)),v):v;}
  if(c=='('){++i;auto v=expr(0);ws();if(s[i++]!=')')fail("missing )");return v;}
  if(isdigit(c)){size_t b=i;while(i<s.size()&&isdigit(s[i]))++i;return scalar(C(cln::cl_float(cln::cl_I(s.substr(b,i-b).c_str()),cln::default_float_format)));}
  if(isalpha(c)){size_t b=i;while(i<s.size()&&(isalnum(s[i])||s[i]=='_'))++i;auto name=s.substr(b,i-b);ws();
   if(i<s.size()&&(s[i]=='['||s[i]=='(')){char open=s[i],close=open=='['?']':')';size_t end=i;int depth=0;do{if(s[end]==open)++depth;else if(s[end]==close)--depth;++end;}while(end<s.size()&&depth);if(depth)fail("unclosed function");auto label=s.substr(b,end-b);auto found=functions.find(label);if(found!=functions.end()){i=end;return scalar(found->second);}++i;std::vector<C> args;while(true){args.push_back(value(expr(0)));ws();if(s[i]==close){++i;break;}if(s[i++]!=',')fail("missing comma");}
    size_t arity=(name=="Num"||name=="Den"||name=="Log"||name=="Zeta")?1:(name=="PolyLog"||name=="Li22"||name=="Li22new")?2:0;
    if(!arity||args.size()!=arity)fail("unsupported function or arity");
    if(name=="PolyLog"||name=="Zeta"){C order=args[0];if(!cln::zerop(cln::imagpart(order))||order!=C(cln::truncate1(cln::realpart(order))))fail("nonintegral order");}
    std::ostringstream canonical;canonical<<name;for(const C& arg:args)canonical<<'|'<<GiNaC::numeric(arg);auto nk=canonical.str();auto cached=numeric_functions.find(nk);if(cached!=numeric_functions.end()){functions[label]=cached->second;return scalar(cached->second);}
    using namespace GiNaC;ex answer;auto num=[&](int k){return numeric(args.at(k));};
    if(name=="Num"){if(args.size()!=1)fail("Num arity");answer=num(0);}
    else if(name=="Den"){if(args.size()!=1)fail("Den arity");answer=1/num(0);}
    else if(name=="Log")answer=log(num(0));
    else if(name=="Zeta")answer=zeta(numeric(cln::truncate1(cln::realpart(args.at(0)))));
    else if(name=="PolyLog")answer=Li(numeric(cln::truncate1(cln::realpart(args.at(0)))),num(1));
    else if((name=="Li22"||name=="Li22new")){lst orders,values;orders.append(2);orders.append(2);values.append(num(0));values.append(num(1));answer=Li(orders,values);}
    else fail("unknown function "+name);
    answer=answer.evalf();if(!is_a<numeric>(answer))fail("unevaluated "+name);C result=ex_to<numeric>(answer).to_cl_N();numeric_functions[nk]=result;functions[label]=result;return scalar(result);
   }
   if(!symbols.count(name))fail("unknown symbol "+name);return symbols.at(name);
  }fail("bad atom");
 }
 Poly expr(int low){auto v=atom();while(true){ws();if(i>=s.size())break;char op=s[i];int p=prec(op);if(p<low)break;++i;auto b=expr(p+(op=='^'?0:1));if(op=='+')v=add(v,b);else if(op=='-')v=add(v,b,-1);else if(op=='*')v=mul(v,b);else if(op=='/')v=divp(v,b);else v=power(v,b);}return v;}
};

int main(int argc,char**argv){
 if(argc!=4)throw std::runtime_error("EXPRESSION SYMBOLS DIGITS");
 int digits=std::stoi(argv[3]);GiNaC::Digits=digits;cln::default_float_format=cln::float_format(digits);
 std::map<std::string,Poly> syms{{"CA",{{{1,0},one()}}},{"CF",{{{0,1},one()}}},{"N",{{{1,0},one()}}}};
 std::ifstream input(argv[2]);std::string name,real,imag;
 while(input>>name>>real>>imag){C a=GiNaC::numeric(real.c_str()).to_cl_N(),b=GiNaC::numeric(imag.c_str()).to_cl_N();syms[name]=scalar(a+C(cln::complex(0,1))*b);}
 std::ifstream in(argv[1]);std::string expression((std::istreambuf_iterator<char>(in)),{});
 Parser p(expression,syms);auto result=p.expr(0);p.ws();if(p.i!=expression.size())throw std::runtime_error("trailing input");
 for(const auto&term:result)std::cout<<term.first.first<<" "<<term.first.second<<" "<<GiNaC::numeric(cln::realpart(term.second))<<" "<<GiNaC::numeric(cln::imagpart(term.second))<<"\n";
}


==> anc/checks/pinch_regions/Makefile <==
PY ?= python3
.PHONY: test check
# A fresh polynomial check, not a full amplitude or momentum-region rescan.
test:
	$(PY) test_checks.py
check: test
	$(PY) param_space.py
	$(PY) exact_checks.py


==> anc/checks/pinch_regions/README.md <==
# Scalar DPS pinch cross-checks

This publication component constructs scalar Symanzik polynomials and checks the local DPS pinch. It does **not** recompute QCD amplitudes or enumerate all momentum-space regions.

```bash
make -C checks/pinch_regions check
```

The calculation needs Python and SymPy from the repository requirements. It has no network access or private repository dependency. The XZ-compressed JSON is data, not executable or pickle content.

## What is computed

`exact_checks.py` independently constructs the tree/forest and loop-quadratic-form polynomials for **54 canonical graphs**, with `x`, `y` and `pT^2/s` symbolic. It checks the one-loop box identity and proves positive-interior stationary-point exclusion for **16 interjet exchanges** at equal virtualities, at arbitrary interior fractions. These certificates do not exclude boundary pinches or regulator-defined Glauber terms.

`param_space.py` reconstructs leading polynomials at **2823 supplied rows / 2363 distinct graph-parameter vectors**, in the 70 parametrisations retained by the original survey. The supplied labels distinguish DPS-type and SPS-type reduced diagrams; pointwise powers $P$ include diagram numerators whereas $P_{den}$ counts only measure and denominators. These powers are inputs of the momentum-space survey, not outputs of the scalar program. All 1709 hidden rows / 1305 distinct hidden vectors have two mixed-sign factors, one per incoming family. The same algebra occurs in 678 SPS-labelled rows; momentum labels are explicitly not independent output. All 142 selected hard/collinear/ultrasoft scalar-power comparisons agree with the supplied measure-and-denominator powers; 127 of these have $P_{den}\le 0$. The extra 15 are ultrasoft and power suppressed ($P_{den}=2$). None is a test of the QCD numerator powers. The code retains the 422/85 direction of the other local-power discrepancies and the 140 cases with a logarithmic normal integral (`b=1`). These diagnostics are not a global region count or integrated contributions.

Sign witnesses are constructive and rational. Local saddle powers use `(A D-B C)/A`, not a numerical search for a zero of the leading factors. The result is deterministic, including under a different Python hash seed and `python -O`.

## Provenance

The input enumeration originates from an exploratory momentum-space survey separate from this release. Its full scan programs are not distributed here, so the released scalar checks are independently reproducible *conditional on the supplied virtuality vectors*, but the original momentum-space selection is not independently regenerated. The graph routing is adapted from BSD-3-Clause source code.

`vectors.json.xz` is a pinned compact transcription of the supplied virtuality records. Its source replay file SHA256 is `41c4747fba61fbb274ab89c7cfce00f973eb2483cf3512f290ce26d05780d207`. The JSON records its schema, graph/mode dictionaries, source commit and label warning; the compressed-byte SHA256 is enforced by the checker. The historical surface labels are *input*, not a region-by-region classification independently derived by this package. Alternate loop routings are not regenerated from the original momentum-space survey.

## Controls and scope

Tests cover exact sign witnesses, inappropriate use on nonmultiaffine polynomials, shifted saddles, false jet labels, an interior stationary positive control, a deliberately wrong polynomial, corrupt input bytes, wrong scalar powers and an always-true jet classifier. The positive stationary control is a bilinear pinch, not a spectator-Glauber graph; that separate control remains outside this package.

No full dissection, numerator scan, axial-pole prescription, regulated overlap integration or operator matching is supplied here. A nonisolated homogeneous scaling is not automatically a vanishing regulated contribution. The 223 source rows with tangent sign changes require their own analysis; the local chart test is not that analysis. No source research files are silently repaired or overwritten.


==> anc/checks/pinch_regions/exact_checks.py <==
#!/usr/bin/env python3
"""Exact Symanzik identities and positive-interior stationary exclusions.
These are statements about scalar graph polynomials, not regulated amplitude
integrals. All incoming fractions remain symbolic with 0<x,y<1.
"""
from __future__ import annotations
import json
from pathlib import Path
import sympy as s
from graphs import Graph, all_graphs, forest_terms
from param_space import require
x,y,t,u,v=s.symbols('x y t u v')

def expressions(g):
    aa=s.symbols('a:'+str(len(g.edges)));U=0;F=0
    for kind,m,p in forest_terms(g):
        term=s.prod(a**k for a,k in zip(aa,m))
        if kind=='U':U+=term
        else:
            a,b,c=p;F-=4*(a*b+a*c*y+b*c*x+c*c*x*y-c*c*t)*term
    return aa,s.expand(U),s.expand(F)

def matrix_polynomials(g,aa):
    gram=s.Matrix([[0,2,2*y],[2,0,2*x],[2*y,2*x,4*x*y-4*t]])
    A=s.zeros(2);B=s.zeros(2,3);C=0
    for alpha,edge in zip(aa,g.edges):
        q=g.mom[edge[0]];cl=s.Matrix([q.get('K',0),q.get('L',0)]);ce=s.Matrix([q.get(k,0) for k in ('p1','p2','Q1')])
        A+=alpha*cl*cl.T;B+=alpha*cl*ce.T;C+=alpha*(ce.T*gram*ce)[0]
    U=A.det();F=-U*C+sum(A.adjugate()[i,j]*(B.row(i)*gram*B.row(j).T)[0] for i in range(2) for j in range(2))
    return s.expand(U),s.expand(F)

def strict_sign(expr):
    expr=s.cancel(expr.subs({x:u/(1+u),y:v/(1+v)}));num,den=s.fraction(expr)
    def sign(poly):
        symbols=sorted(poly.free_symbols,key=str)
        cs=s.Poly(poly,*symbols).coeffs() if symbols else [poly]
        if cs and all(c>0 for c in cs):return 1
        if cs and all(c<0 for c in cs):return -1
        return 0
    return sign(num)*sign(den)

def no_stationary(g,F,aa):
    F0=F.subs(t,0);grad=[s.diff(F0,a) for a in aa]
    for a,d in zip(aa,grad):
        sign=strict_sign(d)
        if sign:return {'graph':g.name,'method':'strict derivative','derivative':str(a),'sign':sign}
    for a,d in zip(aa,grad):
        coeff,fs=s.factor_list(d,*aa)
        if not strict_sign(coeff):continue
        mixed=[f for f,n in fs if not strict_sign(f)]
        if not mixed:continue
        branches=[]
        for f in mixed:
            found=None
            for b in aa:
                if s.degree(f,b)!=1:continue
                sol=s.cancel(-f.subs(b,0)/s.diff(f,b))
                if strict_sign(sol)!=1:continue
                for c,dd in zip(aa,grad):
                    reduced=s.cancel(dd.subs(b,sol));sign=strict_sign(reduced)
                    if sign:
                        found={'factor':str(f),'solve_for':str(b),'solution':str(sol),'derivative':str(c),'sign':sign};break
                if found:break
            if found is None:break
            branches.append(found)
        if len(branches)==len(mixed):return {'graph':g.name,'method':'stationary branches excluded','necessary_derivative':str(a),'branches':branches}
    raise ArithmeticError('No exact stationary-exclusion certificate for '+g.name)

def box_check():
    class Box:
        vertices=['a1','a2','H1','H2']
        edges=[('k','a1','H1','k'),('kb','a1','H2','kb'),('r','a2','H1','r'),('rb','a2','H2','rb')]
        def external(self,v):
            return {'a1':{'p1':1},'a2':{'p2':1},'H1':{'Q1':-1},'H2':{'p1':-1,'p2':-1,'Q1':1}}[v]
    aa,U,F=expressions(Box());a,b,c,d=aa
    f1=x*a-(1-x)*b;f2=y*c-(1-y)*d
    require(s.expand(F/4+f1*f2-t*(a+b)*(c+d))==0,'box identity')
    pinch={a:(1-x)*b/x,c:(1-y)*d/y}
    require(F.subs(t,0).subs(pinch).simplify()==0,'box zero')
    for q in aa:require(s.diff(F.subs(t,0),q).subs(pinch).simplify()==0,'box gradient')
    return {'identity':'F/s=-f1*f2+t*(alpha_k+alpha_kb)*(alpha_r+alpha_rb)','domain':'0<x,y<1; all alpha>0','scalar_power_d4':-2,'numerator_included':False}

def run():
    interjet={'k','kb','leg1','a1'},{'r','rb','leg2','a2'}
    certificates=[];count=0
    for g in all_graphs():
        aa,U,F=expressions(g);Um,Fm=matrix_polynomials(g,aa)
        require(s.expand(U-Um)==0 and s.expand(F-Fm)==0,'forest/matrix disagreement '+g.name);count+=1
        A,B=g.name.split('|')
        if (A in interjet[0] and B in interjet[1]) or (B in interjet[0] and A in interjet[1]):
            certificates.append(no_stationary(g,F,aa))
    require(count==54 and len(certificates)==16,'graph census changed')
    return {'one_loop':box_check(),'canonical_graph_polynomial_identities':count,'interjet_no_stationary_certificates':certificates,'scope':'All symbolic interior fractions, strictly positive Feynman parameters, equal virtualities of the 16 interjet-exchange graphs. Does not exclude boundary pinches or regulator-defined Glauber phases.'}

if __name__=='__main__':
    import argparse
    ap=argparse.ArgumentParser();ap.add_argument('--output',type=Path);args=ap.parse_args();text=json.dumps(run(),indent=2,sort_keys=True)+'\n'
    if args.output:args.output.write_text(text)
    print(text,end='')


==> anc/checks/pinch_regions/graphs.py <==
"""DPS-box graph routings, adapted from the pinned extension_v2 graph generator.
Source: DPS_papers@2542267940bd82143bf71cdc01867619234b10af,
checks/pinch_completeness_20261113/graphs.py (BSD-3-Clause).
Only the canonical routing is needed: Symanzik polynomials do not depend on
which two independent internal momenta were named K,L in the input census.
"""
from collections import defaultdict
from itertools import combinations

LINES = {'k': ('a1','H1'), 'kb': ('a1','H2'), 'r': ('a2','H1'), 'rb': ('a2','H2')}
SITES = ['k','kb','r','rb','leg1','leg2','a1','a2','H1','H2']
TIPS = [('T1','H1'),('T2','H2'),('T1','T2'),('T1','H2'),('H1','T2')]

class Graph:
    def __init__(self, name):
        self.name=name
        A,B=name.split('@')[0].split('|')
        if A==B and A not in LINES: raise ValueError(name)
        cuts=defaultdict(list); legcut={}; ends=[]
        tips={s for s in (A,B) if s in ('T1','T2')}
        corner={'H1':'C1' if 'T1' in tips else 'H1','H2':'C2' if 'T2' in tips else 'H2'}
        for idx,site in enumerate((A,B)):
            if site in ('T1','T2'): ends.append('H'+site[1])
            elif site in ('H1','H2'): ends.append(corner[site])
            elif site in LINES:
                v=f'u{idx}';cuts[site].append(v);ends.append(v)
            elif site in ('leg1','leg2'):
                v=f'u{idx}';legcut[site]=v;ends.append(v)
            else: ends.append(site)
        self.edges=[]
        for name,(t,h) in LINES.items():
            chain=[t]+cuts[name]+[corner[h]]
            for i in range(len(chain)-1):
                self.edges.append((name if len(chain)==2 else f'{name}_{i+1}',chain[i],chain[i+1],name))
        self.ext=defaultdict(list)
        for leg,vertex,sym in (('leg1','a1','p1'),('leg2','a2','p2')):
            if leg in legcut:
                self.edges.append((leg+'_in',legcut[leg],vertex,leg));self.ext[legcut[leg]].append((sym,1))
            else:self.ext[vertex].append((sym,1))
        for tip in sorted(tips):self.edges.append(('tip'+tip[1],'C'+tip[1],'H'+tip[1],'tip'+tip[1]))
        self.ext['H1'].append(('Q1',-1));self.ext['H2'].append(('Q2',-1))
        self.edges.append(('ell',ends[0],ends[1],'ell'))
        self.vertices=sorted({v for e in self.edges for v in e[1:3]})
        chord=next(e[0] for e in self.edges if e[3]=='k' and e[2] in ('H1','C1'))
        self.mom={chord:{'K':1},'ell':{'L':1}}
        pending={e[0] for e in self.edges}-set(self.mom)
        while pending:
            before=len(pending)
            for v in self.vertices:
                inc=[e for e in self.edges if v in e[1:3] and e[1]!=e[2]]
                unknown=[e for e in inc if e[0] in pending]
                if len(unknown)!=1:continue
                total=self.external(v)
                for e in inc:
                    if e[0] in pending:continue
                    for q,c in self.mom[e[0]].items():total[q]+=(1 if e[2]==v else -1)*c
                e=unknown[0];sign=-1 if e[2]==v else 1
                self.mom[e[0]]={q:sign*c for q,c in total.items() if c};pending.remove(e[0])
            if len(pending)==before:raise ArithmeticError('Cannot route '+self.name)
        for v in self.vertices:
            total=self.external(v)
            for e in self.edges:
                for q,c in self.mom[e[0]].items():total[q]+=((e[2]==v)-(e[1]==v))*c
            if any(total.values()):raise ArithmeticError('Momentum conservation: '+self.name)

    def external(self,v):
        out=defaultdict(int)
        for sym,sign in self.ext[v]:
            for q,c in ((('p1',1),('p2',1),('Q1',-1)) if sym=='Q2' else ((sym,1),)):out[q]+=sign*c
        return out

def all_graphs():
    return [Graph(A+'|'+B) for i,A in enumerate(SITES) for B in SITES[i:] if A!=B or A in LINES]+[Graph(A+'|'+B) for A,B in TIPS]

def forest_terms(g):
    """(complement monomial, component momentum) for trees and two-forests."""
    V=len(g.vertices);E=len(g.edges)
    for size in (V-1,V-2):
        for selected in combinations(range(E),size):
            parent={v:v for v in g.vertices}
            def find(v):
                while parent[v]!=v:v=parent[v]
                return v
            cyclic=False
            for i in selected:
                _,t,h,_=g.edges[i];rt,rh=find(t),find(h)
                if rt==rh:cyclic=True;break
                parent[rt]=rh
            if cyclic:continue
            comps=defaultdict(list)
            for v in g.vertices:comps[find(v)].append(v)
            mono=tuple(0 if i in selected else 1 for i in range(E))
            if size==V-1 and len(comps)==1:yield 'U',mono,None
            if size==V-2 and len(comps)==2:
                p=defaultdict(int)
                for v in next(iter(comps.values())):
                    for q,c in g.external(v).items():p[q]+=c
                yield 'F',mono,tuple(p[q] for q in ('p1','p2','Q1'))


==> anc/checks/pinch_regions/param_space.py <==
#!/usr/bin/env python3
"""Deterministic local scalar-pinch checks, not a region-completeness theorem.
Input vectors and momentum labels are supplied by the pinned momentum-space
analysis. Polynomial construction, exact sign witnesses and local saddle powers
are computed here. No four-dimensional divergent scalar integral is integrated.
"""
from __future__ import annotations
from collections import defaultdict
from fractions import Fraction as Q
from functools import lru_cache
from itertools import combinations
from pathlib import Path
import lzma, hashlib, json
from graphs import Graph, all_graphs, forest_terms

HERE=Path(__file__).resolve().parent
X,Y=Q(3,7),Q(2,5)
VECTORS_SHA256='6c8df4034f253442f2fbd2cdbc39cc4a8464a8dcd991b659f8f9c93381b9c33f'

def require(condition,message):
    if not condition:raise ArithmeticError(message)

def prod(values):
    out=Q(1)
    for v in values:out*=v
    return out

def ev(poly,point):return sum(c*prod(point[i]**k for i,k in enumerate(m) if k) for m,c in poly.items())
def support(poly):return sorted({i for m in poly for i,k in enumerate(m) if k})

def witnesses(poly):
    """Exact positive-orthant sign witnesses for homogeneous multiaffine polynomials."""
    poly={m:Q(c) for m,c in poly.items() if c}
    require(bool(poly),'zero polynomial has no strict-sign witnesses')
    require(len({sum(m) for m in poly})==1 and all(k in (0,1) for m in poly for k in m),'requires homogeneous multiaffine polynomial')
    result={}
    for sign in (-1,1):
        targets=[(m,c) for m,c in sorted(poly.items()) if sign*c>0]
        if not targets:continue
        m,c=targets[0];M=2+sum(abs(t) for mm,t in poly.items() if mm!=m)/abs(c)
        p=[M if k else Q(1) for k in m]
        require(sign*ev(poly,p)>0,'invalid sign witness');result[sign]=p
    return result

def factors(poly):
    """Exact disjoint-support rank-one factorisation; no momentum labels."""
    vars_=support(poly)
    if len(vars_)<=1:return [poly]
    for n in range(len(vars_)-1):
        for tail in combinations(vars_[1:],n):
            left=set((vars_[0],)+tail);right=set(vars_)-left
            table={(tuple(k if i in left else 0 for i,k in enumerate(m)),tuple(k if i in right else 0 for i,k in enumerate(m))):c for m,c in poly.items()}
            rows=sorted({a for a,b in table});cols=sorted({b for a,b in table})
            (a0,b0),c0=next(iter(sorted(table.items())))
            if all(table.get((a,b),0)*c0==table.get((a,b0),0)*table.get((a0,b),0) for a in rows for b in cols):
                A={a:table[(a,b0)] for a in rows if (a,b0) in table}
                B={b:table[(a0,b)]/c0 for b in cols if (a0,b) in table}
                return factors(A)+factors(B)
    return [poly]

@lru_cache(None)
def symanzik(name):
    g=Graph(name);U=defaultdict(Q);F=defaultdict(lambda:[Q(0),Q(0)])
    for kind,m,p in forest_terms(g):
        if kind=='U':U[m]+=1
        else:
            a,b,c=p;F[m][0]-=4*(a*b+a*c*Y+b*c*X+c*c*X*Y);F[m][1]+=4*c*c
    return dict(U),{m:tuple(v) for m,v in F.items() if any(v)},len(g.edges)-len(g.vertices)+1

def leading(U,F,w):
    ub=defaultdict(dict);fb=defaultdict(dict)
    for m,c in U.items():ub[-sum(a*b for a,b in zip(w,m))][m]=Q(c)
    for m,cs in F.items():
        p=-sum(a*b for a,b in zip(w,m))
        for off,c in zip((0,2),cs):
            if c:fb[p+off][m]=fb[p+off].get(m,0)+c
    fb={p:{m:c for m,c in terms.items() if c} for p,terms in fb.items()};fb={p:v for p,v in fb.items() if v}
    return min(ub),dict(sorted(fb.items()))

def root_point(f):
    ws=witnesses(f);require(len(ws)==2,'factor does not change sign')
    p=list(ws[1]);target=ws[-1];prev=ev(f,p)
    for i in support(f):
        nxt=p.copy();nxt[i]=target[i];now=ev(f,nxt)
        if now<=0:
            slope=(now-prev)/(nxt[i]-p[i]);require(slope!=0,'zero slope')
            p[i]-=prev/slope
            require(p[i]>0 and ev(f,p)==0,'invalid positive root')
            return p,i
        p=nxt;prev=now
    raise ArithmeticError('root not found')

def critical_order(A,B,C,D):
    """Order of (A D - B C)/A, with exact rational coefficients."""
    def mul(p,q):
        out=defaultdict(Q)
        for i,c in p.items():
            for j,d in q.items():out[i+j]+=c*d
        return out
    det=mul(A,D)
    for p,c in mul(B,C).items():det[p]-=c
    nonzero=[p for p,c in det.items() if c]
    aden=[p for p,c in A.items() if c]
    require(bool(nonzero) and bool(aden),'degenerate chart; choose another positive tangent point')
    return min(nonzero)-min(aden)

def local_power(U,F,L,w,van):
    muU,fb=leading(U,F,w);muF=min(fb);E=len(w);b=E-2*L;a=E-2*(L+1)
    require(len(van)==2,'local chart requires two factors')
    point=[Q(1)]*E;norm=[]
    for f in van:
        p,i=root_point(f);norm.append(i)
        for j in support(f):point[j]=p[j]
    i,j=norm
    D={p-muF:ev(f,point) for p,f in fb.items()}
    pi=point.copy();pi[i]+=1;pj=point.copy();pj[j]+=1;pij=pi.copy();pij[j]+=1
    B={p-muF:ev(f,pi)-D[p-muF] for p,f in fb.items()}
    C={p-muF:ev(f,pj)-D[p-muF] for p,f in fb.items()}
    A={p-muF:ev(f,pij)-D[p-muF]-B[p-muF]-C[p-muF] for p,f in fb.items()}
    delta=critical_order(A,B,C,D)
    facet=-sum(w)+a*muU-b*muF
    return facet+delta*(1-b),delta,b

def jet_split(factor_labels):
    """Check supplied momentum labels, not an independent DPS classifier."""
    if len(factor_labels)!=2:return False
    return {frozenset(x for x in f if x!='S') for f in factor_labels}=={frozenset({'1'}),frozenset({'2'})}

def load_rows():
    raw=(HERE/'vectors.json.xz').read_bytes()
    require(hashlib.sha256(raw).hexdigest()==VECTORS_SHA256,'supplied vector archive hash mismatch')
    pack=json.loads(lzma.decompress(raw))
    rows=[]
    for line in pack['records']:
        gid,ws,kind,km,lm,pden,omega,minimum,labels=line.split(';')
        rows.append(dict(graph=pack['graphs'][int(gid)],w=[Q(int(n),2) for n in ws.split(',')],kind=kind,K=pack['K'][int(km)],L=pack['L'][int(lm)],pden=Q(pden),old_omega=Q(omega) if omega!='-' else None,minimum=Q(minimum) if minimum!='-' else None,labels=list(labels)))
    return pack,rows

def run():
    pack,rows=load_rows();hidden=[];selected=[];all_scalar=[];checks=0;factor_count=0
    for r in rows:
        U,F,L=symanzik(r['graph']);_,fb=leading(U,F,r['w']);van=[]
        for f in factors(next(iter(fb.values()))):
            ws=witnesses(f);factor_count+=1
            if len(ws)==2:van.append(f)
        if len(van)>1:
            require(len(van)==2,'more than two vanishing factors')
            g=Graph(r['graph']);external=[];labels=[]
            for f in van:
                parents={g.edges[i][3] for i in support(f)}
                jets={1 for p in parents if p in ('k','kb','leg1')}|{2 for p in parents if p in ('r','rb','leg2')}
                require(len(jets)==1,'factor mixes incoming families');external.append(next(iter(jets)))
                labels.append({r['labels'][i] for i in support(f)})
            require(set(external)=={1,2},'missing incoming family')
            power,delta,b=local_power(U,F,L,r['w'],van)
            require(power==r['old_omega'],'local saddle power changed: '+r['graph'])
            r=dict(r,power=power,b=b,jet_split=jet_split(labels));hidden.append(r)
        if r['K']=='dps' and r['kind']=='D' and r['L'] in ('hard','c1+','c1-','c2+','c2-','usoft'):
            require(len(van)==2,'selected region has no pair product')
            require(power==r['pden'],'selected denominator power mismatch');all_scalar.append(r)
            if r['pden']<=0:selected.append(r)
        checks+=1
    key=lambda r:(r['graph'],tuple(v-min(r['w']) for v in r['w']))
    result={'source_commit':pack['source_commit'],'input_rows':checks,'distinct_vectors':len({key(r) for r in rows}),'hidden_rows':len(hidden),'distinct_hidden_vectors':len({key(r) for r in hidden}),'two_factor_rows':len(hidden),'hidden_DPS_labels':sum(r['kind']=='D' for r in hidden),'hidden_SPS_labels':sum(r['kind']=='S' for r in hidden),'SPS_rows_passing_jet_split':sum(r['kind']=='S' and r['jet_split'] for r in hidden),'selected_scalar_power_checks':len(selected),'scalar_power_checks':len(all_scalar),'b1_logarithmic_rows':sum(r['b']==1 for r in hidden),'local_power_less_than_grid':sum(r['power']<r['minimum'] for r in hidden),'local_power_greater_than_grid':sum(r['power']>r['minimum'] for r in hidden),'factors_checked':factor_count,'scope':'Supplied momentum-space vectors; exact polynomial and local scalar checks. No numerator powers, global dissection, or regulated overlap cancellation.'}
    expected={'input_rows':2823,'distinct_vectors':2363,'hidden_rows':1709,'distinct_hidden_vectors':1305,'hidden_DPS_labels':1031,'hidden_SPS_labels':678,'SPS_rows_passing_jet_split':0,'selected_scalar_power_checks':127,'scalar_power_checks':142,'b1_logarithmic_rows':140,'local_power_less_than_grid':422,'local_power_greater_than_grid':85}
    for k,v in expected.items():require(result[k]==v,f'{k}: got {result[k]}, expected {v}')
    return result

if __name__=='__main__':
    import argparse
    ap=argparse.ArgumentParser();ap.add_argument('--output',type=Path);args=ap.parse_args()
    text=json.dumps(run(),indent=2,sort_keys=True)+'\n'
    if args.output:args.output.write_text(text)
    print(text,end='')


==> anc/checks/pinch_regions/results/exact_certificates.json <==
{
  "canonical_graph_polynomial_identities": 54,
  "interjet_no_stationary_certificates": [
    {
      "branches": [
        {
          "derivative": "a1",
          "factor": "a1*a3*y + a1*a4*y + a1*a5*(y - 1) + a3*a4*y + a3*a6*y + a4*a5*(y - 1) + a4*a6*y + a5*a6*(y - 1)",
          "sign": -1,
          "solution": "(-a1*a3*y - a1*a4*y - a3*a4*y - a3*a6*y - a4*a6*y)/(a1*y - a1 + a4*y - a4 + a6*y - a6)",
          "solve_for": "a5"
        }
      ],
      "graph": "k|r",
      "method": "stationary branches excluded",
      "necessary_derivative": "a0"
    },
    {
      "branches": [
        {
          "derivative": "a0",
          "factor": "a3*y + a4*(y - 1) + a5*(y - 1)",
          "sign": 1,
          "solution": "(-a4*y + a4 - a5*y + a5)/y",
          "solve_for": "a3"
        },
        {
          "derivative": "a3",
          "factor": "a0*x + a1*x + a2*(x - 1)",
          "sign": -1,
          "solution": "(-a0*x - a1*x)/(x - 1)",
          "solve_for": "a2"
        }
      ],
      "graph": "k|rb",
      "method": "stationary branches excluded",
      "necessary_derivative": "a6"
    },
    {
      "branches": [
        {
          "derivative": "a4",
          "factor": "a0*a3*(x*y - x) + a0*a4*(x*y - x) + a1*a2 + a1*a3*x*y + a1*a4*x*y + a2*a3*(x*y - x - y + 1) + a2*a4*(x*y - x - y + 1)",
          "sign": 1,
          "solution": "(-a1*a2 - a1*a3*x*y - a1*a4*x*y - a2*a3*x*y + a2*a3*x + a2*a3*y - a2*a3 - a2*a4*x*y + a2*a4*x + a2*a4*y - a2*a4)/(a3*x*y - a3*x + a4*x*y - a4*x)",
          "solve_for": "a0"
        }
      ],
      "graph": "k|leg2",
      "method": "stationary branches excluded",
      "necessary_derivative": "a5"
    },
    {
      "branches": [
        {
          "derivative": "a1",
          "factor": "a1*a3*y + a1*a4*(y - 1) + a3*a4*(y - 1) + a3*a5*y + a4*a5*(y - 1)",
          "sign": -1,
          "solution": "(-a1*a3*y - a3*a5*y)/(a1*y - a1 + a3*y - a3 + a5*y - a5)",
          "solve_for": "a4"
        }
      ],
      "graph": "k|a2",
      "method": "stationary branches excluded",
      "necessary_derivative": "a0"
    },
    {
      "branches": [
        {
          "derivative": "a0",
          "factor": "a3*y + a4*y + a5*(y - 1)",
          "sign": -1,
          "solution": "(-a3*y - a4*y)/(y - 1)",
          "solve_for": "a5"
        },
        {
          "derivative": "a3",
          "factor": "a0*x + a1*(x - 1) + a2*(x - 1)",
          "sign": 1,
          "solution": "(-a1*x + a1 - a2*x + a2)/x",
          "solve_for": "a0"
        }
      ],
      "graph": "kb|r",
      "method": "stationary branches excluded",
      "necessary_derivative": "a6"
    },
    {
      "branches": [
        {
          "derivative": "a0",
          "factor": "a2*a3*y + a2*a4*(y - 1) + a2*a5*(y - 1) + a3*a5*y + a3*a6*y + a4*a5*(y - 1) + a4*a6*(y - 1) + a5*a6*(y - 1)",
          "sign": -1,
          "solution": "(-a2*a4*y + a2*a4 - a2*a5*y + a2*a5 - a4*a5*y + a4*a5 - a4*a6*y + a4*a6 - a5*a6*y + a5*a6)/(a2*y + a5*y + a6*y)",
          "solve_for": "a3"
        }
      ],
      "graph": "kb|rb",
      "method": "stationary branches excluded",
      "necessary_derivative": "a1"
    },
    {
      "branches": [
        {
          "derivative": "a3",
          "factor": "a0*a2 + a0*a3*x*y + a0*a4*x*y + a1*a3*(x*y - y) + a1*a4*(x*y - y) + a2*a3*(x*y - x - y + 1) + a2*a4*(x*y - x - y + 1)",
          "sign": 1,
          "solution": "(-a0*a2 - a0*a3*x*y - a0*a4*x*y - a2*a3*x*y + a2*a3*x + a2*a3*y - a2*a3 - a2*a4*x*y + a2*a4*x + a2*a4*y - a2*a4)/(a3*x*y - a3*y + a4*x*y - a4*y)",
          "solve_for": "a1"
        }
      ],
      "graph": "kb|leg2",
      "method": "stationary branches excluded",
      "necessary_derivative": "a5"
    },
    {
      "branches": [
        {
          "derivative": "a0",
          "factor": "a2*a3*y + a2*a4*(y - 1) + a3*a4*y + a3*a5*y + a4*a5*(y - 1)",
          "sign": -1,
          "solution": "(-a2*a4*y + a2*a4 - a4*a5*y + a4*a5)/(a2*y + a4*y + a5*y)",
          "solve_for": "a3"
        }
      ],
      "graph": "kb|a2",
      "method": "stationary branches excluded",
      "necessary_derivative": "a1"
    },
    {
      "branches": [
        {
          "derivative": "a1",
          "factor": "a0*a2*(x*y - y) + a0*a3*x*y + a0*a4*(x*y - x - y + 1) + a1*a2*(x*y - y) + a1*a3*x*y + a1*a4*(x*y - x - y + 1) + a3*a4",
          "sign": 1,
          "solution": "(-a0*a3*x*y - a0*a4*x*y + a0*a4*x + a0*a4*y - a0*a4 - a1*a3*x*y - a1*a4*x*y + a1*a4*x + a1*a4*y - a1*a4 - a3*a4)/(a0*x*y - a0*y + a1*x*y - a1*y)",
          "solve_for": "a2"
        }
      ],
      "graph": "r|leg1",
      "method": "stationary branches excluded",
      "necessary_derivative": "a5"
    },
    {
      "branches": [
        {
          "derivative": "a3",
          "factor": "a0*a1*(x - 1) + a0*a3*x + a0*a5*x + a1*a3*(x - 1) + a1*a5*(x - 1)",
          "sign": -1,
          "solution": "(-a0*a3*x - a0*a5*x)/(a0*x - a0 + a3*x - a3 + a5*x - a5)",
          "solve_for": "a1"
        }
      ],
      "graph": "r|a1",
      "method": "stationary branches excluded",
      "necessary_derivative": "a2"
    },
    {
      "branches": [
        {
          "derivative": "a0",
          "factor": "a0*a2*x*y + a0*a3*(x*y - x) + a0*a4*(x*y - x - y + 1) + a1*a2*x*y + a1*a3*(x*y - x) + a1*a4*(x*y - x - y + 1) + a2*a4",
          "sign": 1,
          "solution": "(-a0*a2*x*y - a0*a4*x*y + a0*a4*x + a0*a4*y - a0*a4 - a1*a2*x*y - a1*a4*x*y + a1*a4*x + a1*a4*y - a1*a4 - a2*a4)/(a0*x*y - a0*x + a1*x*y - a1*x)",
          "solve_for": "a3"
        }
      ],
      "graph": "rb|leg1",
      "method": "stationary branches excluded",
      "necessary_derivative": "a5"
    },
    {
      "branches": [
        {
          "derivative": "a2",
          "factor": "a0*a1*x + a0*a4*x + a0*a5*x + a1*a4*(x - 1) + a1*a5*(x - 1)",
          "sign": -1,
          "solution": "(-a1*a4*x + a1*a4 - a1*a5*x + a1*a5)/(a1*x + a4*x + a5*x)",
          "solve_for": "a0"
        }
      ],
      "graph": "rb|a1",
      "method": "stationary branches excluded",
      "necessary_derivative": "a3"
    },
    {
      "derivative": "a4",
      "graph": "leg1|leg2",
      "method": "strict derivative",
      "sign": -1
    },
    {
      "derivative": "a4",
      "graph": "leg1|a2",
      "method": "strict derivative",
      "sign": -1
    },
    {
      "derivative": "a4",
      "graph": "leg2|a1",
      "method": "strict derivative",
      "sign": -1
    },
    {
      "branches": [
        {
          "derivative": "a0",
          "factor": "a2*y + a3*(y - 1)",
          "sign": -1,
          "solution": "(-a3*y + a3)/y",
          "solve_for": "a2"
        },
        {
          "derivative": "a2",
          "factor": "a0*x + a1*(x - 1)",
          "sign": -1,
          "solution": "(-a1*x + a1)/x",
          "solve_for": "a0"
        }
      ],
      "graph": "a1|a2",
      "method": "stationary branches excluded",
      "necessary_derivative": "a4"
    }
  ],
  "one_loop": {
    "domain": "0<x,y<1; all alpha>0",
    "identity": "F/s=-f1*f2+t*(alpha_k+alpha_kb)*(alpha_r+alpha_rb)",
    "numerator_included": false,
    "scalar_power_d4": -2
  },
  "scope": "All symbolic interior fractions, strictly positive Feynman parameters, equal virtualities of the 16 interjet-exchange graphs. Does not exclude boundary pinches or regulator-defined Glauber phases."
}


==> anc/checks/pinch_regions/results/scalar_summary.json <==
{
  "SPS_rows_passing_jet_split": 0,
  "b1_logarithmic_rows": 140,
  "distinct_hidden_vectors": 1305,
  "distinct_vectors": 2363,
  "factors_checked": 7359,
  "hidden_DPS_labels": 1031,
  "hidden_SPS_labels": 678,
  "hidden_rows": 1709,
  "input_rows": 2823,
  "local_power_greater_than_grid": 85,
  "local_power_less_than_grid": 422,
  "scalar_power_checks": 142,
  "scope": "Supplied momentum-space vectors; exact polynomial and local scalar checks. No numerator powers, global dissection, or regulated overlap cancellation.",
  "selected_scalar_power_checks": 127,
  "source_commit": "2542267940bd82143bf71cdc01867619234b10af",
  "two_factor_rows": 1709
}


==> anc/checks/pinch_regions/test_checks.py <==
"""Positive, negative and replay controls for the curated scalar checks."""
from __future__ import annotations
import copy
import json
import os
from pathlib import Path
import subprocess
import sys
import tempfile
import unittest
from unittest.mock import patch
import sympy as s
import param_space as p
import exact_checks as e
from graphs import Graph, all_graphs

class Algebra(unittest.TestCase):
    def test_constructive_sign_witnesses(self):
        f={(1,1,0,0):p.Q(2),(0,0,1,1):p.Q(-17)}
        points=p.witnesses(f)
        self.assertGreater(p.ev(f,points[1]),0)
        self.assertLess(p.ev(f,points[-1]),0)
        root,_=p.root_point(f)
        self.assertEqual(p.ev(f,root),0)
        self.assertTrue(all(q>0 for q in root))

    def test_definite_sign_and_rejected_domains(self):
        self.assertEqual(set(p.witnesses({(1,0):1,(0,1):2})),{1})
        for invalid in ({},{(2,0):1,(1,1):-2,(0,2):1},{(1,0):1,(1,1):-1}):
            with self.assertRaises(ArithmeticError):p.witnesses(invalid)

    def test_normal_coordinate_recentering(self):
        # F=z1*z2+lambda*(z1+z2)+lambda^2+lambda^3: critical order 3, not 2.
        self.assertEqual(p.critical_order({0:p.Q(1)},{1:p.Q(1)},{1:p.Q(1)},{2:p.Q(1),3:p.Q(1)}),3)
        with self.assertRaises(ArithmeticError):p.critical_order({0:1},{1:1},{1:1},{2:1})

    def test_jet_split_negative_controls(self):
        self.assertTrue(p.jet_split([{'1','S'},{'2'}]))
        self.assertTrue(p.jet_split([{'2'},{'1'}]))
        for wrong in ([{'H'},{'2'}],[{'H'},{'H'}],[{'1'},{'1'}],[{'1','2'},{'2'}],[{'1'}]):
            self.assertFalse(p.jet_split(wrong))

    def test_factorisation_without_labels(self):
        f={(1,0,1,0):p.Q(1),(1,0,0,1):p.Q(-1),(0,1,1,0):p.Q(-1),(0,1,0,1):p.Q(1)}
        factors=p.factors(f)
        self.assertEqual(len(factors),2)
        self.assertTrue(all(len(p.witnesses(q))==2 for q in factors))
        self.assertFalse(set(p.support(factors[0])) & set(p.support(factors[1])))

    def test_graph_routing_and_box(self):
        self.assertEqual(len(all_graphs()),54)
        self.assertEqual(e.box_check()['scalar_power_d4'],-2)
        with self.assertRaises(ValueError):Graph('a1|a1')

    def test_production_symanzik_matches_independent_symbolic_polynomials(self):
        # Validate the *production* scalar-polynomial implementation, not just
        # forest-versus-matrix identities within the independent checker.
        point={e.x:s.Rational(3,7), e.y:s.Rational(2,5)}
        def frac(z): return s.Rational(z.numerator,z.denominator)
        for g in all_graphs():
            aa,ue,fe=e.expressions(g)
            u,f,_=p.symanzik(g.name)
            def mon(m): return s.prod(a**k for a,k in zip(aa,m))
            up=s.expand(sum(frac(c)*mon(m) for m,c in u.items()))
            fp=s.expand(sum((frac(c0)+e.t*frac(c2))*mon(m) for m,(c0,c2) in f.items()))
            self.assertEqual(s.expand(ue-up),0,g.name+' U')
            self.assertEqual(s.expand(fe.subs(point)-fp),0,g.name+' F')

    def test_stationary_positive_control_not_excluded(self):
        class Toy: name='positive interior control'
        aa=s.symbols('a:4')
        F=(aa[0]-aa[1])*(aa[2]-aa[3])
        with self.assertRaises(ArithmeticError):e.no_stationary(Toy(),F,aa)

    def test_wrong_polynomial_fails_identity(self):
        g=Graph('k|rb');aa,U,F=e.expressions(g);Um,Fm=e.matrix_polynomials(g,aa)
        self.assertEqual(s.expand(F-Fm),0)
        with self.assertRaises(ArithmeticError):p.require(s.expand(F+aa[0]*aa[1]*aa[2]-Fm)==0,'mutated polynomial')

    def test_corrupt_input_hash_fails(self):
        with tempfile.TemporaryDirectory() as d:
            Path(d,'vectors.json.xz').write_bytes(b'not the input data')
            with patch.object(p,'HERE',Path(d)):
                with self.assertRaisesRegex(ArithmeticError,'hash mismatch'):p.load_rows()

    def test_changed_power_and_classifier_fail(self):
        pack,rows=p.load_rows()
        bad=copy.deepcopy(rows)
        index=next(i for i,r in enumerate(bad) if r['old_omega'] is not None and r['kind']=='D')
        bad[index]['old_omega']+=1
        with patch.object(p,'load_rows',return_value=(pack,bad)):
            with self.assertRaisesRegex(ArithmeticError,'local saddle power changed'):p.run()
        with patch.object(p,'jet_split',return_value=True):
            with self.assertRaisesRegex(ArithmeticError,'SPS_rows_passing_jet_split'):p.run()

    def test_replay_across_hash_seed_and_optimisation(self):
        out=[]
        for seed,flags in [('1',[]),('987',['-O'])]:
            env=dict(os.environ,PYTHONHASHSEED=seed)
            run=subprocess.run([sys.executable,*flags,str(p.HERE/'param_space.py')],capture_output=True,text=True,env=env,timeout=180)
            self.assertEqual(run.returncode,0,run.stderr)
            out.append(run.stdout)
        self.assertEqual(out[0],out[1])
        self.assertEqual(json.loads(out[0])['selected_scalar_power_checks'],127)
        self.assertEqual(json.loads(out[0])['scalar_power_checks'],142)

if __name__=='__main__':unittest.main(verbosity=2)


==> anc/checks/results/zz_ca_mapping_20261115.json <==
{
  "decimal_inputs": [
    "15625",
    "-2384.89727896833",
    "6467.215561",
    "625"
  ],
  "finite_coefficients": [
    {
      "family": "MN13m",
      "index": 40,
      "value": [
        "-0.2489150390855865895536036156819176890327626331735879609643166042860296008391938",
        "0.0"
      ]
    },
    {
      "family": "MN13cm",
      "index": 40,
      "value": [
        "0.84313172801923909795111219153443772809552487257949856117624489767217473165356023",
        "0.0"
      ]
    },
    {
      "family": "MN13m",
      "index": 42,
      "value": [
        "-0.31355233082927039072677729819546222236609596650692129429764993761936293417252713",
        "0.0"
      ]
    },
    {
      "family": "MN13cm",
      "index": 42,
      "value": [
        "0.77849443627555529677793850902089319476219153924616522784291156433884139832022689",
        "0.0"
      ]
    },
    {
      "family": "MN13m",
      "index": 43,
      "value": [
        "-0.14760897143887933102437488774085042967758754439119598698810553476200986694639793",
        "0.0"
      ]
    },
    {
      "family": "MN13cm",
      "index": 43,
      "value": [
        "0.21640661759606256481053038133126804269850829085983285372541496589072491055118674",
        "0.0"
      ]
    }
  ],
  "bare_residues_over_four": {
    "N13x34,40": [
      "0.84313172801923909795111219153443772809552487257974394883078328792056124278525239",
      "0.0"
    ],
    "N13x34x12,40": [
      "-0.24891503908558658955360361568191768903276263317361886976772469581705591226516785",
      "0.0"
    ],
    "N13x34,42": [
      "0.77849443627555529677793850902089319476219153924640904594784937767215676899285408",
      "0.0"
    ],
    "N13x34x12,42": [
      "-0.31355233082927039072677729819546222236609596650697348053791649601046889240276231",
      "0.0"
    ],
    "N13x34,43": [
      "0.21640661759606256481053038133126804269850829085989398651654880979600374523066166",
      "0.0"
    ],
    "N13x34x12,43": [
      "-0.14760897143887933102437488774085042967758754439121996274906087046226617672641346",
      "0.0"
    ]
  },
  "tolerance": "1e-45",
  "bare_working_dps": 160,
  "finite_working_dps": 80,
  "symmetric_epsilon": "1e-25",
  "method": "One quarter of the symmetric epsilon^-4 residue; the symmetric-limit error begins at epsilon^2",
  "scope": "Six nonplanar weight-four coefficients; no finite C++ amplitude values are used",
  "old_mapping_rejected": true,
  "passed": true,
  "mapping": {
    "MP12": "P12",
    "MP12c": "P12x12",
    "MP13": "P13",
    "MP13c": "P13x12",
    "MP23": "P23",
    "MP23c": "P23x12",
    "Maddon": "addon",
    "Maddonc": "addonx12",
    "MN12": "N12",
    "MN13": "N13",
    "MN13c": "N13x12",
    "MN13m": "N13x34x12",
    "MN13cm": "N13x34",
    "MN34": "N34"
  },
  "hashes": {
    "<VALIDATION_ROOT>/inputs/gg_Aj_A_qT-1.0.inc.gz": "ae23d66b4f62fb4d0db19daacb49ce5fe2793a6c743fda66853782d7d97b0a11",
    "<VALIDATION_ROOT>/inputs/gg_Aj_A-1.0.inc.gz": "573e4d4a5031b080515fa80f476f0905a1834de918e13313ef15114c7b8d43fc",
    "<REPO_ROOT>/checks/native_form.cpp": "0be21de2e0bc27eb480fd9f11f5313eda69f1cb395b93554ca6d6393ea7e16c0",
    "<REPO_ROOT>/checks/check_zz_ca_mapping.py": "c4c68de381ac3ba2d30c04aa3e6b9374b4167ee7d219184304a098b2e7fe9fd0",
    "<REPO_ROOT>/paper2/zz/scripts/zz_master_families.py": "0a5130f2b5366d0d58c7d50d9ec0059016e5228cd7a3caba561517b2a03cf97d",
    "<VALIDATION_ROOT>/zz-primary-work/native_form": "c173d3d297a08931a386f683e5c7b55dbd35fbaddc6a0e60323b72493fb83f88"
  },
  "library_hashes": {
    "shared/libginac.so.13.0.0": "f678592bccd9f7ca545a1d6e2a15a2e623d0531aac7f7794cbefe43604d30fbb",
    "shared/libcln.so.6.0.7": "6d4619fce7a06c392cb509f54126afa8def7f790e3039cdd869c4214ae848d4a",
    "shared/libstdc++.so.6.0.33": "972bb2a18b71140dab0240f8a1f68ab3fb1d56bcd4c4f824a91b70888faf5a00",
    "shared/libgcc_s.so.1": "30c61ab012a4241bed033725a09b61f5fdd3bb7df95ee852d0b096520524c7af",
    "shared/libc.so.6": "9792e3cbb541c8f44c7acf5f14f4022ea62998ecc787d326bed4d8b6547dfd92",
    "shared/libm.so.6": "6d567d53e895273ca14a1f9dc164fc6c8d39aed2f60aa46a733c2784228915f3",
    "shared/libgmp.so.10.5.0": "d15e1585c6c267296459570c8ac217ca9123044bcd4e896d2f686b32333445d2",
    "shared/ld-linux-x86-64.so.2": "c8438e4fde1934e61c88311633f00949ff645d5c04cdb8671fa3d78164d2f307"
  },
  "compiler": "g++ (Debian 14.2.0-19) 14.2.0\nCopyright (C) 2024 Free Software Foundation, Inc.\nThis is free software; see the source for copying conditions.  There is NO\nwarranty; not even for MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.\n\n",
  "compile_command": [
    "g++",
    "-O2",
    "-std=c++17",
    "-I<VALIDATION_ROOT>/sysroot/usr/include",
    "<REPO_ROOT>/checks/native_form.cpp",
    "-L<VALIDATION_ROOT>/sysroot/usr/lib/x86_64-linux-gnu",
    "-Wl,-rpath,<VALIDATION_ROOT>/sysroot/usr/lib/x86_64-linux-gnu",
    "-lginac",
    "-lcln",
    "-o",
    "<VALIDATION_ROOT>/zz-primary-work/native_form"
  ],
  "validation_date": "2026-11-15",
  "base_git_commit": "fce4a2d1db51868889093db847f1a3594d7a8723",
  "record_notes": "Fresh evaluation using the restored native reader and published inputs. Only local directory prefixes are normalized; numeric values and hashes are unchanged.",
  "path_variables": {
    "<REPO_ROOT>": "repository checkout",
    "<VALIDATION_ROOT>": "temporary validation directory"
  },
  "raw_record_sha256": "e708af01e83f71166cd28d2c59a9d063857f4d545457e30c2c55e989cc5b22c3"
}


==> anc/checks/stage1_physics_20261113/README.md <==
# Bounded Stage 1 physics checks

The checked identities and momentum-region arguments are described
in the [Supplemental Material](../../paper2/manuscript_prl/supplement.tex).
The retained [results](results.json) and [guard results](guard_results.json)
document the tests.

The checker independently integrates the RG equation and constructs the
Fourier–Bessel transforms, evaluates a static rapidity-overlap integral by a
separate quadrature route, verifies colour matrices against explicit generators,
and tests the stated Landau and rapidity-separation identities. It does not
import production DPS modules or claim a complete factorisation theorem.

Run from the repository root with Python, SymPy, mpmath and NumPy:

```sh
python checks/stage1_physics_20261113/verify_stage1.py --output /tmp/stage1-fresh.json
python checks/stage1_physics_20261113/test_stage1_guards.py --output /tmp/stage1-guards.json
```

Use new output paths. `results.json` retains the 66 named checks, source hash,
runtime versions, results and exclusions. `guard_results.json` records replay,
optimized-Python, output-preservation and deliberate-error controls. Neither
program modifies the production data or the retained records. The scripts are
standalone: the root `make test` does not invoke them automatically.

The prescribed sign and homogeneous-integral convention are documented in the
note. A passing result verifies these mathematical statements and inputs; it
does not determine the unknown coefficients of possible three-loop boundary
terms or prove that every physically allowed region has been included.


==> anc/checks/stage1_physics_20261113/guard_results.json <==
{
  "checker_sha256": "852c4e0c0eb04d10062f29fd027ac99ea2cd22273ea27a7a653fd5bad43346d8",
  "failure_injections": [
    {
      "expected_error": "static overlap cancels at finite eta",
      "function": "overlap_checks",
      "name": "omit_parent_parent",
      "rejected": true
    },
    {
      "expected_error": "explicit-generator colour check",
      "function": "colour_checks",
      "name": "wrong_antiquark_sign",
      "rejected": true
    },
    {
      "expected_error": "two-loop nu0 G^2",
      "function": "evolution_checks",
      "name": "omit_running_coupling_of_leading_kernel",
      "rejected": true
    },
    {
      "expected_error": "two-loop nu2 G^1",
      "function": "evolution_checks",
      "name": "wrong_spin_two_transform",
      "rejected": true
    },
    {
      "expected_error": "quadratic boundary shifts nu2 third logarithm",
      "function": "evolution_checks",
      "name": "omit_quartic_boundary",
      "rejected": true
    }
  ],
  "guard_source_sha256": "b7627d2bb96aa6e2e5c38b57fdcbe3006a44b0e1989981871e304de76560aa9d",
  "passed": true,
  "reference_sha256": "1b029f3a420fab1044bbf5e22560b49403a8858c5aac149bc76d27096d8c943c",
  "replay": {
    "existing_output_rejected_and_preserved": true,
    "normal_equals_optimized": true,
    "normal_passed": true,
    "optimized_passed": true,
    "physics_equals_reference": true,
    "record_equals_reference_bytewise": true
  },
  "scope": "replay, output isolation, optimization, deliberate-error detection"
}


==> anc/checks/stage1_physics_20261113/results.json <==
{
  "baseline_commit": "98cd34fc7e5c707fabdebeac7401398daea4a532",
  "check_count": 66,
  "checks": [
    "static overlap cancels at finite eta",
    "static DD eta limit",
    "static PD eta limit",
    "static DP eta limit",
    "static PP eta limit",
    "omitted-parent negative control is nonzero",
    "O(eta) PD term retained",
    "four independent finite-eta PV quadratures",
    "common factor cancels before eps expansion",
    "four-dimensional-only subtraction finite defect",
    "coincident four-line factor is parent factor",
    "subtracted soft factor",
    "ultrasoft separation suppression",
    "two mass-regulated transverse limits",
    "rapidity coefficient has no finite constant at mu_b",
    "rapidity coefficient residue",
    "jet is Hermitian in colour metric",
    "hard is Hermitian in colour metric",
    "cross is Hermitian in colour metric",
    "four-leg colour conservation",
    "parent-adjoint splitting tensor eigenvalue",
    "one-exchange colour projection",
    "two-exchange colour projection",
    "nonzero projected commutator",
    "zero projected one-loop operator",
    "its square does not project to zero",
    "shifted dipole squares to identity",
    "exact projected matrix exponential",
    "matrix exponential initial value",
    "matrix exponential evolution",
    "36 explicit-generator dipole actions in SU(2), SU(3), SU(4)",
    "two-loop nu0 G^3",
    "two-loop nu0 G^2",
    "two-loop nu2 G^2",
    "two-loop nu2 G^1",
    "three-loop nu0 G^5",
    "three-loop nu0 G^4",
    "three-loop nu0 G^3",
    "three-loop nu2 G^4",
    "three-loop nu2 G^3",
    "three-loop nu2 G^2",
    "quadratic boundary shifts nu0 third logarithm",
    "quadratic boundary shifts nu2 third logarithm",
    "quartic boundary shifts highest nu0 logarithm",
    "cubic boundary shifts next nu0 logarithm",
    "homogeneous boundary RGE at order a^0",
    "homogeneous boundary RGE at order a^1",
    "homogeneous boundary RGE at order a^2",
    "homogeneous boundary RGE at order a^3",
    "separation forbids u squared",
    "separation forbids v squared",
    "separation forbids w squared",
    "scalar rapidity boundary quadratic coefficient",
    "scalar zero gamma1 implies zero quadratic boundary",
    "joint extra boundary term is regulator independent",
    "joint extra term is not separately factorised",
    "crossed-box active line 0 is on shell",
    "crossed-box active line 1 is on shell",
    "crossed-box active line 2 is on shell",
    "crossed-box active line 3 is on shell",
    "crossed-box stationary Landau equation",
    "DPS determinant invariant",
    "external Gram determinant",
    "two-loop positive-parameter Cauchy-Binet identity",
    "matrix rapidity evolution quadratic boundary",
    "operator-zero one-loop generator suffices"
  ],
  "colour": {
    "D_mean": "-1/N",
    "D_squared_mean": "(N**2 + 1)/N**2",
    "basis": "S=delta_ij delta_lk, H=delta_ik delta_lj; legs q,qbar,qbar,q",
    "cross_dipole": "Matrix([[-1/(2*N), 1/2], [1/2, -1/(2*N)]])",
    "explicit_generator_max_abs_error": 2.220446049250313e-16,
    "hard_dipole": "Matrix([[1/(2*N), 0], [-1/2, -(N**2 - 1)/(2*N)]])",
    "jet_dipole": "Matrix([[-(N**2 - 1)/(2*N), -1/2], [0, 1/(2*N)]])",
    "metric": "Matrix([[N**2, N], [N, N**2]])",
    "projected_exponential": "exp(-t/N)*cosh(t)",
    "projected_hard_cross_commutator": "1/4",
    "scope": "colour obstruction to projection-before-evolution; not a calculated DPS anomalous dimension"
  },
  "evolution": {
    "conclusion": "all six quoted coefficients agree within the stated boundary ansatz; RGE alone does not impose that ansatz",
    "general_three_loop_boundary_shifts": {
      "nu0": "16*G**5*r4_3/5 - 2*G**4*r3_3 + 4*G**3*r2_3/3 + G**2*(-r1_3 + 16*r4_3*zeta3) + G*(r0_3 - 4*r3_3*zeta3) + 2*r2_3*zeta3/3 + 24*r4_3*zeta5/5",
      "nu2": "16*G**4*r4_3 + G**3*(-8*r3_3 - 32*r4_3) + G**2*(4*r2_3 + 12*r3_3 + 48*r4_3) + G*(-2*r1_3 - 4*r2_3 - 12*r3_3 + 32*r4_3*zeta3 - 48*r4_3) + r0_3 + r1_3 + 2*r2_3 - 4*r3_3*zeta3 + 6*r3_3 - 16*r4_3*zeta3 + 24*r4_3"
    },
    "integrated_relative_kernel_order1": "B*L + B*X + Delta*L**2 - Delta*X**2 + r0",
    "integrated_relative_kernel_order2_without_new_boundary": "B**2*L**2/2 + B**2*L*X + B**2*X**2/2 + B*Delta*L**3 + B*Delta*L**2*X - B*Delta*L*X**2 - B*Delta*X**3 + B*Hsum*L + B*Hsum*X + B*L**2*beta0/2 + B*L*X*beta0 + B*L*r0 + B*X**2*beta0/2 + B*X*r0 + Delta**2*L**4/2 - Delta**2*L**2*X**2 + Delta**2*X**4/2 + Delta*Gamma1*L**2/4 - Delta*Gamma1*X**2/4 + Delta*Hsum*L**2 - Delta*Hsum*X**2 + Delta*L**3*beta0/3 + Delta*L**2*r0 - Delta*L*X**2*beta0 - 2*Delta*X**3*beta0/3 - Delta*X**2*r0 + Dgamma1*L + Dgamma1*X + Hsum*r0 + L*beta0*r0 + L*beta1 + X*beta0*r0 + X*beta1",
    "transforms_nu0": [
      "G",
      "-G**2",
      "4*G**3/3 + 2*zeta3/3",
      "-2*G**4 - 4*G*zeta3",
      "16*G**5/5 + 16*G**2*zeta3 + 24*zeta5/5"
    ],
    "transforms_nu2": [
      "1",
      "1 - 2*G",
      "4*G**2 - 4*G + 2",
      "-8*G**3 + 12*G**2 - 12*G - 4*zeta3 + 6",
      "16*G**4 - 32*G**3 + 48*G**2 + 32*G*zeta3 - 48*G - 16*zeta3 + 24"
    ]
  },
  "not_established": [
    "complete pinched-surface classification",
    "complete regulated DPS operator matching",
    "three-loop factorisation or rapidity closure"
  ],
  "overlap": {
    "J00_prescription": "homogeneous longitudinal integral set to zero",
    "closed_parts": {
      "DD": "-2*pi**2*(-I*tan(pi*eta/2) + 1)/(u + v)**eta",
      "DP": "2*pi**2*(-I*tan(pi*eta/2) + 1)/(u + v)**eta - 2*pi**2*(-I*tan(pi*eta/2) + 1)/u**eta",
      "PD": "2*pi**2*(-I*tan(pi*eta/2) + 1)/(u + v)**eta - 2*pi**2*(-I*tan(pi*eta/2) + 1)/v**eta",
      "PP": "-2*pi**2*(-I*tan(pi*eta/2) + 1)/(u + v)**eta + 2*pi**2*(-I*tan(pi*eta/2) + 1)/v**eta + 2*pi**2*(-I*tan(pi*eta/2) + 1)/u**eta"
    },
    "eta_zero_limits": {
      "DD": "-2*pi**2",
      "DP": "0",
      "PD": "0",
      "PP": "2*pi**2"
    },
    "finite_defect_if_only_counterterm_uses_4D_Born": "b1*z1 + b2*z2",
    "quadrature": [
      {
        "absolute_error": "5.3455294e-51",
        "eta": "-0.6"
      },
      {
        "absolute_error": "0.0",
        "eta": "-0.25"
      },
      {
        "absolute_error": "0.0",
        "eta": "0.2"
      },
      {
        "absolute_error": "2.6727647e-51",
        "eta": "0.55"
      }
    ],
    "scope": "complete static eikonal attachment sum; not unexpanded Glauber graphs"
  },
  "passed": true,
  "pinch_and_matrix": {
    "cycle_identity": "det(C^T diag(alpha) C)=sum alpha_e alpha_f minor(C_e,C_f)^2",
    "domain": "0<x,y<1 and A,B>0",
    "matrix_sufficient_condition": "local rapidity evolution in a closed operator basis; Gamma1(mu_b)=0 as an operator; X-independent finite matching",
    "not_proved": "classification of contracted Landau graphs, all field assignments, or local rapidity closure",
    "positive_stationary_parameters": [
      "A*(1 - x)",
      "A*x",
      "B*(1 - y)",
      "B*y"
    ]
  },
  "producer_sha256": "852c4e0c0eb04d10062f29fd027ac99ea2cd22273ea27a7a653fd5bad43346d8",
  "runtime": {
    "mp_dps": 50,
    "mpmath": "1.3.0",
    "numpy": "2.3.5",
    "python": "3.13.5",
    "sympy": "1.14.0"
  },
  "scope": "static overlap; common transverse subtraction; colour algebra; conditional RG/boundary analysis",
  "separation": {
    "conclusion": "the separation proof is valid under J1 J2 S closure and argument locality, not from A=H1 H2 K alone",
    "counterexample": "exp[a_s^2*lambda*(u+v+2w)^2] is boost and rapidity-regulator independent but not J1(u)J2(v)S(w)",
    "separation_solution": {
      "c1": "c7/2",
      "c2": "0",
      "c4": "c7/2",
      "c5": "0",
      "c8": "0"
    }
  },
  "transverse": {
    "mass_regulated_checks": [
      {
        "epsilon": "0.2",
        "mass": "1e-15",
        "relative_error": "7.6008782e-25"
      },
      {
        "epsilon": "0.35",
        "mass": "1e-15",
        "relative_error": "2.5345289e-20"
      }
    ],
    "rapidity_coefficient_series": "-eps**2*zeta(3)/3 - pi**2*eps/12 - 1/eps",
    "scope": "one-exchange soft/coincident overlap, after colour projection",
    "subtracted_colour_factor": "Delta*(cos(ell_perp.b)-1)"
  }
}


==> anc/checks/stage1_physics_20261113/test_stage1_guards.py <==
#!/usr/bin/env python3
"""Replay and failure-injection controls for the bounded Stage-1 checker.

Run with --output PATH. Only temporary copies of verify_stage1.py are mutated;
no source, production data, or retained result is overwritten.
"""
from __future__ import annotations

import argparse
import hashlib
import json
from pathlib import Path
import subprocess
import sys
import tempfile

import mpmath as mp

HERE = Path(__file__).resolve().parent
SOURCE = HERE / "verify_stage1.py"
REFERENCE = HERE / "results.json"


def run_copy(script: Path, output: Path, optimized: bool = False) -> subprocess.CompletedProcess:
    command = [sys.executable] + (["-O"] if optimized else [])
    return subprocess.run(command + [str(script), "--output", str(output)],
                          text=True, capture_output=True, timeout=45)


def check_mutation(source: str, old: str, new: str, function: str,
                   expected_error: str, name: str) -> dict:
    if source.count(old) != 1:
        raise ValueError(f"{name}: mutation anchor must occur once")
    namespace = {"__name__": "stage1_failure_injection", "__file__": str(SOURCE)}
    exec(compile(source.replace(old, new), f"<mutation:{name}>", "exec"), namespace)
    mp.mp.dps = 50
    try:
        namespace[function]()
    except ArithmeticError as error:
        if expected_error not in str(error):
            raise ArithmeticError(f"{name}: failed for unexpected reason: {error}") from error
        return {"name": name, "function": function, "expected_error": expected_error,
                "rejected": True}
    raise ArithmeticError(f"{name}: deliberately incorrect calculation was accepted")


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, required=True)
    args = parser.parse_args()
    if args.output.exists():
        parser.error("output must be new")
    source = SOURCE.read_text()
    source_sha = hashlib.sha256(SOURCE.read_bytes()).hexdigest()
    retained = json.loads(REFERENCE.read_text())
    if source_sha != retained["producer_sha256"]:
        raise ArithmeticError("checker source does not match the retained result")
    with tempfile.TemporaryDirectory(prefix="dps-stage1-guards-") as temporary:
        tmp = Path(temporary)
        normal_path, optimized_path = tmp / "normal.json", tmp / "optimized.json"
        for optimized, path in ((False, normal_path), (True, optimized_path)):
            result = run_copy(SOURCE, path, optimized)
            if result.returncode or not path.is_file():
                raise ArithmeticError(f"checker failed: {result.stdout}\n{result.stderr}")
        normal = json.loads(normal_path.read_text())
        optimized_result = json.loads(optimized_path.read_text())
        if normal != optimized_result:
            raise ArithmeticError("optimized and normal Python disagree")
        if normal["check_count"] != 66 or not normal["passed"]:
            raise ArithmeticError("unexpected baseline check count or pass flag")
        # Runtime strings are provenance, not physics. Compare the remainder
        # explicitly; also report whether the complete records match bytewise.
        no_runtime = lambda d: {k: v for k, v in d.items() if k != "runtime"}
        if no_runtime(normal) != no_runtime(retained):
            raise ArithmeticError("fresh physics result differs from retained result")
        prior = normal_path.read_bytes()
        refused = run_copy(SOURCE, normal_path)
        if refused.returncode == 0 or normal_path.read_bytes() != prior:
            raise ArithmeticError("existing-output protection failed")
        replay = {"normal_passed": True, "optimized_passed": True,
                  "normal_equals_optimized": True,
                  "physics_equals_reference": True,
                  "record_equals_reference_bytewise": prior == REFERENCE.read_bytes(),
                  "existing_output_rejected_and_preserved": True}
    mutations = [
        check_mutation(source, '"PP": -J01-J10+J11}', '"PP": sp.Integer(0)}',
                       "overlap_checks", "static overlap cancels at finite eta", "omit_parent_parent"),
        check_mutation(source, "matrix = -a.T if leg in (1, 2) else a",
                       "matrix = a.T if leg in (1, 2) else a", "colour_checks",
                       "explicit-generator colour check", "wrong_antiquark_sign"),
        check_mutation(source, "k1 = sp.expand(a1+b0*t+r0)",
                       "k1 = sp.expand(a1+r0)", "evolution_checks",
                       "two-loop nu0 G^2", "omit_running_coupling_of_leading_kernel"),
        check_mutation(source, "f2 = sp.series(exponential/(1-alpha), alpha, 0, 5)",
                       "f2 = sp.series(exponential/(1+alpha), alpha, 0, 5)",
                       "evolution_checks", "two-loop nu2 G^1", "wrong_spin_two_transform"),
        check_mutation(source, "boundary = sum(r[j]*X**j for j in range(5))",
                       "boundary = sum(r[j]*X**j for j in range(4))", "evolution_checks",
                       "quadratic boundary shifts nu2 third logarithm", "omit_quartic_boundary"),
    ]
    record = {"scope": "replay, output isolation, optimization, deliberate-error detection",
              "checker_sha256": source_sha,
              "guard_source_sha256": hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
              "reference_sha256": hashlib.sha256(REFERENCE.read_bytes()).hexdigest(),
              "replay": replay, "failure_injections": mutations, "passed": True}
    args.output.parent.mkdir(parents=True, exist_ok=True)
    with args.output.open("x") as stream:
        json.dump(record, stream, indent=2, sort_keys=True)
        stream.write("\n")
    print("PASS: replay, Python -O, output protection, and five deliberate-error controls")


if __name__ == "__main__":
    main()


==> anc/checks/stage1_physics_20261113/verify_stage1.py <==
#!/usr/bin/env python3
"""Independent, bounded Stage-1 checks. No production DPS module is imported.

This verifies specified mathematical identities, not completeness of a region list
or an all-order factorisation theorem. Requirements: sympy, mpmath, numpy.
Run from any directory with --output PATH; existing output is not overwritten.
"""
from __future__ import annotations

import argparse
import hashlib
import json
import platform
from pathlib import Path

import mpmath as mp
import numpy as np
import sympy as sp

BASELINE = "98cd34fc7e5c707fabdebeac7401398daea4a532"
CHECKS: list[str] = []


def zero(name: str, expression) -> None:
    entries = list(expression) if isinstance(expression, sp.MatrixBase) else [expression]
    if any(sp.simplify(e) != 0 for e in entries):
        raise ArithmeticError(f"{name}: {expression}")
    CHECKS.append(name)


def overlap_checks() -> dict:
    eta = sp.Symbol("eta", real=True)
    u, v = sp.symbols("u v", positive=True)
    F = -2 * sp.pi**2 * (1 - sp.I * sp.tan(sp.pi * eta / 2))
    J10, J01, J11 = F*u**(-eta), F*v**(-eta), F*(u+v)**(-eta)
    parts = {"DD": J11, "PD": J01-J11, "DP": J10-J11,
             "PP": -J01-J10+J11}
    zero("static overlap cancels at finite eta", sum(parts.values()))
    limits = {k: sp.limit(w, eta, 0) for k, w in parts.items()}
    expected = {"DD": -2*sp.pi**2, "PD": 0, "DP": 0, "PP": 2*sp.pi**2}
    for k in parts:
        zero(f"static {k} eta limit", limits[k]-expected[k])
    if sp.simplify(sum(limits.values())-limits["PP"]) == 0:
        raise ArithmeticError("omitting parent-parent incorrectly passed")
    CHECKS.append("omitted-parent negative control is nonzero")
    zero("O(eta) PD term retained", sp.limit(parts["PD"]/eta, eta, 0)
         + 2*sp.pi**2*sp.log((u+v)/v))

    # Independent route: d=c-a makes the regulator independent of c.
    # Contour integration in c leaves a PV integral in d. Pair its positive
    # and negative halves, invert the tail, and obtain the finite interval below.
    # This is different from the baseline's nested Hilbert-transform quadrature.
    samples = []
    for es in ("-0.6", "-0.25", "0.2", "0.55"):
        e = mp.mpf(es)
        def integrand(t):
            if t == 1:
                return -e
            return (t**e-t**(-e))/(1-t*t)
        # t=z^4 resolves the integrable endpoint at t=0.
        def mapped(z):
            if z == 0:
                return mp.mpf(0)
            return 4*z**3*integrand(z**4)
        val = mp.quad(mapped, [0, mp.mpf("0.5"), 1])
        target = -mp.pi/2*mp.tan(mp.pi*e/2)
        err = abs(val-target)
        if err > mp.mpf("1e-35"):
            raise ArithmeticError(f"independent overlap quadrature: {err}")
        samples.append({"eta": es, "absolute_error": mp.nstr(err, 8)})
    CHECKS.append("four independent finite-eta PV quadratures")

    # Keep an arbitrary common transverse factor and d-dimensional Born tensor.
    e = sp.Symbol("eps")
    b0, b1, b2, z2, z1, z0 = sp.symbols("b0 b1 b2 z2 z1 z0")
    born = b0 + e*b1 + e**2*b2
    pole = z2/e**2+z1/e+z0
    zero("common factor cancels before eps expansion", sp.expand(born*pole-born*pole))
    finite_mismatch = sp.expand((born-b0)*pole).coeff(e, 0)
    zero("four-dimensional-only subtraction finite defect", finite_mismatch-b1*z1-b2*z2)
    return {"J00_prescription": "homogeneous longitudinal integral set to zero",
            "closed_parts": {k: str(vv) for k, vv in parts.items()},
            "eta_zero_limits": {k: str(vv) for k, vv in limits.items()},
            "quadrature": samples,
            "finite_defect_if_only_counterterm_uses_4D_Born": str(finite_mismatch),
            "scope": "complete static eikonal attachment sum; not unexpanded Glauber graphs"}


def transverse_checks() -> dict:
    z, delta, c1, c2, ca = sp.symbols("z Delta C1 C2 Ca", real=True)
    full = -c1-c2+delta*sp.cos(z)
    zero("coincident four-line factor is parent factor",
         (full+ca).subs(z, 0).subs(delta, c1+c2-ca))
    zero("subtracted soft factor", full-full.subs(z, 0)-delta*(sp.cos(z)-1))
    zero("ultrasoft separation suppression", sp.limit((sp.cos(z)-1)/z**2, z, 0)+sp.Rational(1, 2))
    records = []
    # Auxiliary mass only in the common scalar transverse integral, not a new
    # massive-gauge-theory prescription for the production calculation.
    for es in ("0.2", "0.35"):
        e, b, m = mp.mpf(es), mp.mpf("1.7"), mp.mpf("1e-15")
        ib = (b/m)**e*mp.besselk(e, m*b)/(2*mp.pi)**(1-e)
        i0 = m**(-2*e)*mp.gamma(e)/(4*mp.pi)**(1-e)
        limit = mp.gamma(-e)*(b*b/4)**e/(4*mp.pi)**(1-e)
        rel = abs((ib-i0)/limit-1)
        if rel > mp.mpf("1e-18"):
            raise ArithmeticError(f"mass-regulated transverse subtraction: {rel}")
        records.append({"epsilon": es, "mass": "1e-15", "relative_error": mp.nstr(rel, 8)})
    CHECKS.append("two mass-regulated transverse limits")
    e = sp.Symbol("eps")
    bracket = sp.series(sp.exp(-sp.EulerGamma*e)*sp.gamma(-e), e, 0, 3).removeO().expand()
    zero("rapidity coefficient has no finite constant at mu_b", bracket.coeff(e, 0))
    zero("rapidity coefficient residue", bracket.coeff(e, -1)+1)
    return {"subtracted_colour_factor": "Delta*(cos(ell_perp.b)-1)",
            "mass_regulated_checks": records,
            "rapidity_coefficient_series": str(bracket),
            "scope": "one-exchange soft/coincident overlap, after colour projection"}


def generators(n: int) -> list[np.ndarray]:
    out = []
    for i in range(n):
        for j in range(i+1, n):
            a = np.zeros((n, n), complex); a[i, j] = a[j, i] = 0.5; out.append(a)
            a = np.zeros((n, n), complex); a[i, j] = -0.5j; a[j, i] = 0.5j; out.append(a)
    for k in range(1, n):
        d = np.zeros(n); d[:k] = 1; d[k] = -k
        out.append(np.diag(d/np.sqrt(2*k*(k+1))).astype(complex))
    return out


def colour_checks() -> dict:
    n = sp.Symbol("N", positive=True)
    cf = (n*n-1)/(2*n)
    metric = sp.Matrix([[n*n, n], [n, n*n]])
    singlet, hard = sp.Matrix([1, 0]), sp.Matrix([0, 1])
    psi = (hard-singlet/n)/2
    bra = hard.T*metric
    norm = (bra*psi)[0]
    mean = lambda op: sp.factor((bra*op*psi)[0]/norm)
    jet = sp.Matrix([[-cf, -sp.Rational(1, 2)], [0, 1/(2*n)]])
    same = sp.Matrix([[1/(2*n), 0], [-sp.Rational(1, 2), -cf]])
    cross = sp.Matrix([[-1/(2*n), sp.Rational(1, 2)], [sp.Rational(1, 2), -1/(2*n)]])
    for label, op in (("jet", jet), ("hard", same), ("cross", cross)):
        zero(label+" is Hermitian in colour metric", op.T*metric-metric*op)
    zero("four-leg colour conservation", jet+same+cross+cf*sp.eye(2))
    zero("parent-adjoint splitting tensor eigenvalue", jet*psi-psi/(2*n))
    d = 2*cross
    zero("one-exchange colour projection", mean(d)+1/n)
    zero("two-exchange colour projection", mean(d*d)-1-1/n**2)
    zero("nonzero projected commutator", mean(same*cross-cross*same)-sp.Rational(1, 4))
    f = d+sp.eye(2)/n
    zero("zero projected one-loop operator", mean(f))
    zero("its square does not project to zero", mean(f*f)-1)
    zero("shifted dipole squares to identity", f*f-sp.eye(2))
    t = sp.Symbol("t", real=True)
    exp_d = sp.exp(-t/n)*(sp.cosh(t)*sp.eye(2)+sp.sinh(t)*f)
    zero("exact projected matrix exponential", mean(exp_d)-sp.exp(-t/n)*sp.cosh(t))
    zero("matrix exponential initial value", exp_d.subs(t, 0)-sp.eye(2))
    zero("matrix exponential evolution", sp.diff(exp_d, t)-d*exp_d)

    # Explicit generators independently verify the Fierz-derived matrices.
    max_error = 0.0
    pairs = {(0, 1): jet, (2, 3): jet, (0, 2): same, (1, 3): same,
             (0, 3): cross, (1, 2): cross}
    for dim in (2, 3, 4):
        gs = generators(dim)
        eye = np.eye(dim)
        s = np.einsum("ij,lk->ijkl", eye, eye)
        h = np.einsum("ik,lj->ijkl", eye, eye)
        basis = [s, h]
        def act(a, leg, tensor):
            matrix = -a.T if leg in (1, 2) else a
            return np.moveaxis(np.tensordot(matrix, tensor, axes=(1, leg)), 0, leg)
        for (i, j), op in pairs.items():
            m = np.array(op.subs(n, dim)).astype(complex)
            for col, tensor in enumerate(basis):
                actual = sum((act(a, i, act(a, j, tensor)) for a in gs), np.zeros_like(s, complex))
                expected = m[0, col]*s+m[1, col]*h
                max_error = max(max_error, float(np.max(abs(actual-expected))))
    if max_error > 1e-12:
        raise ArithmeticError(f"explicit-generator colour check: {max_error}")
    CHECKS.append("36 explicit-generator dipole actions in SU(2), SU(3), SU(4)")
    return {"basis": "S=delta_ij delta_lk, H=delta_ik delta_lj; legs q,qbar,qbar,q",
            "metric": str(metric), "jet_dipole": str(jet), "hard_dipole": str(same),
            "cross_dipole": str(cross), "D_mean": str(mean(d)), "D_squared_mean": str(mean(d*d)),
            "projected_hard_cross_commutator": str(mean(same*cross-cross*same)),
            "projected_exponential": "exp(-t/N)*cosh(t)",
            "explicit_generator_max_abs_error": max_error,
            "scope": "colour obstruction to projection-before-evolution; not a calculated DPS anomalous dimension"}


def evolution_checks() -> dict:
    X, G, L, t, y, alpha = sp.symbols("X G L t y alpha")
    D, B, b0, b1, gam1, dg1, hs, r0 = sp.symbols("Delta B beta0 beta1 Gamma1 Dgamma1 Hsum r0")
    dg0 = B-b0
    q0 = -2*D*(X-y)+dg0
    a1 = sp.integrate(q0, (y, 0, t))
    a2 = sp.integrate(b0*(t-y)*q0-D*gam1*(X-y)/2+dg1, (y, 0, t))
    k1 = sp.expand(a1+b0*t+r0)
    k2 = sp.expand(a2+a1*a1/2+(b0*t+r0)*a1+b0*b0*t*t+b1*t+2*b0*t*r0+hs*k1)
    k1 = sp.expand(k1.subs(t, X+L))
    k2 = sp.expand(k2.subs(t, X+L))
    z3, z5 = sp.symbols("zeta3 zeta5")
    exponential = sp.series(sp.exp(-2*G*alpha-2*z3*alpha**3/3-2*z5*alpha**5/5), alpha, 0, 6).removeO()
    f0 = sp.expand(exponential/(2*alpha))
    f2 = sp.series(exponential/(1-alpha), alpha, 0, 5).removeO().expand()
    transforms0 = [-sp.factorial(j)*f0.coeff(alpha, j) for j in range(5)]
    transforms2 = [sp.factorial(j)*f2.coeff(alpha, j) for j in range(5)]
    def transform(poly, ts):
        return sp.expand(sum(poly.coeff(X, j)*ts[j] for j in range(5)))
    one0, one2 = transform(k1, transforms0), transform(k1, transforms2)
    for power, expected in ((3, -4*D/3), (2, -B)):
        zero(f"two-loop nu0 G^{power}", one0.coeff(G, power)-expected)
    for power, expected in ((2, -4*D), (1, 4*D-2*B)):
        zero(f"two-loop nu2 G^{power}", one2.coeff(G, power)-expected)
    two0, two2 = transform(k2, transforms0), transform(k2, transforms2)
    c4 = 2*D*(B+2*b0/3)
    c3 = 2*B*(B+b0)/3-D*gam1/3-4*D*hs/3-4*D*r0/3-4*D*L*(B+b0+D*L)/3
    expected0 = {5: sp.Rational(8, 5)*D**2, 4: c4, 3: c3}
    expected2 = {4: 8*D**2, 3: 4*c4-16*D**2,
                 2: 3*c3-4*D*(3*B+2*b0-6*D)}
    for harmonic, actual, expected in ((0, two0, expected0), (2, two2, expected2)):
        for power, value in expected.items():
            zero(f"three-loop nu{harmonic} G^{power}", actual.coeff(G, power)-value)
    # A homogeneous boundary term at relative order a_s^2 is invisible to
    # the mu RGE through total order a_s^3, but its Fourier transform is not zero.
    r = sp.symbols("r0_3 r1_3 r2_3 r3_3 r4_3")
    boundary = sum(r[j]*X**j for j in range(5))
    shifts = {"nu0": transform(boundary, transforms0), "nu2": transform(boundary, transforms2)}
    zero("quadratic boundary shifts nu0 third logarithm", shifts["nu0"].coeff(G, 3)-4*r[2]/3)
    zero("quadratic boundary shifts nu2 third logarithm", shifts["nu2"].coeff(G, 2)-4*r[2]-12*r[3]-48*r[4])
    zero("quartic boundary shifts highest nu0 logarithm", shifts["nu0"].coeff(G, 5)-sp.Rational(16, 5)*r[4])
    zero("cubic boundary shifts next nu0 logarithm", shifts["nu0"].coeff(G, 4)+2*r[3])
    a = sp.Symbol("a")
    beta = -2*b0*a*a-2*b1*a**3
    residual = sp.expand(beta*sp.diff(a**3*boundary, a)-a*(-4*D*(X-t)+2*dg0)*a**3*boundary)
    for order in range(4):
        zero(f"homogeneous boundary RGE at order a^{order}", residual.coeff(a, order))
    return {"integrated_relative_kernel_order1": str(k1),
            "integrated_relative_kernel_order2_without_new_boundary": str(k2),
            "transforms_nu0": [str(sp.expand(e)) for e in transforms0],
            "transforms_nu2": [str(sp.expand(e)) for e in transforms2],
            "general_three_loop_boundary_shifts": {k: str(sp.collect(v, G)) for k, v in shifts.items()},
            "conclusion": "all six quoted coefficients agree within the stated boundary ansatz; RGE alone does not impose that ansatz"}


def separation_checks() -> dict:
    u, v, w, X, a = sp.symbols("u v w X a")
    c = sp.symbols("c0:9")
    phi1 = sum(c[j]*u**j for j in range(3))
    phi2 = sum(c[3+j]*v**j for j in range(3))
    sigma = sum(c[6+j]*w**j for j in range(3))
    equation = sp.Poly(-sp.diff(phi1, u)-sp.diff(phi2, v)+sp.diff(sigma, w), u, v, w)
    solution = sp.solve(equation.coeffs()+[c[1]-c[4]], c, dict=True)[0]
    zero("separation forbids u squared", solution[c[2]])
    zero("separation forbids v squared", solution[c[5]])
    zero("separation forbids w squared", solution[c[8]])
    gamma1, gamma2, r0 = sp.symbols("gamma1 gamma2 r0")
    scalar = sp.series((1+a*r0)*sp.exp(X*(a*gamma1+a*a*gamma2)), a, 0, 3).removeO().expand()
    zero("scalar rapidity boundary quadratic coefficient", scalar.coeff(a, 2).coeff(X, 2)-gamma1**2/2)
    zero("scalar zero gamma1 implies zero quadratic boundary", scalar.subs(gamma1, 0).coeff(a, 2).coeff(X, 2))
    # Broad hard-product factorisation permits a nonseparable extra factor.
    lam = sp.Symbol("lambda")
    broad_log = phi1+phi2+sigma+a*a*lam*(u+v+2*w)**2
    zero("joint extra boundary term is regulator independent",
         (-sp.diff(broad_log, u)-sp.diff(broad_log, v)+sp.diff(broad_log, w)
          ).subs(solution))
    zero("joint extra term is not separately factorised",
         sp.diff(broad_log, u, v)-2*a*a*lam)
    return {"separation_solution": {str(k): str(vv) for k, vv in solution.items()},
            "counterexample": "exp[a_s^2*lambda*(u+v+2w)^2] is boost and rapidity-regulator independent but not J1(u)J2(v)S(w)",
            "conclusion": "the separation proof is valid under J1 J2 S closure and argument locality, not from A=H1 H2 K alone"}


def pinch_checks() -> dict:
    x, y, A, B, q = sp.symbols("x y A B q", real=True)
    p1, p2 = sp.Matrix([1, 0, 0, 1])/2, sp.Matrix([1, 0, 0, -1])/2
    metric = sp.diag(1, -1, -1, -1)
    dot = lambda u, v: (u.T*metric*v)[0]
    k, Q1 = x*p1, x*p1+y*p2
    lines = [k, k-p1, k-Q1, k+p2-Q1]
    weights = [A*(1-x), A*x, B*(1-y), B*y]
    for i, line in enumerate(lines):
        zero(f"crossed-box active line {i} is on shell", dot(line, line))
    zero("crossed-box stationary Landau equation",
         sum((w*line for w, line in zip(weights, lines)), sp.zeros(4, 1)))
    Q1 += sp.Matrix([0, q, 0, 0])
    Q2 = p1+p2-Q1
    m1, m2 = dot(Q1, Q1), dot(Q2, Q2)
    t, u = dot(p1-Q1, p1-Q1), dot(p2-Q1, p2-Q1)
    zero("DPS determinant invariant", t*u-m1*m2-q*q)
    gram = sp.Matrix([[dot(a, b) for b in [p1, p2, Q1]] for a in [p1, p2, Q1]])
    zero("external Gram determinant", gram.det()-q*q/4)
    cs = sp.symbols("c0:8")
    ws = sp.symbols("alpha0:4", nonnegative=True)
    rows = [sp.Matrix([cs[2*i], cs[2*i+1]]) for i in range(4)]
    mat = sum((w*row*row.T for w, row in zip(ws, rows)), sp.zeros(2))
    squares = sum(ws[i]*ws[j]*(rows[i][0]*rows[j][1]-rows[j][0]*rows[i][1])**2
                  for i in range(4) for j in range(i+1, 4))
    zero("two-loop positive-parameter Cauchy-Binet identity", mat.det()-squares)
    # Relative order a^2 in a complete local MATRIX rapidity evolution:
    # U=I+a X Gamma1+a^2 (X Gamma2+X^2 Gamma1^2/2).
    # Gamma1=0 as an operator, not only after projection, is sufficient.
    X, a = sp.symbols("X a")
    entries = sp.symbols("g0:8")
    g1, g2 = sp.Matrix(2, 2, entries[:4]), sp.Matrix(2, 2, entries[4:])
    evolution = sp.eye(2)+a*X*g1+a*a*(X*g2+X*X*g1*g1/2)
    quadratic = evolution.applyfunc(lambda z: sp.expand(z).coeff(a, 2).coeff(X, 2))
    zero("matrix rapidity evolution quadratic boundary", quadratic-g1*g1/2)
    zero("operator-zero one-loop generator suffices", quadratic.subs(dict.fromkeys(entries[:4], 0)))
    return {"positive_stationary_parameters": [str(z) for z in weights],
            "domain": "0<x,y<1 and A,B>0", "cycle_identity": "det(C^T diag(alpha) C)=sum alpha_e alpha_f minor(C_e,C_f)^2",
            "matrix_sufficient_condition": "local rapidity evolution in a closed operator basis; Gamma1(mu_b)=0 as an operator; X-independent finite matching",
            "not_proved": "classification of contracted Landau graphs, all field assignments, or local rapidity closure"}


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, required=True)
    args = parser.parse_args()
    if args.output.exists():
        parser.error("output must be new; preserve the previous validation record")
    mp.mp.dps = 50
    result = {"baseline_commit": BASELINE,
              "scope": "static overlap; common transverse subtraction; colour algebra; conditional RG/boundary analysis",
              "not_established": ["complete pinched-surface classification", "complete regulated DPS operator matching", "three-loop factorisation or rapidity closure"],
              "overlap": overlap_checks(), "transverse": transverse_checks(),
              "colour": colour_checks(), "evolution": evolution_checks(),
              "separation": separation_checks(), "pinch_and_matrix": pinch_checks()}
    result["checks"] = CHECKS
    result["check_count"] = len(CHECKS)
    result["runtime"] = {"python": platform.python_version(), "sympy": sp.__version__,
                         "mpmath": mp.__version__, "numpy": np.__version__, "mp_dps": mp.mp.dps}
    result["producer_sha256"] = hashlib.sha256(Path(__file__).read_bytes()).hexdigest()
    result["passed"] = True
    args.output.parent.mkdir(parents=True, exist_ok=True)
    with args.output.open("x") as stream:
        json.dump(result, stream, indent=2, sort_keys=True)
        stream.write("\n")
    print(f"PASS: {len(CHECKS)} bounded identity/numerical checks. See scope and exclusions in {args.output}.")


if __name__ == "__main__":
    main()


==> anc/checks/stage2_novelty_20261113/README.md <==
# Stage 2 novelty and finite-boundary checks

These standalone checks support Stages 2.1–2.3 at baseline
`da14291dc48904a77ffb93b98cb625d704d2c607`. Requirements: Python >=3.10,
SymPy and mpmath. No production DPS module is imported.

```sh
python verify_stage2.py --output /tmp/dps-stage2-fresh.json
python test_stage2_guards.py --output /tmp/dps-stage2-guards-fresh.json
```

Output paths must be new. The first script checks the endpoint helicity relation,
known Sudakov constants and amplitude coefficients, exact rational-helicity
projections for arbitrary x, and the soft/self-energy algebra. It identifies
remaining common collinear integration targets without declaring them integrated.
The supplied numerical quark comparison uses retained data, not a fresh integral.

`inputs.json` records the source blob identifiers and labels its transcriptions.
`results.json` contains 127 named bounded checks, source/input hashes and runtime
versions. The guard requires fresh normal and optimized-Python replays to agree
with the retained record apart from runtime labels. It also rejects overwriting
an output and five deliberately incorrect physical/algebraic variants.

This does not prove complete DPS factorisation, exhaustive originality or a new
all-order NMHV law. It does not evaluate the full common collinear functions at
symbolic x, regenerate raw amplitudes or rerun the primary NMHV ancillary data.
The [inputs](inputs.json) and [results](results.json) document
the source records and checked identities. The analytic finite
matching derivation is in
`../../paper2/r0/derivation/README.md`.


==> anc/checks/stage2_novelty_20261113/guard_results.json <==
{
  "checker_sha256": "9ec6cb900be50d0216b4c558a2380403dcd59ee201610a199b2c5167018cc71a",
  "guard_sha256": "c086a23f21131884547400cc1cbe40f93b427ef97fcbe567759403536a290ec0",
  "checks": [
    {
      "case": "normal replay",
      "passed": true
    },
    {
      "case": "optimized replay",
      "passed": true
    },
    {
      "case": "existing output is rejected and preserved",
      "passed": true
    },
    {
      "case": "wrong MHV-to-NMHV normalization",
      "rejected": true,
      "error": "ArithmeticError: L1 NMHV coefficient ell^0: -1/2"
    },
    {
      "case": "wrong helicity principal symbol",
      "rejected": true,
      "error": "ArithmeticError: Zhukovsky principal helicity symbol: p_minus/p_plus - p_plus/p_minus"
    },
    {
      "case": "wrong spin-three Fourier sign",
      "rejected": true,
      "error": "ArithmeticError: finite rational b-space tensor simplifies: Matrix([[0], [0], [0], [4*c/3]])"
    },
    {
      "case": "wrong pseudoscalar parity",
      "rejected": true,
      "error": "ArithmeticError: arbitrary-x A spin3 harmonic2: -2*c*x*(1 - x)/(3*(x**4 + (1 - x)**4)) + 2*c*x*(x - 1)/(3*(2*x**4 - 4*x**3 + 6*x**2 - 4*x + 1))"
    },
    {
      "case": "wrong known Sudakov normalization",
      "rejected": true,
      "error": "ArithmeticError: known representation kappa2: -z2**2/2 + 3*z4/8"
    }
  ],
  "passed": true
}


==> anc/checks/stage2_novelty_20261113/inputs.json <==
{
  "baseline": "da14291dc48904a77ffb93b98cb625d704d2c607",
  "provenance": "Selected coefficients transcribed from the named repository records and checked against available primary-paper equations. No fresh primary ancillary expansion or region integration is represented by these inputs.",
  "repository_inputs": {
    "paper2/n4/de_data.json": "21e611ceb9bd24c900b231e91ffe4e19c8b0a1bc",
    "paper2/n4/results_primary_nmhv.json": "e1e33c15c206dc116c7b9324c0da7c0153c88ce8",
    "paper2/r0/theory/r0_theory_quarks.json": "51bd0526bbfa559a7089a9722f349561d5e26f6e",
    "paper2/r0/theory/check_helicity_terms.py": "4383fea0b2de11b87084e3ea4fc6077559ac5199",
    "paper2/r0/theory/combine_gg.py": "38d5eccc9ee4c3d18302cf5d2e5a792673b8d86a"
  },
  "primary_nmhv_record": {"reference": "arXiv:1903.10890v2, hexMRKL1-7.m", "ancillary_sha256": "56d7ae8ef863b218613ba549dfb86155d03ceb3dc08f8fe8caeb1ce323c65fcc", "freshly_evaluated_in_this_session": false},
  "mhv": {
    "1": {"1":"1/2"},
    "2": {"3":"-1/12","2":"0","1":"z2/2"},
    "3": {"5":"1/80","4":"0","3":"0","2":"-z3/4","1":"z4/4"},
    "4": {"7":"-1/672","6":"0","5":"-z2/80","4":"-z3/48","3":"-7*z4/24","2":"(4*z5-3*z2*z3)/4","1":"-(13*z6+48*z3**2)/48"},
    "5": {"9":"1/6912","8":"0","7":"z2/336","6":"5*z3/288","5":"9*z4/80","4":"(6*z5+7*z2*z3)/24","3":"(115*z6+48*z3**2)/72","2":"(-55*z7+68*z2*z5+44*z3*z4)/16","1":"(257*z8+810*z3*z5+18*z2*z3**2)/72"}
  },
  "nmhv": {
    "1":{"0":"1"},
    "2":{"2":"-1/2","1":"1","0":"z2-1"},
    "3":{"4":"1/8","3":"-1/2","2":"3/2","1":"-z3-3","0":"z4/2+z3+3"},
    "4":{"6":"-1/48","5":"1/8","4":"-(z2+5)/8","3":"-z3/6+z2/2+5/2","2":"-(7*z4/4-z3/2+3*z2/2+15/2)","1":"4*z5-3*z2*z3+7*z4/2-z3+3*z2+15","0":"-13*z6/24-2*z3**2-4*z5+3*z2*z3-7*z4/2+z3-3*z2-15"},
    "5":{"8":"1/384","7":"-1/48","6":"p2/144+7/48","5":"-p2/24+5*z3/24-7/8","4":"p2**2/80+5*p2/24-25*z3/24+35/8","3":"-p2**2/20+7*p2*z3/18-5*p2/6+25*z3/6+2*z5-35/2","2":"23*p2**3/2268+3*p2**2/20-7*p2*z3/6+5*p2/2+4*z3**2-25*z3/2-6*z5+105/2","1":"-23*p2**3/1134+11*p2**2*z3/90-3*p2**2/10+7*p2*z3/3+17*p2*z5/6-5*p2-8*z3**2+25*z3+12*z5-55*z7/4-105","0":"257*p2**4/340200+23*p2**3/1134-11*p2**2*z3/90+3*p2**2/10+p2*z3**2/12-7*p2*z3/3-17*p2*z5/6+5*p2+8*z3**2+45*z3*z5/2-25*z3-12*z5+55*z7/4+105"}
  },
  "quark_collinear_finite": {
    "1/10":{"CF":["7.129982120440554","7.129982076697313","7.129982099839859","7.129981997558546"],"CA":["-4.3129989586862605","-4.312998936826837","-4.312998948590858","-4.31299889742556"]},
    "3/10":{"CF":["3.867397782572102","3.8673977556345256","3.8673977809307805","3.8673977516054516"],"CA":["-0.5767675296077521","-0.5767675161817545","-0.5767675289088903","-0.5767675142082962"]},
    "1/2":{"CF":["3.323837503498387","3.3238374693191233","3.323837503498387","3.3238374693191233"],"CA":["0.039093972662276766","0.039093989749038105","0.039093972662276766","0.039093989749038105"]}
  }
}


==> anc/checks/stage2_novelty_20261113/results.json <==
{
  "baseline": "da14291dc48904a77ffb93b98cb625d704d2c607",
  "source_sha256": "9ec6cb900be50d0216b4c558a2380403dcd59ee201610a199b2c5167018cc71a",
  "inputs_sha256": "72f403a0ab6dd9ba445af4a5bda717b12e02245bb8036c8a27b8647d25eae788",
  "runtime": {
    "python": "3.13.5",
    "sympy": "1.14.0",
    "mpmath": "1.3.0"
  },
  "n4": {
    "coefficient_comparisons": [
      {
        "loop": 1,
        "power": 0,
        "derived": "1",
        "difference": "0"
      },
      {
        "loop": 2,
        "power": 0,
        "derived": "(p2 - 6)/6",
        "difference": "0"
      },
      {
        "loop": 2,
        "power": 1,
        "derived": "1",
        "difference": "0"
      },
      {
        "loop": 2,
        "power": 2,
        "derived": "-1/2",
        "difference": "0"
      },
      {
        "loop": 3,
        "power": 0,
        "derived": "(p2**2 + 180*z3 + 540)/180",
        "difference": "0"
      },
      {
        "loop": 3,
        "power": 1,
        "derived": "-z3 - 3",
        "difference": "0"
      },
      {
        "loop": 3,
        "power": 2,
        "derived": "3/2",
        "difference": "0"
      },
      {
        "loop": 3,
        "power": 3,
        "derived": "-1/2",
        "difference": "0"
      },
      {
        "loop": 3,
        "power": 4,
        "derived": "1/8",
        "difference": "0"
      },
      {
        "loop": 4,
        "power": 0,
        "derived": "-(13*p2**3 + 882*p2**2 - 11340*p2*z3 + 11340*p2 + 45360*z3**2 - 22680*z3 + 90720*z5 + 340200)/22680",
        "difference": "0"
      },
      {
        "loop": 4,
        "power": 1,
        "derived": "-(-7*p2**2 + 90*p2*z3 - 90*p2 + 180*z3 - 720*z5 - 2700)/180",
        "difference": "0"
      },
      {
        "loop": 4,
        "power": 2,
        "derived": "(-7*p2**2 - 90*p2 + 180*z3 - 2700)/360",
        "difference": "0"
      },
      {
        "loop": 4,
        "power": 3,
        "derived": "-(-p2 + 2*z3 - 30)/12",
        "difference": "0"
      },
      {
        "loop": 4,
        "power": 4,
        "derived": "-(p2 + 30)/48",
        "difference": "0"
      },
      {
        "loop": 4,
        "power": 5,
        "derived": "1/8",
        "difference": "0"
      },
      {
        "loop": 4,
        "power": 6,
        "derived": "-1/48",
        "difference": "0"
      },
      {
        "loop": 5,
        "power": 0,
        "derived": "(257*p2**4 + 6900*p2**3 - 41580*p2**2*z3 + 102060*p2**2 + 28350*p2*z3**2 - 793800*p2*z3 - 963900*p2*z5 + 1701000*p2 + 2721600*z3**2 + 7654500*z3*z5 - 8505000*z3 - 4082400*z5 + 4677750*z7 + 35721000)/340200",
        "difference": "0"
      },
      {
        "loop": 5,
        "power": 1,
        "derived": "-(230*p2**3 - 1386*p2**2*z3 + 3402*p2**2 - 26460*p2*z3 - 32130*p2*z5 + 56700*p2 + 90720*z3**2 - 283500*z3 - 136080*z5 + 155925*z7 + 1190700)/11340",
        "difference": "0"
      },
      {
        "loop": 5,
        "power": 2,
        "derived": "(115*p2**3 + 1701*p2**2 - 13230*p2*z3 + 28350*p2 + 45360*z3**2 - 141750*z3 - 68040*z5 + 595350)/11340",
        "difference": "0"
      },
      {
        "loop": 5,
        "power": 3,
        "derived": "(-9*p2**2 + 70*p2*z3 - 150*p2 + 750*z3 + 360*z5 - 3150)/180",
        "difference": "0"
      },
      {
        "loop": 5,
        "power": 4,
        "derived": "-(-3*p2**2 - 50*p2 + 250*z3 - 1050)/240",
        "difference": "0"
      },
      {
        "loop": 5,
        "power": 5,
        "derived": "(-p2 + 5*z3 - 21)/24",
        "difference": "0"
      },
      {
        "loop": 5,
        "power": 6,
        "derived": "(p2 + 21)/144",
        "difference": "0"
      },
      {
        "loop": 5,
        "power": 7,
        "derived": "-1/48",
        "difference": "0"
      },
      {
        "loop": 5,
        "power": 8,
        "derived": "1/384",
        "difference": "0"
      }
    ],
    "known_kappa": {
      "1": "p2/6",
      "2": "p2**2/180",
      "3": "-(13*p2**3 + 105840*z3**2)/22680",
      "4": "-(-257*p2**4 + 122850*p2*z3**2 - 11056500*z3*z5)/340200"
    },
    "B_from_known_virtual_anomalous_dimension": {
      "2": "3*z3",
      "3": "-2*z2*z3 - 10*z5",
      "4": "5*z2*z5 + 21*z3*z4/2 + 175*z7/4"
    },
    "principal_symbol_checks": [
      {
        "angle": "0.31",
        "R100_error": "0.000465282509776",
        "R1000_error": "4.64832668234e-6",
        "ratio": "100.096774941"
      },
      {
        "angle": "1.13",
        "R100_error": "0.00061693117924",
        "R1000_error": "6.17397418194e-6",
        "ratio": "99.9244831707"
      },
      {
        "angle": "2.2",
        "R100_error": "0.000761000628303",
        "R1000_error": "7.61278851482e-6",
        "ratio": "99.9634531843"
      },
      {
        "angle": "-0.61",
        "R100_error": "0.00075158906431",
        "R1000_error": "7.5128258312e-6",
        "ratio": "100.040794396"
      }
    ],
    "scope": "leading nonanalytic selected helicity component in the perturbative self-crossing/MRK overlap; not full NMHV or nonperturbative resummation",
    "primary_ancillary_freshly_expanded": false
  },
  "r0": {
    "symbolic_rational_projections": {
      "S_R_0": "-2*c*x*(x - 1)/(3*(2*x**4 - 4*x**3 + 2*x**2 + 1))",
      "S_R_2": "0",
      "S_spin3_0": "0",
      "S_spin3_2": "-2*c*x*(x - 1)/(3*(2*x**4 - 4*x**3 + 6*x**2 - 4*x + 1))",
      "S_total_0": "-2*c*x*(x - 1)/(3*(2*x**4 - 4*x**3 + 2*x**2 + 1))",
      "S_total_2": "-2*c*x*(x - 1)/(3*(2*x**4 - 4*x**3 + 6*x**2 - 4*x + 1))",
      "A_R_0": "2*c*x*(x - 1)/(3*(2*x**4 - 4*x**3 + 2*x**2 - 1))",
      "A_R_2": "0",
      "A_spin3_0": "0",
      "A_spin3_2": "2*c*x*(x - 1)/(3*(2*x**4 - 4*x**3 + 6*x**2 - 4*x + 1))",
      "A_total_0": "2*c*x*(x - 1)/(3*(2*x**4 - 4*x**3 + 2*x**2 - 1))",
      "A_total_2": "2*c*x*(x - 1)/(3*(2*x**4 - 4*x**3 + 6*x**2 - 4*x + 1))"
    },
    "self_energies": {
      "q_CF": "-2*lx - 2*ly - 4",
      "g_CA": "10*lx/3 + 10*ly/3 + 124/9",
      "g_TFnf": "-8*lx/3 - 8*ly/3 - 80/9"
    },
    "soft_per_Delta": "-z2",
    "remaining_collinear_targets": {
      "quark_CF": "lx + ly - 2*z2 + (lx - ly)**2 + 8",
      "quark_CA": "-lx**2 - ly**2 + 1",
      "gluon_CA": "-2*lx*ly - 5*lx/3 - 5*ly/3 - 2*z2 + 5/9",
      "gluon_TFnf": "4*lx/3 + 4*ly/3 + 20/9"
    },
    "target_status": "Inferred by exact subtraction from reconstructed r0; not an independent integration of the common collinear functions.",
    "stored_quark_support": [
      {
        "x": "1/10",
        "colour": "CF",
        "max_abs_error": "1.03343457053e-7"
      },
      {
        "x": "1/10",
        "colour": "CA",
        "max_abs_error": "5.13125210718e-8"
      },
      {
        "x": "3/10",
        "colour": "CF",
        "max_abs_error": "3.06501603422e-8"
      },
      {
        "x": "3/10",
        "colour": "CA",
        "max_abs_error": "1.49818602434e-8"
      },
      {
        "x": "1/2",
        "colour": "CF",
        "max_abs_error": "3.58645332082e-8"
      },
      {
        "x": "1/2",
        "colour": "CA",
        "max_abs_error": "1.75854409543e-8"
      }
    ],
    "max_abs_stored_quark_error": "1.03343457053e-7",
    "symmetric_ambiguity": "(x*(1 - x) - 1/4)*(x*(1 - x) - 99/400)*(x*(1 - x) - 15/64)*(x*(1 - x) - 21/100)*(x*(1 - x) - 3/16)*(x*(1 - x) - 5/36)*(x*(1 - x) - 9/100)",
    "full_common_collinear_integrals_analytically_evaluated": false
  },
  "checks": [
    "L1 endpoint differential equation",
    "L1 NMHV coefficient ell^0",
    "L2 endpoint differential equation",
    "L2 NMHV coefficient ell^0",
    "L2 NMHV coefficient ell^1",
    "L2 NMHV coefficient ell^2",
    "L3 endpoint differential equation",
    "L3 NMHV coefficient ell^0",
    "L3 NMHV coefficient ell^1",
    "L3 NMHV coefficient ell^2",
    "L3 NMHV coefficient ell^3",
    "L3 NMHV coefficient ell^4",
    "L4 endpoint differential equation",
    "L4 NMHV coefficient ell^0",
    "L4 NMHV coefficient ell^1",
    "L4 NMHV coefficient ell^2",
    "L4 NMHV coefficient ell^3",
    "L4 NMHV coefficient ell^4",
    "L4 NMHV coefficient ell^5",
    "L4 NMHV coefficient ell^6",
    "L5 endpoint differential equation",
    "L5 NMHV coefficient ell^0",
    "L5 NMHV coefficient ell^1",
    "L5 NMHV coefficient ell^2",
    "L5 NMHV coefficient ell^3",
    "L5 NMHV coefficient ell^4",
    "L5 NMHV coefficient ell^5",
    "L5 NMHV coefficient ell^6",
    "L5 NMHV coefficient ell^7",
    "L5 NMHV coefficient ell^8",
    "L1 transverse helicity differential identity",
    "L2 transverse helicity differential identity",
    "L3 transverse helicity differential identity",
    "L4 transverse helicity differential identity",
    "L5 transverse helicity differential identity",
    "generic degree-nine polynomial inverse",
    "homogeneous solution is excluded inverse-power term",
    "endpoint-independent normalization commutes",
    "endpoint-dependent normalization is not silently allowed",
    "known representation kappa1",
    "known representation kappa2",
    "known representation kappa3",
    "known representation kappa4",
    "Bessel component identity X^0",
    "Bessel component identity X^1",
    "Bessel component identity X^2",
    "Bessel component identity X^3",
    "Bessel component identity X^4",
    "Bessel component identity X^5",
    "Bessel component identity X^6",
    "Bessel component identity X^7",
    "Bessel component identity X^8",
    "known Sudakov MHV L1 ell^1",
    "known Sudakov plus endpoint NMHV L1",
    "known Sudakov MHV L2 ell^1",
    "known Sudakov MHV L2 ell^2",
    "known Sudakov MHV L2 ell^3",
    "known Sudakov plus endpoint NMHV L2",
    "known Sudakov MHV L3 ell^1",
    "known Sudakov MHV L3 ell^2",
    "known Sudakov MHV L3 ell^3",
    "known Sudakov MHV L3 ell^4",
    "known Sudakov MHV L3 ell^5",
    "known Sudakov plus endpoint NMHV L3",
    "known Sudakov MHV L4 ell^1",
    "known Sudakov MHV L4 ell^2",
    "known Sudakov MHV L4 ell^3",
    "known Sudakov MHV L4 ell^4",
    "known Sudakov MHV L4 ell^5",
    "known Sudakov MHV L4 ell^6",
    "known Sudakov MHV L4 ell^7",
    "known Sudakov plus endpoint NMHV L4",
    "known Sudakov MHV L5 ell^1",
    "known Sudakov MHV L5 ell^2",
    "known Sudakov MHV L5 ell^3",
    "known Sudakov MHV L5 ell^4",
    "known Sudakov MHV L5 ell^5",
    "known Sudakov MHV L5 ell^6",
    "known Sudakov MHV L5 ell^7",
    "known Sudakov MHV L5 ell^8",
    "known Sudakov MHV L5 ell^9",
    "known Sudakov plus endpoint NMHV L5",
    "Zhukovsky principal helicity symbol",
    "Fourier derivative intertwiner",
    "four numerical Zhukovsky subleading-power checks",
    "finite rational b-space tensor simplifies",
    "arbitrary-x S R harmonic0",
    "arbitrary-x S R harmonic2",
    "arbitrary-x S spin3 harmonic0",
    "arbitrary-x S spin3 harmonic2",
    "arbitrary-x S total harmonic0",
    "arbitrary-x S total harmonic2",
    "arbitrary-x A R harmonic0",
    "arbitrary-x A R harmonic2",
    "arbitrary-x A spin3 harmonic0",
    "arbitrary-x A spin3 harmonic2",
    "arbitrary-x A total harmonic0",
    "arbitrary-x A total harmonic2",
    "supersymmetric rational cancellation",
    "CP-even versus CP-odd spin-zero difference",
    "CP-even versus CP-odd spin-two difference",
    "threshold rational scalar spin-zero",
    "threshold rational pseudoscalar spin-zero",
    "threshold rational scalar spin-two",
    "threshold rational pseudoscalar spin-two",
    "symmetric weight-two dilogarithm reduction derivative",
    "Gamma recurrence for bubble times Fourier factor",
    "four quark daughter finite self-energies",
    "four gluon CA finite self-energies",
    "four gluon nf finite self-energies",
    "finite soft coefficient per Delta",
    "quark CF assembly from remaining target",
    "quark CA assembly from remaining target",
    "gluon CA assembly from remaining target",
    "gluon nf assembly from remaining target",
    "24 stored quark collinear finite parts support inferred targets",
    "symmetric reconstruction ambiguity",
    "finite-data ambiguity vanishes at 1/10",
    "finite-data ambiguity vanishes at 3/10",
    "finite-data ambiguity vanishes at 1/2",
    "finite-data ambiguity vanishes at 11/20",
    "finite-data ambiguity vanishes at 5/8",
    "finite-data ambiguity vanishes at 3/4",
    "finite-data ambiguity vanishes at 5/6",
    "finite-data ambiguity vanishes at 9/10",
    "finite-data ambiguity survives at unmeasured fraction",
    "cusp constant relation is known input"
  ],
  "number_of_named_checks": 127,
  "passed": true,
  "not_established": [
    "complete DPS factorisation",
    "full arbitrary-x evaluation of common collinear loop integrals",
    "new general N=4 all-order law",
    "exhaustive literature priority",
    "fresh raw-amplitude or primary-ancillary regeneration"
  ]
}


==> anc/checks/stage2_novelty_20261113/test_stage2_guards.py <==
#!/usr/bin/env python3
"""Replay Stage-2 checks and require deliberate scientific errors to fail."""
from __future__ import annotations
import argparse, hashlib, json, shutil, subprocess, sys, tempfile
from pathlib import Path
HERE=Path(__file__).resolve().parent

def main():
    p=argparse.ArgumentParser(description=__doc__);p.add_argument('--output',type=Path,required=True);a=p.parse_args()
    if a.output.exists():p.error('output must be new')
    source=(HERE/'verify_stage2.py').read_text(); rows=[]
    def run(script,output,opt=False):
        return subprocess.run([sys.executable,*(['-O'] if opt else []),str(script),'--output',str(output)],capture_output=True,text=True,timeout=120)
    with tempfile.TemporaryDirectory(prefix='dps_stage2_guard_') as td:
        root=Path(td); shutil.copy2(HERE/'inputs.json',root/'inputs.json')
        script=root/'verify_stage2.py';script.write_text(source)
        expected=json.loads((HERE/'results.json').read_text())
        expected.pop('runtime',None)
        for optimized in (False,True):
            out=root/f'replay_{optimized}.json';r=run(script,out,optimized)
            if r.returncode:raise RuntimeError('fresh replay failed: '+r.stderr)
            actual=json.loads(out.read_text());actual.pop('runtime',None)
            if actual!=expected:raise RuntimeError('replay differs from retained results')
            rows.append({'case':'optimized replay' if optimized else 'normal replay','passed':True})
        saved=(root/'replay_False.json').read_bytes()
        r=run(script,root/'replay_False.json')
        if r.returncode==0 or (root/'replay_False.json').read_bytes()!=saved:raise RuntimeError('overwrite protection failed')
        rows.append({'case':'existing output is rejected and preserved','passed':True})
        mutants=[
          ('wrong MHV-to-NMHV normalization','predicted=s.expand(2*sum','predicted=s.expand(1*sum'),
          ('wrong helicity principal symbol','ratio=(pp/2-2*h/pp)/(pm/2-2*h/pm)','ratio=(pm/2-2*h/pm)/(pp/2-2*h/pp)'),
          ('wrong spin-three Fourier sign','spin3_b=[c/6,c/6,c/6,-2*c/3]','spin3_b=[c/6,c/6,c/6,2*c/3]'),
          ('wrong pseudoscalar parity',"('A',FA,-1)","('A',FA,1)"),
          ('wrong known Sudakov normalization','Z[2]*gamma[j]/4+2*gamma3.get(j,0)','Z[2]*gamma[j]/4+gamma3.get(j,0)')]
        for i,(name,old,new) in enumerate(mutants):
            if source.count(old)!=1:raise RuntimeError('mutation anchor is not unique: '+name)
            script.write_text(source.replace(old,new));out=root/f'mutant_{i}.json';r=run(script,out)
            if r.returncode==0 or out.exists():raise RuntimeError('incorrect calculation accepted: '+name)
            if 'ArithmeticError' not in r.stderr:raise RuntimeError('mutant failed for a nonscientific reason: '+r.stderr)
            rows.append({'case':name,'rejected':True,'error':r.stderr.strip().splitlines()[-1]})
    record={'checker_sha256':hashlib.sha256(source.encode()).hexdigest(),
            'guard_sha256':hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),'checks':rows,'passed':True}
    a.output.parent.mkdir(parents=True,exist_ok=True)
    with a.output.open('x') as f:json.dump(record,f,indent=2);f.write('\n')
    print('PASS: two replays, overwrite protection, five scientific failure injections')
if __name__=='__main__':main()


==> anc/checks/stage2_novelty_20261113/verify_stage2.py <==
#!/usr/bin/env python3
"""Independent algebra for the N=4 endpoint comparison and finite DPS boundary.

No production DPS modules are imported. The source inputs include stored-data
transcriptions, not freshly integrated amplitudes. All scope limits are recorded.
Requirements: Python >=3.10, sympy, mpmath. Existing outputs are never overwritten.
"""
from __future__ import annotations
import argparse, hashlib, json, platform
from pathlib import Path
import sympy as s
import mpmath as mp

HERE = Path(__file__).resolve().parent
CHECKS: list[str] = []
P2=s.Symbol('p2', positive=True)
Z={n: s.Symbol(f'z{n}') for n in (2,3,4,5,6,7,8,9)}
EVEN={Z[2]:P2/6,Z[4]:P2**2/90,Z[6]:P2**3/945,Z[8]:P2**4/9450}

def reduce(e): return s.factor(s.expand(e).subs(EVEN))
def equal(name, a, b=0):
    entries=list(a-b) if isinstance(a,s.MatrixBase) else [a-b]
    if any(reduce(e)!=0 for e in entries): raise ArithmeticError(name+': '+str(a-b))
    CHECKS.append(name)
def parse(text): return s.sympify(text,locals={'p2':P2,**{f'z{k}':v for k,v in Z.items()}})
def exp_coeffs(log_coeff,n):
    """Coefficients of exp(sum log_coeff[k] t**k), exact recursive arithmetic."""
    result=[s.Integer(1)]
    for m in range(1,n+1):
        result.append(s.expand(sum(k*log_coeff.get(k,0)*result[m-k] for k in range(1,m+1))/m))
    return result

def n4_checks(data):
    ell,G,X,alpha=s.symbols('ell G X alpha')
    f={int(L):sum(parse(c)*ell**int(k) for k,c in coeff.items()) for L,coeff in data['mhv'].items()}
    g={int(L):sum(parse(c)*ell**int(k) for k,c in coeff.items()) for L,coeff in data['nmhv'].items()}
    comparison=[]
    for L in range(1,6):
        predicted=s.expand(2*sum((-1)**j*s.diff(f[L],ell,j+1) for j in range(2*L-1)))
        equal(f'L{L} endpoint differential equation',g[L]+s.diff(g[L],ell),2*s.diff(f[L],ell))
        for k in range(2*L-1):
            equal(f'L{L} NMHV coefficient ell^{k}',predicted.coeff(ell,k),g[L].coeff(ell,k))
            comparison.append({'loop':L,'power':k,'derived':str(reduce(predicted.coeff(ell,k))), 'difference':'0'})
    z,zb=s.symbols('z zbar',positive=True)
    # Independent Wirtinger variables; do not set zbar=conjugate(z) before differentiating.
    for L in range(1,6):
        A=2*f[L].subs(ell,s.log(z*zb)); H=z/zb*g[L].subs(ell,s.log(z*zb))
        equal(f'L{L} transverse helicity differential identity',s.diff(H,z),s.diff(A,zb))
    coeff=s.symbols('c0:10')
    poly=sum(coeff[j]*ell**j for j in range(10))
    mapped=2*sum((-1)**j*s.diff(poly,ell,j+1) for j in range(9))
    equal('generic degree-nine polynomial inverse',mapped+s.diff(mapped,ell),2*s.diff(poly,ell))
    equal('homogeneous solution is excluded inverse-power term',s.diff(s.exp(-ell),ell)+s.exp(-ell))
    C=s.Symbol('common_normalization')
    equal('endpoint-independent normalization commutes',C*(mapped+s.diff(mapped,ell)),2*s.diff(C*poly,ell))
    defect=s.expand((ell*mapped+s.diff(ell*mapped,ell))-2*s.diff(ell*poly,ell))
    if reduce(defect)==0: raise ArithmeticError('dependent normalization negative control')
    CHECKS.append('endpoint-dependent normalization is not silently allowed')

    # Known 2019 anomalous dimensions, with a=2*g_literature**2 and cosmic rho undone.
    gamma={1:4,2:-4*Z[2],3:22*Z[4],4:-4*Z[3]**2-s.Rational(219,2)*Z[6]}
    gamma3={2:s.Rational(7,8)*Z[4],3:-s.Rational(115,24)*Z[6]-s.Rational(7,3)*Z[3]**2,
            4:s.Rational(1701,64)*Z[8]+s.Rational(65,4)*Z[3]*Z[5]+s.Rational(7,4)*Z[2]*Z[3]**2}
    B={2:3*Z[3],3:-10*Z[5]-2*Z[2]*Z[3],4:s.Rational(175,4)*Z[7]+5*Z[2]*Z[5]+s.Rational(21,2)*Z[3]*Z[4]}
    lk={j:Z[2]*gamma[j]/4+2*gamma3.get(j,0) for j in range(1,5)}
    kappa=exp_coeffs(lk,4)
    target={1:Z[2],2:Z[4]/2,3:-s.Rational(14,3)*Z[3]**2-s.Rational(13,24)*Z[6],
            4:-s.Rational(13,6)*Z[2]*Z[3]**2+s.Rational(65,2)*Z[3]*Z[5]+s.Rational(257,36)*Z[8]}
    for j in range(1,5): equal(f'known representation kappa{j}',kappa[j],target[j])
    kernel=exp_coeffs({j:lk[j]-gamma[j]*X**2/8+B.get(j,0)*X for j in range(1,5)},4)
    mellin_log={1:-2*G,3:-2*Z[3]/3,5:-2*Z[5]/5,7:-2*Z[7]/7,9:-2*Z[9]/9}
    ec=exp_coeffs(mellin_log,9)
    t0=[-s.factorial(j)*ec[j+1]/2 for j in range(9)]
    t2=[s.factorial(j)*sum(ec[:j+1]) for j in range(9)]
    for j in range(9): equal(f'Bessel component identity X^{j}',t2[j]+s.diff(t2[j],G)/2,s.diff(t0[j],G))
    for L in range(1,6):
        w=s.Poly(kernel[L-1],X)
        transform0=s.expand(sum(w.nth(j)*t0[j] for j in range(2*L-1))).subs(G,ell/2).expand()
        transform2=s.expand(sum(w.nth(j)*t2[j] for j in range(2*L-1))).subs(G,ell/2).expand()
        for k in range(1,2*L): equal(f'known Sudakov MHV L{L} ell^{k}',transform0.coeff(ell,k),f[L].coeff(ell,k))
        equal(f'known Sudakov plus endpoint NMHV L{L}',transform2,g[L])

    # Principal symbol of the known helicity factor. The full BFKL integral is not rerun.
    pp,pm,h=s.symbols('p_plus p_minus h',nonzero=True)
    # x(Rp/2)=Rp/2-2g^2/(Rp)+O(R^-3); h=R^-2.
    ratio=(pp/2-2*h/pp)/(pm/2-2*h/pm)
    equal('Zhukovsky principal helicity symbol',s.limit(ratio,h,0),pp/pm)
    equal('Fourier derivative intertwiner',pm*(pp/pm),pp)
    mp.mp.dps=50
    records=[]
    def zh(v):
        root=mp.sqrt(v*v-4)
        if abs(root-v)>abs(-root-v): root=-root
        return (v+root)/2
    for angle in ('0.31','1.13','2.2','-0.61'):
        angle=mp.mpf(angle); err=[]
        for R in (100,1000):
            v=mp.mpf(R)/2*mp.exp(1j*angle)
            exact=zh(v)/zh(mp.conj(v)); leading=mp.exp(2j*angle)
            err.append(abs(exact-leading))
        scaling=err[0]/err[1]
        if not (mp.mpf('99')<scaling<mp.mpf('101')): raise ArithmeticError('principal symbol scaling')
        records.append({'angle':str(angle),'R100_error':mp.nstr(err[0],12),'R1000_error':mp.nstr(err[1],12),'ratio':mp.nstr(scaling,12)})
    CHECKS.append('four numerical Zhukovsky subleading-power checks')
    return {'coefficient_comparisons':comparison,'known_kappa':{str(k):str(reduce(kappa[k])) for k in range(1,5)},
            'B_from_known_virtual_anomalous_dimension':{str(k):str(v) for k,v in B.items()},
            'principal_symbol_checks':records,
            'scope':'leading nonanalytic selected helicity component in the perturbative self-crossing/MRK overlap; not full NMHV or nonperturbative resummation',
            'primary_ancillary_freshly_expanded':False}

def r0_checks(data):
    x,c=s.symbols('x c',real=True); ex,ey,fx,fy=s.symbols('ex ey fx fy')
    def structures(a,b):return [s.eye(2)*a,s.Matrix([[a,0],[b,0]]),s.Matrix([[a,b],[0,0]]),s.Matrix([[a,0],[0,0]])]
    def tensor(st,weights):return sum((w*m for w,m in zip(weights,st)),s.zeros(2))
    st1,st2=structures(ex,ey),structures(fx,fy)
    tree=[1,-1/(1-x),-1/x,0]; tree2=[1,-1/x,-1/(1-x),0]
    rational=[c/6,-c/6,-c/6,0]; spin3_b=[c/6,c/6,c/6,-2*c/3]
    equal('finite rational b-space tensor simplifies',s.Matrix(rational)+s.Matrix(spin3_b),s.Matrix([c/3,0,0,-2*c/3]))
    A,B=tensor(st1,tree),tensor(st2,tree2)
    R1,R2=tensor(st1,rational),tensor(st2,rational)
    T1,T2=tensor(st1,spin3_b),tensor(st2,spin3_b)
    def con(U,V,parity): return s.trace(U*V.T) if parity=='S' else s.trace(U)*s.trace(V)-s.trace(U*V)
    def proj(v):
        v=s.expand(v); u=v.coeff(ex).coeff(fx); w=v.coeff(ey).coeff(fy)
        return {0:s.factor((u+w)/2),2:s.factor(u-w)}
    sigma=x*(1-x); FS=1/sigma+2*sigma; FA=1/sigma-2*sigma; W=(x**4+(1-x)**4)/sigma
    projections={}
    for parity,F,sign in [('S',FS,1),('A',FA,-1)]:
        den=proj(con(A,B,parity))
        for name,U,V in [('R',R1,R2),('spin3',T1,T2),('total',R1+T1,R2+T2)]:
            num=proj(con(U,B,parity)+con(A,V,parity))
            for nu in (0,2):
                actual=s.factor(num[nu]/den[nu])
                target=2*c/(3*F) if nu==0 and name in ('R','total') else (sign*2*c/(3*W) if nu==2 and name in ('spin3','total') else 0)
                equal(f'arbitrary-x {parity} {name} harmonic{nu}',actual,target)
                projections[f'{parity}_{name}_{nu}']=str(actual)
    equal('supersymmetric rational cancellation',c.subs(c,1-4+3))
    equal('CP-even versus CP-odd spin-zero difference',2*c/3*(1/FA-1/FS),8*c*sigma**3/(3*(1-4*sigma**4)))
    equal('CP-even versus CP-odd spin-two difference',-2*c/(3*W)-2*c/(3*W),-4*c/(3*W))
    equal('threshold rational scalar spin-zero', (2*c/(3*FS)).subs(x,s.Rational(1,2)),4*c/27)
    equal('threshold rational pseudoscalar spin-zero',(2*c/(3*FA)).subs(x,s.Rational(1,2)),4*c/21)
    equal('threshold rational scalar spin-two',(2*c/(3*W)).subs(x,s.Rational(1,2)),4*c/3)
    equal('threshold rational pseudoscalar spin-two',(-2*c/(3*W)).subs(x,s.Rational(1,2)),-4*c/3)
    dilog=s.polylog(2,x)+s.polylog(2,1-x)+s.log(x)*s.log(1-x)-s.zeta(2)
    dd=s.diff(dilog,x).subs({s.polylog(1,x):-s.log(1-x),s.polylog(1,1-x):-s.log(x)})
    equal('symmetric weight-two dilogarithm reduction derivative',dd)
    # The integration constant is zero at x->0. This concerns the stated alphabet
    # and constant coefficients; it does not establish the loop integral's alphabet.
    e=s.Symbol('eps'); lx,ly=s.symbols('lx ly',real=True)
    # Exact Gamma cancellation; use recurrence rather than fragile float series.
    Fe=s.exp(-s.EulerGamma*e)*s.gamma(1-2*e)/(s.gamma(1+e)*s.gamma(1-e))
    bubble=s.gamma(e)*s.gamma(1-e)**2/s.gamma(2-2*e)
    simple=s.exp(-s.EulerGamma*e)*s.gamma(1-e)/(e*(1-2*e))
    equal('Gamma recurrence for bubble times Fourier factor',s.combsimp(Fe*bubble/simple),1)
    # Numerator exp(-gamma eps)Gamma(1-eps) has no linear term.
    Q=(1+Z[2]*e**2/2)/(e*(1-2*e))
    def finite(f):return s.series(f,e,0,1).removeO().expand().coeff(e,0)
    qse=finite(-(1-e)*Q*((1+e*lx)+(1+e*ly)))*2
    gse=finite((5-3*e)/(3-2*e)*Q*((1+e*lx)+(1+e*ly)))*2
    nfse=finite(-4*(1-e)/(3-2*e)*Q*((1+e*lx)+(1+e*ly)))*2
    equal('four quark daughter finite self-energies',qse,-4-2*(lx+ly))
    equal('four gluon CA finite self-energies',gse,s.Rational(124,9)+s.Rational(10,3)*(lx+ly))
    equal('four gluon nf finite self-energies',nfse,-s.Rational(80,9)-s.Rational(8,3)*(lx+ly))
    # gamma(-eps)e^-gamma eps = -1/eps-zeta2 eps/2+...;
    # -gamma-psi(-eps)=-1/eps+zeta2 eps+... . Their product times 2 Delta.
    soft=finite(2*(-1/e-Z[2]*e/2)*(-1/e+Z[2]*e))
    equal('finite soft coefficient per Delta',soft,-Z[2])
    jqcf=8-2*Z[2]+(lx-ly)**2+lx+ly
    jqca=1-lx**2-ly**2
    jgca=s.Rational(5,9)-2*Z[2]-2*lx*ly-s.Rational(5,3)*(lx+ly)
    jgnf=s.Rational(20,9)+s.Rational(4,3)*(lx+ly)
    targets={'quark_CF':jqcf,'quark_CA':jqca,'gluon_CA':jgca,'gluon_TFnf':jgnf}
    equal('quark CF assembly from remaining target',2*jqcf+qse+2*soft,12-6*Z[2]+2*(lx-ly)**2)
    equal('quark CA assembly from remaining target',2*jqca-soft,2+Z[2]-2*lx**2-2*ly**2)
    equal('gluon CA assembly from remaining target',2*jgca+gse+soft,s.Rational(134,9)-5*Z[2]-4*lx*ly)
    equal('gluon nf assembly from remaining target',2*jgnf+nfse,-s.Rational(40,9))
    # These j functions are inferred integration targets, NOT independent arbitrary-x loop results.
    mp.mp.dps=50
    records=[]
    worst=mp.mpf(0)
    for xs,cols in data['quark_collinear_finite'].items():
        rat=s.Rational(xs); xx=mp.mpf(int(rat.p))/int(rat.q)
        pred={'CF':8-2*mp.zeta(2)+mp.log(xx/(1-xx))**2+mp.log(xx*(1-xx)),
              'CA':1-mp.log(xx)**2-mp.log(1-xx)**2}
        for col,vals in cols.items():
            err=max(abs(mp.mpf(v)-pred[col]) for v in vals); worst=max(worst,err)
            if err>mp.mpf('2e-7'):raise ArithmeticError('stored collinear coefficients')
            records.append({'x':xs,'colour':col,'max_abs_error':mp.nstr(err,12)})
    CHECKS.append('24 stored quark collinear finite parts support inferred targets')
    # Even a low-weight symmetric function can vanish at all sampled fractions.
    samples=[s.Rational(1,10),s.Rational(3,10),s.Rational(1,2),s.Rational(11,20),s.Rational(5,8),s.Rational(3,4),s.Rational(5,6),s.Rational(9,10)]
    sigmas=sorted(set(t*(1-t) for t in samples))
    ambiguity=s.prod(sigma-t for t in sigmas)
    equal('symmetric reconstruction ambiguity',ambiguity.subs(x,1-x),ambiguity)
    for xv in samples:equal(f'finite-data ambiguity vanishes at {xv}',ambiguity.subs(x,xv))
    if ambiguity.subs(x,s.Rational(2,5))==0:raise ArithmeticError('ambiguity negative control')
    CHECKS.append('finite-data ambiguity survives at unmeasured fraction')
    equal('cusp constant relation is known input',2*((s.Rational(67,9)-2*Z[2]))-Z[2],s.Rational(134,9)-5*Z[2])
    return {'symbolic_rational_projections':projections,
            'self_energies':{'q_CF':str(qse),'g_CA':str(gse),'g_TFnf':str(nfse)},'soft_per_Delta':str(soft),
            'remaining_collinear_targets':{k:str(v) for k,v in targets.items()},
            'target_status':'Inferred by exact subtraction from reconstructed r0; not an independent integration of the common collinear functions.',
            'stored_quark_support':records,'max_abs_stored_quark_error':mp.nstr(worst,12),
            'symmetric_ambiguity':str(ambiguity),
            'full_common_collinear_integrals_analytically_evaluated':False}

def main():
    parser=argparse.ArgumentParser(description=__doc__);parser.add_argument('--output',type=Path,required=True);args=parser.parse_args()
    if args.output.exists():parser.error('output must be new')
    inp=HERE/'inputs.json'; data=json.loads(inp.read_text())
    record={'baseline':data['baseline'],'source_sha256':hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
            'inputs_sha256':hashlib.sha256(inp.read_bytes()).hexdigest(),
            'runtime':{'python':platform.python_version(),'sympy':s.__version__,'mpmath':mp.__version__}}
    record['n4']=n4_checks(data);record['r0']=r0_checks(data)
    record['checks']=CHECKS;record['number_of_named_checks']=len(CHECKS);record['passed']=True
    record['not_established']=['complete DPS factorisation','full arbitrary-x evaluation of common collinear loop integrals','new general N=4 all-order law','exhaustive literature priority','fresh raw-amplitude or primary-ancillary regeneration']
    args.output.parent.mkdir(parents=True,exist_ok=True)
    with args.output.open('x') as f:json.dump(record,f,indent=2);f.write('\n')
    print(f'PASS: {len(CHECKS)} bounded checks; scope and exclusions recorded in {args.output}')
if __name__=='__main__':main()


==> anc/checks/test_boundary_coefficients.py <==
#!/usr/bin/env python3
"""Check two-loop boundary logarithms against retained ZZ amplitudes.

All coefficients come from unconstrained fits. This verifies the stored
amplitudes in the tested kinematics, not a general factorisation theorem.
"""
import json
from pathlib import Path
import mpmath as mp

ROOT=Path(__file__).resolve().parents[1]
LOG=('++++','++--','----','--++')
ANG=('+-++','+---','-+++','-+--')

def pair(v):
    return mp.mpc(mp.mpf(v[0]),mp.mpf(v[1]))

def main():
    data=json.loads((ROOT/'paper2/zz/results_zz.json').read_text())['betas']
    with mp.workdps(60):
        ca,cf=mp.mpf(3),mp.mpf(4)/3
        delta,B=2*cf-ca,6*cf
        shift_factor=(ca-cf)/delta
        largest1=largest2=window=mp.mpf(0)
        count=0
        for beta,rec in sorted(data.items()):
            x=mp.mpf(rec['x'])
            shift=shift_factor*mp.log(x*(1-x))
            for h in LOG+ANG:
                row=rec['hel'][h]
                one=pair(row['c1'] if h in LOG else row['K'])
                if abs(one)<mp.mpf('1e-15'):
                    continue
                def coefficient(j,key):
                    return 2*(cf*pair(row['2l_CF'][key][j])+ca*pair(row['2l_CA'][key][j]))/one
                def boundary(key):
                    if h in LOG:
                        a3=coefficient(3,key)
                        a2=coefficient(2,key)+3*a3*shift
                        return -B-a2,delta+3*a3/4
                    b2=coefficient(2,key)
                    b1=coefficient(1,key)+2*b2*shift
                    return -B-(b1+b2)/2,delta+b2/4
                r1,r2=boundary('f')
                w1,w2=boundary('f_w1')
                largest1=max(largest1,abs(r1))
                largest2=max(largest2,abs(r2))
                window=max(window,abs(r1-w1),abs(r2-w2))
                count+=1
        assert count==24,count
        assert largest1<mp.mpf('1.5e-9'),largest1
        assert largest2<mp.mpf('2.3e-11'),largest2
        assert window>max(largest1,largest2),window
        print('PASS: {} ZZ configurations; max |r1|={}, |r2|={}, window shift={}'.format(
            count,mp.nstr(largest1,5),mp.nstr(largest2,5),mp.nstr(window,5)))

if __name__=='__main__':
    main()


==> anc/checks/test_native_form.py <==
"""Optional integrity checks of a compiled native_form reader."""
from pathlib import Path
import subprocess
import sys
import tempfile
import unittest
import mpmath as mp

EXE=None
if __name__=='__main__':
    if len(sys.argv)!=2:raise SystemExit('usage: test_native_form.py /path/to/native_form')
    EXE=Path(sys.argv.pop()).resolve()

@unittest.skipIf(EXE is None,'Pass the compiled native_form executable to run these optional checks')
class NativeForm(unittest.TestCase):
    def evaluate(self,text):
        with tempfile.TemporaryDirectory() as tmp:
            root=Path(tmp);expr=root/'expression';syms=root/'symbols'
            expr.write_text(text)
            syms.write_text('Pi '+mp.nstr(mp.pi,90)+' 0\ni_ 0 1\n')
            return subprocess.run([str(EXE),str(expr),str(syms),'90'],cwd=root,capture_output=True,text=True)

    def test_precedence_exact_division_functions_and_colour(self):
        with mp.workdps(90):
            cases=[('-2^2+5',{(0,0):1}),('1/3',{(0,0):mp.mpf(1)/3}),
                   ('Num(2*(3+4))*Den(7)',{(0,0):2}),
                   ('Log(1)+i_*Pi',{(0,0):mp.j*mp.pi}),
                   ('CA*CF+2*N^-1',{(1,1):1,(-1,0):2})]
            for text,expected in cases:
                with self.subTest(expression=text):
                    r=self.evaluate(text);self.assertEqual(r.returncode,0,r.stderr)
                    actual={}
                    for line in r.stdout.splitlines():
                        a,b,x,y=line.split();key=int(a),int(b)
                        self.assertNotIn(key,actual);actual[key]=mp.mpc(x,y)
                    self.assertEqual(set(actual),set(expected))
                    for key,value in expected.items():
                        self.assertLess(abs(actual[key]-value),mp.mpf('1e-85'))

    def test_unsupported_malformed_and_singular_input_fails(self):
        for text in ['Den(0)','Num(1,2)','Log(1,2)','PolyLog(2,1,0)',
                     'PolyLog(1/2,1/3)','Missing(1)','unknown','1.2','1+','(1','CA+@']:
            with self.subTest(expression=text):
                self.assertNotEqual(self.evaluate(text).returncode,0)

if __name__=='__main__':unittest.main()


==> anc/checks/threshold_ggAA/README.md <==
# Threshold validation of the gluon-fusion DPS formula

This is a targeted symbolic comparison with A. Bhattacharya,
*Two-loop gg -> AA amplitudes near threshold and the double parton scattering
singularity*, arXiv:2610.19024v2.

Run from the repository root:

```bash
python3 checks/threshold_ggAA/check.py
```

The checker transcribes the independently published coefficients of
Eqs. (4.5), (4.6) and (4.7) and compares them with the PRL formula at
`beta_A -> 0`, `x = 1/2`, `s = 4*m_A^2`, `mu_R = m_A`, with coefficients
normalised to `m_A^2`. It verifies the one-loop equal-helicity logarithm
`C1`, the opposite-helicity constant `K`, four two-loop leading and
subleading logarithms, and the two-loop equal-helicity **single logarithm**.
The latter check includes the finite subtraction-scheme conversion and
the pseudoscalar hard form factor. The scalar/pseudoscalar weight ratio
`F_S/F_A=9/7` is also checked.

All equalities hold symbolically for arbitrary `N_c` and `n_f`.

**Scope:** These are checks between two kinematic analyses of the *same*
underlying two-loop amplitude, not independent raw-amplitude evaluations.
Agreement at `x=1/2` does not prove the complete matching function at
arbitrary `x` or the completeness of the factorisation theorem.
The earlier complete `beta_A^6` series and its validation package belong to
the earlier paper and need not be copied into this PRL repository.


==> anc/checks/threshold_ggAA/check.py <==
#!/usr/bin/env python3
"""Symbolic threshold consistency checks for the new two-loop DPS PRL.

The published threshold inputs are transcribed independently from
A. Bhattacharya, arXiv:2610.19024v2, Eqs. (2.12), (4.5)--(4.7).

The predictions are the x=1/2 limits of the new PRL Letter's
one-loop weights, two-loop evolution, and finite r0 for the AA parity.
The single-log comparison includes the AA hard form factor and the
finite Catani-to-minimal-subtraction conversion of the PRL Supplement.

These are symbolic consistency checks of two kinematic analyses of
*the same underlying two-loop amplitude*. They do not regenerate its
full original expressions or prove factorisation at arbitrary x.
"""

import sympy as sp

N, nf = sp.symbols('N_c n_f', integer=True, positive=True)
pi, I, L2 = sp.pi, sp.I, sp.log(2)
zeta2 = pi**2 / 6
beta0 = (11*N - 2*nf) / 3

# All dimensional coefficients are divided by m_A^2.
# At threshold: x=1/2, m_A=m_H=m, mu_R=m, s=4m^2.
x = sp.Rational(1, 2)
sigma = x*(1-x)
F_A = 1/sigma - 2*sigma
F_S = 1/sigma + 2*sigma
W = (x**4 + (1-x)**4)/sigma

# Independent reference: P1 threshold expansion M_i^(2)/m^2 = sum A_ik L^k.
# These are the explicit coefficients in Eqs. (4.5),(4.6) of arXiv:2610.19024v2.
old = {
    'C1': 7*pi*N,                        # P1 Eq. (4.7), M_1^(1)/m^2
    'K': pi*N/2,                         # P1 Eq. (4.7), M_2^(1)/m^2
    'A13': -sp.Rational(28, 3)*pi*N**2,
    'A12': -sp.Rational(14, 3)*pi*N*(11*N-2*nf),
    'A22': -2*pi*N**2,
    'A21': -sp.Rational(4, 3)*pi*N*(4*N-nf),
}
old['A11'] = (pi*N/sp.Integer(9)) * (
    N*(1454 + 462*L2 + 252*L2**2 - 42*pi**2 + 693*I*pi)
    - nf*(152 + 84*L2 + 126*I*pi)
)  # P1 Eq. (4.6) at L_mu = ln(m^2/mu_R^2) = 0.

# PRL's C1 and K: the AA tree has M_1^(0)/m^2=2i.
C1 = -4*pi*I*N*sigma*F_A*(2*I)
K = 2*pi*N*sigma*W*2  # positive with the P1 helicity convention
B = 2*beta0
pred = {
    'C1': C1,
    'K': K,
    'A13': C1*(-sp.Rational(4, 3)*N),
    'A12': C1*(-B),
    'A22': K*(-4*N),
    'A21': K*(4*N - 2*B),
}

# At the threshold Q_*^2=m^4/s=m^2/4, and G = ln(2 p_T/m)+i*pi/2,
# equal to the P1 leading-power L variable. The r0 term of the PRL
# for the AA equal-helicity projection, evaluated at x=1/2:
r0_AA = (
    N*(sp.Rational(134, 9) - 5*zeta2 - 4*L2**2)
    - sp.Rational(40, 9)*sp.Rational(1, 2)*nf
    + 2*(N-nf)/(3*F_A)
)

# AA one-loop hard-subprocess correction, m_A = mu_R = m.
# From the PRL Supplement: h_AA = C_A[-L_m^2 + 4 + zeta(2)], L_m=-i*pi.
Lm = -I*pi
h_AA = N*(-Lm**2 + 4 + zeta2)
Lstar = 2*L2 + I*pi      # ln[mu^2 / (Q_*^2 e^{-i*pi})]
Ls = -2*L2 + I*pi        # ln(mu^2 / s) + i*pi

# Minimal-subtraction c11 from the PRL, followed by the finite
# Catani subtraction used for the old AA remainder.
finite_2I = -N*Ls**2 + N*zeta2 - beta0*Ls
c11_MS = 2*h_AA + N*Lstar**2 + B*Lstar + r0_AA
pred['A11'] = C1*(c11_MS - finite_2I)

# A separate check of the published CP-even/odd one-loop weight ratio.
assert sp.simplify(F_A-sp.Rational(7, 2)) == 0
assert sp.simplify(F_S-sp.Rational(9, 2)) == 0
assert sp.simplify(W-sp.Rational(1, 2)) == 0
assert sp.simplify(F_S/F_A-sp.Rational(9, 7)) == 0

for name in ('C1', 'K', 'A13', 'A12', 'A22', 'A21', 'A11'):
    delta = sp.expand(pred[name] - old[name]).simplify()
    if delta != 0:
        raise AssertionError(f'{name}: the two calculations do not agree: {delta}')
    print(f'PASS {name}: exact symbolic equality for arbitrary N_c and n_f')

# Negative controls: a wrong gluon-cusp sign or forgetting the
# Catani finite conversion must not pass the benchmark.
assert sp.simplify(pred['A13'] + old['A13']) != 0
assert sp.simplify(C1*c11_MS - old['A11']) != 0

print('PASS scalar/pseudoscalar one-loop weight ratio F_S(1/2)/F_A(1/2) = 9/7')
print('PASS negative controls: wrong sign or missing scheme conversion rejected')
print('SCOPE: threshold beta_A -> 0, x=1/2 and mu_R=m only;')
print('       compares published coefficients, not new evaluations of raw amplitudes.')


==> anc/checks/ultrasoft_dimensions_20261112/README.md <==
# The ultrasoft identities in d dimensions (12 November 2026)

Records of `checks/ultrasoft_numerators.py` with the vectors, the metric contractions and the Dirac
matrices in more than four dimensions, and of `checks/ultrasoft_dimension_dependence.py`, which compares
them. The derivation note is `paper2/derivations/ultrasoft_and_three_loop_boundary.md`, Sec. 8, item 4.
These JSON files preserve the original higher-dimensional checks. Their
original source scripts are not included in this repository, so the
calculations cannot currently be rerun from the retained records alone.
They are historical numerical and symbolic evidence rather than an
executable regression test.

| File | Run | Result |
|---|---|---|
| `n6_d6.json` | algebra in 6 dimensions, vectors in 6; sections A to F; 3, 2, 2, 2 points | every identity of the four-dimensional run holds; the same suppression powers |
| `n6_d7.json` | algebra in 7 dimensions, the same six-dimensional points; sections A, D, F | the g → gg identities hold |
| `dependence_n6.json` | comparison of the two | every one-gluon Wilson-line term and 24 of the 32 two-gluon terms change with the dimension |
| `n5_d5.json`, `n5_d6.json`, `n5_d7.json` | algebra in 5, 6, 7 dimensions, one five-dimensional point; sections A, D | the identity holds in each |
| `dependence_n5.json` | comparison of the three | the nine Wilson-line terms are linear in the dimension |

What follows. For fixed vectors a g → gg numerator is a polynomial of degree one in the dimension (one
closed loop of Lorentz indices), so the identity at two dimensions and the same points holds for every
dimension; with six-dimensional vectors the transverse vectors of a point obey no linear relation, so it
holds as an identity in their scalar products. The g → q q̄ numerators have no closed index loop; with open
spinor indices the identity is one of the Clifford algebra of the vectors, for which the 8 × 8 matrices of
six dimensions are a faithful representation. γ5 is that of 't Hooft and Veltman.

Not covered, as in four dimensions: ultrasoft gluons that interact with each other or carry a
self-energy, and the regulated loop integrals themselves.

Python 3.13, SymPy 1.13.3. A mutation in which one vertex of the prediction loses its components in the
additional dimensions passes in four dimensions and fails in six.


==> anc/checks/ultrasoft_dimensions_20261112/dependence_n5.json <==
{
  "dimensions": [
    5,
    6,
    7
  ],
  "vector dimension": 5,
  "seed": 20261112,
  "sections": {
    "D g->gg, one gluon": {
      "points": 1,
      "polarisation pairs per point": 9,
      "Wilson-line terms compared": 9,
      "of which depend on the dimension": 9,
      "linear in the dimension": true
    }
  },
  "passed": true
}


==> anc/checks/ultrasoft_dimensions_20261112/dependence_n6.json <==
{
  "dimensions": [
    6,
    7
  ],
  "vector dimension": 6,
  "seed": 20261112,
  "sections": {
    "D g->gg, one gluon": {
      "points": 2,
      "polarisation pairs per point": 16,
      "Wilson-line terms compared": 16,
      "of which depend on the dimension": 16
    },
    "F g->gg, two gluons": {
      "points": 2,
      "polarisation pairs per point": 16,
      "Wilson-line terms compared": 32,
      "of which depend on the dimension": 24
    }
  },
  "passed": true
}


==> anc/checks/ultrasoft_dimensions_20261112/n5_d5.json <==
{
  "arithmetic": "exact (Gaussian rationals; colour in Q(i, sqrt 3))",
  "seed": 20261112,
  "dimension": 5,
  "vector dimension": 5,
  "sections": "AD",
  "generators": "one per section, seeded with the seed and the letter of the section",
  "A conventions": [
    "Clifford algebra and gamma5",
    "off-shell Ward identity of the quark graphs (a), (b), (c)",
    "gauge invariance of the gggg tree (three- and four-gluon vertices)",
    "gauge invariance of the gggH tree (ggH and gggH vertices)"
  ],
  "D g->gg, one gluon": {
    "points": 1,
    "polarisation pairs per point": 9,
    "leading orders": {
      "a": {
        "numerator order": 2,
        "lines": 3
      },
      "b": {
        "numerator order": 2,
        "lines": 3
      },
      "c": {
        "numerator order": 2,
        "lines": 3
      },
      "d1": {
        "numerator order": 2,
        "lines": 2
      },
      "d2": {
        "numerator order": 2,
        "lines": 2
      },
      "d3": {
        "numerator order": 2,
        "lines": 2
      },
      "e1": {
        "numerator order": 2,
        "lines": 2
      },
      "e2": {
        "numerator order": 2,
        "lines": 2
      },
      "W": {
        "numerator order": 2,
        "lines": 3
      }
    },
    "relative power (at least)": {
      "a": 0,
      "b": 0,
      "c": 0,
      "d1": 2,
      "d2": 2,
      "d3": 2,
      "e1": 2,
      "e2": 2,
      "W": 0,
      "polarisation G": 1,
      "polarisation transverse x": 1,
      "polarisation transverse y": 1,
      "polarisation transverse 4": 1,
      "polarisation p1": 2
    },
    "Wilson-line term at the first point, by polarisation pair": [
      "1215110108*I/224028125",
      "29148336*I/13178125",
      "72988992*I/44805625",
      "-376430544*I/224028125",
      "936546284*I/224028125",
      "115686144*I/44805625",
      "-987470784*I/224028125",
      "-916344576*I/224028125",
      "250240684*I/44805625"
    ]
  },
  "passed": true,
  "assumed": [
    "Feynman gauge; the effective ggH, gggH and ggggH vertices of L = -(C/4) H G^2",
    "the second sector enters through its tree with the ultrasoft momentum removed and its current proportional to p2 at leading power (the mirror image of the suppression of the transverse and p1 polarisations of the first sector, checked in C and D)"
  ],
  "not checked here": [
    "ultrasoft gluons that first meet at a three-gluon vertex or carry a self-energy (one-gluon attachments, covered by (U.4))",
    "completeness of the region list (item 2) and statement (ii) of Sec. 7"
  ]
}


==> anc/checks/ultrasoft_dimensions_20261112/n5_d6.json <==
{
  "arithmetic": "exact (Gaussian rationals; colour in Q(i, sqrt 3))",
  "seed": 20261112,
  "dimension": 6,
  "vector dimension": 5,
  "sections": "AD",
  "generators": "one per section, seeded with the seed and the letter of the section",
  "A conventions": [
    "Clifford algebra and gamma5",
    "off-shell Ward identity of the quark graphs (a), (b), (c)",
    "gauge invariance of the gggg tree (three- and four-gluon vertices)",
    "gauge invariance of the gggH tree (ggH and gggH vertices)"
  ],
  "D g->gg, one gluon": {
    "points": 1,
    "polarisation pairs per point": 9,
    "leading orders": {
      "a": {
        "numerator order": 2,
        "lines": 3
      },
      "b": {
        "numerator order": 2,
        "lines": 3
      },
      "c": {
        "numerator order": 2,
        "lines": 3
      },
      "d1": {
        "numerator order": 2,
        "lines": 2
      },
      "d2": {
        "numerator order": 2,
        "lines": 2
      },
      "d3": {
        "numerator order": 2,
        "lines": 2
      },
      "e1": {
        "numerator order": 2,
        "lines": 2
      },
      "e2": {
        "numerator order": 2,
        "lines": 2
      },
      "W": {
        "numerator order": 2,
        "lines": 3
      }
    },
    "relative power (at least)": {
      "a": 0,
      "b": 0,
      "c": 0,
      "d1": 2,
      "d2": 2,
      "d3": 2,
      "e1": 2,
      "e2": 2,
      "W": 0,
      "polarisation G": 1,
      "polarisation transverse x": 1,
      "polarisation transverse y": 1,
      "polarisation transverse 4": 1,
      "polarisation p1": 2
    },
    "Wilson-line term at the first point, by polarisation pair": [
      "1273364444*I/224028125",
      "481296816*I/224028125",
      "48603456*I/44805625",
      "-332739792*I/224028125",
      "925877612*I/224028125",
      "97396992*I/44805625",
      "-1019570112*I/224028125",
      "-908506368*I/224028125",
      "263677612*I/44805625"
    ]
  },
  "passed": true,
  "assumed": [
    "Feynman gauge; the effective ggH, gggH and ggggH vertices of L = -(C/4) H G^2",
    "the second sector enters through its tree with the ultrasoft momentum removed and its current proportional to p2 at leading power (the mirror image of the suppression of the transverse and p1 polarisations of the first sector, checked in C and D)"
  ],
  "not checked here": [
    "ultrasoft gluons that first meet at a three-gluon vertex or carry a self-energy (one-gluon attachments, covered by (U.4))",
    "completeness of the region list (item 2) and statement (ii) of Sec. 7"
  ]
}


==> anc/checks/ultrasoft_dimensions_20261112/n5_d7.json <==
{
  "arithmetic": "exact (Gaussian rationals; colour in Q(i, sqrt 3))",
  "seed": 20261112,
  "dimension": 7,
  "vector dimension": 5,
  "sections": "AD",
  "generators": "one per section, seeded with the seed and the letter of the section",
  "A conventions": [
    "Clifford algebra and gamma5",
    "off-shell Ward identity of the quark graphs (a), (b), (c)",
    "gauge invariance of the gggg tree (three- and four-gluon vertices)",
    "gauge invariance of the gggH tree (ggH and gggH vertices)"
  ],
  "D g->gg, one gluon": {
    "points": 1,
    "polarisation pairs per point": 9,
    "leading orders": {
      "a": {
        "numerator order": 2,
        "lines": 3
      },
      "b": {
        "numerator order": 2,
        "lines": 3
      },
      "c": {
        "numerator order": 2,
        "lines": 3
      },
      "d1": {
        "numerator order": 2,
        "lines": 2
      },
      "d2": {
        "numerator order": 2,
        "lines": 2
      },
      "d3": {
        "numerator order": 2,
        "lines": 2
      },
      "e1": {
        "numerator order": 2,
        "lines": 2
      },
      "e2": {
        "numerator order": 2,
        "lines": 2
      },
      "W": {
        "numerator order": 2,
        "lines": 3
      }
    },
    "relative power (at least)": {
      "a": 0,
      "b": 0,
      "c": 0,
      "d1": 2,
      "d2": 2,
      "d3": 2,
      "e1": 2,
      "e2": 2,
      "W": 0,
      "polarisation G": 1,
      "polarisation transverse x": 1,
      "polarisation transverse y": 1,
      "polarisation transverse 4": 1,
      "polarisation p1": 2
    },
    "Wilson-line term at the first point, by polarisation pair": [
      "266323756*I/44805625",
      "93414384*I/44805625",
      "4843584*I/8961125",
      "-57809808*I/44805625",
      "10767164*I/2635625",
      "15821568*I/8961125",
      "-210333888*I/44805625",
      "-10596096*I/2635625",
      "55422908*I/8961125"
    ]
  },
  "passed": true,
  "assumed": [
    "Feynman gauge; the effective ggH, gggH and ggggH vertices of L = -(C/4) H G^2",
    "the second sector enters through its tree with the ultrasoft momentum removed and its current proportional to p2 at leading power (the mirror image of the suppression of the transverse and p1 polarisations of the first sector, checked in C and D)"
  ],
  "not checked here": [
    "ultrasoft gluons that first meet at a three-gluon vertex or carry a self-energy (one-gluon attachments, covered by (U.4))",
    "completeness of the region list (item 2) and statement (ii) of Sec. 7"
  ]
}


==> anc/checks/ultrasoft_dimensions_20261112/n6_d6.json <==
{
  "arithmetic": "exact (Gaussian rationals; colour in Q(i, sqrt 3))",
  "seed": 20261112,
  "dimension": 6,
  "vector dimension": 6,
  "sections": "ABCDEF",
  "generators": "one per section, seeded with the seed and the letter of the section",
  "A conventions": [
    "Clifford algebra and gamma5",
    "off-shell Ward identity of the quark graphs (a), (b), (c)",
    "gauge invariance of the gggg tree (three- and four-gluon vertices)",
    "gauge invariance of the gggH tree (ggH and gggH vertices)"
  ],
  "B explicit SU(3), (U.4) and (U.6)": {
    "fundamental": 1,
    "adjoint": 1
  },
  "C g->qqbar, one gluon": {
    "points": 3,
    "leading orders": {
      "tree (numerator order, lines)": [
        1,
        2
      ],
      "graphs (numerator order, lines)": {
        "a": [
          1,
          3
        ],
        "b": [
          1,
          3
        ],
        "c": [
          1,
          3
        ],
        "W": [
          1,
          3
        ]
      }
    },
    "contracted with the hard vertices and the second sector: numerator orders": {
      "a": 2,
      "b": 2,
      "c": 2,
      "W": 2
    },
    "relative power of the other polarisations (at least)": {
      "G": 1,
      "transverse x": 1,
      "transverse y": 1,
      "transverse 4": 1,
      "transverse 5": 1,
      "p1": 2
    }
  },
  "D g->gg, one gluon": {
    "points": 2,
    "polarisation pairs per point": 16,
    "leading orders": {
      "a": {
        "numerator order": 2,
        "lines": 3
      },
      "b": {
        "numerator order": 2,
        "lines": 3
      },
      "c": {
        "numerator order": 2,
        "lines": 3
      },
      "d1": {
        "numerator order": 2,
        "lines": 2
      },
      "d2": {
        "numerator order": 2,
        "lines": 2
      },
      "d3": {
        "numerator order": 2,
        "lines": 2
      },
      "e1": {
        "numerator order": 2,
        "lines": 2
      },
      "e2": {
        "numerator order": 2,
        "lines": 2
      },
      "W": {
        "numerator order": 2,
        "lines": 3
      }
    },
    "relative power (at least)": {
      "a": 0,
      "b": 0,
      "c": 0,
      "d1": 2,
      "d2": 2,
      "d3": 2,
      "e1": 2,
      "e2": 2,
      "W": 0,
      "polarisation G": 1,
      "polarisation transverse x": 1,
      "polarisation transverse y": 1,
      "polarisation transverse 4": 1,
      "polarisation transverse 5": 1,
      "polarisation p1": 2
    },
    "Wilson-line term at the first point, by polarisation pair": [
      "-1160535352*I/1147703125",
      "1269901248*I/1147703125",
      "-299642112*I/229540625",
      "-183725696*I/1147703125",
      "-1795827264*I/1147703125",
      "-2152623064*I/1147703125",
      "4790016*I/229540625",
      "308497728*I/1147703125",
      "2516887296*I/1147703125",
      "1345994496*I/1147703125",
      "-444094424*I/229540625",
      "-483259392*I/1147703125",
      "133637504*I/1147703125",
      "-110421696*I/1147703125",
      "40449024*I/229540625",
      "-1549857208*I/1147703125"
    ]
  },
  "E g->qqbar, two gluons": {
    "points": 2,
    "numerator orders (None: vanishes identically)": {
      "pp12": 1,
      "pp21": 1,
      "p1k2": 1,
      "p2k1": 1,
      "p1kb2": 1,
      "p2kb1": 1,
      "kk12": 1,
      "kk21": 1,
      "kbkb12": 1,
      "kbkb21": 1,
      "k1kb2": 1,
      "k2kb1": 1,
      "s1": null,
      "s2": null,
      "s3": null,
      "W12": 1,
      "W21": 1
    }
  },
  "F generic g->gg builder reproduces section D": true,
  "F g->gg, two gluons": {
    "points": 2,
    "polarisation pairs per point": 16,
    "graphs": 41,
    "leading-power graphs": [
      "K(1) Kb(2)",
      "K(1) P(2)",
      "KK (1 then 2)",
      "KK (2 then 1)",
      "Kb(1) K(2)",
      "Kb(1) P(2)",
      "KbKb (1 then 2)",
      "KbKb (2 then 1)",
      "P(1) K(2)",
      "P(1) Kb(2)",
      "PP (1 then 2)",
      "PP (2 then 1)"
    ],
    "relative power of the other graphs (at least)": {
      "P(1) S(2)": 2,
      "P(1) H1(2)": 2,
      "P(1) H2(2)": 2,
      "K four-gluon": 2,
      "K(1) S(2)": 2,
      "K(1) H1(2)": 2,
      "K(1) H2(2)": 2,
      "Kb four-gluon": 2,
      "Kb(1) S(2)": 2,
      "Kb(1) H1(2)": 2,
      "Kb(1) H2(2)": 2,
      "S(1) P(2)": 2,
      "S(1) K(2)": 2,
      "S(1) Kb(2)": 2,
      "S(1) H1(2)": 4,
      "S(1) H2(2)": 4,
      "H1(1) P(2)": 2,
      "H1(1) K(2)": 2,
      "H1(1) Kb(2)": 2,
      "H1(1) S(2)": 4,
      "H1 ggggH": 4,
      "H1(1) H2(2)": 4,
      "H2(1) P(2)": 2,
      "H2(1) K(2)": 2,
      "H2(1) Kb(2)": 2,
      "H2(1) S(2)": 4,
      "H2(1) H1(2)": 4,
      "H2 ggggH": 4
    },
    "vanish identically (all colour structures)": [
      "P four-gluon"
    ],
    "Wilson-line terms at the first point, by polarisation pair and order": [
      "81436/818125",
      "162872/350625",
      "16988/116875",
      "237832/350625",
      "-51336/818125",
      "-34224/116875",
      "1767/163625",
      "1178/23375",
      "-20708/163625",
      "-41416/70125",
      "546/2125",
      "2548/2125",
      "-6572/163625",
      "-13144/70125",
      "-1767/65450",
      "-589/4675",
      "51336/818125",
      "34224/116875",
      "-67084/818125",
      "-134168/350625",
      "127564/818125",
      "255128/350625",
      "1767/163625",
      "1178/23375",
      "-186/6545",
      "-124/935",
      "93/1309",
      "62/187",
      "-186/6545",
      "-124/935",
      "76/595",
      "152/255"
    ]
  },
  "passed": true,
  "assumed": [
    "Feynman gauge; the effective ggH, gggH and ggggH vertices of L = -(C/4) H G^2",
    "the second sector enters through its tree with the ultrasoft momentum removed and its current proportional to p2 at leading power (the mirror image of the suppression of the transverse and p1 polarisations of the first sector, checked in C and D)"
  ],
  "not checked here": [
    "ultrasoft gluons that first meet at a three-gluon vertex or carry a self-energy (one-gluon attachments, covered by (U.4))",
    "completeness of the region list (item 2) and statement (ii) of Sec. 7"
  ]
}


==> anc/checks/ultrasoft_dimensions_20261112/n6_d7.json <==
{
  "arithmetic": "exact (Gaussian rationals; colour in Q(i, sqrt 3))",
  "seed": 20261112,
  "dimension": 7,
  "vector dimension": 6,
  "sections": "ADF",
  "generators": "one per section, seeded with the seed and the letter of the section",
  "A conventions": [
    "Clifford algebra and gamma5",
    "off-shell Ward identity of the quark graphs (a), (b), (c)",
    "gauge invariance of the gggg tree (three- and four-gluon vertices)",
    "gauge invariance of the gggH tree (ggH and gggH vertices)"
  ],
  "D g->gg, one gluon": {
    "points": 2,
    "polarisation pairs per point": 16,
    "leading orders": {
      "a": {
        "numerator order": 2,
        "lines": 3
      },
      "b": {
        "numerator order": 2,
        "lines": 3
      },
      "c": {
        "numerator order": 2,
        "lines": 3
      },
      "d1": {
        "numerator order": 2,
        "lines": 2
      },
      "d2": {
        "numerator order": 2,
        "lines": 2
      },
      "d3": {
        "numerator order": 2,
        "lines": 2
      },
      "e1": {
        "numerator order": 2,
        "lines": 2
      },
      "e2": {
        "numerator order": 2,
        "lines": 2
      },
      "W": {
        "numerator order": 2,
        "lines": 3
      }
    },
    "relative power (at least)": {
      "a": 0,
      "b": 0,
      "c": 0,
      "d1": 2,
      "d2": 2,
      "d3": 2,
      "e1": 2,
      "e2": 2,
      "W": 0,
      "polarisation G": 1,
      "polarisation transverse x": 1,
      "polarisation transverse y": 1,
      "polarisation transverse 4": 1,
      "polarisation transverse 5": 1,
      "polarisation p1": 2
    },
    "Wilson-line term at the first point, by polarisation pair": [
      "-216933848*I/229540625",
      "221737152*I/229540625",
      "-50174208*I/45908125",
      "-35480704*I/229540625",
      "-347785536*I/229540625",
      "-454706936*I/229540625",
      "8273664*I/45908125",
      "62647872*I/229540625",
      "495016704*I/229540625",
      "286965504*I/229540625",
      "-94193656*I/45908125",
      "-97348608*I/229540625",
      "23476096*I/229540625",
      "-15175104*I/229540625",
      "5999616*I/45908125",
      "-310242392*I/229540625"
    ]
  },
  "F generic g->gg builder reproduces section D": true,
  "F g->gg, two gluons": {
    "points": 2,
    "polarisation pairs per point": 16,
    "graphs": 41,
    "leading-power graphs": [
      "K(1) Kb(2)",
      "K(1) P(2)",
      "KK (1 then 2)",
      "KK (2 then 1)",
      "Kb(1) K(2)",
      "Kb(1) P(2)",
      "KbKb (1 then 2)",
      "KbKb (2 then 1)",
      "P(1) K(2)",
      "P(1) Kb(2)",
      "PP (1 then 2)",
      "PP (2 then 1)"
    ],
    "relative power of the other graphs (at least)": {
      "P(1) S(2)": 2,
      "P(1) H1(2)": 2,
      "P(1) H2(2)": 2,
      "K four-gluon": 2,
      "K(1) S(2)": 2,
      "K(1) H1(2)": 2,
      "K(1) H2(2)": 2,
      "Kb four-gluon": 2,
      "Kb(1) S(2)": 2,
      "Kb(1) H1(2)": 2,
      "Kb(1) H2(2)": 2,
      "S(1) P(2)": 2,
      "S(1) K(2)": 2,
      "S(1) Kb(2)": 2,
      "S(1) H1(2)": 4,
      "S(1) H2(2)": 4,
      "H1(1) P(2)": 2,
      "H1(1) K(2)": 2,
      "H1(1) Kb(2)": 2,
      "H1(1) S(2)": 4,
      "H1 ggggH": 4,
      "H1(1) H2(2)": 4,
      "H2(1) P(2)": 2,
      "H2(1) K(2)": 2,
      "H2(1) Kb(2)": 2,
      "H2(1) S(2)": 4,
      "H2(1) H1(2)": 4,
      "H2 ggggH": 4
    },
    "vanish identically (all colour structures)": [
      "P four-gluon"
    ],
    "Wilson-line terms at the first point, by polarisation pair and order": [
      "1444/14875",
      "2888/6375",
      "3292/23375",
      "46088/70125",
      "-9864/163625",
      "-6576/23375",
      "303/32725",
      "202/4675",
      "-788/6545",
      "-1576/2805",
      "114/425",
      "532/425",
      "-1516/32725",
      "-3032/14025",
      "-303/13090",
      "-101/935",
      "9864/163625",
      "6576/23375",
      "-14156/163625",
      "-28312/70125",
      "2356/14875",
      "4712/6375",
      "303/32725",
      "202/4675",
      "-186/6545",
      "-124/935",
      "93/1309",
      "62/187",
      "-186/6545",
      "-124/935",
      "76/595",
      "152/255"
    ]
  },
  "passed": true,
  "assumed": [
    "Feynman gauge; the effective ggH, gggH and ggggH vertices of L = -(C/4) H G^2",
    "the second sector enters through its tree with the ultrasoft momentum removed and its current proportional to p2 at leading power (the mirror image of the suppression of the transverse and p1 polarisations of the first sector, checked in C and D)"
  ],
  "not checked here": [
    "ultrasoft gluons that first meet at a three-gluon vertex or carry a self-energy (one-gluon attachments, covered by (U.4))",
    "completeness of the region list (item 2) and statement (ii) of Sec. 7"
  ]
}


==> anc/checks/ultrasoft_numerators.json <==
{
  "arithmetic": "exact (Gaussian rationals; colour in Q(i, sqrt 3))",
  "seed": 20261112,
  "A conventions": [
    "Clifford algebra and gamma5",
    "off-shell Ward identity of the quark graphs (a), (b), (c)",
    "gauge invariance of the gggg tree (three- and four-gluon vertices)",
    "gauge invariance of the gggH tree (ggH and gggH vertices)"
  ],
  "B explicit SU(3), (U.4) and (U.6)": {
    "fundamental": 3,
    "adjoint": 3
  },
  "C g->qqbar, one gluon": {
    "points": 12,
    "leading orders": {
      "tree (numerator order, lines)": [
        1,
        2
      ],
      "graphs (numerator order, lines)": {
        "a": [
          1,
          3
        ],
        "b": [
          1,
          3
        ],
        "c": [
          1,
          3
        ],
        "W": [
          1,
          3
        ]
      }
    },
    "contracted with the hard vertices and the second sector: numerator orders": {
      "a": 2,
      "b": 2,
      "c": 2,
      "W": 2
    },
    "relative power of the other polarisations (at least)": {
      "G": 1,
      "transverse x": 1,
      "transverse y": 1,
      "p1": 2
    }
  },
  "D g->gg, one gluon": {
    "points": 6,
    "polarisation pairs per point": 4,
    "leading orders": {
      "a": {
        "numerator order": 2,
        "lines": 3
      },
      "b": {
        "numerator order": 2,
        "lines": 3
      },
      "c": {
        "numerator order": 2,
        "lines": 3
      },
      "d1": {
        "numerator order": 2,
        "lines": 2
      },
      "d2": {
        "numerator order": 2,
        "lines": 2
      },
      "d3": {
        "numerator order": 2,
        "lines": 2
      },
      "e1": {
        "numerator order": 2,
        "lines": 2
      },
      "e2": {
        "numerator order": 2,
        "lines": 2
      },
      "W": {
        "numerator order": 2,
        "lines": 3
      }
    },
    "relative power (at least)": {
      "a": 0,
      "b": 0,
      "c": 0,
      "d1": 2,
      "d2": 2,
      "d3": 2,
      "e1": 2,
      "e2": 2,
      "W": 0,
      "polarisation G": 1,
      "polarisation transverse x": 1,
      "polarisation transverse y": 1,
      "polarisation p1": 2
    }
  },
  "E g->qqbar, two gluons": {
    "points": 4,
    "numerator orders (None: vanishes identically)": {
      "pp12": 1,
      "pp21": 1,
      "p1k2": 1,
      "p2k1": 1,
      "p1kb2": 1,
      "p2kb1": 1,
      "kk12": 1,
      "kk21": 1,
      "kbkb12": 1,
      "kbkb21": 1,
      "k1kb2": 1,
      "k2kb1": 1,
      "s1": null,
      "s2": null,
      "s3": null,
      "W12": 1,
      "W21": 1
    }
  },
  "F generic g->gg builder reproduces section D": true,
  "F g->gg, two gluons": {
    "points": 3,
    "polarisation pairs per point": 4,
    "graphs": 41,
    "leading-power graphs": [
      "K(1) Kb(2)",
      "K(1) P(2)",
      "KK (1 then 2)",
      "KK (2 then 1)",
      "Kb(1) K(2)",
      "Kb(1) P(2)",
      "KbKb (1 then 2)",
      "KbKb (2 then 1)",
      "P(1) K(2)",
      "P(1) Kb(2)",
      "PP (1 then 2)",
      "PP (2 then 1)"
    ],
    "relative power of the other graphs (at least)": {
      "P(1) S(2)": 2,
      "P(1) H1(2)": 2,
      "P(1) H2(2)": 2,
      "K four-gluon": 2,
      "K(1) S(2)": 2,
      "K(1) H1(2)": 2,
      "K(1) H2(2)": 2,
      "Kb four-gluon": 2,
      "Kb(1) S(2)": 2,
      "Kb(1) H1(2)": 2,
      "Kb(1) H2(2)": 2,
      "S(1) P(2)": 2,
      "S(1) K(2)": 2,
      "S(1) Kb(2)": 2,
      "S(1) H1(2)": 4,
      "S(1) H2(2)": 4,
      "H1(1) P(2)": 2,
      "H1(1) K(2)": 2,
      "H1(1) Kb(2)": 2,
      "H1(1) S(2)": 4,
      "H1 ggggH": 4,
      "H1(1) H2(2)": 4,
      "H2(1) P(2)": 2,
      "H2(1) K(2)": 2,
      "H2(1) Kb(2)": 2,
      "H2(1) S(2)": 4,
      "H2(1) H1(2)": 4,
      "H2 ggggH": 4
    },
    "vanish identically (all colour structures)": [
      "P four-gluon"
    ]
  },
  "passed": true,
  "assumed": [
    "Feynman gauge; the effective ggH, gggH and ggggH vertices of L = -(C/4) H G^2",
    "the second sector enters through its tree with the ultrasoft momentum removed and its current proportional to p2 at leading power (the mirror image of the suppression of the transverse and p1 polarisations of the first sector, checked in C and D)"
  ],
  "not checked here": [
    "ultrasoft gluons that first meet at a three-gluon vertex or carry a self-energy (one-gluon attachments, covered by (U.4))",
    "completeness of the region list (item 2) and statement (ii) of Sec. 7"
  ]
}


==> anc/common/aa_source/LICENSE <==
BSD 3-Clause License

Copyright (c) 2026, Arunima Bhattacharya

Redistribution and use in source and binary forms, with or without
modification, are permitted provided that the following conditions are met:

1. Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.

2. Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.

3. Neither the name of the copyright holder nor the names of its
   contributors may be used to endorse or promote products derived from
   this software without specific prior written permission.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE
FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL
DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR
SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER
CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY,
OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


==> anc/common/aa_source/README.md <==
# Published gg -> AA amplitude evaluator

This directory retains the amplitude evaluator and input checksums from the earlier pseudoscalar calculation (arXiv:1909.08993). The current two-loop DPS study uses this code for optional fresh AA amplitude comparisons and one-loop checks. It is **not** a second manuscript.

The Python module `ggaa` is in `src/python/ggaa/`. Obtain the published input expressions with `bash inputs/fetch_inputs.sh`; `inputs/SHA256SUMS` verifies the downloaded files. Those external expressions are not redistributed.

The code retains its BSD 3-Clause license in `LICENSE`. The DPS analysis finds this directory automatically. For an external compatible source tree, set `P1_ROOT` to its root directory.


==> anc/common/aa_source/inputs/SHA256SUMS <==
8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057  Finite_1Loop_P1
7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b  Finite_1Loop_P2
0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1  Finite_2Loop_P1
d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0  Finite_2Loop_P2


==> anc/common/aa_source/inputs/fetch_inputs.sh <==
#!/usr/bin/env bash
# Obtain the exact one- and two-loop Type-II finite remainders, published as ancillary
# files of arXiv:1909.08993, and check them against inputs/SHA256SUMS.
#
#   bash inputs/fetch_inputs.sh                     # download from arXiv
#   bash inputs/fetch_inputs.sh path/to/source.tgz  # use a local copy of the arXiv source
set -euo pipefail

here=$(cd -- "$(dirname -- "${BASH_SOURCE[0]}")" && pwd)
target="$here/arXiv-1909.08993"
mkdir -p "$target"

if [[ $# -ge 1 ]]; then
  tarball=$1
else
  tarball="$target/source.tar.gz"
  curl --fail --location --output "$tarball" https://arxiv.org/src/1909.08993v4
fi

tar -xzf "$tarball" -C "$target" anc
(cd "$target/anc" && sha256sum --check "$here/SHA256SUMS")
echo "Inputs ready in $target/anc"


==> anc/common/aa_source/src/python/ggaa/__init__.py <==
"""Threshold expansion of the two-loop Type-II finite remainders for gg -> AA."""

__version__ = "7.3.3"


==> anc/common/aa_source/src/python/ggaa/benchmark.py <==
"""Benchmark parameters used for the physics results, figures and quoted numbers."""

from fractions import Fraction

M_A = 125              # GeV
MU_R = 125             # GeV
N_C = 3
N_F = 5
COS_THETA = Fraction(1, 3)
ALPHA_S = 0.118
COT_BETA = 1
M_TOP = 172.5          # GeV, on-shell top mass for the heavy-top check


==> anc/common/aa_source/src/python/ggaa/born.py <==
"""Tree-level Type-II amplitude for g(p1) g(p2) -> A(p3) A(p4).

With the vertex from -(1/8) C_G Phi_A eps_{mu nu rho sigma} G^{a mu nu} G^{a rho sigma},

    V^{ab}_{alpha beta}(k1, k2) = i C_G eps_{mu alpha rho beta} k1^mu k2^rho delta^{ab},

the two diagrams (t- and u-channel gluon exchange) give, after projection onto the
tensors T_1 and T_2 of Eqs. (6)-(7) of the paper and with C_G^2 and delta^{ab} stripped,

    M_1^(0) = i s / 2,
    M_2^(0) = i m_A^2 (x - z)(x^2 + 1)(x z - 1) / (4 x z (x^2 - x z + 1)),

in the variables of arXiv:1909.08993 (s = m_A^2 (1+x)^2/x, u = -m_A^2 z).  This is the
normalization of the loop remainders in the ancillary files: their expansion reads
C_G^2 [M^(0) + a_s M^(1) + a_s^2 M^(2)] delta^{ab}.  Up to phases, the helicity
amplitudes are A(++) = A(--) = C_G^2 M_1 and A(+-) = A(-+) = C_G^2 M_2.

`helicity_amplitudes` evaluates the two diagrams directly with explicit polarization
vectors and is used in the tests as an independent check of the projected formulae.
"""

import itertools

import mpmath as mp
import numpy as np


def kinematics(beta, costh, mA=125):
    b, c = mp.mpmathify(beta), mp.mpmathify(costh)
    x = (1 - b) / (1 + b)
    z = (1 + b**2 + 2 * b * c) / (1 - b**2)
    s = mp.mpf(mA) ** 2 * (1 + x) ** 2 / x
    return x, z, s


def born(i, beta, costh, mA=125):
    """M_i^(0), couplings and colour stripped."""
    x, z, s = kinematics(beta, costh, mA)
    if i == 1:
        return mp.mpc(0, 1) * s / 2
    m2 = mp.mpf(mA) ** 2
    return mp.mpc(0, 1) * m2 * (x - z) * (x**2 + 1) * (x * z - 1) / (4 * x * z * (x**2 - x * z + 1))


_EPS = np.zeros((4, 4, 4, 4))
for _perm in itertools.permutations(range(4)):
    _EPS[_perm] = np.linalg.det(np.eye(4)[list(_perm)])
_METRIC = np.diag([1.0, -1.0, -1.0, -1.0])


def helicity_amplitudes(beta, costh, mA=125.0):
    """Tree amplitudes {(l1, l2): value} from the two Feynman diagrams (double precision,
    C_G^2 and delta^{ab} stripped, overall phase dropped)."""
    beta, costh = float(beta), float(costh)
    s = 4 * mA**2 / (1 - beta**2)
    E, sin = np.sqrt(s) / 2, np.sqrt(1 - costh**2)
    p1, p2 = np.array([E, 0, 0, E]), np.array([E, 0, 0, -E])
    p3 = np.array([E, beta * E * sin, 0, beta * E * costh])
    p4 = p1 + p2 - p3
    low = lambda v: _METRIC @ v

    def exchange(pa):
        q = p1 - pa
        left = np.einsum("kmla,k,l->ma", _EPS, low(p1), low(-q))
        right = np.einsum("knlb,k,l->nb", _EPS, low(p2), low(q))
        return left @ np.linalg.inv(_METRIC) @ right.T / (q @ _METRIC @ q)

    X = exchange(p3) + exchange(p4)
    e1 = {+1: np.array([0, 1, 1j, 0]) / np.sqrt(2), -1: np.array([0, 1, -1j, 0]) / np.sqrt(2)}
    e2 = {+1: np.array([0, 1, -1j, 0]) / np.sqrt(2), -1: np.array([0, 1, 1j, 0]) / np.sqrt(2)}
    return {(l1, l2): e1[l1] @ X @ e2[l2] for l1 in (1, -1) for l2 in (1, -1)}


==> anc/common/aa_source/src/python/ggaa/cache.py <==
"""Content provenance and atomic writes for resumable numerical evaluations."""
import hashlib
import json
import os
from pathlib import Path
import platform
import tempfile

import mpmath as mp


def fingerprint(paths, **parameters):
    hashes = {}
    for name, path in paths.items():
        with Path(path).open('rb') as stream:
            digest = hashlib.sha256()
            for block in iter(lambda: stream.read(1024 * 1024), b''):
                digest.update(block)
            hashes[name] = digest.hexdigest()
    runtime={'python':platform.python_version(),'implementation':platform.python_implementation(),
             'machine':platform.machine(),'mpmath':mp.__version__,'backend':mp.libmp.BACKEND}
    if mp.libmp.BACKEND=='gmpy':
        import gmpy2
        runtime['gmpy2']=gmpy2.version()
    return {'schema':1,'files':hashes,'parameters':parameters,'runtime':runtime}


def load(path, provenance):
    if path is None or not Path(path).exists():
        return {}
    try:
        record = json.loads(Path(path).read_text())
    except (ValueError, OSError):
        return {}
    if (not isinstance(record, dict) or record.get('provenance') != provenance or
            not isinstance(record.get('values'), dict)):
        return {}
    return record['values']


def write(path, provenance, values):
    path = Path(path)
    path.parent.mkdir(parents=True, exist_ok=True)
    handle, temporary = tempfile.mkstemp(prefix=path.name + '.', dir=path.parent)
    try:
        with os.fdopen(handle, 'w') as stream:
            json.dump({'provenance': provenance, 'values': values}, stream, indent=1)
            stream.write('\n')
        os.replace(temporary, path)
    finally:
        if os.path.exists(temporary):
            os.unlink(temporary)


==> anc/common/aa_source/src/python/ggaa/constants.py <==
"""Endpoint constants of the threshold expansion.

The construction leaves thirteen constants

    MB[p, q, a, w] = a/(p-1)! * Integral_0^1 dt (-ln t)^(p-1) / (1 - a t) * phi_q(w t),

with phi_1(z) = -ln(1 - z) and phi_q(z) = Li_q(z) for q >= 2.  All of them reduce to
the standard basis of alternating sums of weight three and four.  The reductions below
were found with PSLQ at 110 digits; `identify` repeats that search.
"""

from fractions import Fraction

import mpmath as mp
import sympy as sp

ZETA3 = sp.zeta(3)
LN2 = sp.log(2)
LI4_HALF = sp.polylog(4, sp.Rational(1, 2))
PI = sp.pi

HALF = Fraction(1, 2)

REDUCTIONS = {
    (1, 2, -1, 1): sp.Rational(5, 8) * ZETA3 - PI**2 * LN2 / 6,
    (1, 2, HALF, HALF): -ZETA3 / 4 + PI**2 * LN2 / 12 - LN2**3 / 6,
    (1, 2, HALF, 1): -ZETA3 + PI**2 * LN2 / 4,
    (2, 1, -1, -1): ZETA3 / 8,
    (2, 1, -1, 1): -sp.Rational(13, 8) * ZETA3 + PI**2 * LN2 / 4,
    (2, 1, 1, -1): ZETA3 - PI**2 * LN2 / 4,
    (2, 1, 1, HALF): -sp.Rational(5, 8) * ZETA3 + PI**2 * LN2 / 6,
    (2, 1, HALF, HALF): ZETA3 / 8 - LN2**3 / 6,
    (2, 1, HALF, 1): sp.Rational(13, 8) * ZETA3 - PI**2 * LN2 / 4,
    (2, 2, 1, -1): (-sp.Rational(71, 1440) * PI**4 - PI**2 * LN2**2 / 6 + LN2**4 / 6
                    + 4 * LI4_HALF + sp.Rational(7, 2) * ZETA3 * LN2),
    (2, 2, 1, HALF): (sp.Rational(19, 1440) * PI**4 - PI**2 * LN2**2 / 24 - LN2**4 / 24
                      - LI4_HALF - ZETA3 * LN2 / 4),
    (2, 2, HALF, HALF): (PI**4 / 1440 - PI**2 * LN2**2 / 24 + LN2**4 / 24
                         + ZETA3 * LN2 / 4),
    (2, 2, HALF, 1): (sp.Rational(7, 288) * PI**4 - PI**2 * LN2**2 / 8 - LN2**4 / 8
                      - 3 * LI4_HALF),
}


def _mp(x):
    x = Fraction(x)
    return mp.mpf(x.numerator) / x.denominator


def mb_integral(p, q, a, w):
    """MB[p, q, a, w] by numerical quadrature at the current mpmath precision."""
    a, w = _mp(a), _mp(w)
    phi = (lambda z: -mp.log(1 - z)) if q == 1 else (lambda z: mp.polylog(q, z))

    def integrand(t):
        return a * (-mp.log(t)) ** (p - 1) / (1 - a * t) * phi(w * t) / mp.factorial(p - 1)

    return mp.quad(integrand, [0, 0.25, 0.5, 0.75, 1])


def basis(weight):
    """Names and values of the product basis of the given weight (3 or 4)."""
    ln2, z3, li4 = mp.log(2), mp.zeta(3), mp.polylog(4, mp.mpf(1) / 2)
    if weight == 3:
        return (["zeta3", "pi^2 ln2", "ln2^3"],
                [z3, mp.pi**2 * ln2, ln2**3])
    if weight == 4:
        return (["pi^4", "pi^2 ln2^2", "ln2^4", "Li4(1/2)", "zeta3 ln2"],
                [mp.pi**4, mp.pi**2 * ln2**2, ln2**4, li4, z3 * ln2])
    raise ValueError("weight must be 3 or 4")


def identify(p, q, a, w):
    """PSLQ relation of MB[p, q, a, w] with the basis of weight p + q.

    Returns (value, {basis name: rational coefficient}, residual)."""
    value = mb_integral(p, q, a, w)
    names, values = basis(p + q)
    relation = mp.pslq([value] + values, maxcoeff=10**7, maxsteps=10**6)
    if relation is None:
        raise RuntimeError(f"no relation found for MB[{p},{q},{a},{w}]")
    coefficients = {n: Fraction(-c, relation[0]) for n, c in zip(names, relation[1:]) if c}
    residual = abs(relation[0] * value + sum(c * v for c, v in zip(relation[1:], values)))
    return value, coefficients, residual


==> anc/common/aa_source/src/python/ggaa/crosssection.py <==
"""Physical quantities for the Type-II contribution to g g -> A A.

Helicity sums.  T_1 contributes only to equal gluon helicities and T_2 only to opposite
ones, each with a unit-modulus contraction, so

    sum_{hel, colour} |A|^2 = 2 (N_c^2 - 1) C_G^4 ( |M_1|^2 + |M_2|^2 ).

Partonic cross section.  Averaging over 2 x 2 helicities and (N_c^2 - 1)^2 colours, and
including 1/2 for identical particles,

    d sigma / d cos(theta) = beta C_G^4 ( |M_1|^2 + |M_2|^2 ) / ( 128 pi s (N_c^2 - 1) ),

integrated over -1 < cos(theta) < 1.  With O_G = eps G G as in arXiv:1909.08993,
C_G = -2^(5/4) a_s G_F^(1/2) cot(beta_H), a_s = alpha_s / (4 pi).

Virtual corrections.  With M_i = C_G^2 [M_i^(0) + a_s M_i^(1) + a_s^2 M_i^(2)],

    sum|M|^2 = C_G^4 sum_i |M_i^(0)|^2 [ 1 + a_s V1 + a_s^2 V2 ],
    V1 = 2 Re sum_i M_i^(0)* M_i^(1) / sum_i |M_i^(0)|^2,
    V2 = [ 2 Re sum_i M_i^(0)* M_i^(2) + sum_i |M_i^(1)|^2 ] / sum_i |M_i^(0)|^2,

with the finite remainders M^(1), M^(2) (Catani subtraction) in one normalization
(ggaa.normalization).  V2 does not include the O_G-O_J term with the physical C_J.
V1 and V2 are the finite virtual parts of an NLO and NNLO calculation.  They depend on the
infrared subtraction scheme and are not observables by themselves: real radiation and
mass factorization are needed for a physical cross section.
"""

import mpmath as mp

from .born import born
from .oneloop import OneLoop
from .series import ThresholdSeries

GEV2_TO_PB = mp.mpf("0.3893793721e9")    # 1 GeV^-2 in pb
G_FERMI = mp.mpf("1.1663787e-5")         # GeV^-2


def c_g(alpha_s, cot_beta=1, g_fermi=G_FERMI):
    """Wilson coefficient C_G in GeV^-1 (leading order in alpha_s)."""
    a_s = mp.mpf(alpha_s) / (4 * mp.pi)
    return -mp.mpf(2) ** (mp.mpf(5) / 4) * a_s * mp.sqrt(g_fermi) * mp.mpf(cot_beta)


def born_sum(beta, costh, mA=125):
    """|M_1^(0)|^2 + |M_2^(0)|^2 (GeV^4, couplings stripped)."""
    return sum(abs(born(i, beta, costh, mA)) ** 2 for i in (1, 2))


def dsigma_dcos(beta, costh, mA=125, alpha_s=0.118, cot_beta=1, Nc=3):
    """LO partonic d sigma / d cos(theta) of the Type-II amplitude, in pb."""
    beta = mp.mpmathify(beta)
    s = 4 * mp.mpf(mA) ** 2 / (1 - beta**2)
    value = beta * c_g(alpha_s, cot_beta) ** 4 * born_sum(beta, costh, mA) / (128 * mp.pi * s * (Nc**2 - 1))
    return value * GEV2_TO_PB


def sigma(beta, mA=125, alpha_s=0.118, cot_beta=1, Nc=3):
    """LO partonic cross section in pb."""
    return mp.quad(lambda c: dsigma_dcos(beta, c, mA, alpha_s, cot_beta, Nc), [-1, 0, 1])


class VirtualCorrections:
    """V1 and V2 of the Type-II amplitude.  V1 uses the exact one-loop remainder; V2 uses the
    exact one-loop remainder and the two-loop threshold series (valid for beta_A <~ 0.3)."""

    def __init__(self):
        self.one_loop = OneLoop()
        self.series = ThresholdSeries()

    def at(self, beta, costh, mA=125, muR=125, Nc=3, nf=5):
        """(V1, V2, sum_i |M_i^(0)|^2) at one phase-space point."""
        m0 = [born(i, beta, costh, mA) for i in (1, 2)]
        m1 = [self.one_loop(i, beta, costh, mA, muR, Nc, nf) for i in (1, 2)]
        m2 = [self.series(i, beta, costh, mA, muR, Nc, nf, order=6) for i in (1, 2)]
        norm = sum(abs(a) ** 2 for a in m0)
        v1 = 2 * sum(mp.re(mp.conj(a) * b) for a, b in zip(m0, m1)) / norm
        v2 = (2 * sum(mp.re(mp.conj(a) * b) for a, b in zip(m0, m2)) + sum(abs(b) ** 2 for b in m1)) / norm
        return v1, v2, norm

    def angle_averaged(self, beta, mA=125, muR=125, Nc=3, nf=5, nodes=16):
        """V1 and V2 weighted with the LO angular distribution (Gauss-Legendre in cos(theta))."""
        xs, ws = _gauss_legendre(nodes)
        total = [mp.mpf(0)] * 3
        for c, w in zip(xs, ws):
            v1, v2, norm = self.at(beta, c, mA, muR, Nc, nf)
            total[0] += w * v1 * norm
            total[1] += w * v2 * norm
            total[2] += w * norm
        return total[0] / total[2], total[1] / total[2]


def _gauss_legendre(n):
    """Nodes and weights on [-1, 1]."""
    nodes, weights = [], []
    for k in range(1, n + 1):
        x = mp.cos(mp.pi * (k - mp.mpf(1) / 4) / (n + mp.mpf(1) / 2))
        for _ in range(100):
            p0, p1 = mp.mpf(1), x
            for j in range(2, n + 1):
                p0, p1 = p1, ((2 * j - 1) * x * p1 - (j - 1) * p0) / j
            dp = n * (x * p1 - p0) / (x**2 - 1)
            dx = p1 / dp
            x -= dx
            if abs(dx) < mp.eps * 10:
                break
        nodes.append(x)
        weights.append(2 / ((1 - x**2) * dp**2))
    return nodes, weights


==> anc/common/aa_source/src/python/ggaa/forward.py <==
"""Forward limit c -> 1 at fixed velocity of the two-loop equal-helicity amplitude M_1.

The points are written by scripts/check_m1_forward.py to results/m1_forward_points.jsonl:
M_1^(2)/m_A^2 (package normalisation) at cos(theta) = 1 - 10^-e.  A cubic polynomial in
u = ln(1 - c) is fitted and rewritten in the Gram-determinant variable
    G = (1/2) ln[(m_A^4 - t u)/m_A^4] = u/2 + g0,  g0 = (1/2) ln[8 beta^2/(1 - beta^2)^2] + i pi/2,
so that the coefficients of G^3 and G^2 are A3 = 8 b3 and A2 = 4 b2 - 3 A3 g0.  They are compared
with C1 [-(4/3) N_c] and C1 [-2 beta_0], where C1 = 2 pi N_c F_A(x), x = (1 + beta)/2, is the
coefficient of G in the one-loop remainder.

The forward limit of the one-loop |J_z| = 2 remainder has the closed form
    K1 = pi N_c [x^4 + (1 - x)^4] / [x (1 - x)]   (units of m_A^2).
"""

import json

import mpmath as mp

from .paths import RESULTS

POINTS = RESULTS / "m1_forward_points.jsonl"
MAIN_DPS = 180
CHECK_DPS = 220


def load(path=POINTS):
    rows = []
    for line in path.read_text().splitlines():
        if line.strip():
            r = json.loads(line)
            if r.get("source", "exact") == "exact":
                rows.append(r)
    return rows


def sets(rows):
    return sorted({(r["Nc"], r["nf"]) for r in rows})


def betas(rows, Nc, nf):
    return sorted({r["beta"] for r in rows if (r["Nc"], r["nf"]) == (Nc, nf)}, key=float)


def value(r):
    return mp.mpc(mp.mpf(r["re"]), mp.mpf(r["im"]))


def F_A(x):
    return 1 / (x * (1 - x)) - 2 * x * (1 - x)


def prediction(beta, Nc, nf):
    """Predicted coefficients of G^3 and G^2."""
    x = (1 + mp.mpf(beta)) / 2
    C1 = 2 * mp.pi * Nc * F_A(x)
    beta0 = mp.mpf(11 * Nc - 2 * nf) / 3
    return -mp.mpf(4) / 3 * Nc * C1, -2 * beta0 * C1


def k1_closed(beta, Nc):
    x = (1 + mp.mpf(beta)) / 2
    return mp.pi * Nc * (x**4 + (1 - x)**4) / (x * (1 - x))


def fit(rows, beta, Nc, nf, exponents, dps=MAIN_DPS):
    """Return (A3, A2) for one velocity and parameter set, fitted over the given exponents."""
    with mp.workdps(80):
        pick = {r["e"]: r for r in rows
                if (r["beta"], r["Nc"], r["nf"], r["dps"]) == (beta, Nc, nf, dps) and r["e"] in exponents}
        es = sorted(pick)
        if len(es) < 4:
            raise ValueError(f"fewer than four points for beta={beta}, Nc={Nc}, nf={nf}")
        us = [-e * mp.log(10) for e in es]
        vs = [value(pick[e]) for e in es]
        M = mp.matrix([[u**3, u**2, u, 1] for u in us])
        b3, b2 = mp.lu_solve(M.T * M, M.T * mp.matrix(vs))[:2]
        bb = mp.mpf(beta)
        g0 = mp.log(8 * bb**2 / (1 - bb**2) ** 2) / 2 + 1j * mp.pi / 2
        A3 = 8 * b3
        return A3, 4 * b2 - 3 * A3 * g0


def table(rows, exponents):
    """Relative deviations from the prediction for every set and velocity."""
    out = []
    for Nc, nf in sets(rows):
        for b in betas(rows, Nc, nf):
            A3, A2 = fit(rows, b, Nc, nf, exponents)
            p3, p2 = prediction(b, Nc, nf)
            out.append(dict(Nc=Nc, nf=nf, beta=b,
                            ratio3=float(A3.real / p3), ratio2=float(A2.real / p2),
                            dev3=float(abs(A3.real / p3 - 1)), dev2=float(abs(A2.real / p2 - 1)),
                            imag3=float(abs(A3.imag) / abs(A3)), imag2=float(abs(A2.imag) / abs(A2))))
    return out


def check_digits(rows):
    """Smallest number of agreeing digits between the two working precisions."""
    worst = 1e9
    with mp.workdps(CHECK_DPS + 10):
        for hi in (r for r in rows if r["dps"] == CHECK_DPS):
            for lo in (r for r in rows if r["dps"] == MAIN_DPS and
                       (r["beta"], r["e"], r["Nc"], r["nf"]) == (hi["beta"], hi["e"], hi["Nc"], hi["nf"])):
                d = abs(value(hi) - value(lo)) / abs(value(hi))
                worst = min(worst, float(-mp.log10(d)) if d > 0 else float(CHECK_DPS))
    return worst


==> anc/common/aa_source/src/python/ggaa/li22.py <==
"""The weight-four multiple polylogarithm

    Li_{2,2}(x, y) = sum_{i > j >= 1} x^i y^j / (i^2 j^2),

in the convention of Frellesvig, Tommasini and Wever, JHEP 03 (2016) 189, which is the
one used by the ancillary files of arXiv:1909.08993.

For max(|x|, |x y|) < 0.99 the defining series is summed directly.  Closer to the edge
of convergence, which happens near threshold, the integral representation

    Li_{2,2}(x, y) = -x * Integral_0^1 dt ln(t) Li_2(x y t) / (1 - x t)

is used; it follows from the definition by writing 1/i^2 = -Integral_0^1 t^(i-1) ln t dt.
"""

import mpmath as mp

SERIES_LIMIT = 0.99


def li22_series(x, y):
    x, y = mp.mpmathify(x), mp.mpmathify(y)
    if not (mp.isfinite(x) and mp.isfinite(y)):
        raise ValueError('Li22 arguments must be finite')
    if max(abs(x), abs(x * y)) >= 1:
        raise ValueError(f"Li22 series does not converge at ({x}, {y})")
    if x == 0 or y == 0:
        return mp.mpf(0)
    with mp.extradps(10):
        ax, aw = abs(x), abs(x * y)
        scaled_inner = mp.mpf(0)   # x^i sum_{j<i} y^j/j^2
        w_power = x * y            # (xy)^i
        total = mp.mpf(0)
        i = 1
        while True:
            total += scaled_inner / i**2
            scaled_inner = x * (scaled_inner + w_power / i**2)
            w_power *= x * y
            # After term i, keep S_i fixed in the rest of the outer sum and
            # separately bound all j>i additions. Both bounds use absolute
            # geometric tails; cancellation of S_i cannot hide the second one.
            tail = (abs(scaled_inner) / ((i + 1)**2 * (1 - ax)) +
                    ax * abs(w_power) / ((1 - ax) * (1 - aw) *
                                          (i + 1)**2 * (i + 2)**2))
            if tail <= mp.eps * abs(total) / 4:
                break
            i += 1
    return +total


def li22_integral(x, y):
    w = x * y
    integrand = lambda t: -mp.log(t) * mp.polylog(2, w * t) / (1 - x * t)
    return x * mp.quad(integrand, [0, 0.5, 0.9, 0.99, 1])


def li22(x, y):
    x, y = mp.mpmathify(x), mp.mpmathify(y)
    if not (mp.isfinite(x) and mp.isfinite(y)):
        raise ValueError('Li22 arguments must be finite')
    if max(abs(x), abs(x * y)) < SERIES_LIMIT:
        return li22_series(x, y)
    return li22_integral(x, y)


==> anc/common/aa_source/src/python/ggaa/normalization.py <==
"""Normalization of the two-loop remainders.

The package uses one normalization at every order: the amplitude is
C_G^2 [M^(0) + a_s M^(1) + a_s^2 M^(2)] delta^{ab}, with the tree amplitude of
ggaa.born and the one-loop remainders of arXiv:1909.08993 as published.

The published two-loop remainders (ancillary files Finite_2Loop_P1, _P2) are 64 times
larger: the 2019 two-loop renormalization step multiplied the O_G-O_G amplitude,
including the tree and one-loop terms of the infrared subtraction, by 64
(data/provenance_2019/README.md).  Everything derived from those files, the
construction files in data/construction and the validation table in data/validation,
is therefore divided by FILE_FACTOR when it enters the package.
"""

FILE_FACTOR = 64


==> anc/common/aa_source/src/python/ggaa/oneloop.py <==
"""Direct evaluation of the published one-loop Type-II finite remainders.

The ancillary files Finite_1Loop_P1 and Finite_1Loop_P2 of arXiv:1909.08993 are
Wolfram Language expressions in x, z, Y = 1 + y, Z = 1 + z, M2 = m_A^2, muR2, N, Nf.
They are translated once into Python and evaluated with mpmath on the threshold map

    x = (1 - b)/(1 + b),  y = (1 + b^2 - 2 b c)/(1 - b^2),  z = (1 + b^2 + 2 b c)/(1 - b^2).

Near threshold the expressions cancel strongly; use a working precision well above
the number of digits wanted (see scripts/check_one_loop.py).

Scale dependence.  The published one-loop files do not depend on mu_R: their eight
Log[muR2] terms cancel, and the remainders change under a common rescaling of m_A and
mu_R, i.e. they contain ln m_A^2 where ln(m_A^2/mu_R^2) is required.  Renormalization-group
invariance (C_G proportional to a_s, Z_GG = Z_as, Catani's I operators) requires
dM^(1),fin/dln mu_R^2 = 2 beta0 M^(0), and the published two-loop remainders are consistent
with the one-loop remainders only if

    M^(1),fin(mu_R) = [published file] + 2 beta0 ln(mu_R^2 / GeV^2) M^(0),

i.e. the published files equal the remainders at mu_R = 1 GeV (scripts/check_normalization.py,
checks 4 and 5).  __call__ applies this term by default; scale_fix=False returns the file.
"""

import re

import mpmath as mp

from .born import born
from .paths import INPUTS

FILES = {1: "Finite_1Loop_P1", 2: "Finite_1Loop_P2"}


def _to_python(text):
    text = text.split("=", 1)[1] if text.lstrip().startswith("M_") else text
    text = text.strip().rstrip(";")
    text = text.replace("[", "(").replace("]", ")").replace("^", "**")
    text = re.sub(r"\bLog\(", "log(", text)
    text = re.sub(r"\bPolyLog\(", "polylog(", text)
    text = re.sub(r"\bPi\b", "pi", text)
    text = re.sub(r"\bI\b", "j", text)
    text = re.sub(r"(?<![\w.])(\d+)(?![\w.])", r"mpf(\1)", text)  # exact integers
    return "(" + text + ")"


class OneLoop:
    def __init__(self, directory=INPUTS):
        self._code = {i: compile(_to_python((directory / name).read_text()), name, "eval")
                      for i, name in FILES.items()}

    def __call__(self, i, beta, costh, mA=125, muR=125, Nc=3, nf=5, scale_fix=True):
        """M_i^{II,(1),fin} at the given point (couplings stripped), masses in GeV.

        With scale_fix=True (default) the term 2 beta0 ln(mu_R^2/GeV^2) M^(0) missing from the
        published files is added; scale_fix=False returns the published expression."""
        b, c = mp.mpf(beta), mp.mpf(costh)
        x = (1 - b) / (1 + b)
        y = (1 + b**2 - 2 * b * c) / (1 - b**2)
        z = (1 + b**2 + 2 * b * c) / (1 - b**2)
        names = dict(mpf=mp.mpf, log=mp.log, pi=mp.pi, j=mp.mpc(0, 1),
                     polylog=lambda n, a: mp.polylog(int(n), a),
                     x=x, z=z, Y=1 + y, Z=1 + z, M2=mp.mpf(mA) ** 2, muR2=mp.mpf(muR) ** 2,
                     N=mp.mpf(Nc), Nf=mp.mpf(nf))
        value = eval(self._code[i], names)
        if scale_fix:
            beta0 = (11 * mp.mpf(Nc) - 2 * mp.mpf(nf)) / 3
            value += 2 * beta0 * mp.log(mp.mpf(muR) ** 2) * born(i, b, c, mA)
        return value


==> anc/common/aa_source/src/python/ggaa/paths.py <==
"""Locations inside the repository."""

from pathlib import Path

ROOT = Path(__file__).resolve().parents[3]
DATA = ROOT / "data"
CONSTRUCTION = DATA / "construction"
SERIES = DATA / "series"
VALIDATION = DATA / "validation"
CONSTANTS = DATA / "constants"
INPUTS = ROOT / "inputs" / "arXiv-1909.08993" / "anc"
RESULTS = ROOT / "results"


def _manuscript():
    """manuscript/ in the repository; in the arXiv tarball the package is anc/ and the
    manuscript (main.tex) is the directory above it."""
    local = ROOT / "manuscript"
    if local.is_dir():
        return local
    if (ROOT.parent / "main.tex").exists():
        return ROOT.parent
    return local


MANUSCRIPT = _manuscript()
FIGURES = MANUSCRIPT / "figures"
TABLES = MANUSCRIPT / "tables"


==> anc/common/aa_source/src/python/ggaa/series.py <==
"""Evaluate the threshold expansion of the two-loop Type-II finite remainders.

The files data/series/M{i}_nf{k}.m hold the coefficient of n_f^k of the tensor
coefficient M_i^{II,(2),fin} as a list {c0, c2, c4, c6}:

    M_i,k = c0 + beta^2 c2 + beta^4 c4 + beta^6 c6 + O(beta^8),

where each c_n is a polynomial in ln(beta).  Odd powers and inverse powers of beta
vanish identically (scripts/reduce_series.py, `make series`).  The complete coefficient is
M_i = M_i,0 + n_f M_i,1 + n_f^2 M_i,2.  Normalization as in ggaa.normalization: the
amplitude is C_G^2 [M^(0) + a_s M^(1) + a_s^2 M^(2)] delta^{ab}, which is the expansion of the
published two-loop files of arXiv:1909.08993 divided by 64.
"""

import re
from pathlib import Path

import mpmath as mp
import sympy as sp
from sympy.parsing.mathematica import parse_mathematica

from .paths import SERIES

ORDERS = (0, 2, 4, 6)
_ARGS = sp.symbols("bta costh m2 mu2 nc")


def read_series_file(path):
    """Return the coefficients {c0, c2, c4, c6} of one series file as sympy expressions."""
    text = Path(path).read_text()
    text = re.sub(r"\(\*.*?\*\)", "", text, flags=re.S)
    text = re.sub(r"\bbeta\b", "bta", text)
    parsed = parse_mathematica(text.strip())
    parsed = parsed.replace(sp.Function("PolyLog"), sp.polylog)
    parsed = parsed.replace(sp.Function("Zeta"), sp.zeta)
    coefficients = tuple(parsed)
    if len(coefficients) != len(ORDERS):
        raise ValueError(f"{path}: expected {len(ORDERS)} coefficients")
    return coefficients


class ThresholdSeries:
    """The saved expansion of M_1 and M_2 through beta^6."""

    def __init__(self, directory=SERIES):
        self._functions = {}
        for i in (1, 2):
            for k in (0, 1, 2):
                coefficients = read_series_file(directory / f"M{i}_nf{k}.m")
                self._functions[i, k] = [sp.lambdify(_ARGS, c, modules="mpmath")
                                         for c in coefficients]

    def component(self, i, k, beta, costh, mA=125, muR=125, Nc=3, order=6):
        """Coefficient of n_f^k in M_i, truncated after beta^order (order = 4 or 6)."""
        if order not in (4, 6):
            raise ValueError("order must be 4 or 6")
        beta, costh = _mpf(beta), _mpf(costh)
        args = (beta, costh, _mpf(mA) ** 2, _mpf(muR) ** 2, _mpf(Nc))
        return sum(beta**n * f(*args)
                   for n, f in zip(ORDERS, self._functions[i, k]) if n <= order)

    def __call__(self, i, beta, costh, mA=125, muR=125, Nc=3, nf=5, order=6):
        """M_i^{II,(2),fin} through beta^order for n_f light flavours."""
        nf = _mpf(nf)
        return sum(nf**k * self.component(i, k, beta, costh, mA, muR, Nc, order)
                   for k in (0, 1, 2))


def _mpf(x):
    """Exact rationals given as strings such as '1/3' are converted without rounding."""
    if isinstance(x, str) and "/" in x:
        num, den = x.split("/")
        return mp.mpf(num) / mp.mpf(den)
    return mp.mpf(x)


==> anc/common/aa_source/src/python/ggaa/twoloop.py <==
"""Numerical evaluation of the published two-loop Type-II finite remainders.

The ancillary files Finite_2Loop_P1 and Finite_2Loop_P2 of arXiv:1909.08993 are single
Wolfram Language expressions of 70 and 133 MB in x, z, Y = 1 + y, Z = 1 + z,
M2 = m_A^2, muR2 = mu_R^2, N = N_c and Nf, built from Log, PolyLog, Zeta and Li22.
They are evaluated here in one pass over the text: an operator-precedence (shunting-yard)
evaluator reads the tokens as they come and keeps only a stack of numbers, so memory
use stays small.  Special functions are evaluated with mpmath, and Li22 with
`ggaa.li22`, and repeated arguments are cached.

This code shares nothing with the Wolfram Language implementation used for the
validation table; agreement between the two is an independent check of the reference
values.
"""

import json
import re
from pathlib import Path

import mpmath as mp

from .li22 import li22
from .paths import INPUTS
from . import cache

FILES = {(1, 1): "Finite_1Loop_P1", (2, 1): "Finite_1Loop_P2",
         (1, 2): "Finite_2Loop_P1", (2, 2): "Finite_2Loop_P2"}

_TOKEN = re.compile(r"\s*(?:(\d+)|([A-Za-z][A-Za-z0-9]*)(\[)?|(.))")
_PRECEDENCE = {"+": 1, "-": 1, "*": 2, "/": 2, "neg": 3, "^": 4}


def _apply(op, values):
    if op == "neg":
        values.append(-values.pop())
        return
    b, a = values.pop(), values.pop()
    if op == "+":
        values.append(a + b)
    elif op == "-":
        values.append(a - b)
    elif op == "*":
        values.append(a * b)
    elif op == "/":
        values.append(a / b)
    else:
        values.append(a ** b if not (isinstance(b, mp.mpf) and b == int(b)) else a ** int(b))


class Evaluator:
    """Evaluate one Wolfram Language expression for given symbol values.

    If `store` is a path, computed Li22 values are also kept there, so that a long
    evaluation interrupted by the user can resume without recomputing them."""

    def __init__(self, symbols, store=None, *, recompute=False):
        self.symbols = symbols
        self._cache = {}
        self._store_path = store
        self._store_provenance = cache.fingerprint({
            name: Path(__file__).with_name(name) for name in ('li22.py', 'twoloop.py', 'cache.py')
        }) if store else None
        self._store = {} if recompute else cache.load(store, self._store_provenance)

    def function(self, name, args):
        key = (name, mp.mp.prec) + tuple(mp.nstr(a, mp.mp.dps + 10) for a in args)
        if key not in self._cache:
            if name == "Log":
                value = mp.log(args[0])
            elif name == "PolyLog":
                value = mp.polylog(int(args[0]), args[1])
            elif name == "Zeta":
                value = mp.zeta(int(args[0]))
            elif name == "Li22":
                label = json.dumps(key)
                if label in self._store:
                    value = mp.mpmathify(self._store[label])
                else:
                    value = li22(*args)
                    if not mp.isfinite(value):
                        raise ValueError('Nonfinite Li22 value')
                    if self._store_path:
                        self._store[label] = mp.nstr(value, mp.mp.dps)
                        cache.write(self._store_path, self._store_provenance, self._store)
            else:
                raise ValueError(f"unknown function {name}")
            if not mp.isfinite(value):
                raise ValueError(f'Nonfinite {name} value')
            self._cache[key] = value
        return self._cache[key]

    def evaluate(self, text):
        values, ops, arity = [], [], []
        expect_operand = True
        for match in _TOKEN.finditer(text):
            number, name, bracket, other = match.groups()
            if number:
                values.append(mp.mpf(number))
                expect_operand = False
            elif name and bracket:
                ops.append(("call", name))
                arity.append(1)
                expect_operand = True
            elif name:
                values.append(self.symbols[name])
                expect_operand = False
            elif other in "([":
                ops.append(other)
                expect_operand = True
            elif other == ")":
                while ops[-1] != "(":
                    _apply(ops.pop(), values)
                ops.pop()
                expect_operand = False
            elif other == ",":
                while not isinstance(ops[-1], tuple):
                    _apply(ops.pop(), values)
                arity[-1] += 1
                expect_operand = True
            elif other == "]":
                while not isinstance(ops[-1], tuple):
                    _apply(ops.pop(), values)
                _, fname = ops.pop()
                n = arity.pop()
                args = values[-n:]
                del values[-n:]
                values.append(self.function(fname, args))
                expect_operand = False
            elif other in "+-*/^":
                if expect_operand:
                    if other == "-":
                        ops.append("neg")
                    continue
                prec = _PRECEDENCE[other]
                while ops and isinstance(ops[-1], str) and ops[-1] in _PRECEDENCE:
                    top = _PRECEDENCE[ops[-1]]
                    if top > prec or (top == prec and other != "^"):
                        _apply(ops.pop(), values)
                    else:
                        break
                ops.append(other)
                expect_operand = True
            elif other:
                raise ValueError(f"unexpected character {other!r}")
        while ops:
            _apply(ops.pop(), values)
        if len(values) != 1:
            raise ValueError("malformed expression")
        return values[0]


def read_expression(path):
    """Right-hand side of a published file; long integers split with a trailing backslash are rejoined."""
    return path.read_text().split("=", 1)[1].replace("\\\n", "")


def symbols(beta, costh, mA=125, muR=125, Nc=3, nf=5):
    b, c = mp.mpmathify(beta), mp.mpmathify(costh)
    x = (1 - b) / (1 + b)
    z = (1 + b**2 + 2 * b * c) / (1 - b**2)
    y = x + 1 / x - z
    return {"x": x, "z": z, "Y": 1 + y, "Z": 1 + z, "M2": mp.mpf(mA) ** 2, "muR2": mp.mpf(muR) ** 2,
            "N": mp.mpf(Nc), "Nf": mp.mpf(nf), "Pi": +mp.pi, "I": mp.mpc(0, 1)}


def remainder(i, loops, beta, costh, mA=125, muR=125, Nc=3, nf=5, directory=INPUTS, store=None, *, recompute=False):
    """M_i^{II,(loops),fin} from the published file, couplings stripped, in the normalization
    of that file.  For loops = 2 this is 64 times the package normalization (ggaa.normalization)."""
    text = read_expression(directory / FILES[i, loops])
    return Evaluator(symbols(beta, costh, mA, muR, Nc, nf), store, recompute=recompute).evaluate(text)


==> anc/common/aa_source/src/python/ggaa/validation.py <==
"""Access to the 1080-record comparison with the unexpanded remainders."""

import csv
from fractions import Fraction

import mpmath as mp

from .normalization import FILE_FACTOR
from .paths import VALIDATION

TABLE = VALIDATION / "validation_1080.csv"


def records(path=TABLE):
    """Rows of the validation table with exact kinematics and mpmath complex values.

    The CSV stores the values in the normalization of the published 2019 files; they are
    returned divided by 64 (ggaa.normalization)."""
    with open(path) as handle:
        for row in csv.DictReader(handle):
            yield {
                "quantity": row["quantity"],
                "mA": int(row["mA_GeV"]), "muR": int(row["muR_GeV"]), "Nc": int(row["Nc"]),
                "beta": Fraction(row["beta"]), "costheta": Fraction(row["costheta"]),
                "exact": _complex(row["re_exact"], row["im_exact"]),
                "series4": _complex(row["re_series4"], row["im_series4"]),
                "series6": _complex(row["re_series6"], row["im_series6"]),
            }


def _complex(re, im):
    """The table keeps 40 significant digits; read them without rounding."""
    with mp.workdps(45):
        return mp.mpc(re, im) / FILE_FACTOR


def relative_error(approx, exact):
    return abs(approx - exact) / abs(exact)


==> anc/common/aa_source/src/python/ggaa/wolfram.py <==
"""Read the Wolfram Language coefficient files of the series construction and bring
them to a minimal set of functions and constants.

After `reduce` every coefficient is a polynomial in the symbols below, with
coefficients that are rational functions of cos(theta), m_A^2 and N_c:

    L    = ln(beta_A)
    LM   = ln(1 - cos theta),  LP = ln(1 + cos theta)
    LI2  = Li2((1 + cos theta)/2)
    LMU  = ln(m_A^2 / mu_R^2)
    LN2  = ln 2,  PI = pi,  Z3 = zeta(3),  LI4 = Li4(1/2)

The endpoint constants MB[p,q,a,w] are replaced by their reductions in
`ggaa.constants`.  Dilogarithms of other angular arguments are mapped onto LI2 with
the reflection and Landen identities, valid for -1 < cos theta < 1.  With these
substitutions an exact cancellation becomes a polynomial identity.
"""

import re
from collections import defaultdict
from fractions import Fraction
from pathlib import Path

import sympy as sp
from sympy.parsing.mathematica import parse_mathematica
from sympy.printing.mathematica import mathematica_code

from . import constants

costh, m2, mu2, nc = sp.symbols("costh m2 mu2 nc")
L, LM, LP, LI2, LMU, LN2, PI, Z3, LI4 = sp.symbols("L LM LP LI2 LMU LN2 PI Z3 LI4")
TRANSCENDENTALS = (L, LM, LP, LI2, LMU, LN2, PI, Z3, LI4)

_LOG_M2, _LOG_MU2, _BETA = sp.symbols("_log_m2 _log_mu2 bta")

# One term of the n_f^2 coefficient of M_2 at beta^6 is stored as the logarithm of a
# complex power.  Its value is the principal branch, which is the branch used in the
# validation and the one that agrees with the unexpanded amplitude.
_PRINCIPAL_LOG = ("Log[4^(24*(7 + (6*I)*Pi))]",
                  "(168*Log[4] + I*(144*Pi*Log[4] - 200*Pi))")


def read(path):
    """Parse one coefficient file into a sympy expression."""
    text = Path(path).read_text().strip()
    text = re.sub(r"\(\*.*?\*\)", "", text, flags=re.S)
    text = text.replace(*_PRINCIPAL_LOG)
    # `beta` would be read as sympy's Beta function.
    text = re.sub(r"\bbeta\b", "bta", text)
    return parse_mathematica(text).subs(sp.Symbol("Lb"), L)


def _li2(z):
    """Li2 of the angular arguments that occur, in terms of LI2 = Li2((1+c)/2)."""
    li2_minus = PI**2 / 6 - (LM - LN2) * (LP - LN2) - LI2          # Li2((1-c)/2)
    known = [((1 + costh) / 2, LI2),
             ((1 - costh) / 2, li2_minus),
             ((costh - 1) / (costh + 1), -li2_minus - (LP - LN2) ** 2 / 2),
             ((costh + 1) / (costh - 1), -LI2 - (LM - LN2) ** 2 / 2)]
    for argument, value in known:
        if sp.cancel(z - argument) == 0:
            return value
    if z == sp.Rational(1, 2):
        return PI**2 / 12 - LN2**2 / 2
    raise ValueError(f"unexpected dilogarithm argument {z}")


def _polylog(n, z):
    n = int(n)
    if n == 2:
        return _li2(z)
    if n == 3 and z == sp.Rational(1, 2):
        return sp.Rational(7, 8) * Z3 - PI**2 * LN2 / 12 + LN2**3 / 6
    if n == 4 and z == sp.Rational(1, 2):
        return LI4
    raise ValueError(f"unexpected PolyLog[{n}, {z}]")


def _log(z):
    if z.is_Rational and z > 0:
        num, den = sp.factorint(z.p), sp.factorint(z.q)
        if set(num) <= {2} and set(den) <= {2}:
            return (num.get(2, 0) - den.get(2, 0)) * LN2
    for argument, value in ((1 - costh, LM), (1 + costh, LP)):
        if sp.cancel(z - argument) == 0:
            return value
    named = {m2: _LOG_M2, mu2: _LOG_MU2, m2 / mu2: LMU, _BETA: L}
    if z in named:
        return named[z]
    raise ValueError(f"unexpected logarithm argument {z}")


def _mb(p, q, a, w):
    key = (int(p), int(q), Fraction(str(a)), Fraction(str(w)))
    return constants.REDUCTIONS[key]


def reduce(expr):
    """Rewrite a parsed coefficient in the symbols of this module and expand it."""
    expr = expr.replace(sp.Function("MB"), _mb)
    expr = expr.replace(sp.Function("PolyLog"), _polylog).replace(sp.polylog, _polylog)
    zeta = lambda n: Z3 if n == 3 else sp.zeta(n)
    expr = expr.replace(sp.Function("Zeta"), zeta).replace(sp.zeta, zeta)
    expr = expr.replace(sp.log, _log).subs(sp.pi, PI)
    expr = sp.expand(expr.subs(_LOG_M2, _LOG_MU2 + LMU))
    if expr.has(_LOG_MU2):
        raise ValueError("ln(mu_R^2) does not enter only through ln(m_A^2/mu_R^2)")
    return expr


def collect(expr):
    """Map each transcendental monomial to its (cancelled) rational coefficient."""
    groups = defaultdict(int)
    for term in sp.Add.make_args(sp.expand(expr)):
        monomial, coefficient = sp.Integer(1), sp.Integer(1)
        for factor in sp.Mul.make_args(term):
            if factor.free_symbols & set(TRANSCENDENTALS):
                monomial *= factor
            else:
                coefficient *= factor
        groups[monomial] += coefficient
    groups = {m: sp.factor(sp.cancel(sp.together(v))) for m, v in groups.items()}
    return {m: v for m, v in groups.items() if v != 0}


def is_zero(expr):
    return sp.expand(sp.numer(sp.together(expr))) == 0


def calL_shift():
    """L = calL - shift, with calL = L + (LM + LP)/2 + LN2 + i pi/2 = (1/2) ln[-4 beta^2 (1-c^2)]."""
    return (LM + LP) / 2 + LN2 + sp.I * PI / 2


def to_wolfram(expr):
    """Wolfram Language input form, one monomial per line (each line but the last ends in +)."""
    placeholders = {s: sp.Symbol(f"X{s.name}X") for s in TRANSCENDENTALS}
    names = {"XLX": "Log[beta]", "XLMX": "Log[1 - costh]", "XLPX": "Log[1 + costh]",
             "XLI2X": "PolyLog[2, (1 + costh)/2]", "XLMUX": "Log[m2/mu2]",
             "XLN2X": "Log[2]", "XPIX": "Pi", "XZ3X": "Zeta[3]", "XLI4X": "PolyLog[4, 1/2]"}
    terms = collect(expr)
    if not terms:
        return "0"
    lines = []
    for monomial in sorted(terms, key=lambda m: (-sp.Poly(m, *TRANSCENDENTALS).total_degree(), str(m))):
        mono = mathematica_code(monomial.subs(placeholders))
        for key, value in names.items():
            mono = mono.replace(key, value)
        coefficient = mathematica_code(terms[monomial])
        lines.append(f"({coefficient})" if monomial == 1 else f"({coefficient})*{mono}")
    return " +\n".join(lines)


==> anc/common/dps/Makefile <==
# One code for the DPS analysis of gg -> HH, gg -> AA and gg -> ZZ (Paper 2).
#
#   make test        the shared code against the stored results of hh/, zz/ and r0/ (seconds)
#   make aa-check    digit check of the gg -> AA evaluation at one point (about 10 minutes)
#   make aa-scan     the gg -> AA scan: 48 points + 2 control points, resumable, WORKERS processes
#                    (about 6 CPU hours; needs the P1 package with its inputs, see README.md)
#   make aa-blind    the two velocities not used to find the closed forms of r_0 (about 4 CPU hours)
#   make analyse     fits and comparisons for every process with points: results_*.json
#
# The published AA evaluator is under <master>/common/aa_source (legacy: paper1/) or the one in
# which paper2/ sits; another one: make P1_ROOT=/path/to/P1 ...
PY ?= python3
WORKERS ?= 2
export P1_ROOT

.PHONY: test aa-check aa-scan aa-blind analyse

test:
	$(PY) tests/test_dps.py
	$(PY) tests/test_provenance.py
	$(PY) tests/test_numerical_guards.py

aa-check:
	$(PY) -m dps.backends.aa --check --gauge 1 --beta 1/2 --k 4

aa-scan:
	$(PY) -m dps.backends.aa --jobs --workers $(WORKERS)

aa-blind:
	$(PY) -m dps.backends.aa --blind --workers $(WORKERS)

analyse:
	$(PY) -m dps.report


==> anc/common/dps/README.md <==
# One code for gg → HH, gg → AA and gg → ZZ

The DPS analysis of Paper 2 is the same chain for every process: evaluate the published amplitudes
on the forward line at fixed velocity, fit the powers of G = ½ ln[(m⁴ − tu)/m⁴] with power
corrections in p_T², and compare the coefficients with the factorised formula. This package does
the chain once, with one backend per process:

| module | what it does |
|---|---|
| `dps/kinematics.py` | the forward line in units of m: v = (1−β)/(1+β), y = v + δ, z, p_T², G, cos θ; the momentum fraction x = (1+β)/2 |
| `dps/fit.py` | interpolation fits in G with p_T² corrections; the reported window variation is an empirical stability diagnostic, not a statistical uncertainty |
| `dps/theory.py` | F_A, F_S, W; Δ_C, B; the two-loop predictions (eq. 5.5); the known parts of eq. (7.1) with the hard functions and scheme conversions of the three processes; the closed forms (7.2), (7.3) of r₀ |
| `dps/points.py` | the point records of the three processes in one form (loaders for `hh/hh_two_loop/points`, `zz/points` and `points_aa`) |
| `dps/colour.py` | Laurent polynomials in N and n_f: the colour decomposition of the gg → AA files in one pass |
| `dps/backends/hh.py`, `zz.py` | gg → HH and gg → ZZ: one point through the scan drivers of `hh/hh_two_loop/scan_colour_scale.py` and `zz/scripts/zz_points.py` (they need the third-party inputs of those folders) |
| `dps/backends/aa.py` | gg → AA: the one- and two-loop Type II remainders of arXiv:1909.08993, through the evaluator of the P1 package (`ggaa.twoloop`), colour term by colour term |
| `dps/analysis.py` | the leading logarithms against eq. (5.5) and r₀ against eqs. (7.2), (7.3), for gluon and quark splittings |
| `dps/report.py` | `results_hh.json`, `results_zz.json`, `results_aa.json` and a summary |
| `tests/test_dps.py` | the shared code against the stored results of `hh/`, `zz/` and `r0/` |
| `dps/provenance.py`, `tests/test_provenance.py` | actual input/source hashes, run parameters, runtime records, atomic writes and regressions for safe cache reuse |

This package is `common/dps/` of the master folder, next to `common/aa_source/` (the published AA evaluator, whose
evaluator it uses for gg → AA) and `paper2/` (whose `hh/` and `zz/` points it reads); it also runs
inside `paper2/` or inside the task folder `L_unified_code_ggAA/` (`dps/layout.py` finds the files in
each layout).

The gg → HH and gg → ZZ points are those of `hh/` and `zz/`, evaluated by the scan drivers there
(`hh/hh_two_loop/scan_colour_scale.py`, `zz/scripts/zz_points.py`); the
analysis scripts of those folders remain the record of how the amplitude tables were made, and
`make test` here shows that this package reproduces their fitted coefficients to the last digit.
The gg → AA points are new (Sec. 7.1 of the paper, Table 9) and are produced by this package.

The supplied point records remain analysis inputs. Resuming their numerical
evaluation now requires matching provenance and a complete finite payload;
untagged legacy files are not silently reused. Use a fresh output directory to
preserve those files, or explicitly request `--recompute`. See the
[reproduction guide](../../docs/REPRODUCIBILITY.md) for commands and the distinction
between reanalysis and fresh amplitude evaluation.

## The gg → AA result (scan of 18–19 October 2026 on lhcpheno48, 80 points at β = 1/10, 1/4, 1/2, 2/3, 4/5)

Both components give the constants and logarithms of eq. (7.2) with the pseudoscalar hard function
h = C_A(−L² + 4 + ζ₂), and the helicity term follows the parity of the vertex in each component in its
own way: for ν = 0 the overlap changes, F_S → F_A (predicted before the evaluation, held to 2 × 10⁻¹⁰);
for ν = 2 the helicity-flip term changes sign, r₀^{AA} = r₀^{HH} − (4/3)(C_A − 2T_Fn_f)/W, at all five
velocities with the 1/W dependence (read off the amplitudes: the flip puts the two daughters of one
parent into the two vertices with the helicity opposite to that of the tree configuration, so its sign
relative to the tree term is M₋₋/M₊₊ of the vertex, −1 for the pseudoscalar). `dps/theory.py`
carries this sign as `Process.rho2`; `make_tables.py` asserts both differences from gg → HH at build time.

## Running

    make test          # seconds: HH/ZZ stored results; fresh AA fits and complete point inventory
    make analyse       # seconds: results_*.json for every process with points, and a summary

The gg → AA scan needs the P1 package with its inputs in place (`make inputs` there): it is
`common/aa_source` of the master folder, a legacy `paper1/` tree, or a directory supplied with `P1_ROOT=/path/to/AA_source`.

    make aa-check                 # about 10 min: one point at two precisions, agreeing digits
    make aa-scan WORKERS=4        # the 48 points of the scan and 2 control points, resumable
    make aa-blind WORKERS=4       # the velocities beta = 1/10, 4/5 not used to find r0

Each point is one JSON file in `points_aa/`; a run that is stopped continues where it left off.
The scan costs about 7 CPU hours (4 to 14 minutes per point, growing with the precision), the
blind velocities about 5.

## The gg → AA evaluation

The published files are polynomials in N, 1/N and n_f with kinematic coefficients. Replacing N and
n_f by the elementary Laurent polynomials of `dps/colour.py` inside the evaluator of the P1 package
gives every colour monomial in one pass, at the cost of one numerical evaluation (the arithmetic on
the polynomials is a small part of the work, which is the token stream of the 71 MB and 133 MB
files). The two-loop monomials are N², N n_f, n_f² and n_f/N, as for gg → HH.

Units m_A = μ_R = 1, for which the published one-loop files are the remainders (P1, eq. 2.18) and
the two-loop files are 64 times the remainders of P1's normalisation; the records hold M⁽²⁾ = file/64.
The files cancel strongly near the forward limit: 57–98 digits at 1 − cos θ = 10⁻¹⁰ in P1's stored
points, more at small β. The scan uses 50 + 9k digits at δ = 10⁻ᵏ, with 15 additional digits
when β < 1/2 and another 15 when β < 1/4. It repeats the point δ = 10⁻¹⁰, β = 1/2 with 15 more
digits; the regular scan itself extends to δ = 10⁻¹¹.

`make test` requires all 80 regular AA records at the five velocities above and both precision
controls. It recomputes the one-loop coefficients, two-loop logarithms, absent colour terms and
r₀ from those records. Missing records fail the test, and cached `results_aa.json` metrics are not
used to certify the two-loop data.


==> anc/common/dps/aa_digit_check.json <==
{
 "g1_b1o2_k4": {
  "gauge": 1,
  "beta": "1/2",
  "delta_exp": 4,
  "dps": [
   76,
   96
  ],
  "seconds": {
   "76": 231,
   "96": 356
  },
  "loss": {
   "N2": 46.3,
   "N_Nf": 12.4,
   "Nf2": 2.6,
   "Nf_over_N": 13.5
  }
 },
 "g1_b1o2_k8": {
  "gauge": 1,
  "beta": "1/2",
  "delta_exp": 8,
  "dps": [
   112,
   132
  ],
  "seconds": {
   "112": 593,
   "132": 675
  },
  "loss": {
   "N2": 57.5,
   "N_Nf": 19.6,
   "Nf2": 7.6,
   "Nf_over_N": 21.6
  }
 }
}

==> anc/common/dps/dps/__init__.py <==
"""One code for the DPS analysis of gg -> HH, gg -> AA and gg -> ZZ (Paper 2).

The chain is the same for every process: evaluate the published amplitudes on the forward line
at fixed velocity (backends), fit the powers of G = (1/2) ln[(m^4 - t u)/m^4] with power
corrections in p_T^2 (fit), and compare the coefficients with the factorised DPS formula
(theory).  The modules:

    kinematics   the forward line in units of m: x, y, z, p_T^2, G, cos(theta)
    fit          interpolation fits in G with p_T^2 corrections, uncertainty from the window shift
    theory       F_A, F_S, W, the anomalous dimensions, the two-loop predictions, r_0
    points       point records: one JSON file per point, the same fields for every process
    backends     hh (Banerjee et al.), zz (VVamp) and aa (arXiv:1909.08993 through the P1 package)
    analysis     the fits of the leading logarithms and of r_0 for any process
"""


==> anc/common/dps/dps/analysis.py <==
"""The two analyses of Paper 2 for any process: the leading logarithms against the
renormalisation-group prediction (Secs. 3 and 6), and the constant r_0 of the boundary term
(Sec. 7).

All fits are interpolations through consecutive points of the scan (fit.leading); the quoted
uncertainty is the change when the window moves one point up in delta.  Gluon splittings
(gg -> HH, gg -> AA): the two-loop remainder is split into the colour monomials N^2, N n_f, n_f^2,
n_f/N, and the N^2 and N n_f terms carry the DPS logarithms; the one-loop terms C_1 = 2 pi N F sigma
and K = pi N W are analytic (for gg -> AA they are also fitted from the one-loop files).  Quark
splittings (gg -> ZZ): C_F and C_A parts of the two-loop helicity amplitudes, one-loop C_1 and K
fitted, VVamp units (alpha_s/(2 pi) per loop, so two-loop/one-loop ratios are doubled).
"""
from fractions import Fraction

import mpmath as mp

from . import fit, theory
from .kinematics import momentum_fraction
from .points import series

mp.mp.dps = 50

# fit models (degree in G, degree of the p_T^2 correction) ---------------------------------------
GLUON_MODELS = {1: (3, 2), 2: (2, 2)}        # by component: M_1 cubic, M_2 quadratic, + p_T^2 (1, G, G^2)
QUARK_MODEL = (3, 3)                         # two-loop gg -> ZZ: cubic + p_T^2 cubic
QUARK_ONE_LOOP = (1, 2)
HEL = {'+': 1, '-': -1, '0': 0}


def jz_change(h):
    l1, l2, l3, l4 = (HEL[c] for c in h)
    return (l1 - l2) - (l3 - l4)


def rel(a, b):
    return abs(a - b) / abs(b) if b != 0 else abs(a)


# gluon splittings ---------------------------------------------------------------------------
def leading_logs_gluon(process, regular, beta, L=0, colours=theory.GLUON_COLOURS):
    """Fitted coefficients of G^3, G^2 (component 1) and G^2, G^1 (component 2) at mu = m for each
    colour monomial, with the window shift and the prediction of eq. (5.5); the key 'L' picks the
    power of ln(m^2/mu^2) of the gg -> HH points (only L = 0 exists for gg -> AA)."""
    x = momentum_fraction(beta)
    pred = theory.predictions_gluon(x, 1, 1, process.sigma, process.F0)
    rows = []
    for comp, name in ((1, 'M1'), (2, 'M2')):
        recs = regular.get((comp, beta))
        if not recs:
            continue
        deg, pdeg = GLUON_MODELS[comp]
        for power in ((3, 2) if comp == 1 else (2, 1)):
            key = f'G{power}'
            for col in colours:
                vals = series(recs, f'{col}:L{L}' if process.name == 'hh' else col)
                c0, shifts = fit.with_shift(recs, vals, deg, pdeg)
                p = pred[name][key].get(col, mp.mpf(0))
                rows.append({'component': comp, 'power': power, 'colour': col, 'value': c0[power],
                             'shift': shifts[power] if shifts else None, 'prediction': p,
                             'deviation': rel(c0[power], p) if p != 0 else abs(c0[power])})
    return rows


def r0_gluon(process, regular, beta):
    """r_0 for the two components from the N^2 and N n_f terms (eq. 7.1 with the known parts of
    theory.known_parts_gluon), and the n_f/N and n_f^2 terms of the same coefficients, which must
    vanish; values in units of the one-loop terms."""
    x = momentum_fraction(beta)
    known = theory.known_parts_gluon(beta, process)
    out = {'x': x}
    for comp, nu, power in ((1, 'nu0', 1), (2, 'nu2', 0)):
        recs = regular.get((comp, beta))
        if not recs:
            continue
        deg, pdeg = GLUON_MODELS[comp]
        norm = process.c1_over_N(x) if comp == 1 else process.K_over_N(x)
        res = {}
        for col in theory.GLUON_COLOURS:
            vals = series(recs, f'{col}:L0' if process.name == 'hh' else col)
            c0, shifts = fit.with_shift(recs, vals, deg, pdeg)
            res[col] = {'over_oneloop': c0[power] / norm, 'shift': shifts[power] / abs(norm) if shifts else None}
        res['r0_N'] = res['N2']['over_oneloop'] - known[nu]['N']
        res['r0_nf'] = res['N_Nf']['over_oneloop'] - known[nu]['nf']
        res['known_N'], res['known_nf'] = known[nu]['N'], known[nu]['nf']
        out[nu] = res
    return out


def r0_closed_gluon(process, beta):
    """The closed form (7.2) for the N and n_f parts of both components at this velocity."""
    x = momentum_fraction(beta)
    return {nu_name: {'N': theory.r0_closed(process, nu, x, 1, 0), 'nf': theory.r0_closed(process, nu, x, 0, 1)}
            for nu, nu_name in ((0, 'nu0'), (2, 'nu2'))}


# quark splittings (gg -> ZZ) -----------------------------------------------------------------
def one_loop_quark(recs):
    """(c1, K) of the one-loop helicity amplitude: coefficient of G and constant, window 0 and 1."""
    vals = series(recs, '1l')
    f0 = fit.leading(recs, vals, *QUARK_ONE_LOOP, 0)
    f1 = fit.leading(recs, vals, *QUARK_ONE_LOOP, 1)
    return f0, f1


def leading_logs_quark(regular, beta, pdeg=QUARK_MODEL[1]):
    """Two-loop coefficients of the gg -> ZZ helicity amplitudes against the quark-splitting
    prediction (analyse_zz.py): for dJz = 0 amplitudes with a one-loop logarithm, f3/c1 and
    f2/c1; for |dJz| = 2, f2/K and f1/K; C_F and C_A parts separately."""
    x = momentum_fraction(beta)
    Lx = mp.log(x * (1 - x))
    pred = {'2l_CF': {'dJz0': {3: -mp.mpf(4) / 3, 2: -2 * Lx - 3}, 'dJz2': {2: -4, 1: -4 * Lx - 2}},
            '2l_CA': {'dJz0': {3: mp.mpf(2) / 3, 2: 2 * Lx}, 'dJz2': {2: 2, 1: 4 * Lx - 2}}}
    hels = sorted(h for (h, b) in regular if b == beta)
    cmax = max(abs(one_loop_quark(regular[(h, beta)])[0][1]) for h in hels)
    rows = []
    for h in hels:
        recs = regular[(h, beta)]
        one, one_w = one_loop_quark(recs)
        c1, K = one[1], one[0]
        dj = jz_change(h)
        if dj == 0 and abs(c1) > 1e-3 * cmax:
            kind, norm, powers = 'dJz0', c1, (3, 2)
        elif abs(dj) == 2 and abs(K) > 1e-6:
            kind, norm, powers = 'dJz2', K, (2, 1)
        else:
            continue
        for part in ('2l_CF', '2l_CA'):
            vals = series(recs, part)
            f0, shifts = fit.with_shift(recs, vals, 3, pdeg)
            if f0 is None:
                continue
            for power in powers:
                ratio = f0[power] / norm
                rows.append({'helicity': h, 'kind': kind, 'part': part, 'power': power, 'c1': c1, 'K': K,
                             'ratio': ratio, 'shift': shifts[power] / abs(norm) if shifts else None,
                             'prediction': pred[part][kind][power],
                             'deviation': rel(ratio, pred[part][kind][power])})
    return rows


def r0_quark(regular, beta):
    """r_0 for quark splittings from the gg -> ZZ fits (r0/data/r0_from_zz.py), in a_s units."""
    x = momentum_fraction(beta)
    hels = sorted(h for (h, b) in regular if b == beta)
    cmax = max(abs(one_loop_quark(regular[(h, beta)])[0][1]) for h in hels)
    out = {'x': x, 'nu0': {}, 'nu2': {}}
    for h in hels:
        recs = regular[(h, beta)]
        one, _ = one_loop_quark(recs)
        c1, K = one[1], one[0]
        dj = jz_change(h)
        if dj == 0 and abs(c1) > 1e-3 * cmax:
            comp, norm, j = 'nu0', c1, 1
        elif abs(dj) == 2 and abs(K) > 1e-6:
            comp, norm, j = 'nu2', K, 0
        else:
            continue
        row = {}
        for part, (CF, CA) in (('2l_CF', (1, 0)), ('2l_CA', (0, 1))):
            f0, shifts = fit.with_shift(recs, series(recs, part), *QUARK_MODEL)
            kn = theory.known_parts_quark(x, CF, CA)[0 if comp == 'nu0' else 1]
            row[part] = {'r0': 2 * f0[j] / norm - kn, 'shift': 2 * shifts[j] / abs(norm) if shifts else None}
        out[comp][h] = row
    return out


def betas_of(regular):
    return sorted({b for (_, b) in regular}, key=Fraction)


==> anc/common/dps/dps/backends/__init__.py <==
"""The amplitude backends.  Each one evaluates the published amplitudes of its process at a point
of the forward line and writes a point record (points.py); the analysis never sees the differences.

    hh   the two-loop class-B gg -> HH remainders of Banerjee et al. (hh/hh_two_loop/evaluate_hh.py)
    zz   the one- and two-loop gg -> ZZ helicity amplitudes of VVamp (zz/scripts/zz_points.py)
    aa   the one- and two-loop Type II gg -> AA remainders of arXiv:1909.08993, through the P1
         package (ggaa.twoloop), with the colour decomposition done in one pass (colour.py)

The hh and zz backends call the scan drivers of those folders unchanged; this package adds the
aa backend and the common interface `evaluate(component, beta, k, dps, out_dir)`.
"""


==> anc/common/dps/dps/backends/aa.py <==
#!/usr/bin/env python3
"""gg -> AA on the forward line: the one- and two-loop Type II finite remainders of
arXiv:1909.08993, evaluated through the P1 package (ggaa.twoloop), colour term by colour term.

The published files are single expressions in x, z, Y = 1 + y, Z = 1 + z, M2, muR2, N and Nf.  They are
evaluated here with N and Nf replaced by the Laurent polynomials of dps.colour, so that one pass gives
the coefficient of every colour monomial (N^2, N n_f, n_f^2, n_f/N at two loops; N, n_f at one loop);
the cost is that of one numerical evaluation.  Units m_A = mu_R = 1, for which the published one-loop
files are the remainders at mu_R = m_A (P1, eq. 2.18) and the two-loop files are 64 times the
remainders in the normalisation of P1 (ggaa.normalization.FILE_FACTOR); the records hold the
remainders in that normalisation, M^(2) = file/64.  Kinematics as for gg -> HH (dps.kinematics):
xk = (1 - beta)/(1 + beta), y = xk + 10^-k.

Precision: the two-loop files cancel strongly, by 57 to 98 digits at 1 - cos(theta) = 10^-10 in P1's
points (results/m1_forward_points.jsonl, 180 against 220 digits), more at small beta; here the N^2
term loses 46 digits at delta = 10^-4 and 58 at 10^-8 for beta = 1/2.  The scan uses 50 + 9k digits
at beta >= 1/2, 15 more below 1/2 and another 15 below 1/4, and a control point with 15 more digits;
`--check` evaluates a point at two precisions and prints the agreeing digits.

    python3 -m dps.backends.aa --gauge 1 --beta 1/2 --k 4                  one point (default digits)
    python3 -m dps.backends.aa --jobs [--workers W]                          the scan, resumable
    python3 -m dps.backends.aa --check --gauge 1 --beta 1/2 --k 4           digit check

The AA evaluator is under common/aa_source of the master folder (legacy: paper1/), or the directory with paper2/ next to
src/ and inputs/), or the directory named by the environment variable P1_ROOT.  Its inputs must be in
place (inputs/fetch_inputs.sh there).
"""
import argparse
import json
import os
import pathlib
import sys
import time
from fractions import Fraction
from multiprocessing import Pool

import mpmath as mp

HERE = pathlib.Path(__file__).resolve().parent
PACKAGE_DIR = HERE.parents[1]                         # paper2/dps
sys.path.insert(0, str(PACKAGE_DIR))
from dps import kinematics                            # noqa: E402
from dps.colour import N, NF, monomial_name           # noqa: E402
from dps.layout import p1_root                        # noqa: E402
from dps.provenance import (atomic_write, fingerprint, load_result, sha256_file,
                            require_finite, require_keys, require_pair)  # noqa: E402

P1_ROOT = p1_root()
ANC = P1_ROOT / 'inputs' / 'arXiv-1909.08993' / 'anc'
OUT = PACKAGE_DIR / 'points_aa'
FILE_FACTOR = 64

BETAS = ('1/2', '1/4', '2/3')
DELTA_EXPONENTS = (4, 5, 6, 7, 8, 9, 10, 11)
BLIND_BETAS = ('1/10', '4/5')


def p1_package():
    if not (P1_ROOT / 'src' / 'python' / 'ggaa').is_dir():
        sys.exit(f'the P1 package was not found at {P1_ROOT} (expected common/aa_source or a legacy Paper I tree); '
                 'set P1_ROOT to its top directory')
    if not ANC.is_dir():
        sys.exit(f'{ANC} not found; download the inputs of the P1 package first (inputs/fetch_inputs.sh)')
    sys.path.insert(0, str(P1_ROOT / 'src' / 'python'))
    from ggaa import twoloop                         # noqa: E402
    return twoloop


def digits(beta, k):
    """Working precision of the scan at delta = 10^-k: the N^2 term of the two-loop files loses about
    35 + 3k digits at beta = 1/2 (check at k = 4 and 8), more at smaller velocities (P1's points:
    34 more at beta = 0.05 than at 0.5), so 50 + 9k digits leave at least 30 for the fits, with 15 more
    below beta = 1/2 and another 15 below 1/4."""
    b = Fraction(beta)
    return 50 + 9 * k + (15 if b < Fraction(1, 2) else 0) + (15 if b < Fraction(1, 4) else 0)


def file_name(gauge, beta, k, dps):
    return f'aa_g{gauge}_b{beta.replace("/", "o")}_d{k}_p{dps}.json'


def symbols(kin):
    """The symbol values of the published files at this point, N and Nf as polynomials."""
    return {'x': kin['xk'], 'z': kin['z'], 'Y': 1 + kin['y'], 'Z': 1 + kin['z'],
            'M2': mp.mpf(1), 'muR2': mp.mpf(1), 'N': N, 'Nf': NF, 'Pi': +mp.pi, 'I': mp.mpc(0, 1)}


def strings(poly, dps, factor=1):
    return {monomial_name(key): [mp.nstr(mp.re(v / factor), dps), mp.nstr(mp.im(v / factor), dps)]
            for key, v in sorted(poly.terms.items())}


_TEXT = {}


def expression(tl, gauge, loops, digest=None):
    path = ANC / tl.FILES[gauge, loops]
    key = (gauge, loops, digest or sha256_file(path))
    if key not in _TEXT:
        _TEXT[key] = tl.read_expression(path)
    return _TEXT[key]


def provenance(tl, gauge, beta, k, dps, regular):
    sources = {f'dps/{name}': PACKAGE_DIR / 'dps' / name
               for name in ('backends/aa.py', 'colour.py', 'kinematics.py', 'provenance.py')}
    sources.update({f'ggaa/{name}': P1_ROOT / 'src/python/ggaa' / name
                    for name in ('twoloop.py', 'li22.py', 'cache.py')})
    metadata = fingerprint('aa-amplitude',
        inputs={tl.FILES[gauge, loops]: ANC / tl.FILES[gauge, loops] for loops in (1, 2)},
        sources=sources, libraries=('mpmath',),
        parameters={'gauge': gauge, 'beta': beta, 'delta_exp': k, 'dps': dps,
                    'regular': regular, 'file_factor': FILE_FACTOR, 'M2': 1, 'muR2': 1})
    expected = {}
    for line in (P1_ROOT / 'inputs/SHA256SUMS').read_text().splitlines():
        fields = line.split()
        if len(fields) == 2:
            expected[pathlib.Path(fields[1].lstrip('*')).name] = fields[0]
    for name, digest in metadata['inputs'].items():
        if name not in expected or digest != expected[name]:
            raise ValueError(f'{ANC / name}: actual SHA-256 does not match inputs/SHA256SUMS')
    return metadata


def validate_point(record):
    parameters = record['provenance']['parameters']
    for key in ('gauge', 'beta', 'delta_exp', 'dps', 'regular'):
        if record[key] != parameters[key]:
            raise ValueError(f'{key} differs from provenance')
    if record['inputs'] != record['provenance']['inputs'] or record['process'] != 'aa':
        raise ValueError('input hashes or process differs from provenance')
    for key in ('xk', 'y', 'costh', 'pT2', 'sec', 'sec_one_loop'):
        require_finite(record[key])
    require_pair(record['G'])
    for key, names in (('A', ('Nf_over_N', 'Nf2', 'N_Nf', 'N2')), ('A1', ('Nf', 'N'))):
        require_keys(record[key], names, exact=True)
        for value in record[key].values():
            require_pair(value)


def evaluate(gauge, beta, k, dps, out_dir=OUT, regular=True, recompute=False):
    """One point: writes out_dir/aa_g{gauge}_b{beta}_d{k}_p{dps}.json and returns (path, seconds)."""
    out_dir = pathlib.Path(out_dir)
    out_dir.mkdir(parents=True, exist_ok=True)
    path = out_dir / file_name(gauge, beta, k, dps)
    tl = p1_package()
    metadata = provenance(tl, gauge, beta, k, dps, regular)
    if load_result(path, metadata, recompute=recompute, validator=validate_point) is not None:
        return str(path), 'cached'
    mp.mp.dps = dps
    kin = kinematics.point(beta, k)
    sym = symbols(kin)
    t0 = time.time()
    one = tl.Evaluator(sym).evaluate(expression(tl, gauge, 1, metadata['inputs'][tl.FILES[gauge, 1]]))
    t1 = time.time()
    ev = tl.Evaluator(sym)
    two = ev.evaluate(expression(tl, gauge, 2, metadata['inputs'][tl.FILES[gauge, 2]]))
    t2 = time.time()
    rec = {'process': 'aa', 'gauge': gauge, 'beta': beta, 'delta_exp': k, 'dps': dps, 'regular': regular,
           'xk': mp.nstr(kin['xk'], dps), 'y': mp.nstr(kin['y'], dps), 'costh': mp.nstr(kin['costh'], dps),
           'pT2': mp.nstr(kin['pT2'], dps),
           'G': [mp.nstr(mp.re(kin['G']), dps), mp.nstr(mp.im(kin['G']), dps)],
           'A': strings(two, dps, FILE_FACTOR), 'A1': strings(one, dps),
           'normalisation': 'M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)',
           'inputs': metadata['inputs'], 'provenance': metadata,
           'function_calls': len(ev._cache), 'sec': round(t2 - t0, 1), 'sec_one_loop': round(t1 - t0, 1)}
    validate_point(rec)
    atomic_write(path, rec)
    return str(path), rec['sec']


def jobs(blind=False):
    """The scan: both components at the three velocities and eight deltas, plus the control point
    at delta = 10^-10 of beta = 1/2 with 15 more digits; with blind=True the two velocities not
    used to find the closed forms of r_0."""
    betas = BLIND_BETAS if blind else BETAS
    js = [(g, b, k, digits(b, k), True) for b in betas for k in DELTA_EXPONENTS for g in (1, 2)]
    if not blind:
        js += [(g, '1/2', 10, digits('1/2', 10) + 15, False) for g in (1, 2)]
    return js


def run_job(job):
    gauge, beta, k, dps, regular, *options = job
    out_dir, recompute = options or (OUT, False)
    return evaluate(gauge, beta, k, dps, out_dir=out_dir, regular=regular, recompute=recompute)


CHECKS = PACKAGE_DIR / 'aa_digit_check.json'


def check(gauge, beta, k, dps, extra=20):
    """Evaluate the two-loop file at dps and dps + extra digits, print the agreeing digits of every
    colour term and record them in aa_digit_check.json."""
    tl = p1_package()
    metadata = provenance(tl, gauge, beta, k, [dps, dps + extra], False)
    vals, secs = {}, {}
    for d in (dps, dps + extra):
        mp.mp.dps = d
        kin = kinematics.point(beta, k)
        t0 = time.time()
        two = tl.Evaluator(symbols(kin)).evaluate(expression(tl, gauge, 2))
        vals[d] = {monomial_name(key): v for key, v in two.terms.items()}
        secs[d] = round(time.time() - t0)
        print(f'dps {d}: {secs[d]} s', flush=True)
    mp.mp.dps = dps + extra + 10
    rec = {'gauge': gauge, 'beta': beta, 'delta_exp': k, 'dps': [dps, dps + extra],
           'provenance': metadata, 'seconds': secs, 'loss': {}}
    for name in sorted(vals[dps]):
        a, b = vals[dps][name], vals[dps + extra][name]
        agree = -mp.log10(abs(a - b) / abs(b)) if a != b else dps
        rec['loss'][name] = round(dps - float(agree), 1)
        print(f'  {name:10s} agreeing digits {float(agree):6.1f}   loss {dps - float(agree):5.1f}   |value| {mp.nstr(abs(b), 6)}')
    all_checks = json.loads(CHECKS.read_text()) if CHECKS.exists() else {}
    all_checks[f'g{gauge}_b{beta.replace("/", "o")}_k{k}'] = rec
    CHECKS.write_text(json.dumps(all_checks, indent=1))


if __name__ == '__main__':
    p = argparse.ArgumentParser()
    p.add_argument('--gauge', type=int, default=1)
    p.add_argument('--beta', default='1/2')
    p.add_argument('--k', type=int, default=4)
    p.add_argument('--dps', type=int)
    p.add_argument('--out', default=str(OUT))
    p.add_argument('--jobs', action='store_true')
    p.add_argument('--blind', action='store_true')
    p.add_argument('--workers', type=int, default=2)
    p.add_argument('--check', action='store_true')
    p.add_argument('--recompute', action='store_true', help='explicitly replace existing point results')
    a = p.parse_args()
    dps = a.dps or digits(a.beta, a.k)
    if a.check:
        check(a.gauge, a.beta, a.k, dps)
    elif a.jobs or a.blind:
        with Pool(a.workers) as pool:
            tasks = [job + (a.out, a.recompute) for job in jobs(blind=a.blind)]
            for path, sec in pool.imap_unordered(run_job, tasks):
                print(time.strftime('%H:%M:%S'), path.split('/')[-1], sec, flush=True)
    else:
        print(evaluate(a.gauge, a.beta, a.k, dps, a.out, recompute=a.recompute))


==> anc/common/dps/dps/backends/hh.py <==
#!/usr/bin/env python3
"""gg -> HH on the forward line: the scan driver of hh/hh_two_loop (scan_colour_scale.py), called
unchanged.  Needs the two ancillary files of arXiv:1809.05388 in hh/hh_two_loop/anc (`make fetch` there).

    python3 -m dps.backends.hh --gauge 1 --beta 1/2 --k 4 [--dps D] [--out DIR]

The record written is that of the stored points (hh/hh_two_loop/points); dps.points.load_hh reads it.
"""
import argparse
import pathlib
import sys

from .. import layout

HH = layout.path('hh_points').parent


def evaluate(gauge, beta, k, dps=None, out_dir=None, recompute=False):
    """One point through scan_colour_scale.run_job; returns (path, seconds) or (path, 'cached')."""
    sys.path.insert(0, str(HH))
    import scan_colour_scale as scan          # noqa: E402
    if not (HH / 'anc' / f'Gauge{gauge}Simp.in').exists():
        sys.exit(f'{HH}/anc/Gauge{gauge}Simp.in not found: run `make fetch` in {HH.parent}')
    return scan.run_job((gauge, beta, k, dps or scan.working_digits(k)),
                        recompute=recompute, out_dir=out_dir)


if __name__ == '__main__':
    p = argparse.ArgumentParser()
    p.add_argument('--gauge', type=int, default=1)
    p.add_argument('--beta', default='1/2')
    p.add_argument('--k', type=int, default=4)
    p.add_argument('--dps', type=int)
    p.add_argument('--out')
    p.add_argument('--recompute', action='store_true', help='explicitly replace an existing point result')
    a = p.parse_args()
    print(evaluate(a.gauge, a.beta, a.k, a.dps, a.out, recompute=a.recompute))


==> anc/common/dps/dps/backends/zz.py <==
#!/usr/bin/env python3
"""gg -> ZZ on the forward line: the point driver of zz/scripts (zz_points.py), called unchanged.
Needs the translated VVamp code in zz/build/ggv (`make inputs` and `make build` in zz/).

    python3 -m dps.backends.zz --beta 1/2 --k 4 [--dps D] [--out DIR]

The record written is that of the stored points (zz/points); dps.points.load_zz reads it.  The
working precision of the stored scan is 30 + 5k.
"""
import argparse
import pathlib
import sys

from .. import layout

ZZ = layout.path('zz_points').parent


def evaluate(beta, k, dps=None, out_dir=None, build=None, recompute=False):
    """One point through zz_points.run_point; returns (path, seconds) or (path, 'cached')."""
    sys.path.insert(0, str(ZZ / 'scripts'))
    import zz_points                           # noqa: E402
    from ggvv import GGVV                      # noqa: E402
    build = pathlib.Path(build) if build else ZZ / 'build' / 'ggv'
    if not build.is_dir():
        sys.exit(f'{build} not found: run `make inputs` and `make build` in {ZZ}')
    out_dir = pathlib.Path(out_dir) if out_dir else ZZ / 'points'
    out_dir.mkdir(exist_ok=True)
    return zz_points.run_point(GGVV(str(build)), beta, k, dps or 30 + 5 * k, out_dir,
                               recompute=recompute)


if __name__ == '__main__':
    p = argparse.ArgumentParser()
    p.add_argument('--beta', default='1/2')
    p.add_argument('--k', type=int, default=4)
    p.add_argument('--dps', type=int)
    p.add_argument('--out')
    p.add_argument('--build')
    p.add_argument('--recompute', action='store_true', help='explicitly replace an existing point result')
    a = p.parse_args()
    print(evaluate(a.beta, a.k, a.dps, a.out, a.build, recompute=a.recompute))


==> anc/common/dps/dps/colour.py <==
"""Colour decomposition in one pass: Laurent polynomials in N and n_f as the values of the symbols
N and Nf.

The published expressions are polynomials in N, 1/N and Nf with coefficients that depend on the
kinematics only.  Evaluating them with N and Nf replaced by the elementary polynomials of this
class, through the evaluator of the P1 package, gives the coefficient of every colour monomial
N^a n_f^b at once, exactly as the expression contains it; no choice of a monomial basis is made
beforehand, and a division by anything but a monomial or a number raises an error.  Function
arguments (Log, PolyLog, Li22) are always kinematic, so a polynomial reaching a function is also
an error.
"""
import mpmath as mp


class Laurent:
    """sum c_{a,b} N^a Nf^b with mpmath coefficients; keys (a, b) are integers."""
    __slots__ = ('terms',)

    def __init__(self, terms=None):
        self.terms = {k: v for k, v in (terms or {}).items() if v != 0}

    @classmethod
    def const(cls, c):
        return cls({(0, 0): mp.mpmathify(c)})

    @staticmethod
    def lift(other):
        return other if isinstance(other, Laurent) else Laurent.const(other)

    def is_monomial(self):
        return len(self.terms) == 1

    # arithmetic --------------------------------------------------------------------------------
    def __add__(self, other):
        o = Laurent.lift(other)
        t = dict(self.terms)
        for k, v in o.terms.items():
            t[k] = t.get(k, 0) + v
        return Laurent(t)

    __radd__ = __add__

    def __neg__(self):
        return Laurent({k: -v for k, v in self.terms.items()})

    def __sub__(self, other):
        return self + (-Laurent.lift(other))

    def __rsub__(self, other):
        return Laurent.lift(other) + (-self)

    def __mul__(self, other):
        if not isinstance(other, Laurent):
            return Laurent({k: v * other for k, v in self.terms.items()})
        t = {}
        for (a, b), v in self.terms.items():
            for (c, d), w in other.terms.items():
                k = (a + c, b + d)
                t[k] = t.get(k, 0) + v * w
        return Laurent(t)

    __rmul__ = __mul__

    def __truediv__(self, other):
        if not isinstance(other, Laurent):
            return Laurent({k: v / other for k, v in self.terms.items()})
        if not other.is_monomial():
            raise ValueError('division by a polynomial in N, Nf')
        ((c, d), w), = other.terms.items()
        return Laurent({(a - c, b - d): v / w for (a, b), v in self.terms.items()})

    def __rtruediv__(self, other):
        if not self.is_monomial():
            raise ValueError('division by a polynomial in N, Nf')
        ((c, d), w), = self.terms.items()
        return Laurent({(-c, -d): mp.mpmathify(other) / w})

    def __pow__(self, n):
        if n != int(n):
            raise ValueError('Laurent polynomial exponent must be an integer')
        n = int(n)
        if n < 0:
            return 1 / (self ** (-n))
        out = Laurent.const(1)
        base = self
        while n:
            if n & 1:
                out = out * base
            base = base * base
            n >>= 1
        return out

    def __eq__(self, other):
        return isinstance(other, Laurent) and self.terms == other.terms

    def __repr__(self):
        return ' + '.join(f'({mp.nstr(v, 8)}) N^{a} Nf^{b}' for (a, b), v in sorted(self.terms.items()))

    # conversion --------------------------------------------------------------------------------
    def monomials(self):
        return sorted(self.terms)

    def at(self, N, nf):
        """Numerical value at given N and n_f."""
        N, nf = mp.mpmathify(N), mp.mpmathify(nf)
        return sum((v * N ** a * nf ** b for (a, b), v in self.terms.items()), mp.mpc(0))


N = Laurent({(1, 0): mp.mpf(1)})
NF = Laurent({(0, 1): mp.mpf(1)})


def monomial_name(key):
    """Names used in the point files: N2, N_Nf, Nf2, Nf_over_N, and N^a_Nf^b otherwise."""
    a, b = key
    names = {(2, 0): 'N2', (1, 1): 'N_Nf', (0, 2): 'Nf2', (-1, 1): 'Nf_over_N', (1, 0): 'N', (0, 1): 'Nf',
             (0, 0): '1'}
    return names.get(key, f'N^{a}_Nf^{b}')


==> anc/common/dps/dps/fit.py <==
"""Interpolation fits on the forward line.

At fixed velocity a forward amplitude is a polynomial in G plus power corrections of relative
order p_T^2, themselves polynomials in G:

    sum_{j<=deg} c_j G^j + p_T^2 sum_{l<=pdeg} d_l G^l .

`leading(records, vals, deg, pdeg, window)` fixes the deg + pdeg + 2 coefficients by exact
interpolation through that many consecutive points and returns c_0 ... c_deg.  Window 0 ends at
the smallest delta of the scan, window 1 is shifted one point up in delta.  Interpolation leaves no
residual, so the change between the two windows is quoted as the uncertainty of a coefficient.

The matrix is built and solved at the current mpmath precision (the analysis scripts of Paper 2
use 50 digits), in exactly the arithmetic of hh/hh_two_loop/scan_tools.py and
zz/scripts/analyse_zz.py, so that the stored results are reproduced to the last digit.
"""
import mpmath as mp


def leading(records, vals, deg, pdeg, window=0):
    """c_0 ... c_deg from the records (sorted by decreasing delta, each with 'G' and 'pT2' as
    mpmath numbers) and the values `vals`; None if the window does not fit in the scan."""
    n = deg + pdeg + 2
    if len(records) != len(vals):
        raise ValueError('Different numbers of fit records and values')
    if any(not mp.isfinite(v) for v in vals):
        raise ValueError('Nonfinite amplitude in fit')
    if any(not mp.isfinite(r[k]) for r in records for k in ('G', 'pT2')):
        raise ValueError('Nonfinite fit kinematics')
    end = len(records) - window
    if end - n < 0:
        return None
    M = mp.matrix(n, n)
    v = mp.matrix(n, 1)
    for i in range(n):
        r = records[end - n + i]
        G, p = r['G'], r['pT2']
        for j in range(deg + 1):
            M[i, j] = G ** j
        for l in range(pdeg + 1):
            M[i, deg + 1 + l] = p * G ** l
        v[i] = vals[end - n + i]
    sol = mp.lu_solve(M, v)
    if any(not mp.isfinite(c) for c in sol):
        raise ValueError('Nonfinite fitted coefficient')
    return [sol[j] for j in range(deg + 1)]


def plain(Gs, vals, deg):
    """Coefficients c_0 ... c_deg of the leading-power polynomial alone through deg + 1 points."""
    n = deg + 1
    if len(Gs) != n or len(vals) != n:
        raise ValueError('Wrong number of polynomial fit points')
    if any(not mp.isfinite(v) for v in [*Gs, *vals]):
        raise ValueError('Nonfinite polynomial fit input')
    M = mp.matrix(n, n)
    for i, g in enumerate(Gs):
        for j in range(n):
            M[i, j] = g ** j
    sol = mp.lu_solve(M, mp.matrix(vals))
    if any(not mp.isfinite(c) for c in sol):
        raise ValueError('Nonfinite fitted coefficient')
    return [sol[j] for j in range(n)]


def with_shift(records, vals, deg, pdeg):
    """(coefficients of window 0, |window 1 - window 0| per coefficient); the shifts are None
    when the scan has no second window."""
    c0 = leading(records, vals, deg, pdeg, 0)
    c1 = leading(records, vals, deg, pdeg, 1)
    if c0 is None:
        return None, None
    shifts = [abs(a - b) for a, b in zip(c1, c0)] if c1 is not None else None
    return c0, shifts


==> anc/common/dps/dps/kinematics.py <==
"""The forward line at fixed velocity, in units of the mass m of the two produced particles.

With the velocity beta of the produced particles in the partonic centre-of-mass frame,

    xk = (1 - beta)/(1 + beta),   s = (1 + xk)^2/xk,   -t = y = xk + delta,   -u = z = xk + 1/xk - y,

so that delta -> 0 is the forward limit, t -> -xk m^2.  The variables of the forward fits are

    p_T^2 = (t u - m^4)/s = (y z - 1) xk/(1 + xk)^2,
    G     = (1/2) ln[(m^4 - t u)/m^4] = (1/2) ln(1 - y z)      (principal branch: 1 - y z < 0, Im G = pi/2),

and the momentum fraction of the DPS configuration is x = (1 + beta)/2 = 1/(1 + xk).  The same
kinematics is written in the three native forms: (xk, y) for the gg -> HH files, (s, t) for VVamp,
and (beta, cos theta) for the gg -> AA files, with cos theta = [1 - 2(1 + y)/s]/beta.

Everything is computed at the current mpmath precision; `point(beta, k)` takes beta as a string
fraction and delta = 10^-k.
"""
from fractions import Fraction

import mpmath as mp


def beta_number(beta):
    """mpf of a velocity given as a fraction string such as '1/2'."""
    b = Fraction(beta)
    return mp.mpf(b.numerator) / b.denominator


def momentum_fraction(beta):
    """x = (1 + beta)/2 of the DPS configuration."""
    return (1 + beta_number(beta)) / 2


def point(beta, k):
    """All kinematic variables of the point delta = 10^-k on the forward line at velocity beta."""
    b = beta_number(beta)
    xk = (1 - b) / (1 + b)
    delta = mp.mpf(10) ** (-k)
    y = xk + delta
    z = xk + 1 / xk - y
    s = (1 + xk) ** 2 / xk
    return dict(beta=b, xk=xk, delta=delta, y=y, z=z, s=s, t=-y, u=-z,
                pT2=(y * z - 1) * xk / (1 + xk) ** 2,
                G=mp.log(1 - y * z) / 2,
                costh=(1 - 2 * (1 + y) / s) / b)


def from_costh(beta, costh):
    """The same variables from (beta, cos theta), the variables of the gg -> AA files of P1."""
    b = beta_number(beta) if isinstance(beta, str) else mp.mpmathify(beta)
    c = mp.mpmathify(costh)
    xk = (1 - b) / (1 + b)
    y = (1 + b ** 2 - 2 * b * c) / (1 - b ** 2)
    z = (1 + b ** 2 + 2 * b * c) / (1 - b ** 2)
    s = (1 + xk) ** 2 / xk
    return dict(beta=b, xk=xk, delta=y - xk, y=y, z=z, s=s, t=-y, u=-z,
                pT2=(y * z - 1) * xk / (1 + xk) ** 2,
                G=mp.log(1 - y * z) / 2, costh=c)


==> anc/common/dps/dps/layout.py <==
"""Where the stored points and results of the other processes are, in the three layouts this package
lives in: the master folder (common/dps next to paper1/ and paper2/), the Paper 2 folder (paper2/dps
next to paper2/hh, paper2/zz, paper2/r0) and the task folders (L_unified_code_ggAA/dps next to
B_colour_test_HH, J_ggZZ_quark_splitting, K_kernel_boundary_term); and where the P1 package is:
`common/aa_source/` of the master folder, a legacy `paper1/` folder, or the
directory named by the environment variable P1_ROOT."""
import os
import pathlib

PKG = pathlib.Path(__file__).resolve().parents[1]          # the dps/ directory
P2 = PKG.parents[1] / 'paper2'                             # the master layout: <master>/common/dps
MASTER = {
    'hh_points': P2 / 'hh' / 'hh_two_loop' / 'points',
    'hh_colour': P2 / 'hh' / 'hh_two_loop' / 'results_colour.json',
    'zz_points': P2 / 'zz' / 'points',
    'zz_results': P2 / 'zz' / 'results_zz.json',
    'r0_hh': P2 / 'r0' / 'data' / 'r0_from_data.json',
    'r0_zz': P2 / 'r0' / 'data' / 'r0_from_zz.json',
}
PACKAGE = {
    'hh_points': PKG.parent / 'hh' / 'hh_two_loop' / 'points',
    'hh_colour': PKG.parent / 'hh' / 'hh_two_loop' / 'results_colour.json',
    'zz_points': PKG.parent / 'zz' / 'points',
    'zz_results': PKG.parent / 'zz' / 'results_zz.json',
    'r0_hh': PKG.parent / 'r0' / 'data' / 'r0_from_data.json',
    'r0_zz': PKG.parent / 'r0' / 'data' / 'r0_from_zz.json',
}
TASKS = {
    'hh_points': PKG.parents[1] / 'B_colour_test_HH' / 'points',
    'hh_colour': PKG.parents[1] / 'B_colour_test_HH' / 'results_colour.json',
    'zz_points': PKG.parents[1] / 'J_ggZZ_quark_splitting' / 'points',
    'zz_results': PKG.parents[1] / 'J_ggZZ_quark_splitting' / 'results_zz.json',
    'r0_hh': PKG.parents[1] / 'K_kernel_boundary_term' / 'stageC' / 'r0_from_data.json',
    'r0_zz': PKG.parents[1] / 'K_kernel_boundary_term' / 'stageC' / 'r0_from_zz.json',
}
AA_POINTS = PKG / 'points_aa'


def path(key):
    """The path for `key` in whichever layout has it (the master layout first)."""
    for layout in (MASTER, PACKAGE, TASKS):
        if layout[key].exists():
            return layout[key]
    return MASTER[key]


def p1_root():
    """AA amplitude sources: prefer P1_ROOT, then common/aa_source, then a legacy source tree."""
    env = os.environ.get('P1_ROOT')
    if env:
        return pathlib.Path(env).resolve()
    master = PKG.parents[1]                                  # <master> for common/dps, the P1 folder for paper2/dps
    for cand in (master / 'common' / 'aa_source', master / 'paper1', master):
        if (cand / 'src' / 'python' / 'ggaa').is_dir():
            return cand.resolve()
    return (master / 'common' / 'aa_source').resolve()


==> anc/common/dps/dps/points.py <==
"""Point records: the stored forward points of the three processes in one form.

A record is a dict with

    process      'hh', 'aa' or 'zz'
    component    the helicity projection: 1 or 2 (tensor T_1, T_2) for hh and aa, the helicity
                 string ('++++', '+-++', ...) for zz
    beta         velocity as a fraction string
    delta_exp    k, with delta = 10^-k
    dps          working precision of the evaluation
    G, pT2       mpmath numbers
    values       {name: mpc}: the amplitude parts at this point (see each loader)
    regular      True for the points of the scan, False for the precision-control points

Native files are read as they are: hh/hh_two_loop/points (the colour terms at three
renormalisation scales, turned into the coefficients of the powers of ln(m^2/mu^2)), zz/points
(36 helicity amplitudes for the parts 1l, 2l_CF, 2l_CA, in VVamp units) and dps/points_aa (this
package's gg -> AA points, colour monomials at mu = m).  Loaders return
({component_or_(component, beta): [records sorted by decreasing delta]}, [control records]).
"""
import json
import pathlib

import mpmath as mp


def cplx(pair):
    if not isinstance(pair,(list,tuple)) or len(pair)!=2:
        raise ValueError('Complex point value must be a real/imaginary pair')
    value = mp.mpc(mp.mpf(pair[0]), mp.mpf(pair[1]))
    if not mp.isfinite(value):
        raise ValueError('Nonfinite complex point value')
    return value


def positive_pT2(value):
    value = mp.mpf(value)
    if not mp.isfinite(value) or value <= 0:
        raise ValueError('pT2 must be positive and finite')
    return value


def _finish(regular):
    for v in regular.values():
        v.sort(key=lambda r: r['delta_exp'])
    return regular


def load_hh(points_dir):
    """gg -> HH: values 'COLOUR:L0', 'COLOUR:L1', 'COLOUR:L2' for the four colour monomials, the
    coefficients of ln(m_H^2/mu_R^2)^n of A = i Gauge/(4 M2); regular points have dps = 30 + 3k."""
    regular, control = {}, []
    for p in sorted(pathlib.Path(points_dir).glob('g*_b*_d*_p*.json')):
        r = json.loads(p.read_text())
        rec = {'process': 'hh', 'component': r['gauge'], 'beta': r['beta'], 'delta_exp': r['delta_exp'],
               'dps': r['dps'], 'G': cplx(r['G']), 'pT2': positive_pT2(r['pT2']), 'values': {},
               'regular': r['dps'] == 30 + 3 * r['delta_exp'], 'file': p.name}
        for colour, byL in r['A'].items():
            f = {int(L): cplx(v) for L, v in byL.items()}
            rec['values'][f'{colour}:L0'] = f[0]
            rec['values'][f'{colour}:L1'] = (f[1] - f[-1]) / 2
            rec['values'][f'{colour}:L2'] = (f[1] + f[-1]) / 2 - f[0]
        if rec['regular']:
            regular.setdefault((r['gauge'], r['beta']), []).append(rec)
        else:
            control.append(rec)
    return _finish(regular), control


def load_zz(points_dir):
    """gg -> ZZ: one record per helicity amplitude with values '1l', '2l_CF', '2l_CA' (VVamp units:
    alpha_s/(2 pi) per loop); regular points have dps = 30 + 5k."""
    regular, control = {}, []
    for p in sorted(pathlib.Path(points_dir).glob('zz_b*_d*_p*.json')):
        r = json.loads(p.read_text())
        for hel, parts in r['M'].items():
            rec = {'process': 'zz', 'component': hel, 'beta': r['beta'], 'delta_exp': r['delta_exp'],
                   'dps': r['dps'], 'G': cplx(r['G']), 'pT2': positive_pT2(r['pT2']),
                   'values': {part: cplx(v) for part, v in parts.items()},
                   'regular': r['dps'] == 30 + 5 * r['delta_exp'], 'file': p.name}
            if rec['regular']:
                regular.setdefault((hel, r['beta']), []).append(rec)
            else:
                control.append(rec)
    return _finish(regular), control


def load_aa(points_dir):
    """gg -> AA: values are the colour monomials ('N2', 'N_Nf', 'Nf2', 'Nf_over_N', ...) of the
    two-loop remainder in the normalisation of P1 (file/64, mu_R = m_A = 1) and, under '1l:',
    those of the one-loop remainder ('1l:N', '1l:Nf'); the record says itself whether it belongs
    to the scan ('regular')."""
    regular, control = {}, []
    for p in sorted(pathlib.Path(points_dir).glob('aa_g*_b*_d*_p*.json')):
        r = json.loads(p.read_text())
        rec = {'process': 'aa', 'component': r['gauge'], 'beta': r['beta'], 'delta_exp': r['delta_exp'],
               'dps': r['dps'], 'G': cplx(r['G']), 'pT2': positive_pT2(r['pT2']),
               'values': {name: cplx(v) for name, v in r['A'].items()},
               'regular': r.get('regular', True), 'file': p.name}
        for name, v in r.get('A1', {}).items():
            rec['values'][f'1l:{name}'] = cplx(v)
        if rec['regular']:
            regular.setdefault((r['gauge'], r['beta']), []).append(rec)
        else:
            control.append(rec)
    return _finish(regular), control


LOADERS = {'hh': load_hh, 'zz': load_zz, 'aa': load_aa}


def compare_stored(points_dir, name_a, name_b):
    """Largest relative difference between the amplitude parts of two point files of the same
    point, at the full precision of the stored digits (the loaders above parse the values at the
    working precision of the analysis, 50 digits, at which a control point evaluated with more
    digits coincides with the point it repeats)."""
    a, b = (json.loads((pathlib.Path(points_dir)/n).read_text()) for n in (name_a, name_b))

    def leaves(d, prefix=()):          # the [re, im] pairs of the amplitude parts, however they are nested
        if isinstance(d, dict):
            for k, v in d.items():
                yield from leaves(v, prefix + (k,))
        else:
            yield prefix, d

    with mp.workdps(max(int(a['dps']), int(b['dps'])) + 20):
        worst = mp.mpf(0)
        if ('A1' in a) != ('A1' in b):
            raise ValueError('Different one-loop component sets in precision control')
        va_all = {**{('A',) + k: v for k, v in leaves(a['A'])},
                  **{('A1',) + k: v for k, v in leaves(a.get('A1', {}))}}
        vb = {**{('A',) + k: v for k, v in leaves(b['A'])},
              **{('A1',) + k: v for k, v in leaves(b.get('A1', {}))}}
        if not va_all or va_all.keys() != vb.keys():
            raise ValueError('Different or empty amplitude component sets in precision control')
        for k, va in va_all.items():
            za, zb = cplx(va), cplx(vb[k])
            if abs(zb) > 0:
                worst = max(worst, abs(za - zb) / abs(zb))
            elif za != 0:
                return mp.inf   # nonzero against exact zero has no finite relative error
        return worst


def series(records, name):
    """The values of one named part along a list of records."""
    return [r['values'][name] for r in records]


==> anc/common/dps/dps/provenance.py <==
"""Content-based provenance for resumable scientific calculations.

Stored datasets may be analysed without this metadata. Resuming a calculation,
however, requires the same actual inputs, source files, parameters and runtime.
An untagged or incompatible result is preserved until recomputation is requested.
"""
import hashlib
from decimal import Decimal, InvalidOperation
import importlib.metadata
import importlib
import json
import os
import pathlib
import pickle
import platform
import tempfile


class CacheMismatch(RuntimeError):
    """A result cannot safely be reused by the requested calculation."""


def sha256_file(path):
    digest = hashlib.sha256()
    with open(path, 'rb') as stream:
        for block in iter(lambda: stream.read(1024 * 1024), b''):
            digest.update(block)
    return digest.hexdigest()


def file_hashes(paths):
    """Hash actual bytes; keys are stable labels, independent of checkout paths."""
    return {str(name): sha256_file(path) for name, path in sorted(paths.items())}


def fingerprint(stage, *, inputs=None, sources=None, parameters=None, libraries=()):
    runtime = {'python': platform.python_version(),
               'implementation': platform.python_implementation(),
               'machine': platform.machine()}
    runtime.update({name: importlib.metadata.version(name) for name in libraries})
    if 'mpmath' in libraries:
        runtime['mpmath_backend'] = importlib.import_module('mpmath.libmp').BACKEND
        if runtime['mpmath_backend'] == 'gmpy':
            runtime['gmpy2'] = importlib.metadata.version('gmpy2')
    metadata = {'schema': 1, 'stage': stage, 'inputs': file_hashes(inputs or {}),
                'sources': file_hashes(sources or {}), 'parameters': parameters or {},
                'runtime': runtime}
    # Round-trip also normalises tuples and integer dictionary keys as JSON does.
    metadata = json.loads(json.dumps(metadata, sort_keys=True, allow_nan=False))
    metadata['fingerprint'] = hashlib.sha256(
        json.dumps(metadata, sort_keys=True, separators=(',', ':'), allow_nan=False).encode()).hexdigest()
    return metadata


def require_match(record, expected, path):
    stored = record.get('provenance') if isinstance(record, dict) else None
    if stored != expected:
        reason = 'untagged legacy result' if not stored else 'changed inputs, code, parameters or runtime'
        raise CacheMismatch(f'{path}: {reason}; refusing to resume. Preserve the old result and '
                            'use a fresh output directory, or explicitly pass --recompute.')


def require_finite(value):
    try:
        valid = not isinstance(value, bool) and Decimal(str(value)).is_finite()
    except (InvalidOperation, ValueError):
        valid = False
    if not valid:
        raise ValueError(f'not a finite real number: {value!r}')


def require_pair(value):
    if not isinstance(value, (list, tuple)) or len(value) != 2:
        raise ValueError('complex value must be a real/imaginary pair')
    for component in value:
        require_finite(component)


def require_keys(value, required, *, exact=False):
    if not isinstance(value, dict) or (set(value) != set(required) if exact else not set(required) <= set(value)):
        raise ValueError(f'missing or unexpected fields; expected {sorted(required)}')


def validate_result(record, validator, path):
    try:
        validator(record)
    except (KeyError, TypeError, ValueError, ArithmeticError, AssertionError) as exc:
        raise CacheMismatch(f'{path}: malformed or incomplete scientific result ({exc}); '
                            'preserve it and use a fresh directory, or pass --recompute.') from exc


def load_result(path, expected, *, recompute=False, binary=False, validator=None):
    path = pathlib.Path(path)
    if recompute or not path.exists():
        return None
    try:
        with path.open('rb' if binary else 'r') as stream:
            record = pickle.load(stream) if binary else json.load(stream)
    except (ValueError, EOFError, pickle.UnpicklingError) as exc:
        raise CacheMismatch(f'{path}: unreadable cache; preserve it or pass --recompute.') from exc
    require_match(record, expected, path)
    if validator is not None:
        validate_result(record, validator, path)
    return record


def atomic_write(path, record, *, binary=False):
    """A failed calculation/write must not leave a truncated checkpoint."""
    path = pathlib.Path(path)
    path.parent.mkdir(parents=True, exist_ok=True)
    handle, temporary = tempfile.mkstemp(prefix=path.name + '.', dir=path.parent)
    try:
        with os.fdopen(handle, 'wb' if binary else 'w') as stream:
            if binary:
                pickle.dump(record, stream, protocol=4)
            else:
                json.dump(record, stream, indent=1, allow_nan=False)
                stream.write('\n')
        os.replace(temporary, path)
    finally:
        if os.path.exists(temporary):
            os.unlink(temporary)


==> anc/common/dps/dps/report.py <==
#!/usr/bin/env python3
"""Fits and comparisons for every process whose points are present; writes results_PROCESS.json
next to this package and prints a summary.

For gluon splittings (hh, aa) each velocity gets
    leading_logs   the G^3, G^2 (M_1) and G^2, G^1 (M_2) coefficients of the colour monomials at
                   mu = m, with the window shift, the prediction of eq. (5.5) and the deviation
    r0             r_0 of both components for the C_A and T_F n_f parts: value, shift, closed form
                   (7.2), deviation; and the n_f^2 and n_f/N terms of the same coefficients over
                   the one-loop term, which must vanish
    one_loop       (aa only) C_1 and K fitted from the one-loop files against 2 pi N F_A and pi N W
For quark splittings (zz) the rows of analysis.leading_logs_quark and r0_quark, with the closed
form (7.3).  Numbers are strings with 30 significant digits; deviations are floats.

    python3 -m dps.report [hh|aa|zz ...]
"""
import json
import pathlib
import sys

import mpmath as mp

HERE = pathlib.Path(__file__).resolve().parent
PKG = HERE.parent
sys.path.insert(0, str(PKG))
from dps import analysis, fit, kinematics, layout, points, theory      # noqa: E402

POINTS = {'hh': layout.path('hh_points'), 'zz': layout.path('zz_points'), 'aa': layout.AA_POINTS}
mp.mp.dps = 50


def S(z, n=30):
    """Complex number as two 30-digit strings, real number as one."""
    if z is None:
        return None
    if isinstance(z, mp.mpc):
        return [mp.nstr(mp.re(z), n), mp.nstr(mp.im(z), n)]
    return mp.nstr(z, n)


def F(z):
    return float(z) if z is not None else None


def gluon(process, regular, control):
    out = {}
    for beta in analysis.betas_of(regular):
        if not all((c, beta) in regular and len(regular[(c, beta)]) >= 7 for c in (1, 2)):
            continue
        x = kinematics.momentum_fraction(beta)
        res = {'x': S(x), 'n_points': {c: len(regular[(c, beta)]) for c in (1, 2)},
               'deltas': {c: [r['delta_exp'] for r in regular[(c, beta)]] for c in (1, 2)}}
        res['leading_logs'] = [{'component': r['component'], 'power': r['power'], 'colour': r['colour'],
                                'value': S(r['value']), 'shift': S(r['shift']), 'prediction': S(r['prediction']),
                                'deviation': F(r['deviation'])} for r in analysis.leading_logs_gluon(process, regular, beta)]
        r0 = analysis.r0_gluon(process, regular, beta)
        closed = analysis.r0_closed_gluon(process, beta)
        res['r0'] = {}
        for nu in ('nu0', 'nu2'):
            e = r0[nu]
            res['r0'][nu] = {
                'N': {'value': S(e['r0_N']), 'shift': S(e['N2']['shift']), 'closed': S(closed[nu]['N']),
                      'deviation': F(abs(e['r0_N'] - closed[nu]['N'])), 'imag': F(abs(mp.im(e['r0_N'])))},
                # the N n_f term over N gives the coefficient of n_f; eq. (7.2) and Table 9 use T_F n_f = n_f/2
                'TFnf': {'value': S(2 * e['r0_nf']), 'shift': S(2 * e['N_Nf']['shift']), 'closed': S(2 * closed[nu]['nf']),
                         'deviation': F(2 * abs(e['r0_nf'] - closed[nu]['nf'])), 'imag': F(2 * abs(mp.im(e['r0_nf'])))},
                'Nf2_over_oneloop': F(abs(e['Nf2']['over_oneloop'])),
                'Nf_over_N_over_oneloop': F(abs(e['Nf_over_N']['over_oneloop'])),
                'known_N': S(e['known_N']), 'known_nf': S(e['known_nf'])}
        if process.name == 'aa':
            # the two components against gg -> HH (Sec. 7.1): nu = 0 differs by the helicity term with F_A in
            # place of F_S, nu = 2 by the sign of the helicity-flip term, -(4/3)(C_A - 2 T_F n_f)/W
            hhc = analysis.r0_closed_gluon(theory.HH, beta)
            res['r0']['against_hh'] = {
                'nu0': {'N': F(abs(r0['nu0']['r0_N'] - hhc['nu0']['N']
                                   - mp.mpf(2) / 3 * (1 / theory.F_A(x) - 1 / theory.F_S(x)))),
                        'TFnf': F(2 * abs(r0['nu0']['r0_nf'] - hhc['nu0']['nf']
                                          + mp.mpf(2) / 3 * (1 / theory.F_A(x) - 1 / theory.F_S(x))))},
                'nu2': {'N': F(abs(r0['nu2']['r0_N'] - hhc['nu2']['N'] + mp.mpf(4) / 3 / theory.W(x))),
                        'TFnf': F(2 * abs(r0['nu2']['r0_nf'] - hhc['nu2']['nf'] - mp.mpf(4) / 3 / theory.W(x)))}}
            res['one_loop'] = {}
            for comp, idx, target, name in ((1, 1, 2 * mp.pi * theory.F_A(x), 'C1/N'), (2, 0, mp.pi * theory.W(x), 'K/N')):
                recs = regular[(comp, beta)]
                oneN, sN = fit.with_shift(recs, points.series(recs, '1l:N'), 1, 2)
                onef, sf = fit.with_shift(recs, points.series(recs, '1l:Nf'), 1, 2)
                res['one_loop'][name] = {'fit': S(oneN[idx]), 'shift': S(sN[idx]), 'analytic': S(target),
                                         'deviation': F(abs(oneN[idx] / target - 1)),
                                         'nf_term_over_fit': F(abs(onef[idx] / oneN[idx]))}
                res['one_loop'][f'{"c10" if comp == 1 else "K_slope"}/N'] = S(oneN[1 - idx])
        out[beta] = res
    ctrl = []
    for r in control:
        base = [q for q in regular.get((r['component'], r['beta']), []) if q['delta_exp'] == r['delta_exp']]
        if base:
            q = base[0]
            # compared at the full precision of the stored digits, not at the 50 digits of the analysis,
            # at which the two evaluations coincide
            worst = points.compare_stored(POINTS[process.name], r['file'], q['file'])
            ctrl.append({'component': r['component'], 'beta': r['beta'], 'delta_exp': r['delta_exp'], 'dps': r['dps'],
                         'base_dps': q['dps'], 'max_rel_diff': F(worst)})
    return {'betas': out, 'control': ctrl}


def quark(regular, control):
    out = {}
    for beta in analysis.betas_of(regular):
        x = kinematics.momentum_fraction(beta)
        rows = analysis.leading_logs_quark(regular, beta)
        if not rows:
            continue
        res = {'x': S(x), 'leading_logs': [{k: (S(v) if isinstance(v, (mp.mpc, mp.mpf)) and k not in ('deviation',) else F(v) if k == 'deviation' else v)
                                            for k, v in r.items()} for r in rows]}
        r0 = analysis.r0_quark(regular, beta)
        CFc, CAc = theory.r0_closed(theory.ZZ, 0, x)
        res['r0'] = {}
        for nu in ('nu0', 'nu2'):
            res['r0'][nu] = {}
            for h, row in r0[nu].items():
                res['r0'][nu][h] = {part: {'value': S(row[part]['r0']), 'shift': S(row[part]['shift']),
                                           'closed': S(c), 'deviation': F(abs(row[part]['r0'] - c))}
                                    for part, c in (('2l_CF', CFc), ('2l_CA', CAc))}
        out[beta] = res
    return {'betas': out}


def summary(name, res):
    print(f'== {name}')
    for beta, r in res['betas'].items():
        if 'leading_logs' in r and name != 'zz':
            dev = max(e['deviation'] for e in r['leading_logs'] if e['prediction'] not in ('0.0', None) and mp.mpf(e['prediction']) != 0) \
                if any(mp.mpf(e['prediction']) != 0 for e in r['leading_logs']) else 0
            print(f'  beta = {beta}: leading logs within {dev:.1e} of eq. (5.5)')
            for nu in ('nu0', 'nu2'):
                e = r['r0'][nu]
                print(f'     r0({nu}): C_A part {e["N"]["value"][0][:14]} (closed {e["N"]["closed"][:14]}, dev {e["N"]["deviation"]:.1e}, Im {e["N"]["imag"]:.1e}); '
                      f'T_F n_f part {e["TFnf"]["value"][0][:14]} (closed {e["TFnf"]["closed"][:14]}, dev {e["TFnf"]["deviation"]:.1e})')
                if 'against_hh' in r['r0']:
                    a = r['r0']['against_hh'][nu]
                    rel = '(2/3)(C_A - 2 T_F n_f)(1/F_A - 1/F_S)' if nu == 'nu0' else '-(4/3)(C_A - 2 T_F n_f)/W'
                    print(f'            minus gg -> HH: {rel} to {max(a["N"], a["TFnf"]):.1e}')
            if 'one_loop' in r:
                o = r['one_loop']
                print(f'     one loop: C1/N dev {o["C1/N"]["deviation"]:.1e}, K/N dev {o["K/N"]["deviation"]:.1e}')
        elif name == 'zz':
            dev = max(e['deviation'] for e in r['leading_logs'])
            worst = max(v[p]['deviation'] for nu in r['r0'].values() for v in nu.values() for p in v)
            print(f'  beta = {beta}: leading logs within {dev:.1e}; r0 within {worst:.1e} of eq. (7.3)')


def main(names):
    for name in names:
        d = POINTS[name]
        if not d.is_dir() or not any(d.glob('*.json')):
            print(f'== {name}: no points')
            continue
        regular, control = points.LOADERS[name](d)
        res = gluon(theory.PROCESSES[name], regular, control) if name != 'zz' else quark(regular, control)
        if not res['betas']:
            print(f'== {name}: not enough points for a fit yet')
            continue
        (PKG / f'results_{name}.json').write_text(json.dumps(res, indent=1))
        summary(name, res)


if __name__ == '__main__':
    main(sys.argv[1:] or ['hh', 'zz', 'aa'])


==> anc/common/dps/dps/theory.py <==
"""The factorised DPS formula of Paper 2, process by process.

Expansion in a_s = alpha_s/(4 pi).  Units of the mass m of the produced particles, mu = m unless
stated.  For every process the one-loop DPS terms are

    M_1^(1) = C_1 G + ...,      M_2^(1) -> K,        C_1 = 2 pi N_c m^2 F(x) sigma,   K = pi N_c m^2 W(x),

with x = (1 + beta)/2, sigma = +1 and F = F_A for gg -> AA, sigma = -1 and F = F_S for gg -> HH
(eqs. 2.4-2.6), and the two-loop logarithms fixed by the renormalisation group, eq. (5.5):

    M_1^(2) in C_1 [ -(4/3) Dc G^3 - B G^2 ],      M_2^(2) in K [ -4 Dc G^2 + (4 Dc - 2 B) G ],

Dc = C_A and B = 2 beta_0 for gluon splittings.  For quark splittings (gg -> ZZ) Dc = 2 C_F - C_A,
B = 6 C_F, and the logarithm is G_q = G + d_q, d_q = -(C_A - C_F) L_x/Dc, L_x = ln[x(1 - x)].

The constant of the boundary term enters the next coefficients, eq. (7.1): in units of C_1 and K
and in minimal subtraction,

    c_11 = 2h + Dc L*^2 + B L* + r_0(nu = 0),
    c_20 = B - 2 Dc + 2h + Dc L*^2 + B L* + r_0(nu = 2),      L* = ln[mu^2/(Q*^2 e^{-i pi})],

with h the minimally subtracted one-loop amplitude of each 2 -> 1 subprocess over its tree.  The
remainders of the three processes are not minimally subtracted: Catani's operator for gg -> HH and
gg -> AA (minus [2 I^(1)]_{eps^0} times the one-loop amplitude), the q_T scheme at mu^2 = s for
gg -> ZZ (minus C_A zeta_2 times it).  `known_parts` returns everything but r_0 for each process,
colour factor by colour factor, so that r_0 = (fitted coefficient)/(one-loop term) - known.
Closed forms of r_0, eqs. (7.2) and (7.3), are in `r0_closed`.  For gluon splittings the helicity term
(2/3)(C_A - 2 T_F n_f)/F_nu enters with the sign rho_nu of the configuration it comes from relative to
the tree kernel: rho_0 = 1 (the same-helicity rational term, in the configuration whose weight enters
F_S and F_A alike), rho_2 = M_{--}/M_{++} of the hard vertex, +1 for the scalar and -1 for the
pseudoscalar (the helicity flip, which puts both daughters of one parent into the vertices with the
helicity opposite to the tree configuration).  gg -> AA on the forward line (October 2026): the nu = 0
component gives eq. (7.2) with F_A, the nu = 2 component the gg -> HH values minus
(4/3)(C_A - 2 T_F n_f)/W, i.e. the flip term with the opposite sign, at all five velocities.
"""
import mpmath as mp

TF = mp.mpf(1) / 2


def Z2():
    """zeta_2 at the current precision (never cached: the precision is set by the caller)."""
    return mp.zeta(2)

# Colour monomials of the two-loop remainders and the (N, n_f) weights they carry.
GLUON_COLOURS = ('N2', 'N_Nf', 'Nf_over_N', 'Nf2')


def F_A(x):
    """Helicity overlap of two g -> gg splittings for a CP-odd vertex, eq. (2.4)."""
    return 1 / (x * (1 - x)) - 2 * x * (1 - x)


def F_S(x):
    """The same for a CP-even vertex, eq. (2.5)."""
    return 1 / (x * (1 - x)) + 2 * x * (1 - x)


def W(x):
    """The |J_z| = 2 overlap, eq. (2.6)."""
    return (x ** 4 + (1 - x) ** 4) / (x * (1 - x))


def beta0(N, nf):
    return (11 * N - 2 * nf) / mp.mpf(3)


class Process:
    """What the DPS formula needs to know about one process."""

    def __init__(self, name, splitting, F0, sigma, hard, scheme_shift, label, rho2=None):
        self.name, self.splitting, self.F0, self.sigma = name, splitting, F0, sigma
        self.hard, self.scheme_shift, self.label = hard, scheme_shift, label
        self.rho2 = rho2            # M_{--}/M_{++} of the hard vertex: the sign of the helicity-flip term for nu = 2

    def rho(self, nu):
        """the sign of the helicity term of eq. (7.2) in component nu (gluon splittings)"""
        return 1 if nu == 0 else self.rho2

    # one-loop DPS terms per N_c (gluon splittings) ------------------------------------------
    def c1_over_N(self, x):
        """C_1/(N_c m^2)."""
        return 2 * mp.pi * self.sigma * self.F0(x)

    def K_over_N(self, x):
        return mp.pi * W(x)

    def F(self, nu, x):
        """F_nu of eq. (7.2): the x dependence of the two components of the tree kernel."""
        return self.F0(x) if nu == 0 else W(x)


def h_scalar(L):
    """Minimally subtracted one-loop gg -> H amplitude over its tree (effective vertex),
    L = ln(m^2/mu^2) - i pi."""
    return -L ** 2 + Z2()          # times C_A


def h_pseudoscalar(L):
    """The same for gg -> A through the operator G Gtilde, with the Wilson coefficient factored out.
    The renormalised one-loop form factor of that operator is
    C_A{-8/eps^2 + 22/(3 eps) + 4 + zeta_2} - 8 n_f T_F/(3 eps) at mu_R^2 = Q^2 (Ahmed, Gehrmann,
    Mathews, Rana, Ravindran, JHEP 11 (2015) 169, eq. (3.50), d = 4 + eps); the scalar one has
    zeta_2 in place of 4 + zeta_2.  Restoring the scale with (Q^2/mu^2)^{eps/2}, Q^2 = -m^2 - i0, and
    removing the poles gives -L^2 + 4 + zeta_2 in units of C_A: the pseudoscalar hard function
    differs from the scalar one by the constant 4 C_A.  Both components of gg -> AA test it: a wrong
    constant would shift the C_A part of r_0 by a number independent of x, and the data at five
    velocities leave no such shift (the nu = 2 component differs from gg -> HH by the x-dependent
    -(4/3)(C_A - 2 T_F n_f)/W alone, the sign change of the helicity flip)."""
    return -L ** 2 + 4 + Z2()          # times C_A


def h_quark(L):
    """Minimally subtracted one-loop q qbar -> Z amplitude over its tree, times C_F."""
    return -L ** 2 + 3 * L - 8 + Z2()


HH = Process('hh', 'gluon', F_S, -1, h_scalar, 'catani', 'gg -> HH', rho2=+1)
AA = Process('aa', 'gluon', F_A, +1, h_pseudoscalar, 'catani', 'gg -> AA', rho2=-1)
ZZ = Process('zz', 'quark', None, None, h_quark, 'qT', 'gg -> ZZ')
PROCESSES = {p.name: p for p in (HH, AA, ZZ)}


def predictions_gluon(x, N, nf, sigma, F0):
    """Two-loop leading logarithms for gluon splittings, in units of N_c m^2 (eq. 5.5):
    {'M1': {'G3': ..., 'G2': ...}, 'M2': {'G2': ..., 'G1': ...}}, each a polynomial in N, nf
    given as the coefficients of the colour monomials N^2 and N nf (nothing else appears)."""
    c1 = 2 * mp.pi * sigma * F0(x)
    K = mp.pi * W(x)
    # Dc = N, B = 2 beta0 = (22 N - 4 nf)/3; per N: Dc -> N^2 (N2), B -> (22/3) N^2 - (4/3) N nf
    return {'M1': {'G3': {'N2': -mp.mpf(4) / 3 * c1, 'N_Nf': 0},
                   'G2': {'N2': -mp.mpf(22) / 3 * c1, 'N_Nf': mp.mpf(4) / 3 * c1}},
            'M2': {'G2': {'N2': -4 * K, 'N_Nf': 0},
                   'G1': {'N2': (4 - mp.mpf(44) / 3) * K, 'N_Nf': mp.mpf(8) / 3 * K}}}


def known_parts_gluon(beta, process):
    """Everything but r_0 in c_11/C_1 and c_20/K for gluon splittings, eq. (7.1), at mu = m
    (Catani-subtracted remainders), as {'nu0': {'N': ..., 'nf': ...}, 'nu2': {...}}: the N part
    collects C_A and the N part of beta_0, the nf part the n_f part of beta_0.  `beta` is the
    velocity as a fraction string; s/m^2 = (1 + xk)^2/xk = 1/[x(1 - x)] and Q*^2 = m^4/s."""
    from .kinematics import beta_number
    b = beta_number(beta)
    v = (1 - b) / (1 + b)
    s = (1 + v) ** 2 / v                               # s/m^2
    Lstar = mp.log(s) + 1j * mp.pi                     # ln(mu^2/(Q*^2 e^{-i pi}))
    L = -1j * mp.pi                                    # ln(m^2/mu^2) - i pi
    Lsub = -mp.log(s) + 1j * mp.pi                     # ln(mu^2/s) + i pi

    def total(CA, b0):
        h = CA * process.hard(L)
        delta0 = -CA * Lsub ** 2 + CA * Z2() - b0 * Lsub   # [2 I^(1)]_{eps^0}
        return 2 * h + CA * Lstar ** 2 + 2 * b0 * Lstar - delta0

    N_part, nf_part = total(1, mp.mpf(11) / 3), total(0, -mp.mpf(2) / 3)
    nu2_N, nu2_nf = 2 * mp.mpf(11) / 3 - 2, 2 * (-mp.mpf(2) / 3)        # B - 2 Dc
    return {'nu0': {'N': N_part, 'nf': nf_part},
            'nu2': {'N': N_part + nu2_N, 'nf': nf_part + nu2_nf}, 'Lstar': Lstar}


def known_parts_quark(x, CF, CA):
    """Everything but r_0 for quark splittings in the variable G of the gluon scale, q_T scheme at
    mu^2 = s (r0/data/r0_from_zz.py): (nu0, nu2) for the colour factor (CF, CA) in {(1,0), (0,1)}."""
    Lx = mp.log(x * (1 - x))
    l = -2 * Lx + 1j * mp.pi
    Dc = 2 * CF - CA
    Dk = 2 * (CA - CF) * Lx
    B = 6 * CF
    L = Lx - 1j * mp.pi
    h = CF * h_quark(L)
    nu0 = 2 * h + Dc * l ** 2 - 2 * Dk * l + B * l - CA * Z2()
    return nu0, nu0 + (B - 2 * Dc - 2 * Dk)


def r0_closed(process, nu, x, N=1, nf=0):
    """Eqs. (7.2) and (7.3).  Gluon splittings: the parts proportional to C_A (N = 1, nf = 0) and to
    T_F n_f (N = 0, nf = 1) separately when called that way; quark splittings: (C_F part, C_A part)."""
    if process.splitting == 'gluon':
        CA = N
        helicity = process.rho(nu) * mp.mpf(2) / 3 * (CA - 2 * TF * nf) / process.F(nu, x)
        return CA * (mp.mpf(134) / 9 - 5 * Z2() - 4 * mp.log(x) * mp.log(1 - x)) - mp.mpf(40) / 9 * TF * nf + helicity
    lx, l1 = mp.log(x), mp.log(1 - x)
    CF_part = 12 - 6 * Z2() + 2 * (lx - l1) ** 2
    CA_part = 2 + Z2() - 2 * lx ** 2 - 2 * l1 ** 2
    return CF_part, CA_part


==> anc/common/dps/logs/check_g1_b1o2_k4.log <==
dps 76: 231 s
dps 96: 356 s
  N2         agreeing digits   29.7   loss  46.3   |value| 523169.0
  N_Nf       agreeing digits   63.6   loss  12.4   |value| 92438.2
  Nf2        agreeing digits   73.4   loss   2.6   |value| 625.936
  Nf_over_N  agreeing digits   62.5   loss  13.5   |value| 2517.24


==> anc/common/dps/logs/check_g1_b1o2_k8.log <==
dps 112: 593 s
dps 132: 675 s
  N2         agreeing digits   54.5   loss  57.5   |value| 1.11742e+6
  N_Nf       agreeing digits   92.4   loss  19.6   |value| 282379.0
  Nf2        agreeing digits  104.4   loss   7.6   |value| 625.891
  Nf_over_N  agreeing digits   90.4   loss  21.6   |value| 2517.31


==> anc/common/dps/logs/scan_aa.log <==
nohup: ignoring input
python3 -m dps.backends.aa --jobs --workers 16
15:10:02 aa_g1_b1o2_d4_p86.json cached
15:10:02 aa_g1_b1o2_d5_p95.json cached
15:10:02 aa_g2_b1o2_d4_p86.json cached
15:10:02 aa_g2_b1o2_d5_p95.json cached
15:10:02 aa_g1_b1o2_d6_p104.json cached
15:10:02 aa_g2_b1o2_d6_p104.json cached
15:10:02 aa_g1_b1o2_d7_p113.json cached
15:10:02 aa_g1_b1o2_d8_p122.json cached
15:10:02 aa_g2_b1o2_d7_p113.json cached
15:10:02 aa_g2_b1o2_d8_p122.json cached
15:10:02 aa_g1_b1o2_d9_p131.json cached
15:14:09 aa_g1_b1o4_d4_p101.json 247.2
15:14:39 aa_g2_b1o4_d4_p101.json 277.7
15:14:45 aa_g1_b1o4_d5_p110.json 283.6
15:15:19 aa_g2_b1o4_d5_p110.json 317.1
15:16:48 aa_g1_b1o4_d6_p119.json 406.7
15:17:20 aa_g2_b1o4_d6_p119.json 438.7
15:17:36 aa_g1_b1o4_d7_p128.json 454.6
15:18:09 aa_g2_b1o4_d7_p128.json 487.3
15:19:21 aa_g1_b1o4_d8_p137.json 559.4
15:19:55 aa_g2_b1o4_d8_p137.json 593.3
15:20:02 aa_g1_b2o3_d4_p86.json 161.5
15:20:18 aa_g2_b1o2_d9_p131.json 616.9
15:20:50 aa_g2_b2o3_d4_p86.json 193.7
15:21:16 aa_g1_b2o3_d5_p95.json 187.5
15:23:03 aa_g2_b2o3_d5_p95.json 222.0
15:23:59 aa_g1_b2o3_d6_p104.json 244.6
15:24:00 aa_g1_b1o2_d10_p140.json 838.5
15:24:37 aa_g2_b1o2_d10_p140.json 875.4
15:24:38 aa_g1_b1o4_d9_p146.json 876.6
15:24:41 aa_g2_b2o3_d6_p104.json 279.2
15:25:12 aa_g1_b2o3_d7_p113.json 293.8
15:25:27 aa_g1_b1o2_d11_p149.json 925.4
15:25:49 aa_g2_b1o2_d11_p149.json 947.6
15:26:19 aa_g2_b2o3_d7_p113.json 328.9
15:26:42 aa_g1_b2o3_d8_p122.json 325.7
15:28:57 aa_g2_b2o3_d8_p122.json 354.1
15:29:22 aa_g2_b1o4_d9_p146.json 913.1
15:30:37 aa_g1_b2o3_d9_p131.json 397.5
15:31:10 aa_g2_b2o3_d9_p131.json 429.9
15:31:22 aa_g1_b1o4_d10_p155.json 1002.8
15:32:01 aa_g2_b1o4_d10_p155.json 1035.9
15:33:41 aa_g1_b2o3_d10_p140.json 543.9
15:34:15 aa_g2_b2o3_d10_p140.json 577.1
15:34:23 aa_g1_b1o4_d11_p164.json 1144.8
15:34:34 aa_g1_b2o3_d11_p149.json 593.4
15:35:33 aa_g2_b2o3_d11_p149.json 621.0
15:36:07 aa_g2_b1o4_d11_p164.json 1159.0
15:40:40 aa_g1_b1o2_d10_p155.json 912.8
15:41:28 aa_g2_b1o2_d10_p155.json 938.5


==> anc/common/dps/logs/scan_aa_blind.log <==
nohup: ignoring input
python3 -m dps.backends.aa --blind --workers 16
16:51:48 aa_g1_b1o10_d4_p116.json 339.8
16:52:17 aa_g2_b1o10_d4_p116.json 368.7
16:53:01 aa_g1_b1o10_d5_p125.json 413.5
16:53:35 aa_g2_b1o10_d5_p125.json 447.0
16:54:05 aa_g1_b4o5_d4_p86.json 137.2
16:55:06 aa_g2_b4o5_d4_p86.json 169.4
16:55:49 aa_g1_b4o5_d5_p95.json 167.5
16:56:36 aa_g1_b1o10_d6_p134.json 628.2
16:56:55 aa_g2_b4o5_d5_p95.json 200.5
16:57:08 aa_g2_b1o10_d6_p134.json 660.1
16:57:42 aa_g1_b4o5_d6_p104.json 217.0
16:57:47 aa_g1_b1o10_d7_p143.json 699.5
16:58:16 aa_g2_b1o10_d7_p143.json 728.6
16:59:16 aa_g2_b4o5_d6_p104.json 249.9
17:00:05 aa_g1_b4o5_d7_p113.json 255.7
17:01:26 aa_g2_b4o5_d7_p113.json 290.4
17:01:51 aa_g1_b4o5_d8_p122.json 295.8
17:02:35 aa_g2_b4o5_d8_p122.json 327.6
17:03:14 aa_g1_b1o10_d8_p152.json 1026.6
17:03:40 aa_g1_b4o5_d9_p131.json 358.2
17:03:54 aa_g2_b1o10_d8_p152.json 1066.6
17:04:18 aa_g2_b4o5_d9_p131.json 390.3
17:06:10 aa_g1_b4o5_d10_p140.json 473.1
17:07:34 aa_g2_b4o5_d10_p140.json 498.1
17:08:15 aa_g1_b1o10_d9_p161.json 1327.2
17:08:53 aa_g1_b4o5_d11_p149.json 528.4
17:08:55 aa_g2_b1o10_d9_p161.json 1366.8
17:09:55 aa_g1_b1o10_d10_p170.json 1427.6
17:10:24 aa_g2_b4o5_d11_p149.json 537.8
17:10:27 aa_g2_b1o10_d10_p170.json 1459.6
17:11:27 aa_g1_b1o10_d11_p179.json 1518.9
17:11:46 aa_g2_b1o10_d11_p179.json 1537.7


==> anc/common/dps/points_aa/aa_g1_b1o10_d10_p170.json <==
{
 "process": "aa",
 "gauge": 1,
 "beta": "1/10",
 "delta_exp": 10,
 "dps": 170,
 "regular": true,
 "xk": "0.81818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818182",
 "y": "0.81818181828181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818182",
 "costh": "0.99999999950499999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999998",
 "pT2": "0.0000000000099999999975249999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999887967942",
 "G": [
  "-11.966045663104305232105260513029079541000769590281281859995353434401143278029027306989834302040680841411012354944370382393547465680820766635964014182475434973653456229548",
  "1.570796326794896619231321691639751442098584699687552910487472296153908203143104499314017412671058533991074043256641153323546922304775291115862679704064240558725142051351"
 ],
 "A": {
  "Nf_over_N": [
   "-20.023764588008989973581610374573066357863208182783086764769576796004101524170171916421113425993941438578301056720486359418216846663872386310852690999996292304762465803245",
   "24.300493236884009916524150042847078133291577998786666465003739059899672478268046159811539455094743431405168227417300071019201636082938881295675777619160586475514812339938"
  ],
  "Nf2": [
   "-1.5250128198618738111303207946248714665643051462426569217316593439263003052463691620418005195785335050224616662880882642021924778499054876090101355354973599324845662910422",
   "-8.3905977006880026338364265220091952344873625773289488555498589714287630560853311615536896977554726385683430078538696494103689697208573952804497274315695988004966497146843"
  ],
  "N_Nf": [
   "5355.2610258194567853425550889791622692688134476079600026231306145217796790726986898242645038537040910156283999666210217791050049252453997662611919934752067723721888224313",
   "507.21739847023007927131515267826260882200028457428899979312071503203300312290328926230688192536715019739665764427863799959335932232927179513154242896686937195869789428464"
  ],
  "N2": [
   "17623.285341256500779205878257034281336225047162986038645623004175962503461426448873835382823407249206089846840437087550083482561433941637154333915933340280748177801175395",
   "-22714.954198852401810260331680063727264733981651426498071447808963735397252489920615685107090629069829729675918660847269950761161324167366612473207616955729032420231312632"
  ]
 },
 "A1": {
  "Nf": [
   "4.2311012169559504895119776205784550628918106388890314087204640973842645202507865301387674415382048053631624060784946890869950769152196393693270833779508163197983624278814",
   "-0.36406999282568698512059459365871195045822616990983331673161320361502508899834875266211676679483151081422353501428522224134803665489978897492376180394024908943969971274321"
  ],
  "N": [
   "-305.38463001121093722466849929212973411536194857714633528132438436185669970419581476274430230678081906378931511872881300547775675809689262233744209617120488403310576983326",
   "39.445057951732407891282897685344043239311475929982273265208978038974320397260274495160319111256349501388532379948720546931508926545366022900263534299255740782794633134264"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P1": "8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057",
  "Finite_2Loop_P1": "0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1"
 },
 "function_calls": 379,
 "sec": 1427.6,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g1_b1o10_d11_p179.json <==
{
 "process": "aa",
 "gauge": 1,
 "beta": "1/10",
 "delta_exp": 11,
 "dps": 179,
 "regular": true,
 "xk": "0.81818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818",
 "y": "0.81818181819181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818",
 "costh": "0.9999999999505",
 "pT2": "0.00000000000099999999997524999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999992643139997",
 "G": [
  "-13.117338209489953074099095318493737351308663840479169717099888904171873744267689150197915419710902010527297456326544453090179030521489703947778392844032520091426324930250432504303",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235469223047752911158626797040642405587251420513509692605528"
 ],
 "A": {
  "Nf_over_N": [
   "-20.02376458818763479554613552760026703701021440291128068441387352104527248992197642971896429763217988669332370177964433708165917717581747167043216125336479951107023581485667992936",
   "24.300493236943251275863536357507863657838591360289928875168186969404316783498505648431387282918624255336544391233582324933940037318146944128187086859859136186007787911057102990519"
  ],
  "Nf2": [
   "-1.5250128199131598864722602941613239633179975581428405879797664205870727318770952112419733849895019546128393887560311497923868563530764269127024043824194402345861499852100034477499",
   "-8.3905977006232947442851840808403076288022818465669303631260149157595526978676490300225738926657121084214438417219520555666375899392898721452622606248637305776179891698212691650444"
  ],
  "N_Nf": [
   "6298.6915777611525183015963159594527744407411636504408276325449656947181796503264207735971350321581443521836955816662053030190465008886532476424251185252014408867313175624322962932",
   "560.9316972150606122316497030014864943719256132739319232715638874846438302233595865702924622685547639641019962189396021932714229068584799079608054838803355214371117379727613302653"
  ],
  "N2": [
   "28194.757609601402404240028478212345169960758717963597601853429419840946877259037649926510660350984958453307528249852650646580977850785041017647542534443560645695927662477986304855",
   "-27052.391966642326510328049217609099356410503349672274465919465171886939196677854983339205715055492811231782917152523920783964309153184314169557649590228485751177011925993205043472"
  ]
 },
 "A1": {
  "Nf": [
   "4.2311012169559504895119776205784550628918106388890314087204640973842645202507865301387674415382048053631624060784946890869950769152196393693270833779508163197983624278813986816237",
   "-0.36406999285017428232795370667467722251880517445618753366547520634455360422179947768126340630601461016053423040769796528960584024133240641896325237492864745277415542615701395046234"
  ],
  "N": [
   "-331.03131849181921211293093099834556081080479314468698834669362146089470443767610058292961419006628439783490671256008712931730134778282677240289237305276842301317639809385963575476",
   "39.445057951995581200033603588040753041216739704042057416872324634628147444106268203637800587144699560036658231822039934095173964508583317574947341839753276632815799220784958766645"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P1": "8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057",
  "Finite_2Loop_P1": "0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1"
 },
 "function_calls": 379,
 "sec": 1518.9,
 "sec_one_loop": 0.2
}

==> anc/common/dps/points_aa/aa_g1_b1o10_d4_p116.json <==
{
 "process": "aa",
 "gauge": 1,
 "beta": "1/10",
 "delta_exp": 4,
 "dps": 116,
 "regular": true,
 "xk": "0.81818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818182",
 "y": "0.81828181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818182",
 "costh": "0.999505",
 "pT2": "0.0000099975249999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999995964",
 "G": [
  "-5.0584141493150079694823818748735445911439409771023722110079341512160482586161323773526509706347890336348769383665314",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566412"
 ],
 "A": {
  "Nf_over_N": [
   "-20.023566145207955059031394870289756952842832985392348417413435695646919300133971630072288213998393458200030846663535",
   "24.300427428673100341260720649000669295931885433634899309761055383069986001439241264810830135180960520274724398746233"
  ],
  "Nf2": [
   "-1.5249558506449564013137367959674871527981680376378272955682476836652163063318314397050008737681055373751134753920637",
   "-8.3906695784124421671128188859800646953162332866468383026761880523131435064665391151571867592557163059000889085406901"
  ],
  "N_Nf": [
   "1348.2270007225799958018804689639648484054962619713348202160677802658043044359212167629534259851801471451393753598214",
   "184.93934574491971410814911986688522601552289493187129228906476884324683024233447718196362676169853785442723086356921"
  ],
  "N2": [
   "-5060.441501908630230573522255124541961111931493790619305493714162216260282647370371178514158168363667215374995025178",
   "-4482.5109016008303563268428471811315249369490664087590677521759218573920353234221349239529513522534771756196516933472"
  ]
 },
 "A1": {
  "Nf": [
   "4.2311012169559504895119776205784550628918106388890314087204640973842645202507865301387674415382048053631624060784947",
   "-0.36404279202825754451944504613064636464736401507694003891107879550595824628021230452893360135776609284644979097599953"
  ],
  "N": [
   "-151.50736751271723421373233373616494887607779687009094349836219491086403419616432689989481187225248492623813583388646",
   "39.444765614544329730591281733751110424674145583074713783704005772162228210873484769885165578548248858030869928765847"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P1": "8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057",
  "Finite_2Loop_P1": "0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1"
 },
 "function_calls": 379,
 "sec": 339.8,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g1_b1o10_d5_p125.json <==
{
 "process": "aa",
 "gauge": 1,
 "beta": "1/10",
 "delta_exp": 5,
 "dps": 125,
 "regular": true,
 "xk": "0.81818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818",
 "y": "0.81819181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818",
 "costh": "0.99995050000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001",
 "pT2": "0.00000099997524999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999959703",
 "G": [
  "-6.2095953056485841739121853445867989261858286842305782430522319452772705445330743222006826288209875824253558905132793282716762",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235469"
 ],
 "A": {
  "Nf_over_N": [
   "-20.023744739295297068832193152720104367467223249067225631869487096058646140685268506729715660196787054979039107061041673996947",
   "24.300486654731126950999816142809991564799256571725875872650505529888123719833278827672700885112979520378898562276116000907199"
  ],
  "Nf2": [
   "-1.5250071216185890224790324743490387090710648864359575713060619292975525843940059605349852737418168630277406990484329258045377",
   "-8.3906048901830156616977788902329571865502988626955790285079657536830920719558699589739880457440878804473923934319604841638674"
  ],
  "N_Nf": [
   "1819.1874020883929067425856037327956475891179858898208797382992385258886537969903603954810971123097617964079290243672878506027",
   "238.64667866597609694209542373655179247381968456148174717893993618899958817210062948566030764904096732115172765688076917710609"
  ],
  "N2": [
   "-4770.669284464029097498932747922750050991878495761282075245562448389526071105193677897687195545783163841044275746802254724633",
   "-6593.4714739751094911963788171074886851479919983981951389198383913031448874310706832182235231539666788756014493260216836184026"
  ]
 },
 "A1": {
  "Nf": [
   "4.2311012169559504895119776205784550628918106388890314087204640973842645202507865301387674415382048053631624060784946890869951",
   "-0.364067272114929842182966229867746953580140283604419013402525138092023571823491829013441449745823942514890159745952350465648"
  ],
  "N": [
   "-177.15147440456895754300311682669359315597188327333026253907511726617547701275137475085243383485058568760001965517261932857559",
   "39.445028711319158049282788718176453184998679589866893455779977149716510150919711315956680304601871988259483444725613880324549"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P1": "8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057",
  "Finite_2Loop_P1": "0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1"
 },
 "function_calls": 379,
 "sec": 413.5,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g1_b1o10_d6_p134.json <==
{
 "process": "aa",
 "gauge": 1,
 "beta": "1/10",
 "delta_exp": 6,
 "dps": 134,
 "regular": true,
 "xk": "0.81818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818182",
 "y": "0.81818281818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818182",
 "costh": "0.99999504999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999998",
 "pT2": "0.000000099999752500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000037749",
 "G": [
  "-7.3608767144939952728307885440773164149711555694033172604707069750700225060354105860417075511829932161772035132140407918543167709273474",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235469223047753"
 ],
 "A": {
  "Nf_over_N": [
   "-20.023762603270142205765975174031696516693615568575290881000689252323312043628227444200439142015088084829811648889224981287652760544144",
   "24.300492578714053031374748368418203288170951070848508934658757881454806038757145972120646461756745260895057012843282807676649294823848"
  ],
  "Nf2": [
   "-1.525012250075102081110803855134613081707398928102422486095596561673220416399639109750643628501850122412827815904580615585137723447848",
   "-8.390598419590669784862514925046267904101280852963898805279254606724735098441403257317548020741960892939539721089218632509803991276406"
  ],
  "N_Nf": [
   "2368.9218873450498667347489837991589844413969658494573858122362216235530318396647540901972797472812624540804995942076002051736166178429",
   "292.36028085138399449507278688173537245340281670204122178099955056913136056063658646289552782173659564451936049693514524924235946027174"
  ],
  "N2": [
   "-3447.1644702608925010041162255824119905627500736255764509392881297526877873589212535971829095398819282659828704714052643058189203049471",
   "-9075.6586296130184314367164035722073565221294251758967683006980588358985199139961069004534443552794820257209920154481254836218574424571"
  ]
 },
 "A1": {
  "Nf": [
   "4.2311012169559504895119776205784550628918106388890314087204640973842645202507865301387674415382048053631624060784946890869950769152196",
   "-0.36406972077254329750255165708698108352926513877745640055713598251065999201966024635263656684753069321326950404249560563360477252233145"
  ],
  "N": [
   "-202.79790475652028848725595444934551827970786062547245728571313041183567035289429729368109761492541875267441247127884529790155883999548",
   "39.445055027884677783099454988332031794664887408475680958733003300828941763487605272277835734005810577673934928319119790957107206116251"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P1": "8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057",
  "Finite_2Loop_P1": "0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1"
 },
 "function_calls": 379,
 "sec": 628.2,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g1_b1o10_d7_p143.json <==
{
 "process": "aa",
 "gauge": 1,
 "beta": "1/10",
 "delta_exp": 7,
 "dps": 143,
 "regular": true,
 "xk": "0.81818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818",
 "y": "0.81818191818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818",
 "costh": "0.99999950499999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999998",
 "pT2": "0.0000000099999975249999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999994540253",
 "G": [
  "-8.5121681472395020201279860892815475226641020313311351844351568655389583086270372860915964101676271579594362332239719616261437496512032603713782",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235469223047752911158627"
 ],
 "A": {
  "Nf_over_N": [
   "-20.023764389713288784818288019691102347510744350211339874335409371192824363267472135693808681453940640145865837989903868347400010925213537874108",
   "24.300493171126116488256403852219185989236928616525831826319372773061024657450867627380199244674937273902512237787581035780719131776776941999742"
  ],
  "Nf2": [
   "-1.5250127629343454196713528694788415971340844883968783215836247603755239133544911424998834348634995434987289338337609350079353202266261720105865",
   "-8.3905977725137401977322446264301329720645994896457546278655935389684476041421004743702695173413990359506802617215322890280900584587468331842582"
  ],
  "N_Nf": [
   "2997.3989025265847523393386618733204704717950850361667375520260828226203982813629298698244033921493233377453523670276948502004008164413404912004",
   "346.07450994670807776409557898067526115995590541437678927648519149412549263902955157620246823567776992623380888595458036494184943249712377379372"
  ],
  "N2": [
   "-817.96458970773006238758823929124295442645334964738838128793060887733394725737640483073392920985866032607926195868587068211720311556280898822421",
   "-11928.912640994709916481671053939386685887454961235589304913814179755403114926855566651196992887814082653784736801758516863868447747340735263498"
  ]
 },
 "A1": {
  "Nf": [
   "4.2311012169559504895119776205784550628918106388890314087204640973842645202507865301387674415382048053631624060784946890869950769152196393693271",
   "-0.36406996564479436060587040468502220275329480178881821686530876473304339739823627472310608949442383732821783442161518121411963190880124466144783"
  ],
  "N": [
   "-228.44456742686492745262027147078828492372389387610343787381521033834149796819999399951947492370428965067687253562566661428595536636122243057742",
   "39.44505765961011240261506411184229196078356234334625311259600445823698023767502622001909966569518803537059633890582647969928720620349733078093"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P1": "8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057",
  "Finite_2Loop_P1": "0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1"
 },
 "function_calls": 379,
 "sec": 699.5,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g1_b1o10_d8_p152.json <==
{
 "process": "aa",
 "gauge": 1,
 "beta": "1/10",
 "delta_exp": 8,
 "dps": 152,
 "regular": true,
 "xk": "0.81818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818182",
 "y": "0.81818182818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818182",
 "costh": "0.99999995049999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999998",
 "pT2": "0.00000000099999997524999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999995585772",
 "G": [
  "-9.6634605823615097012125825226625479171896785431216681331712818777554334325589873547479152007781296330451750974906863139523371160411682902219287326248612",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235469223047752911158626797040642"
 ],
 "A": {
  "Nf_over_N": [
   "-20.023764568358060064333948149162308834071243937974735644479959934926332778361331236473614774509408368142695691111194999715611247560438796439347690334841",
   "24.300493230367460542047602695645176905927801386368785475063237129625831780582351845701406861656184722479217848002432686636005468317415475566251843434205"
  ],
  "Nf2": [
   "-1.5250128142204056743891977934777340236014779948769483957976302686434131223154451902428059048303585265706936509479767850412510193232396815483165845213459",
   "-8.3905977078058702880574092226180343626018513759448666222155866444889184202139652984954340042516161912365600185417126816904163612278793589583141897127182"
  ],
  "N_Nf": [
   "3704.6146600952832997475324152370156577289857731607293036082442346798745770842954360996587846869325735363559583522623418097874206598865938521181281334375",
   "399.78880173285871378315056698925071355600323945386591603645412726520172907869621907976621658455116200279724978758576171037095973795192339635011499940479"
  ],
  "N2": [
   "3388.876340143862787436161024117634818120251454920674984033151545700955904216540596169801055826574129897708084535219976239021505644794017398546787391634",
   "-15153.214394768809160166577999283093160919284365868139785928521992250138500829505039177013554235974421340693705085935701749636263213765540665738804349983"
  ]
 },
 "A1": {
  "Nf": [
   "4.2311012169559504895119776205784550628918106388890314087204640973842645202507865301387674415382048053631624060784946890869950769152196393693270833779508",
   "-0.36406999013208436434727185668217349224369457029896437444469866921217530328548465540045473408700977264042976081025670160133400461362891051971628511214178"
  ],
  "N": [
   "-254.09125332877278100425294341968504407226537638527297210125091314075832003962682158283736692419507562512046328021782780451269998755831861076233399398514",
   "39.445057922783344693305426791631379510533999062106881009589852718697634773167178314668865590113490559855624717889084756688825866540693020073606265781568"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P1": "8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057",
  "Finite_2Loop_P1": "0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1"
 },
 "function_calls": 379,
 "sec": 1026.6,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g1_b1o10_d9_p161.json <==
{
 "process": "aa",
 "gauge": 1,
 "beta": "1/10",
 "delta_exp": 9,
 "dps": 161,
 "regular": true,
 "xk": "0.81818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818",
 "y": "0.81818181918181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818",
 "costh": "0.99999999504999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999998",
 "pT2": "0.000000000099999999752499999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999865912224",
 "G": [
  "-10.814753117721032391612356975711190934077660019311431914565759998202295367745980802229670674584095737804665178824642012449698297866963738927707080061042866263174",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235469223047752911158626797040642405587251"
 ],
 "A": {
  "Nf_over_N": [
   "-20.02376458622254175850257601156736890767851575553095959837336625794540556665679451643931713983103558944960687761364526223378741067390107023894023703363147437897",
   "24.300493236291596324507367498762373223811683121923191132004232562956658859250315491071515601849349769545317447637914756165179519417004616786520746271166260877713"
  ],
  "Nf2": [
   "-1.5250128193490130590701350108160967245071000651188978431264289397808299095452642735100237097131778692331902671279686636372711573057440306391031822823138887209542",
   "-8.3905977013350815275793402418482769210110483622039101715948722489538464102326683598552726008501227068270224903094580051968032862164764279057876655347286234522293"
  ],
  "N_Nf": [
   "4490.5687180356650015734605249926794234723492457848392029890520653767915321878691896646406334944421198986639879610107282744161257626221458275896684770216613261805",
   "453.50309978809035454281258058245920314139359795570664903380780953103663172922979797181221521334755157710507815178291323572174902876834504272416904925074793330898"
  ],
  "N2": [
   "9445.3089902491785076960574887385801883501426138366543149915735718537731526212470347510631867587151819788942910359752445553503615765344740247760283523716565312188",
   "-18748.561665381119870053477841097216051246910972179820873687367725249534722585776007503429208467264329520391840673593362653212761797792948385208262829902214782025"
  ]
 },
 "A1": {
  "Nf": [
   "4.2311012169559504895119776205784550628918106388890314087204640973842645202507865301387674415382048053631624060784946890869950769152196393693270833779508163197984",
   "-0.36406999258081401369597805764446529585604791364986474380904347225209820240196528948545701795689132728615219225793472321430830424127438042739127065565384521037347"
  ],
  "N": [
   "-279.73794155383419490265631629881755872565740667708050889238795510165429295435063678160083939174176691005696750511691454333748600273965653008386922020543021059343",
   "39.445057949100674810664128574416822459207398403213428023955047971048207833116381171149896746324399215234318273439771558941115810449694158783014252198848202895155"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P1": "8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057",
  "Finite_2Loop_P1": "0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1"
 },
 "function_calls": 379,
 "sec": 1327.2,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g1_b1o2_d10_p140.json <==
{
 "process": "aa",
 "gauge": 1,
 "beta": "1/2",
 "delta_exp": 10,
 "dps": 140,
 "regular": true,
 "xk": "0.33333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "y": "0.33333333343333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "costh": "0.999999999925",
 "pT2": "0.000000000049999999998124999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999510110795",
 "G": [
  "-11.022510838483115301662083272195827827278502767707239544768738142023262620935692438815316431335291166753773920816513815230006728209590839352",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235469223047752911159"
 ],
 "A": {
  "Nf_over_N": [
   "-27.519870166324371518809029239267721066315557290259487999917517373768484341493577569315508426536078252162460466988361967369240252165500955881",
   "28.102360909034928404680606019989158569956961731497466713439348863738324697845611149502592432570863466580005104976590409055714400737387946775"
  ],
  "Nf2": [
   "0.054433920515926850373696007676563026869549369042333591668524568235748112641818446923491893844539125135022224220107739945919852675506096968691",
   "-9.7793996935821821747927888160860765757925429552663679397653967362417949176531807888273983297065085848680406327445783989219286475516922559375"
  ],
  "N_Nf": [
   "6520.4639874754884107789786341465627520314539331041344057832408792846110216907749641468791964168063310093049687533665897861011849724970396451",
   "656.27682539461024822907189395671358481477309089884138946577131582872734336506662420494782175835400641764402216302836038299798106846814082379"
  ],
  "N2": [
   "13987.266903954364045165433081632468348355572846670338364012085077224224225735780452467522598979132932800465715727239416415876787237143133769",
   "-27149.822003122000162064173617607282835121354239435097249823803150252002977203814779591173578356735725338115640532531318551486286972853121967"
  ]
 },
 "A1": {
  "Nf": [
   "5.5850536063818546461558104591635606830171900433335214595110126085472291667310382197831730228304303430793743760236129895948335015280899239675",
   "0.012995141401490156297906022761890282138453406838950439753126539558434425466788965619688811498524660433747806736812795523116512281524780235847"
  ],
  "N": [
   "-400.19013631648535113291261081611272342156484517544596778433694068492941230856713724022061119215935204647133054412617741412727042317766260793",
   "53.944704153023414387746566123447027874434263543486163864574856701145238924939529690792428429927791946300663428508892924023753155094915904867"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P1": "8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057",
  "Finite_2Loop_P1": "0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1"
 },
 "function_calls": 379,
 "sec": 838.5,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g1_b1o2_d10_p155.json <==
{
 "process": "aa",
 "gauge": 1,
 "beta": "1/2",
 "delta_exp": 10,
 "dps": 155,
 "regular": false,
 "xk": "0.33333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "y": "0.33333333343333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "costh": "0.999999999925",
 "pT2": "0.000000000049999999998124999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999649344864",
 "G": [
  "-11.022510838483115301662083272195827827278502767707239544768738142023262620935692438815316431335291166753773920816513815230006728209585940459799474675190081",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235469223047752911158626797040642406"
 ],
 "A": {
  "Nf_over_N": [
   "-27.519870166324371518809029239267721066315557290259487999917517373768484341493577569315508426536078252162460466988370451589590043408937683841057234569736708",
   "28.102360909034928404680606019989158569956961731497466713439348863738324697845611149502592432570863466580005104976574970858237936143317450908364294501705648"
  ],
  "Nf2": [
   "0.054433920515926850373696007676563026869549369042333591668524568235748112641818446923491893844539125135022224220107739945919852675750717621969077969343518882",
   "-9.7793996935821821747927888160860765757925429552663679397653967362417949176531807888273983297065085848680406327445783989219286475514636350118236168897456282"
  ],
  "N_Nf": [
   "6520.4639874754884107789786341465627520314539331041344057832408792846110216907749641468791964168063310093049687533665998947080978122996844706598639568649733",
   "656.27682539461024822907189395671358481477309089884138946577131582872734336506662420494782175835400641764402216302837118663053883911652171244249788372799801"
  ],
  "N2": [
   "13987.266903954364045165433081632468348355572846670338364012085077224224225751843431796271523389135749464579752014612150385486669312140217614163902657551457",
   "-27149.822003122000162064173617607282835121354239435097249823803150252002977215389078939084354469650919528652509186394383664468652256780299495105801390879928"
  ]
 },
 "A1": {
  "Nf": [
   "5.5850536063818546461558104591635606830171900433335214595110126085472291667310382197831730228304303430793743760236129895948335015280899239675117500588950775",
   "0.012995141401490156297906022761890282138453406838950439753126539558434425466788965619688811498524660433747806736812795523116512281618841825838605139030337538"
  ],
  "N": [
   "-400.19013631648535113291261081611272342156484517544596778433694068492941230856713724022061119215935204647133054412617741435189972019405213483237367585160532",
   "53.944704153023414387746566123447027874434263543486163864574856701145238924939529690792428429927791946300663428508892924023753155113308711363049239936024596"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P1": "8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057",
  "Finite_2Loop_P1": "0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1"
 },
 "function_calls": 379,
 "sec": 912.8,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g1_b1o2_d11_p149.json <==
{
 "process": "aa",
 "gauge": 1,
 "beta": "1/2",
 "delta_exp": 11,
 "dps": 149,
 "regular": true,
 "xk": "0.33333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "y": "0.33333333334333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "costh": "0.9999999999925",
 "pT2": "0.0000000000049999999999812500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000283232843",
 "G": [
  "-12.17380338496326314367073095266300115080561576485396245115095476561515004862305993878963527561478308478377747140384342831443901078857528328112591765",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235469223047752911158626797041"
 ],
 "A": {
  "Nf_over_N": [
   "-27.519870167487814198640853006906841627795794387890247217686474556256207117483797921339310970021011763052143641924776727522750450274074739716377638469",
   "28.102360909332624662939148312047617271005774132944281315145442261733176410021937007519247119741507837270893713512691708952623788765336410605013763224"
  ],
  "Nf2": [
   "0.054433920069122561947109608516656626771721236282662298526862866060545050335130010034631276324887617273075361493493663105512516117980262492194619774755",
   "-9.7793996929555670465664482138869442968458110620762791806814304953761095843628135582061393048371810165511192805115811244282348049319548434970288010901"
  ],
  "N_Nf": [
   "7754.3451923495705397723514202473403956483138940609523153169301923016431595336996068742949279500321685681081871844843232796074531455596110927361997812",
   "731.39757182625801160932932568526767699811919494859886469829877720791560855605502894094093259854858905764851949965244237160213126419446936094346079936"
  ],
  "N2": [
   "25893.281834281014665244087436092787659528418769771495026795095041420191892674526987391168476056974713606740891800713436803282060286065841862318791909",
   "-32790.559426193636373836454823271414001231089816631653372646330847448920988026150197917202623035221374480153428090130707344130539212646989518603087791"
  ]
 },
 "A1": {
  "Nf": [
   "5.5850536063818546461558104591635606830171900433335214595110126085472291667310382197831730228304303430793743760236129895948335015280899239675117500589",
   "0.012995141188156823004661578309464800658772019678024624228625486155685117695642304349288838003899360303681061580853137593783076154965632191266955047165"
  ],
  "N": [
   "-436.0576506934853370717567171597457301805844488423413985353636575448311011635724397474604544381233806711314990767008748353497371872357338517105626831",
   "53.944704155282003454538626651724779629016801451608880811151977400522569706293149790664610134794942381966748708712634314265161490617799553869280407213"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P1": "8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057",
  "Finite_2Loop_P1": "0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1"
 },
 "function_calls": 379,
 "sec": 925.4,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g1_b1o2_d4_p86.json <==
{
 "process": "aa",
 "gauge": 1,
 "beta": "1/2",
 "delta_exp": 4,
 "dps": 86,
 "regular": true,
 "xk": "0.33333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "y": "0.33343333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "costh": "0.999925",
 "pT2": "0.000049998124999999999999999999999999999999999999999999999999999999999999999999999999999852",
 "G": [
  "-4.1147743098337995389174571444584610984214483216981629938132823661721945357252033774847",
  "1.570796326794896619231321691639751442098584699687552910487472296153908203143104499314"
 ],
 "A": {
  "Nf_over_N": [
   "-27.518577569771227830038549244946059956840660021653590320275909208457144549226191152646",
   "28.102030120861453122388176930911069738647523860076131624054185493765802605519629754243"
  ],
  "Nf2": [
   "0.05493028443558893124315492742194653774746308068142155066687509346890113827791995532451",
   "-9.7800957752971529708549038084629868921184460017489921692741864358919775146190892492981"
  ],
  "N_Nf": [
   "1429.6423223501334910329293678899299348907119320968247233002919916569478763367258705122",
   "205.57137429865599735259657607140232346795244986141536732235642972987386509841437970421"
  ],
  "N2": [
   "-7011.3231861344645196715993190474257228930937335489011964309903046879509522304938638819",
   "-4202.8552393781528831149521676902213064919736903460889291158220610242577500768799743249"
  ]
 },
 "A1": {
  "Nf": [
   "5.5850536063818546461558104591635606830171900433335214595110126085472291667310382197832",
   "0.013232137715650222065209115701188939143985703820031766272989460926590243419330645537053"
  ],
  "N": [
   "-184.98641300110169146956198056547702135656198808085701009283002272526035925071934890881",
   "53.94219497511067857849553576747431449296178365860416882671513384005340843332191118934"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P1": "8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057",
  "Finite_2Loop_P1": "0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1"
 },
 "function_calls": 379,
 "sec": 298.8,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g1_b1o2_d5_p95.json <==
{
 "process": "aa",
 "gauge": 1,
 "beta": "1/2",
 "delta_exp": 5,
 "dps": 95,
 "regular": true,
 "xk": "0.33333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "y": "0.33334333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "costh": "0.9999925",
 "pT2": "0.0000049999812500000000000000000000000000000000000000000000000000000000000000000000000000000000000497",
 "G": [
  "-5.2660499809827667254058402922973477158006025758665527070957455275607973242660402704082471156069",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126711"
 ],
 "A": {
  "Nf_over_N": [
   "-27.519740897370710352799612040804091900104317485080398255529301208114818220737037141724405957996",
   "28.10232783185480242936687175375630773196229538840219487363576590392092209111986119823965519188"
  ],
  "Nf2": [
   "0.054483564092339256467156450686658024578788675335809236573656903877305085290932625863008623879396",
   "-9.7794693152225645203425086040867566526744491408324152520795820246610221392398338462405760374575"
  ],
  "N_Nf": [
   "2002.8184536078121026299911280631603293064626257904574208143275748315090534943307904314059157355",
   "280.67499617935296761165035086881388523324875998259387077695518606705077924214574557381753521098"
  ],
  "N2": [
   "-7614.465719113176675218992114478717406496558190008005566088349471800515882080023909304383599624",
   "-6729.8967174442422062451589404634768796032158427555312517286287607257722903714866242144115926889"
  ]
 },
 "A1": {
  "Nf": [
   "5.5850536063818546461558104591635606830171900433335214595110126085472291667310382197831730228304",
   "0.013018844463226540246168230089891026999095123081674785064947357594134389765990743831701802938272"
  ],
  "N": [
   "-220.85270072291797790084455920767875230750124470268024135187211089925005089332598704193254020253",
   "53.944453204822573886762663051411501680347182542520504333731003913899719658234652197629871158867"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P1": "8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057",
  "Finite_2Loop_P1": "0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1"
 },
 "function_calls": 379,
 "sec": 375.2,
 "sec_one_loop": 0.2
}

==> anc/common/dps/points_aa/aa_g1_b1o2_d6_p104.json <==
{
 "process": "aa",
 "gauge": 1,
 "beta": "1/2",
 "delta_exp": 6,
 "dps": 104,
 "regular": true,
 "xk": "0.33333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "y": "0.33333433333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "costh": "0.99999925",
 "pT2": "0.00000049999981250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000027088",
 "G": [
  "-6.4173408399763090898845378652990151927161797236906862920486796776883394129424760904608951195770016455916",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339911"
 ],
 "A": {
  "Nf_over_N": [
   "-27.519857240487822464544797164338877427027908704049001116354559866163663915191334895274331192110452504556",
   "28.102357601628010558249868061943880882002464850193025918823250509837493695895904039612310121177352229496"
  ],
  "Nf2": [
   "0.054438884503091212054845455926274597507903290415807823945896176652359283100032782177796933583422924160731",
   "-9.7794066552605928425479449741902646301081282240985836788317998289062146785327720948406520796304818641035"
  ],
  "N_Nf": [
   "2686.1126215064892409223840619035926192586934142051026195915407526100181356805195830855168758465225209577",
   "355.79402988810400533228960046215015960124310820129612483701930211724361769342874015914071597083007705468"
  ],
  "N2": [
   "-7083.4737218979165284737020007721055739636042688722179243599983981388287978731478582354217548323198093784",
   "-9776.032531194785633778214802876380784751227913183316624178697368640176800685892249844672686654787682354"
  ]
 },
 "A1": {
  "Nf": [
   "5.5850536063818546461558104591635606830171900433335214595110126085472291667310382197831730228304303430794",
   "0.012997511530774114944691860931531143504754328181504174507712968339963134408546034082568928284462951274359"
  ],
  "N": [
   "-256.72009243214249401468483297681880075080546047138956943981825909505405039440124764969062162687804597327",
   "53.944679060135182995615438274872570589903756220165913271977951478761977550009726083551351107177118242611"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P1": "8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057",
  "Finite_2Loop_P1": "0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1"
 },
 "function_calls": 379,
 "sec": 513.8,
 "sec_one_loop": 0.2
}

==> anc/common/dps/points_aa/aa_g1_b1o2_d7_p113.json <==
{
 "process": "aa",
 "gauge": 1,
 "beta": "1/2",
 "delta_exp": 7,
 "dps": 113,
 "regular": true,
 "xk": "0.33333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "y": "0.33333343333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "costh": "0.999999925",
 "pT2": "0.000000049999998124999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999873029",
 "G": [
  "-7.5686332177232971271972533167320199192045785592878151271385714074545681553932640074565454885355057777535926735685",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566"
 ],
 "A": {
  "Nf_over_N": [
   "-27.51986887490311302925937911835171884228776147827856376203848869725503495720432161456143053449935809288543204917",
   "28.102360578592066866462942465726347232094707017509953046751749858909416978380162295552373911347092013922229807436"
  ],
  "Nf2": [
   "0.054434416468602287110648738037046103441849027520734521937391171008108468849268710231876239621093785738637095633169",
   "-9.7794003891248180215078037731086193971116505119782429563714236652459227075604121215716869430469854522446152642186"
  ],
  "N_Nf": [
   "3479.5244136845773226537150922016492074641593155902199829997488814470015529360974547476619587484252407523270731107",
   "430.914605060044279515064000353073505455449718389301065572636344406571269791836915121111071963164847834802667357"
  ],
  "N2": [
   "-5038.1247149450954719380642600482053025476096657327071116998763573913786479677844364803580537043664519155668935599",
   "-13341.104449812434900848853267411663699264452691426487054509379132077704750843605518535914365815923888937092564134"
  ]
 },
 "A1": {
  "Nf": [
   "5.5850536063818546461558104591635606830171900433335214595110126085472291667310382197831730228304303430793743760236",
   "0.012995378201449662519228380350060810154777596877975073132123896878049107191159223212868591621062513534800035917905"
  ],
  "N": [
   "-292.58759454343534398805486611528478959059071164441946848046182482107932925212023563417661355827866101917506602665",
   "53.944701645989912896409335620202508161468980156604851236226761958281999639439476155899680946080723851432676072234"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P1": "8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057",
  "Finite_2Loop_P1": "0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1"
 },
 "function_calls": 379,
 "sec": 709.5,
 "sec_one_loop": 0.2
}

==> anc/common/dps/points_aa/aa_g1_b1o2_d8_p122.json <==
{
 "process": "aa",
 "gauge": 1,
 "beta": "1/2",
 "delta_exp": 8,
 "dps": 122,
 "regular": true,
 "xk": "0.33333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "y": "0.33333334333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "costh": "0.9999999925",
 "pT2": "0.0000000049999999812499999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999946266",
 "G": [
  "-8.7199257473453196211593652638005173553341393872937988243124983880554603038374131561865854894172767249920845800468775904283",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235"
 ],
 "A": {
  "Nf_over_N": [
   "-27.519870038345677887048837854463620312873822822751817155920176970427962850767179648008226333324192501658661881175329736147",
   "28.102360876288339849000963910838604763000641649943557945544425464718522538682687620344171170575453534322498239313186256884"
  ],
  "Nf2": [
   "0.05443396966439773851811087834144200025928468551544235546487325977373976663669539947557246176301259879012574736032629839845",
   "-9.7793997625098447303382163186543074981666327181694091137162579635879348385357791302511208024792872632382292696336971430535"
  ],
  "N_Nf": [
   "4383.0535946114100310930265112902547344866146946038103811300195251221098925927285278224876739640420826191905040435733726245",
   "506.03533438110790927370056436905507967806494091779133930983199898725980409328607044880940179096304243550290570381008744384"
  ],
  "N2": [
   "-1098.1047652621326142632571484175688984763959730741805226186862628222945513621189936897536724148075774493808451645976691794",
   "-17425.09438949112472349923799263737534421257273967545199351520563376067764437950436612173918247323041307354923373061504608"
  ]
 },
 "A1": {
  "Nf": [
   "5.5850536063818546461558104591635606830171900433335214595110126085472291667310382197831730228304303430793743760236129895948",
   "0.012995164868156418066802900668673217672694321225259901860763371427569561214996250246903006236211867095774846992713419655336"
  ],
  "N": [
   "-328.4551076949683045753698891532974950830895493021259101206755404280741409932530108929791867730787620966960045696068975964",
   "53.944703904578620631193227919924914092510114911032390374131284704478703257201153952385678446025610901888175491715645751854"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P1": "8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057",
  "Finite_2Loop_P1": "0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1"
 },
 "function_calls": 379,
 "sec": 862.6,
 "sec_one_loop": 0.2
}

==> anc/common/dps/points_aa/aa_g1_b1o2_d9_p131.json <==
{
 "process": "aa",
 "gauge": 1,
 "beta": "1/2",
 "delta_exp": 9,
 "dps": 131,
 "regular": true,
 "xk": "0.33333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "y": "0.33333333433333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "costh": "0.99999999925",
 "pT2": "0.00000000049999999981250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000025252951",
 "G": [
  "-9.8712182921548424596878922323624259969179237000293368139849719497916946647289437437464423799291941897235145838397152551869398444839",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235469223048"
 ],
 "A": {
  "Nf_over_N": [
   "-27.519870154689944730848813464132184851298792430435622545589892778039824024499278666210289662469375997501028012274806697113213837675",
   "28.10236090605796582076869667400601183926129520371752696811662292481009884257022975393056660799429040721715745600310656580140414608"
  ],
  "Nf2": [
   "0.05443392498396972708298248638926808750081306830469634606106167265271709339842722537212904043615789539984551973119721274242980453595",
   "-9.7793996998483334430980680698504198586590007981353656631436055381165211466420572277675126898242924745488554910602012435659398031336"
  ],
  "N_Nf": [
   "5396.7001212898064616354817499638633815128995259955761700733392862610351664140335667891009603281405700746651522749953857658281476756",
   "581.15607911711191950299128874621366212464382984806778579238403594505188599097684470023991788531176511736127449762420508998914420463"
  ],
  "N2": [
   "5116.9152923622589880866949099108916099796186144140159796111899925841043631523217845283877177377769124605603360769405742568291751858",
   "-22028.000315934183622724716399540445506672815081252582463611016016870627582485250265568562035038896368244917836573997443189239019317"
  ]
 },
 "A1": {
  "Nf": [
   "5.5850536063818546461558104591635606830171900433335214595110126085472291667310382197831730228304303430793743760236129895948335015281",
   "0.012995143534823485622350475187371745618991721642725014880603612883058816226399789582661337542036009847439400047954924615988913598555"
  ],
  "N": [
   "-364.3226219505256089984785147424250855073991160658571102292454273923944807916610655627217561486995459562984515771911798205260491496",
   "53.944704130437523752173468720973115755787970520177261121176438645384055094510330532330764762916590335989395572603761540554216444094"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P1": "8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057",
  "Finite_2Loop_P1": "0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1"
 },
 "function_calls": 379,
 "sec": 1128.2,
 "sec_one_loop": 0.2
}

==> anc/common/dps/points_aa/aa_g1_b1o4_d10_p155.json <==
{
 "process": "aa",
 "gauge": 1,
 "beta": "1/4",
 "delta_exp": 10,
 "dps": 155,
 "regular": true,
 "xk": "0.6",
 "y": "0.6000000001",
 "costh": "0.9999999998125",
 "pT2": "0.000000000024999999997656250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000059410921",
 "G": [
  "-11.48065620444831783425569258120496190304262528642144229622663467598085260734726024666016313067445718767318034285743150933510767934856526469384305774566398",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235469223047752911158626797040642406"
 ],
 "A": {
  "Nf_over_N": [
   "-21.345931246316574729536145303484059541168352250269337330807896510496410968335825876528536565114255696943207342235054276702288982653526589021367089780271553",
   "25.003767102997698603661764843518273887003584097266110122097258071043931167737629967761231044975665124489793729056277170303761047331805222919786844255272074"
  ],
  "Nf2": [
   "-1.2858061395677212199949489430907346604634585581576714301781603984952010153920012710305786875601193650505981381058066025503051438480584733152688424303265444",
   "-8.676355644876019275608349863374087216456756349150604568934660054369055964826758301894717772234674350642750125850504092784614877708303036403362263803781888"
  ],
  "N_Nf": [
   "5339.8249050946525284321952271798261359986447940935706455743714383722829641280377645834420258396116343511756041030952785559857099406351566706880745826228904",
   "520.75591959911107246157480943874621286110665389948983356184739035754839959542792918536557419466788061815867274757761244661058180901896611501750339040905756"
  ],
  "N2": [
   "14732.192353139061246866030568255369680819580535620780397916366407137278199065712268003220313064510249718196860633665615829829692503086795574305827338163185",
   "-22490.587079579600021243636840536402897381174343229182316729637331914891312568871804270706987431381782486681112050569473330052037380147421633925302210473729"
  ]
 },
 "A1": {
  "Nf": [
   "4.468042885105483716924648367330848546413752034666817167608810086837783333384830575826538418264344274463499500818890391675866801222471939174009400047116062",
   "-0.3069636044172395275858341250513011321737889413497073636376882558146453611671372711327894882077948871550405664723392331057937166203097280176078860826183774"
  ],
  "N": [
   "-315.84792071029047878506254750571207428701686555393366955092083396971281071930222041732048263750897810890931781005956057817849143157141915824646996054759402",
   "41.970231331061606277465352057044916474664177544293791737309144035376662236208162285266285970500948947161643497405856001063074628068112412900954297950144196"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P1": "8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057",
  "Finite_2Loop_P1": "0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1"
 },
 "function_calls": 379,
 "sec": 1002.8,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g1_b1o4_d11_p164.json <==
{
 "process": "aa",
 "gauge": 1,
 "beta": "1/4",
 "delta_exp": 11,
 "dps": 164,
 "regular": true,
 "xk": "0.6",
 "y": "0.60000000001",
 "costh": "0.99999999998125",
 "pT2": "0.0000000000024999999999765624999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999433339524",
 "G": [
  "-12.631948750903153176262513015578256815070705438248969692134184638230965288533090920801365647765832985980150653955178635511876571026095820655838404993635595412782403",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235469223047752911158626797040642405587251421"
 ],
 "A": {
  "Nf_over_N": [
   "-21.345931246786702426816307412417596797590920070647045680136401351046665514365011566414089410917108339284498342668246494414128964740598538727924329958413526834934579",
   "25.003767103145359461013224940815847120346407169066502756127857776445185933060160303804552573772777437394465212965640616103503736736389955609548829031971315302937813"
  ],
  "Nf2": [
   "-1.2858061397106985922951918746706929023181838789469194514363541690563385797752005762679643725540928454714687101847935661955031621760824863869573472959939162240734522",
   "-8.6763556446915395611302330051903162753126858907802769160701402065524435529145975531944604569919633386166843675970946881586996394082254648282478345634924214580615295"
  ],
  "N_Nf": [
   "6315.5427903496186348923179426259829782775225089263183998825922350359020203555775771942025832285126042150031293193513894788907444287952572653999545999170071958703331",
   "578.29588630468815063051652197208480474306044474964291035534860061747936128241956146466322087431406269831720845999484920199496255373556083667509515704600514239346445"
  ],
  "N2": [
   "24924.622961521997610382514517304731591352667164028676781434875649938053908285459927547241429281186006419652774915252205406217544705413667349972972218303912814672668",
   "-26969.372355686380410079151868280708075975989047129145092338591193571455144396415721391149763297079820641019666119865355301522932701196796197133082663453958504163554"
  ]
 },
 "A1": {
  "Nf": [
   "4.4680428851054837169246483673308485464137520346668171676088100868377833333848305758265384182643442744634995008188903916758668012224719391740094000471160620337070707",
   "-0.30696360448550619424145581394123516855883466227148356745008381109437909974234368258636111886215068065002426163093689583263603923035308773534155448643880980908843637"
  ],
  "N": [
   "-343.32123109200153303294495829456298120663733060906396557682540011144354876462276306098817541819935564743324437760141470209986387187607405390702916776465705080427809",
   "41.970231331793979527544423104155812003736318439308954774168187152958354265000612653954296042886618373225524664065478892596284038607681772068023613439288001678163023"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P1": "8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057",
  "Finite_2Loop_P1": "0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1"
 },
 "function_calls": 379,
 "sec": 1144.8,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g1_b1o4_d4_p101.json <==
{
 "process": "aa",
 "gauge": 1,
 "beta": "1/4",
 "delta_exp": 4,
 "dps": 101,
 "regular": true,
 "xk": "0.6",
 "y": "0.6001",
 "costh": "0.9998125",
 "pT2": "0.00002499765625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011",
 "G": [
  "-4.5729478026167087459577601581564274121889197256224265108325652424186547067011832265383621035401854173",
  "1.570796326794896619231321691639751442098584699687552910487472296153908203143104499314017412671058534"
 ],
 "A": {
  "Nf_over_N": [
   "-21.345408945594531711691859458312523168992858908031452556577643428058006710555167722542811613544283087",
   "25.003603045297725677465599632431901790332984481692308885018414235163320127451363709408990742196625885"
  ],
  "Nf2": [
   "-1.2856472993435776017906198502523789604544967060867081601245492437453759539147755628935554973554343734",
   "-8.6765605874038295625688005399834616669038657320044146191971956855577544520744559985212163474123582357"
  ],
  "N_Nf": [
   "1256.8035628488808057379590171199393160136839574348695439293488918356859189828243649515130923425964471",
   "175.52398239849901554723831848725163531285123312855026003465350306661780534453099017967892329104572977"
  ],
  "N2": [
   "-5354.540477647297710847697233432932621791747930905254901579763753472722546711811818479268332042045699",
   "-3964.9335333647591850491187481967783729767605816165571640150301538104737807447552356548423659565309015"
  ]
 },
 "A1": {
  "Nf": [
   "4.4680428851054837169246483673308485464137520346668171676088100868377833333848305758265384182643442745",
   "-0.30688776379673668322126900002257030527152789957404690446321629368666335220179181421928675152249675477"
  ],
  "N": [
   "-151.00947529816856136257536670364468202963648062324401833074931006549067462016457775245264587986309546",
   "41.969417696041258929279813981322732350756860292974199107662895130450541650726473486853859795088225357"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P1": "8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057",
  "Finite_2Loop_P1": "0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1"
 },
 "function_calls": 379,
 "sec": 247.2,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g1_b1o4_d5_p110.json <==
{
 "process": "aa",
 "gauge": 1,
 "beta": "1/4",
 "delta_exp": 5,
 "dps": 110,
 "regular": true,
 "xk": "0.6",
 "y": "0.60001",
 "costh": "0.99998125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001",
 "pT2": "0.0000024999765625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000688",
 "G": [
  "-5.7241981594383014177885838438562963015743153748795035236830063584849360031286251473019066835674905882952100248",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740433"
 ],
 "A": {
  "Nf_over_N": [
   "-21.345879011056787464391778364807383510674139683208192140901722432241100251267226266081339508746522880033660264",
   "25.003750696497377471080428255251670076643312717046159543315571519817747591133517036804565120413760062940198442"
  ],
  "Nf2": [
   "-1.2857902535855422731924238655184813673565065589267309218904057485404402304439516875213909191601858510091131537",
   "-8.6763761420697832596961540203287269133789466254154507822418814807055382883375050543392212584243913217950606452"
  ],
  "N_Nf": [
   "1726.4301914996166146660228026820991916842151616022503482454765497333091301320166727381761642922006183925355476",
   "233.05687240044589770763578826010325593524956953513987867055596260752103559032023618445791131672687549127196668"
  ],
  "N2": [
   "-5439.207564717021172517158039405037230013847510661387806778631921851079315875304999902924263623094477258342356",
   "-6058.7579041158113364411060937929744141003118063635540541098634276482146220470106609924239727592258136668988483"
  ]
 },
 "A1": {
  "Nf": [
   "4.4680428851054837169246483673308485464137520346668171676088100868377833333848305758265384182643442744634995008",
   "-0.30695601941947058016036733365966996394732467497420745384831638804808011751314879888808852206416351732485245516"
  ],
  "N": [
   "-178.48151048079664914717783800637271803536920574604740151508146395960842914495703883703558033486211569054407553",
   "41.970149958192074862161348229165050284072289681353369907304355294903919422541173516015567539148713274483459546"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P1": "8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057",
  "Finite_2Loop_P1": "0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1"
 },
 "function_calls": 379,
 "sec": 283.6,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g1_b1o4_d6_p119.json <==
{
 "process": "aa",
 "gauge": 1,
 "beta": "1/4",
 "delta_exp": 6,
 "dps": 119,
 "regular": true,
 "xk": "0.6",
 "y": "0.600001",
 "costh": "0.999998125",
 "pT2": "0.00000024999976562499999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999975613",
 "G": [
  "-6.8754864871635711929173416043331931145716426446930854849880000039855830771655998585195593346313107029151434313623704388",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533"
 ],
 "A": {
  "Nf_over_N": [
   "-21.345926023204143926943367622979743560153712418824680880537120669837944773037132095719491263802801797515877161808799345",
   "25.003765462486548712023007366338644485759538800874206059405831946983721422434152960780607826654198212985997150395978711"
  ],
  "Nf2": [
   "-1.2858045510914513260247120226049497104605002060872239715129019154410142262848258666850690356908523751416400652988664875",
   "-8.6763576944421743168465151411772427759926045481637993436616286431240161383569918973028356560496209897738812105250513787"
  ],
  "N_Nf": [
   "2280.4154040393384032624937441353407119136631945010654558725401598030738344513863167733494729441304615080542552691625493",
   "290.59613137851801733362390927377436091838973919784633897872011224423562457411014644552171357877396855836396504771780825"
  ],
  "N2": [
   "-4539.2967908208552726938450880106485784279322443331143631767499726181055220605495460349218550968343354590467938813748495",
   "-8550.1680175193434969138534777787407053202667192404330481557804805134348794242925506789372402522834996118657627641881394"
  ]
 },
 "A1": {
  "Nf": [
   "4.4680428851054837169246483673308485464137520346668171676088100868377833333848305758265384182643442744634995008188903917",
   "-0.30696284597568851418280627429080374654861099056352274119326654731665937846859214647935288839418146584298739025949343979"
  ],
  "N": [
   "-205.95469334559543007483116798697217724807402487307742404987352109560820033136696018698208379406427376021960639359958671",
   "41.97022319440601971712762876877116226097357738296924233034674350215396046623601430200154807189442111958378383542063231"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P1": "8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057",
  "Finite_2Loop_P1": "0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1"
 },
 "function_calls": 379,
 "sec": 406.7,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g1_b1o4_d7_p128.json <==
{
 "process": "aa",
 "gauge": 1,
 "beta": "1/4",
 "delta_exp": 7,
 "dps": 128,
 "regular": true,
 "xk": "0.6",
 "y": "0.6000001",
 "costh": "0.9999998125",
 "pT2": "0.000000024999997656249999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999871073",
 "G": [
  "-8.0267786117853765054922704626644967157172106693746755427737378692058000226711834605084699902178638248476789694108564245456034566",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235469223"
 ],
 "A": {
  "Nf_over_N": [
   "-21.345930724474893546151584949341808569131872891468357565723641197353018508456986601811173799140818638704564989559511201370233106",
   "25.003766939094156686704264304618964950130426084837928417693529566399008594865261266352567388047230313907544110601631872493809223"
  ],
  "Nf2": [
   "-1.2858059808628613072320683693152961367769178022189445402085276139532664259209590546635894216871421984135333311049385351514667641",
   "-8.6763558496484676525551827991238486238118687642599476244998731580210670103544456701967488834972749474255488148264374180975242868"
  ],
  "N_Nf": [
   "2918.7483567687156610862559038134594144942683907846288240854605418527115758530594947132397014295188165414774646211636947449498141",
   "348.13602731707908084368256061129257197769748780204225516097965212826196672824489392088651319343314346084793630699346616295729386"
  ],
  "N2": [
   "-2363.517734017595845256326126026667059797211845631609367913010977097552926455511747640236211016515890689230100492881108705245047",
   "-11439.063523420320946029459158501885255904164036058031308606019879949289691767227204627079683622640467926375930594200357870707563"
  ]
 },
 "A1": {
  "Nf": [
   "4.4680428851054837169246483673308485464137520346668171676088100868377833333848305758265384182643442744634995008188903916758668012",
   "-0.30696352864125068411684126483517256968707894263001714185020716541730013446613263949322469735854368750652533798547023350424670465"
  ],
  "N": [
   "-233.42799097678139884991806048279150994026371042565101017267222254834687105033893019257801931653725669962058139768747134682574359",
   "41.970230518127410796861218514011194091709049009399152264379190433501172763659674924331225766713317454438568098258653254870252631"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P1": "8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057",
  "Finite_2Loop_P1": "0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1"
 },
 "function_calls": 379,
 "sec": 454.6,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g1_b1o4_d8_p137.json <==
{
 "process": "aa",
 "gauge": 1,
 "beta": "1/4",
 "delta_exp": 8,
 "dps": 137,
 "regular": true,
 "xk": "0.6",
 "y": "0.60000001",
 "costh": "0.99999998125",
 "pT2": "0.0000000024999999765624999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999995155333",
 "G": [
  "-9.1780711160948971722081602482245628944352042451327367705234227311715283836528495095337572189068161394097061276379254103928693594788852391",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235469223047752911"
 ],
 "A": {
  "Nf_over_N": [
   "-21.345931194602528650476710383975113169545025868594625200931286488040565970812781113402223656739829144384390420751970497910450539631171053",
   "25.003767086755004391468104489203784366099331425237033972648218570788549459505009685290176953648123593248403455892633501900858504867017125"
  ],
  "Nf2": [
   "-1.2858061238402104980623724429517750413328396895340408339536273197792674160993263075548125884836933783765682280850373829190558703386512021",
   "-8.676355665168787524698564219982725513023164964472923159915797862322890867029511587123963493712967504300948725812562357710345917693983452"
  ],
  "N_Nf": [
   "3641.4276774451835751492527057604314291449396272576615999203443424854678717379849756637561705047560638850015987195769021430123410951296953",
   "405.67598695231788029382519584668453299412546916713533894942069640786253008893719503216911996007002969394273981951396343192766216864088642"
  ],
  "N2": [
   "1379.4432706985604631958141269875643401917819082118234529589801708727601540318666680097461138836146549979297360621381346079618924954046078",
   "-14725.432577499681710179332284554263503671435798331861864786678185448392212112935601853537387043180620148371463958379207369246409877767633"
  ]
 },
 "A1": {
  "Nf": [
   "4.4680428851054837169246483673308485464137520346668171676088100868377833333848305758265384182643442744634995008188903916758668012224719392",
   "-0.30696359690790630580677530108089350962422212827455757252966041104118797981863921827155549708574453496467165815436140361778826944596532014"
  ],
  "N": [
   "-260.90130008458779118622599864036738526120604802106139088843054408063669553974532511758523003765641150769331954526457404157605964995053385",
   "41.970231250500549878739544509321959581523697380917912577286337635622860335420013300682638912870687306831943958664916598348098298791170997"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P1": "8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057",
  "Finite_2Loop_P1": "0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1"
 },
 "function_calls": 379,
 "sec": 559.4,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g1_b1o4_d9_p146.json <==
{
 "process": "aa",
 "gauge": 1,
 "beta": "1/4",
 "delta_exp": 9,
 "dps": 146,
 "regular": true,
 "xk": "0.6",
 "y": "0.600000001",
 "costh": "0.99999999812499999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999",
 "pT2": "0.0000000002499999997656250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000762992",
 "G": [
  "-10.329363658373169992464226150874971571799561910763153926690964103751480800796827105463680930172469907995963633783359122741013628996705153529553951",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235469223047752911158626797"
 ],
 "A": {
  "Nf_over_N": [
   "-21.345931241615297762335951239098389919063792549215105082637910504825741668834744674400728182874372874673749568737199808604950016847031069783219407",
   "25.00376710152109003101623548440064068220999538014394899082919269765590172370132553007566796213929600029143418854219509889807084488878088316812333"
  ],
  "Nf2": [
   "-1.2858061381379474990744488878678411580261676156396153293580689767124861807832687214698761616138454218936684022464149896041185830085326091733134198",
   "-8.6763556467208164172949000328596536024140349109494431334262724163098992126744564917023124917017536487521637430131304322208154668500829335219613065"
  ],
  "N_Nf": [
   "4448.4532000477856877297610297756597053583074014687999208241252446658968341956686259378148454240790013921467710090310633520631759399021079214719396",
   "463.21595295723074183085269670648544496181277410957819714557353711587954832755009230791839106311639108597160155884884899310783031539918432363786655"
  ],
  "N2": [
   "6980.906241288876815011611523308780690230292384534325764830316353235506381545493304227866919065458081643602589905671986073823254674529557167952992",
   "-18409.273814426965067249237913155416753186528067461431453186762387043605989994318539958446778162115300975509444982848472394976773980439785463984374"
  ]
 },
 "A1": {
  "Nf": [
   "4.4680428851054837169246483673308485464137520346668171676088100868377833333848305758265384182643442744634995008188903916758668012224719391740094001",
   "-0.30696360373457286202366523511726474838324638861821501526226037066442910428607444081190155476656787640301584271748412363350202045414112302501675518"
  ],
  "N": [
   "-288.37461034005604293001180534045651913458217793404803347495301530644717728826784091069945608828557927705429189209377091139027507864797718527900824",
   "41.970231323737873786674389474198857041033504519798914627073159081913430992472473755928226230352833947161021963455338070901474818220772779240838483"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P1": "8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057",
  "Finite_2Loop_P1": "0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1"
 },
 "function_calls": 379,
 "sec": 876.6,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g1_b2o3_d10_p140.json <==
{
 "process": "aa",
 "gauge": 1,
 "beta": "2/3",
 "delta_exp": 10,
 "dps": 140,
 "regular": true,
 "xk": "0.2",
 "y": "0.2000000001",
 "costh": "0.99999999995833333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "pT2": "0.000000000066666666665277777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777366630428",
 "G": [
  "-10.72861750602372246423364131299749977148331883621338629264606718162426592801470254485437954407496825988394677361883705428641153857379720881",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235469223047752911159"
 ],
 "A": {
  "Nf_over_N": [
   "-38.16685207010681887546092220984185708337104960966658538609115321133087808124914318419031696538632467403878168236779053295953107584625966715",
   "32.763153396728785019670325132522324976262439308617872765153989824541082802586174373543940508277495684637436533982905000859649537491284881599"
  ],
  "Nf2": [
   "3.0904662186743977262113035046792427874765120200837601248005341787589808450368852369347955202594834980055651975019869882207200069718480918099",
   "-10.837723045155743031123689951457378429781821375990705926059850180010657006243526164761847561016187130697745903882151737172483311996241035837"
  ],
  "N_Nf": [
   "8745.8108769027126919425619038338031672422235095380141409101845940769626435471174290595285343352000473448588388304140652774871766845295137158",
   "893.53812837091724641308755396423155488723244882313023067540612124909640891183644199178993939661886308058362617993075855564364538080931106252"
  ],
  "N2": [
   "14247.703771707762734511390578797423833093006975792837774135328997836033275530809660144955207492107827666597335755703733804853631077147203988",
   "-35896.28160704352088940363471779085145839674130003551535834844241588481918315649363163094584152843251586941301426811655840693476750344050968"
  ]
 },
 "A1": {
  "Nf": [
   "7.5398223686155037723103441198708069220732065585002539703398670215387593750869015967072835808210809631571554076318775359530252270629213973561",
   "0.73779446302882310470782892053451737419016202424148005474431690747877170811895938900372057621735635707828310126556411320971992354350027837398"
  ],
  "N": [
   "-551.02522475165763721555691136584112015497367294167491610207718613042503515977599696887590021335792096231166614144110339215081112764863762737",
   "75.267210769056921960589223461906538475633316325172127304935735680080226708076061433573510961487253807908808833083850421670534519534764158597"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P1": "8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057",
  "Finite_2Loop_P1": "0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1"
 },
 "function_calls": 379,
 "sec": 543.9,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g1_b2o3_d11_p149.json <==
{
 "process": "aa",
 "gauge": 1,
 "beta": "2/3",
 "delta_exp": 11,
 "dps": 149,
 "regular": true,
 "xk": "0.2",
 "y": "0.20000000001",
 "costh": "0.99999999999583333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "pT2": "0.0000000000066666666666527777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777276774585",
 "G": [
  "-11.87991005251137030624252961846468036975001539031594687966263760137568895437009000831946765954832697726358700268092203563942720593242641990477762704",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235469223047752911158626797041"
 ],
 "A": {
  "Nf_over_N": [
   "-38.166852072182757232356014730858813656511208957183540299926602366321862745237497021967899728722148576191189611754769524175504361941477027872420931987",
   "32.763153397172157935303224906689451098057821957016510428897794908831914113385547770074876727492448660770336523557417895435439372745948241431669419247"
  ],
  "Nf2": [
   "3.0904662175886633054421862623436630481088792983726038681390845100170237826194045911604884986321668355178829707388556324986919121864501858120208426514",
   "-10.837723043480838325537499038524134441055614791286394466330389834053987070776191400368260363945787028261868716000615386030932846829885913173645161639"
  ],
  "N_Nf": [
   "10437.270315404343152531666832193785683587767844420672997953130243293308241902674063925916376516545743333962407113319444041971555327312748558923457988",
   "998.41258219493516413488425124809489405825757966394189947795746478512474881465661319642627366961352686816102461001786655006182045375149436313458755752"
  ],
  "N2": [
   "29559.831754591107082778862733504981944156702169142208573468618251165102898108853029886671673993249510031900248168409474708278591715236700875045268842",
   "-43586.262043877678279666645567523957363326776036721567463139036073474743991611785451740048253358921881835810123241379618382404758616493231586411957495"
  ]
 },
 "A1": {
  "Nf": [
   "7.5398223686155037723103441198708069220732065585002539703398670215387593750869015967072835808210809631571554076318775359530252270629213973561408625795",
   "0.73779446251042310485656652048457057100891019722918013051543422436523240973940761218994748169388610570202757224179165724472239733455726499775174673372"
  ],
  "N": [
   "-601.09908796033212738902294799002452879991567867996269688300036992020387488859935797912695863296721879089069970221359186050426944334279350756234298126",
   "75.267210774406001778805301868929427526627586342713101765582928458042998379598757566364652817738111860031542137643917797489057384451766164136715561273"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P1": "8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057",
  "Finite_2Loop_P1": "0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1"
 },
 "function_calls": 379,
 "sec": 593.4,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g1_b2o3_d4_p86.json <==
{
 "process": "aa",
 "gauge": 1,
 "beta": "2/3",
 "delta_exp": 4,
 "dps": 86,
 "regular": true,
 "xk": "0.2",
 "y": "0.2001",
 "costh": "0.99995833333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "pT2": "0.000066665277777777777777777777777777777777777777777777777777777777777777777777777777777747",
 "G": [
  "-3.8208726438063438636884458546235202703157825499522930107494894043170389232104578927984",
  "1.570796326794896619231321691639751442098584699687552910487472296153908203143104499314"
 ],
 "A": {
  "Nf_over_N": [
   "-38.164545681220201803564371079317586215430154456782244793137987013485752515450855959607",
   "32.762660737460841832087875942141586927646094980120835585308944904052932776160307685564"
  ],
  "Nf2": [
   "3.0916722744897582433454144693872796648084009721687311564721756770414632879858946893919",
   "-10.839583390941115889281957653971611717504980310005788194086602395211190505070005291975"
  ],
  "N_Nf": [
   "1825.4208130505843106941824817815212803614188902596334147418953001327393747307629555306",
   "264.33775174140825493956337431290981978846967524848568743377106908116050185592666093112"
  ],
  "N2": [
   "-10056.662945562834199187336553522423924808441945445943688351385516076743596721518371288",
   "-4970.2278224251992370124917315327383878171279603391541701877902845194461899633088618542"
  ]
 },
 "A1": {
  "Nf": [
   "7.5398223686155037723103441198708069220732065585002539703398670215387593750869015967073",
   "0.73837031226280116230694449117175744002319559900188210359917964331255701858247440944575"
  ],
  "N": [
   "-250.58394825884293842554938126646433633749013039814804093229858172114726375374655937486",
   "75.261268595412917360103762160878023782977429791075553787386043758874020966664445205807"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P1": "8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057",
  "Finite_2Loop_P1": "0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1"
 },
 "function_calls": 379,
 "sec": 161.5,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g1_b2o3_d5_p95.json <==
{
 "process": "aa",
 "gauge": 1,
 "beta": "2/3",
 "delta_exp": 5,
 "dps": 95,
 "regular": true,
 "xk": "0.2",
 "y": "0.20001",
 "costh": "0.99999583333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "pT2": "0.0000066666527777777777777777777777777777777777777777777777777777777777777777777777777777777777777292",
 "G": [
  "-4.9721558151959433251400418636036392669297679045884896194699268319874674810408981405831596586276",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126711"
 ],
 "A": {
  "Nf_over_N": [
   "-38.166621414665931337963337766238716628514598746059813836152198291055021869523651734800968881121",
   "32.763104133332393769890828106323052619096903406050323121017510685792688217169344358019497272192"
  ],
  "Nf2": [
   "3.0905868514794095028985164141547097974672855194334958296843645572974987694358516966299401991012",
   "-10.837909137239552931591568439452506335499069198937104886841385985899998993019722466622690921946"
  ],
  "N_Nf": [
   "2594.4990671086091983483152877095096902895142496611251353484953380728494850049575634634691445737",
   "369.17049481536785921222356293506991687179805377664008356607617287447871869461400327132631545148"
  ],
  "N2": [
   "-11395.126033347805300453112234031684794159815275426518063969824121035133264240966964237410795204",
   "-8313.1342634867043103542904713179853201234845012642003957206931035543558309045200487986258185079"
  ]
 },
 "A1": {
  "Nf": [
   "7.5398223686155037723103441198708069220732065585002539703398670215387593750869015967072835808211",
   "0.73785206095047309978313911735197448412120410571545787138550016095490541001379548128697288909055"
  ],
  "N": [
   "-300.65609898160313294507545758882281564332238063925340489902664823018360594048012064435861192138",
   "75.266616445225763939014455698460460389691919405285183233945685984210581584951676783153520866542"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P1": "8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057",
  "Finite_2Loop_P1": "0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1"
 },
 "function_calls": 379,
 "sec": 187.5,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g1_b2o3_d6_p104.json <==
{
 "process": "aa",
 "gauge": 1,
 "beta": "2/3",
 "delta_exp": 6,
 "dps": 104,
 "regular": true,
 "xk": "0.2",
 "y": "0.200001",
 "costh": "0.99999958333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "pT2": "0.00000066666652777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777793907",
 "G": [
  "-6.1234474241918919468935013822593067567345410195538932363211880399709371135413381907066954446168204197735",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339911"
 ],
 "A": {
  "Nf_over_N": [
   "-38.166829006452371350123940873310546782968055659928795626146515249566863747625475487341201180108943526091",
   "32.763148470853375353866298443625529487311017424968507781259718421952523826497494545308115615196910879204"
  ],
  "Nf2": [
   "3.090478281152349845047825505478475960740885232519013049812348819394668853747063461236359684288475574068",
   "-10.837741653281246055082247654586877080289378993718692794603212100369142840485862709768491540196220515004"
  ],
  "N_Nf": [
   "3517.2974356124032414238268610872105766761263843798912566927907078937984699796691508380611198503864203158",
   "474.04077645513160118010756110145084869929930781753602283138517802448312071053929871277063500414101747934"
  ],
  "N2": [
   "-11285.71876000715726632105555526872123186347088053581263546767626498566612147022475559961673554857712188",
   "-12380.835855661995508098058287907412150910452006463717238576941343197105935731980257856363653478583020273"
  ]
 },
 "A1": {
  "Nf": [
   "7.5398223686155037723103441198708069220732065585002539703398670215387593750869015967072835808210809631571",
   "0.73780022243779915485468142075451737242229207078115332776909597542749449627132185237079819043384932899123"
  ],
  "N": [
   "-350.72979093665137732013577867223330671804409122118678858574474921251756085129272043114824132355905235096",
   "75.267151340904406956075310732923366287188904015604200702531001400929450065014664625885468308404573683643"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P1": "8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057",
  "Finite_2Loop_P1": "0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1"
 },
 "function_calls": 379,
 "sec": 244.6,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g1_b2o3_d7_p113.json <==
{
 "process": "aa",
 "gauge": 1,
 "beta": "2/3",
 "delta_exp": 7,
 "dps": 113,
 "regular": true,
 "xk": "0.2",
 "y": "0.2000001",
 "costh": "0.99999995833333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "pT2": "0.000000066666665277777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777766213",
 "G": [
  "-7.2747398769389040467134915755118705622835443778021215243729993999012853137055453979536448605981816858263105065136",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566"
 ],
 "A": {
  "Nf_over_N": [
   "-38.166849765815449492950213311276175408969357335777377068523792740783230337844053337209752259024367110126137079401",
   "32.763152904584825520386025914678253625557968477595791795872599412315897006073380531802983793715822443819474393062"
  ],
  "Nf2": [
   "3.0904674238392904642126178509380622505210075994016257953077142232053817264232468056859360812762636657729564352669",
   "-10.837724904299309120327766892174432145507359210728126226969989534164347079871460648767649326785552274432967933306"
  ],
  "N_Nf": [
   "4593.8272015221848844870974511458274362950351081794828103468210159635749994159472993613480890992297953061050576969",
   "578.91481308680325497561808492901775730095373935508889378427018182648012760137331256916671337800418713908880218154"
  ],
  "N2": [
   "-9197.6838473685871811372090322999852758125413498811755799658651153314777780895364486940330316597654156285874191965",
   "-17173.023253891005616872710214002133742515580454724419633753569008428663334084127875530634641656476800026476636525"
  ]
 },
 "A1": {
  "Nf": [
   "7.5398223686155037723103441198708069220732065585002539703398670215387593750869015967072835808210809631571554076319",
   "0.73779503845267286490806570173448007420501907356046518364448803448542585978678456676909279822990387723611315871236"
  ],
  "N": [
   "-400.80363702143878256866076341998043496858402175823178365011780503507757446187129819200876695517909853401758993505",
   "75.267204831579565167500372079693565279702940245622498948617943766077053845990686318115007980328742162602935786751"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P1": "8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057",
  "Finite_2Loop_P1": "0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1"
 },
 "function_calls": 379,
 "sec": 293.8,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g1_b2o3_d8_p122.json <==
{
 "process": "aa",
 "gauge": 1,
 "beta": "2/3",
 "delta_exp": 8,
 "dps": 122,
 "regular": true,
 "xk": "0.2",
 "y": "0.20000001",
 "costh": "0.99999999583333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "pT2": "0.0000000066666666527777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777779886983",
 "G": [
  "-8.4260324140609267813006107973201749542578020598289689525348263111442774769552608476075002156642193900621036956844297966874",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235"
 ],
 "A": {
  "Nf_over_N": [
   "-38.166851841753601664238942665614375318478615697721932853766972938476961213215177533341599225072507525362609066919326163483",
   "32.763153347957764070875591017630176767706769203151961380778277093488155516981804317368661655581050127442175969097825621687"
  ],
  "Nf2": [
   "3.0904663381051808987764480556661549711982229496110924507180723700503773062575707909164408385156797032393593543743733311563",
   "-10.837723229395254139548304949217964242936605079159783088053932587307966751390924390283994621107748298867090646844435688009"
  ],
  "N_Nf": [
   "5824.089323273650770030858233689059305138164618479441294891747852444748555096593153545100677551762943029276540760565376648",
   "683.78922522902300299240629801725136692038104977812454476064300604647558685873710295706075433273607933065532288113219615061"
  ],
  "N2": [
   "-4600.0813488957386097974234216127315697079640887438723195852486550366003594549546910515782808168642937358481627093334847293",
   "-22689.661981762509663761260391552615489108267118884708319607397596395898387443224315692280056313384157432487908375479425"
  ]
 },
 "A1": {
  "Nf": [
   "7.539822368615503772310344119870806922073206558500253970339867021538759375086901596707283580821080963157155407631877535953",
   "0.73779452005282160245811891728264556948391206142898017664400745474406422923185546115042002108791418073171107603712749491501"
  ],
  "N": [
   "-450.87749851926521122185587174877327323742280740885140373498173368495605332823571204284066812040425043262450367082390670735",
   "75.267210180658154248177844580257313780062290307266094776558154309968180478661893753476460576877321784441443108957918417011"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P1": "8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057",
  "Finite_2Loop_P1": "0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1"
 },
 "function_calls": 379,
 "sec": 325.7,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g1_b2o3_d9_p131.json <==
{
 "process": "aa",
 "gauge": 1,
 "beta": "2/3",
 "delta_exp": 9,
 "dps": 131,
 "regular": true,
 "xk": "0.2",
 "y": "0.200000001",
 "costh": "0.99999999958333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "pT2": "0.00000000066666666652777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777814353907",
 "G": [
  "-9.5773249596204496222353877731568232015371702101580451264824825996272973403153854703329538617874316360851867879333622690260666362379",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235469223048"
 ],
 "A": {
  "Nf_over_N": [
   "-38.16685204934743532495358451058284826466938191932170690279183804761012508349687590236526716539803489114071716570002699584762208792",
   "32.763153392295055861276681037708826653696552364237727401406615793320033542657172012184489359098115789376811972239661838673647196669"
  ],
  "Nf2": [
   "3.090466229531741905866098943242662544029025066775149994834829317456333043581711615034170463944085101264532920370933872109857097443",
   "-10.837723061904790028372476465762289295007637444011079645677142759653708181019572793084026174119223044929500793077549860797604035375"
  ],
  "N_Nf": [
   "7208.0838796749043593196587239168993675765448828100366979548002595468083735917836962035993899298033489868232447506909986973553550753",
   "788.66367492241113749132547477409004052361089998267369773284199214139912696984554789592346076260137879701158241509908579060028140432"
  ],
  "N2": [
   "3038.0570566412134770602841370759751611342500563325866993916583800037709506527483574975008765225122532481004706720649730205012199495",
   "-28930.748237976793534029410867090983382299017372971594987409305113353334029042817235067677386569622747115082774817071937111267709849"
  ]
 },
 "A1": {
  "Nf": [
   "7.5398223686155037723103441198708069220732065585002539703398670215387593750869015967072835808210809631571554076318775359530252270629",
   "0.73779446821282308983406897048132038670843282223390013051544250034731449151288193059753015152756220983984174485340647716097692398499"
  ],
  "N": [
   "-500.95136155839619329244990632518082306800175976355210204449940385695851564595577882323066807791083480799823864992199531997516571016",
   "75.267210715566123889161390439795152963243044444578659806618565285601739458436584069057189539073683216998996427209906776267602364834"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P1": "8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057",
  "Finite_2Loop_P1": "0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1"
 },
 "function_calls": 379,
 "sec": 397.5,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g1_b4o5_d10_p140.json <==
{
 "process": "aa",
 "gauge": 1,
 "beta": "4/5",
 "delta_exp": 10,
 "dps": 140,
 "regular": true,
 "xk": "0.11111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111",
 "y": "0.11111111121111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111",
 "costh": "0.9999999999775",
 "pT2": "0.000000000079999999999099999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999831079799",
 "G": [
  "-10.420524436307022305350390241439900024043884557114103263502920198458680794356283101565090870146005415935287316718888038850776032543334788524",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235469223047752911159"
 ],
 "A": {
  "Nf_over_N": [
   "-60.152390563186462946494225557525115349911885102273635967932520561433096657528081815974291195036572772702905485647892595112659854634290407442",
   "40.135051790968430212378161368111145916038905060920883369875738898686102925513284739877107382938614467311583026475302208717705504873546480834"
  ],
  "Nf2": [
   "11.500229526418109984301119609075669172488031981437121497388247775147992590162859135662726451374556164847283742875772672517892858784579596271",
   "-10.076742157307328058395716817713478801090917766639167027007504091539966750441640598530698052685849050635386737208294908353931876408855032286"
  ],
  "N_Nf": [
   "13282.484132315562759124757500078223050888404631533719683106778935508760725808979984104588395396019329289126091396261030953319842887509621939",
   "1354.7948125582473643231841957910469763344312387078799364012973901886531185009205342914828020329022710346174697859268012921375228843197719023"
  ],
  "N2": [
   "12810.956078711004156635326580793028570832125748364813830432987478785885055631662801722872967724727094933470032897839099797656169461771822476",
   "-53194.506361964780933901285964472424505433119770213041382210984152631046131333802660113597180480392775862755323904294871033607093027584675383"
  ]
 },
 "A1": {
  "Nf": [
   "11.635528346628863846157938456590751422952479256944836373981276267806727430689662957881610464230063214748696616715860394989236461516854008266",
   "2.7454775645542583808175531452793470028954476279158332765697376714634163584357636886689781618419396233064652676241500820449671464301471034407"
  ],
  "N": [
   "-862.39141221354377393311839242804210151899595095783341406239113348673617539987118548868362460359563272318769539964736363367099866316206947932",
   "121.63673835277325749066590650123023107527441721758097226201005031093925921524570018665569149078454225464395419726677602595235665966147835948"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P1": "8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057",
  "Finite_2Loop_P1": "0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1"
 },
 "function_calls": 379,
 "sec": 473.1,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g1_b4o5_d11_p149.json <==
{
 "process": "aa",
 "gauge": 1,
 "beta": "4/5",
 "delta_exp": 11,
 "dps": 149,
 "regular": true,
 "xk": "0.11111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111",
 "y": "0.11111111112111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111",
 "costh": "0.99999999999775",
 "pT2": "0.0000000000079999999999909999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999892306841",
 "G": [
  "-11.571816982798982647359354644563331890777052486926431676550392129438513979132269838773387665470362398301919206946495529702151818166252149635239159585",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235469223047752911158626797041"
 ],
 "A": {
  "Nf_over_N": [
   "-60.152390567002715189549522705922884637426794162745521951876516644259375036152103255010038885078886174831258408369752610150474997660701702365657807098",
   "40.135051791869129213905817041563644096649296690834973359741176347727698123654669667329681832442423550427976609271902202207327829564581931637637793044"
  ],
  "Nf2": [
   "11.500229523315302426755414632707508797608653002202361437004428844607512471446078241147756708882131764199693234931318177794503009114870691272092189932",
   "-10.076742151944663263776247623311371485923127213836329487208505720342797609405621057405261038218063641474310456014849536996101209437952686788377660602"
  ],
  "N_Nf": [
   "15908.637289706222125818366540812247935477049079063823685359738020469032418331409051097198904975259253546318044220377235429396362351483635356547002103",
   "1520.4055471229395298551228588673683054036876994908727671946604545148705942978154565691648088915126189674252884493444516136076083129390487976658871844"
  ],
  "N2": [
   "34724.766075079077634586736561810622609060959565418642618622450281749222088038798267524848638035182864277531387405173085090210202279352440557639699529",
   "-65031.868861383868384152156057058553402721189319864619967591119321227158553398108508032590680210951476545210054965924747296067746827689657131981580569"
  ]
 },
 "A1": {
  "Nf": [
   "11.635528346628863846157938456590751422952479256944836373981276267806727430689662957881610464230063214748696616715860394989236461516854008265649479289",
   "2.7454775630727769000786848320725962030162683114216693255045573838838985863981649494255600152396159058125352508701258061667094836096861872687246512202"
  ],
  "N": [
   "-941.46471337666055881389783405355485681212197025884966224553977974685344934436290928591723386923254294731318964230232587954109118947591734776986078367",
   "121.63673836745547961670057473379489416140206911431982038603969570520900873234668636930505504208374794889079192450965431467974050235610317098114892024"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P1": "8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057",
  "Finite_2Loop_P1": "0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1"
 },
 "function_calls": 379,
 "sec": 528.4,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g1_b4o5_d4_p86.json <==
{
 "process": "aa",
 "gauge": 1,
 "beta": "4/5",
 "delta_exp": 4,
 "dps": 86,
 "regular": true,
 "xk": "0.11111111111111111111111111111111111111111111111111111111111111111111111111111111111111",
 "y": "0.11121111111111111111111111111111111111111111111111111111111111111111111111111111111111",
 "costh": "0.9999775",
 "pT2": "0.000079999100000000000000000000000000000000000000000000000000000000000000000000000000000108",
 "G": [
  "-3.512774782350901115603074013083082063140356576174738935880630308932845346444057983391",
  "1.570796326794896619231321691639751442098584699687552910487472296153908203143104499314"
 ],
 "A": {
  "Nf_over_N": [
   "-60.148150680831949517786016057367071400286038585193501622196634639463346148983580280078",
   "40.134051329491858198285421251658794739587705006441438870524930963206684892801340629934"
  ],
  "Nf2": [
   "11.503675516831202081119314923861273109615858381902443194173562424972047444091435755677",
   "-10.082697010478950829711308059447016009751952591302545175819673447982489119708549843252"
  ],
  "N_Nf": [
   "2623.5504537117444969552637199860225239679351073067251180762398373866753190697392954518",
   "361.27178703604604937040244434190162499143059563963069326221423580057604225360304638466"
  ],
  "N2": [
   "-16684.252774208464014513600060778893710024227030445025106806408451182492292706371519069",
   "-6195.3860854814786810844574363319394960886626408309273644929458008768759248597221985834"
  ]
 },
 "A1": {
  "Nf": [
   "11.635528346628863846157938456590751422952479256944836373981276267806727430689662957882",
   "2.7471229037785310495243065734430296064032052133057065973858354006371353795567928818508"
  ],
  "N": [
   "-387.95473870139641116581792752391710991023428207943864368150021398010394428621421151542",
   "121.62043058514126332961125918383863220983780623523004142880178157721771019347532046558"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P1": "8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057",
  "Finite_2Loop_P1": "0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1"
 },
 "function_calls": 379,
 "sec": 137.2,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g1_b4o5_d5_p95.json <==
{
 "process": "aa",
 "gauge": 1,
 "beta": "4/5",
 "delta_exp": 5,
 "dps": 95,
 "regular": true,
 "xk": "0.11111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111",
 "y": "0.11112111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111",
 "costh": "0.99999775",
 "pT2": "0.0000079999910000000000000000000000000000000000000000000000000000000000000000000000000000000000000591",
 "G": [
  "-4.6640622663165995017926848518299995492774543530754441197515692929215804243790441152496307176929",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126711"
 ],
 "A": {
  "Nf_over_N": [
   "-60.151966543336766364101098484457146206643343452920611050645362154023172748043938513741349582192",
   "40.134951717447821948281042379253918202700247932739263240943542949873664439480983730238477709415"
  ],
  "Nf2": [
   "11.500574263656586704181232174600021346342732044043662077255138465450688803365121806821407408238",
   "-10.077337966397491719355369751156074054018858160860473754584598621498697032423253828685181191606"
  ],
  "N_Nf": [
   "3793.1727529280828589221580967208015041585863716895298518960277736488994453432977845760294181117",
   "526.75528363828134263789377864303393499385089920459940367984623319318556736866961928316215749711"
  ],
  "N2": [
   "-19717.794356713751573534459658684214814603710491998628058199952566045406343538362449680788016441",
   "-11167.787573741979756000494180192415614598027346146274854019881028950744948570376232461071440994"
  ]
 },
 "A1": {
  "Nf": [
   "11.63552834662886384615793845659075142295247925694483637398127626780672743068966295788161046423",
   "2.7456421644609726393284375596633193060858052499527789818236082854743721578999724186606725899526"
  ],
  "N": [
   "-467.02521974186122102654663612907584249611852911819103424442077834356888922167005914469956111286",
   "121.63510706906200394708584840008831524962042223225643115870782579535637838379954871716403548844"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P1": "8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057",
  "Finite_2Loop_P1": "0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1"
 },
 "function_calls": 379,
 "sec": 167.5,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g1_b4o5_d6_p104.json <==
{
 "process": "aa",
 "gauge": 1,
 "beta": "4/5",
 "delta_exp": 6,
 "dps": 104,
 "regular": true,
 "xk": "0.11111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111",
 "y": "0.11111211111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111",
 "costh": "0.999999775",
 "pT2": "0.00000079999990999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999987251",
 "G": [
  "-5.8153543065633091013771129961536939563468392174979844297518931061734739359679814806440467014975650145037",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339911"
 ],
 "A": {
  "Nf_over_N": [
   "-60.1523481646634093143112345847097419872105889268363122266290096802127907884457539047236121992902296315",
   "40.135041784233978215950169433556579467468036653269002003509114102747063932872263622073917588687806037262"
  ],
  "Nf2": [
   "11.500263998452988966693263775446102502458307890713432394995505982140494551864578846143470418013637746168",
   "-10.076801736147258385577176694317183432948252581254483436458998319316967376096475362860580333257045865149"
  ],
  "N_Nf": [
   "5205.5110154610945834566780163767553264636899543504386103756362317047237451154591072092013342398172861856",
   "692.35328818102329588401941372680880705027013544801309315495515569042037160235269518609896627024069910861"
  ],
  "N2": [
   "-20689.214400440688390056403535489034388020028792866404031908313722225981858975494095345205053598298927491",
   "-17285.053207873813526138916438716184012943301213364786744355670947888417596021333542655790486537369484677"
  ]
 },
 "A1": {
  "Nf": [
   "11.635528346628863846157938456590751422952479256944836373981276267806727430689662957881610464230063214749",
   "2.7454940237385066596387717928966356537344166710131953003049294608392848770073049967673784892127850212935"
  ],
  "N": [
   "-546.09823888290035139031331498083348291903602941187366038720559423982970838122369299315945364734741399634",
   "121.63657523386529935197869015995863220066687008806248585084085292428249409160326926094869274353997360256"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P1": "8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057",
  "Finite_2Loop_P1": "0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1"
 },
 "function_calls": 379,
 "sec": 217.0,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g1_b4o5_d7_p113.json <==
{
 "process": "aa",
 "gauge": 1,
 "beta": "4/5",
 "delta_exp": 7,
 "dps": 113,
 "regular": true,
 "xk": "0.11111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111",
 "y": "0.11111121111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111",
 "costh": "0.9999999775",
 "pT2": "0.000000079999999100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000082773",
 "G": [
  "-6.9666468024353288109639966560930429775958636237435614704494155098175747302244791137243824875235651686270141517862",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566"
 ],
 "A": {
  "Nf_over_N": [
   "-60.152386327146866432819661223598419476844553744412245876814499524964807513251263634601468722343399833354951671341",
   "40.135050791192852758603106230859509375579736854154939807108173876452587919355049222651252775837816773668142211975"
  ],
  "Nf2": [
   "11.500232970532929553217370790806800993755776691460787545816601268675655316883815600346190966619097060230757796704",
   "-10.07674810986159430743802530926719742913094154073527292297187285553529490648964707015109938658283842229931964113"
  ],
  "N_Nf": [
   "6860.6086437469090795883773454160004396199961665347994065456044534949792904323443421383494077547260723752096227441",
   "857.96274979465545222762835316530316829570675598036064048354923676838681796390754301726245999325162271033821986923"
  ],
  "N2": [
   "-18760.484367964397846199351874908241588424208677021998729476318462580809967656374021028993888050848786989878340665",
   "-24546.410762118227461226203532751030776667934231178349764522020294534530863228255980637656580152119624980810800388"
  ]
 },
 "A1": {
  "Nf": [
   "11.635528346628863846157938456590751422952479256944836373981276267806727430689662957881610464230063214748696616716",
   "2.7454792089979527121502680437078851213712941118532913503439182496571310044536094768797092812554989223075702399832"
  ],
  "N": [
   "-625.17151184622409288587080468649508695177025362598643851608634735298694874048495249325838469029030101189451968269",
   "121.636722055512490500345020782832761751608900447198401705482491949912100514187538321597639349734913933995524214"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P1": "8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057",
  "Finite_2Loop_P1": "0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1"
 },
 "function_calls": 379,
 "sec": 255.7,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g1_b4o5_d8_p122.json <==
{
 "process": "aa",
 "gauge": 1,
 "beta": "4/5",
 "delta_exp": 8,
 "dps": 122,
 "regular": true,
 "xk": "0.11111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111",
 "y": "0.11111112111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111",
 "costh": "0.99999999775",
 "pT2": "0.000000007999999990999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999927073",
 "G": [
  "-8.1179393438698516216487733963678402668383213967414002339095750170752329163118508621534264010485178165286028990854480792261",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235"
 ],
 "A": {
  "Nf_over_N": [
   "-60.152390143398720104250521381761061358907470934448627193859592129115323804764371762919475168826981770495483070788716371681",
   "40.1350516918915431556457395713846133158928820124967475866423022206121777601239378415008861035118615542286385469385270417"
  ],
  "Nf2": [
   "11.500229867726925776629027728275138118645930388594108218558528517108102664702324044602818316574308635704037900045155191535",
   "-10.076742747200419270687700668064558688388370360020933532955106487924200198917877765040402527117384450437921914978144790137"
  ],
  "N_Nf": [
   "8758.4698306730748160864285063334438886978243990656804817804736056698416831238105406874438116828484907845905180599437235372",
   "1023.5733571781848377776239374496578880148272565017940301014690616657030061650990047112520802636839884671397325988029223104"
  ],
  "N2": [
   "-13093.192651077839381462222330930195237553219497510532646551805809027982755550040307564882861363565599486506535284553294179",
   "-32951.776781985295010799282215845458195901730067548726266990084995112314254735163642827914605550013760703611350081081859412"
  ]
 },
 "A1": {
  "Nf": [
   "11.635528346628863846157938456590751422952479256944836373981276267806727430689662957881610464230063214748696616715860394989",
   "2.7454777275172138433879619916888439754167370784490763257337491725704000032973109621630689755113388600375196194725886301274"
  ],
  "N": [
   "-704.24481019189857470961054738943344322783736188197056645655716515041415607153212705163606954988184826560978676132124180965",
   "121.63673673772888098240625937907188979245864743999602304994966387518443797001093659586913406807038136086846260843193391023"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P1": "8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057",
  "Finite_2Loop_P1": "0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1"
 },
 "function_calls": 379,
 "sec": 295.8,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g1_b4o5_d9_p131.json <==
{
 "process": "aa",
 "gauge": 1,
 "beta": "4/5",
 "delta_exp": 9,
 "dps": 131,
 "regular": true,
 "xk": "0.11111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111",
 "y": "0.11111111211111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111",
 "costh": "0.999999999775",
 "pT2": "0.00000000079999999990999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999984611597",
 "G": [
  "-9.2692318898606244633445269359729549876261663333804680892194567953332384436821408926813004640925405064393986318933777870851179237388",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235469223048"
 ],
 "A": {
  "Nf_over_N": [
   "-60.152390525023940551020884829304270105579020187797487791715214771479251189464265226815961239736709578557548201845131059701723182905",
   "40.135051781961440225131424957325111469209709742937245316982138235726233749104461060600331619772957142540594110261011663040690009102"
  ],
  "Nf2": [
   "11.500229557446185419778885785481369359215681457872282976264525017429069403527912055286344186558671851834423146506248523173813612064",
   "-10.076742210933975678501653363514354580181250735064697888484931080332275872400989369237900915416746998757004025020956061952674723224"
  ],
  "N_Nf": [
   "10899.094980552212852159166420510420093688935730191576487042422344125854485607579762033149847908761641601942408069100757278996473489",
   "1189.18407913933206817829802702611619097033691955954666672616627536313373824996578112396127257559965143300519786749314651978587292"
  ],
  "N2": [
   "-2848.8711576157545456700228931274217258261241863137545819515538369382223707557558316207193045209142778473292626698394576422428330704",
   "-42501.142301476808322171666771435423764368559963014728118889713076946204362394628551404707850772726673210521602581255673836336099581"
  ]
 },
 "A1": {
  "Nf": [
   "11.635528346628863846157938456590751422952479256944836373981276267806727430689662957881610464230063214748696616715860394989236461517",
   "2.7454775793690731213710515372153293337832824581196627712414260669544084662658078635149462965162687290039730678111700521059883410134"
  ],
  "N": [
   "-783.31811107580935336574323660711601900502128021881856082754694964336890968357289406384972416386602547079165496584176065652173774817",
   "121.6367382059510367470359503900009931605571063100688876382267849256668558304031718614985600915807981988803954425111267864287191244"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P1": "8ced605a11139c79a5579afe8a47447a3cdc2266ae1b4146fd05eda93d5cd057",
  "Finite_2Loop_P1": "0ad929948dad92936c5bf8a7ae00ef90b8956d0e4412e8fc74a68c77a8c315b1"
 },
 "function_calls": 379,
 "sec": 358.2,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g2_b1o10_d10_p170.json <==
{
 "process": "aa",
 "gauge": 2,
 "beta": "1/10",
 "delta_exp": 10,
 "dps": 170,
 "regular": true,
 "xk": "0.81818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818182",
 "y": "0.81818181828181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818182",
 "costh": "0.99999999950499999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999998",
 "pT2": "0.0000000000099999999975249999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999887967942",
 "G": [
  "-11.966045663104305232105260513029079541000769590281281859995353434401143278029027306989834302040680841411012354944370382393547465680820766635964014182475434973653456229548",
  "1.570796326794896619231321691639751442098584699687552910487472296153908203143104499314017412671058533991074043256641153323546922304775291115862679704064240558725142051351"
 ],
 "A": {
  "Nf_over_N": [
   "-0.0000000001961567200888089077748630959083214440338281999314182651025088204400897916506080029501441496236909746632530719960757593748210756735438420000926600155398634407366091794526",
   "0.00000000031823968572469020394569956227375299515667699202084266461076860395627509697216597339353547348809246285945276393803612952408548042510257280010029288054791109771829489503467"
  ],
  "Nf2": [
   "-0.000000000016701724080550505894314376615958077474933176069299860997798477471753634487682106353719111992780252322855272008661372037099659952211498600422325361110176896263671799590926",
   "-0.000000000084896000154770413657819016908951127954247560765361298091121855087898463662629907704650274373386594266644006998783773780569039315815678485861816618806585500704794000291125"
  ],
  "N_Nf": [
   "-59.124299545266389542088248400122659403096664010280488681248464041510593500355357402408349554655031949460954994092020850010866573382809210159534181121740698147113840070646",
   "-3.5228173830369526963465257120615604801154405643251423759664002415717451459903984648120873470510950737021929701722563370036801370168777744209730966670224859267366287924266"
  ],
  "N2": [
   "-685.81104329461473531558784391534621772987598672295775039458324312860257425796739306182567919677112957815376146395572779528760272431034748501610676852580460001946799247002",
   "282.86910969410192605857930958357170630885768629971452001547956574693798235311087675277358673899926617578291007043364675512807223135684145492584143752761794934495097064817"
  ]
 },
 "A1": {
  "Nf": [
   "0.000000000043165780079749266135578492231364856690559522439175297744629655032317919973207823743228567665481918556183332239219362463960983503442762386229178272564387964522242003653121",
   "-0.0000000000042602364157644222615440158609885418317715343551882334131460780121395491586061312715383648968260532871815451080735609703986332361153207477629520448669543563804063693421532"
  ],
  "N": [
   "1.682021399676002071795446412192325344520854699698197001470374050846846287620311399619731775651545025140091182723297997683013144272361800921316229402629464034630520025307",
   "0.00000000031667678874833958785782169696926201653073327217248663538067982812082083132602442721807633160779815247759971255511389163648650180707699901639066758829530024964707471124893"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P2": "7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b",
  "Finite_2Loop_P2": "d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0"
 },
 "function_calls": 379,
 "sec": 1459.6,
 "sec_one_loop": 0.2
}

==> anc/common/dps/points_aa/aa_g2_b1o10_d11_p179.json <==
{
 "process": "aa",
 "gauge": 2,
 "beta": "1/10",
 "delta_exp": 11,
 "dps": 179,
 "regular": true,
 "xk": "0.81818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818",
 "y": "0.81818181819181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818",
 "costh": "0.9999999999505",
 "pT2": "0.00000000000099999999997524999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999992643139997",
 "G": [
  "-13.117338209489953074099095318493737351308663840479169717099888904171873744267689150197915419710902010527297456326544453090179030521489703947778392844032520091426324930250432504303",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235469223047752911158626797040642405587251420513509692605528"
 ],
 "A": {
  "Nf_over_N": [
   "-0.000000000019615672014496864210185473656205469831615125370715529911140323399737969374663291423477883005750947187484851712623659509180210007052456417772002810586825549029049783204595384539607",
   "0.000000000031823968580910570258686186236917256309774949670771694098552116123312153927111830507867590903672507162198570664928567178833925648004876942760179307028526166380519414493110977604498"
  ],
  "Nf2": [
   "-0.0000000000016701724086434028322776924019804726769784812166555813504014606197100457568274618069317864379172315376467489971194227887385343189011158308571387947789061512694240218934510221768193",
   "-0.000000000008489600017545804038772401057068892136851575148456543902833447749189774687008119034406813856229413794318966539350314043893699481634311431753651098637553319302779228070410993546002"
  ],
  "N_Nf": [
   "-64.288296084947219841004441505821175986123267063840583210837215659643070143564732923778001448319243722311699961963539316129873491634555903444363260123574626930933300660886447219377",
   "-3.5228173824233404429364016368378223327737023012209878642805854898562303325416251486458981840508922944394943893221645030274274199499873054906071780803431906062074658219418437150729"
  ],
  "N2": [
   "-859.45081831459749465922079420201496600847095079774414878751416742131003978222341129865694684219688847997160132017818004320222836634952180873090199246125100408141269849441732266108",
   "307.20387007596311162329196116165812542311297474357150486562640871921227276177123345837569807137088543839702296245983890251692267486651498046436388602352190546996303201411861771742"
  ]
 },
 "A1": {
  "Nf": [
   "0.000000000004316578009093410838081105780094181593437284967617943303504362316885246556867108271451605339383602461270991974344170699472936365759078791680852178596042738184089145388030697337598",
   "-0.00000000000042602364176111846193641842348034298012540629375889507069624308532788901865153068907358791864142571779008410877788764638402767683111612878016690960103788762846768018582357961626703"
  ],
  "N": [
   "1.6820213999996637581219671266678583085492182033535904795927984810853722101551830666437981055106759641127077896314896937476834514381713205068360770712874023517719007895038884216539",
   "0.000000000031667678883751633710153465738646941221113514546810376542372740933666444978470528312222269671612123865118472028995436756178069614225459997532611444038059506303435452425811062561424"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P2": "7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b",
  "Finite_2Loop_P2": "d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0"
 },
 "function_calls": 379,
 "sec": 1537.7,
 "sec_one_loop": 0.2
}

==> anc/common/dps/points_aa/aa_g2_b1o10_d4_p116.json <==
{
 "process": "aa",
 "gauge": 2,
 "beta": "1/10",
 "delta_exp": 4,
 "dps": 116,
 "regular": true,
 "xk": "0.81818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818182",
 "y": "0.81828181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818182",
 "costh": "0.999505",
 "pT2": "0.0000099975249999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999995964",
 "G": [
  "-5.0584141493150079694823818748735445911439409771023722110079341512160482586161323773526509706347890336348769383665314",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566412"
 ],
 "A": {
  "Nf_over_N": [
   "-0.00019609432791042769043497633351860706984823080117863461205152413973764081155924478104319414712032896045413708144993434",
   "0.00031814589885711940034518530597335570015073564879150397524661458407644890251824086317451813781747897920109865298448325"
  ],
  "Nf2": [
   "-0.000016695188153860148445486090150494546538302803418248570340090613432960072686638772390401847314247853982382534069053367",
   "-0.000084873014937136692832589487931893185693611571842140765953435916394226937647340419045081567474003514499596458426931426"
  ],
  "N_Nf": [
   "-28.137601300844020204692616581202158317987847937310545093941195060109958842780983854479177470907997185097086270180318",
   "-3.5234989403554651876348475945317594166135245077457015057690289566580606834077215849197418915992330974216749138002726"
  ],
  "N2": [
   "-18.532283814562520001563484628152820023158286170786151171371255220324741117355851205737155237135106713688255953989785",
   "136.8576200072448643436812673979334166198740085512845275617567902058641521002489686307865017839824519528867350903304"
  ]
 },
 "A1": {
  "Nf": [
   "0.000043153353423302304146830054801223079546556009009776517684740276637693804343730667502026630283309283676889461170635023",
   "-0.0000042581850066548651569764450294433064883488873529287717814102073710449633833735536278600910453209638332906770674411463"
  ],
  "N": [
   "1.681661881580945787848975472107323067299222001840925392395742111866508512782324009616049265278780534726014096697401",
   "0.00031657771474139161979898040835052237732838234548117586660611130567608566925863298219345002366218299799445910040191202"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P2": "7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b",
  "Finite_2Loop_P2": "d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0"
 },
 "function_calls": 379,
 "sec": 368.7,
 "sec_one_loop": 0.2
}

==> anc/common/dps/points_aa/aa_g2_b1o10_d5_p125.json <==
{
 "process": "aa",
 "gauge": 2,
 "beta": "1/10",
 "delta_exp": 5,
 "dps": 125,
 "regular": true,
 "xk": "0.81818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818",
 "y": "0.81819181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818",
 "costh": "0.99995050000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001",
 "pT2": "0.00000099997524999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999959703",
 "G": [
  "-6.2095953056485841739121853445867989261858286842305782430522319452772705445330743222006826288209875824253558905132793282716762",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235469"
 ],
 "A": {
  "Nf_over_N": [
   "-0.000019615048025537321071305245671002085134763826954034353867938252526671168721434686564262151120329720179732284731057988646264594",
   "0.000031823030639901913059448302838583183193015126025229182529323952883151091662921094840018984293636296168037303863894379990634521"
  ],
  "Nf2": [
   "-0.0000016701070375514708198255708509729526813764446525153636701901613848020292136478108002540617938204920968532458281923565450375867",
   "-0.0000084893701562678691238904830607205381353380203919717497353816722039170136757342022302476745445662000175263899906565241545988212"
  ],
  "N_Nf": [
   "-33.304017065587605291630542175020589629945532272575923148695508558452500203277732189467609411759769667243147284850231260954909",
   "-3.5228855591602134311495004903936201642726625736454118442472330331310728060488190726659973190376448699798513371089522080465981"
  ],
  "N2": [
   "-85.149763928192591656547522088780714510428309268479476236968603079870832540261126949935798254441852433697062191130531587509769",
   "161.19483814972638142026168959827851820019781812416349008225038885685259862126403001375368651123829262158638505390645615892249"
  ]
 },
 "A1": {
  "Nf": [
   "0.0000043164537341264965168961529208936411799939844526495656129241258057910081747894546241308358147072332513789722631156560406359732",
   "-0.00000042600312274698576913674237510686945475649658473152358152566753644371323993510554076974976833432010473403979904525977766024272"
  ],
  "N": [
   "1.6819854386825178191224149271022066306838913355372007245389902070238260686930428384078400545714660830097992823465249148879707",
   "0.000031666688043145697870238643060680843881656332755646924781890479906201514039691734616309473621869921018588850676081392454706812"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P2": "7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b",
  "Finite_2Loop_P2": "d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0"
 },
 "function_calls": 379,
 "sec": 447.0,
 "sec_one_loop": 0.2
}

==> anc/common/dps/points_aa/aa_g2_b1o10_d6_p134.json <==
{
 "process": "aa",
 "gauge": 2,
 "beta": "1/10",
 "delta_exp": 6,
 "dps": 134,
 "regular": true,
 "xk": "0.81818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818182",
 "y": "0.81818281818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818182",
 "costh": "0.99999504999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999998",
 "pT2": "0.000000099999752500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000037749",
 "G": [
  "-7.3608767144939952728307885440773164149711555694033172604707069750700225060354105860417075511829932161772035132140407918543167709273474",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235469223047753"
 ],
 "A": {
  "Nf_over_N": [
   "-0.0000019615609615490686582359276855770550999999983490819430255958169228104406304066723773060244311135085661630521593318721704564820524202702",
   "0.0000031823874786930406301331458502985127626022094738106718685764357167765153194851390485585006526516819942275132241184439259061037942655852"
  ],
  "Nf2": [
   "-0.00000016701658714747727160936286027052682844315106361443619823371330927203054702847173339470686728304843908025938422845467101333963612211651",
   "-0.00000084895770315338578089413424011348699891070258215531171965680993226298909084832066197525899945992111325437536940429943968972001288047498"
  ],
  "N_Nf": [
   "-38.468280643760737418706098628862946542435696309353528761348994902873058367563380498343247065087971818612548064108100894519662351675063",
   "-3.5228242002457479220053465954292833901330377453232390135858606347982282133636809491064670726713820948791217205235385193961757850861697"
  ],
  "N2": [
   "-169.61005632111892954156170383303050752924510120982725527378721899867427033547135411468983081392244259317790990174443967867979605403367",
   "185.53000357423449983991808250051163218263726339881285894027570867439120024203824748479317762929554275891294636217931579400060399693963"
  ]
 },
 "A1": {
  "Nf": [
   "0.00000043165655816245289483677678543130554924053113578658740119657446650019796116813809957572653190397443889468945371326238523262488379737479",
   "-0.000000042602158982893325200493339651759715086046410474922312009690022570313196327052142272848676640768594318627775227558331509758891662236312"
  ],
  "N": [
   "1.68201780380523085467362014836883465178331192257784339175618997074708522127979727276923449851942565994260601580065391136171106653242",
   "0.0000031667579799577265611969548508307012628718529169150024736392338499624135621707486514689108744347745627262307483983092840018952321805112"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P2": "7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b",
  "Finite_2Loop_P2": "d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0"
 },
 "function_calls": 379,
 "sec": 660.1,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g2_b1o10_d7_p143.json <==
{
 "process": "aa",
 "gauge": 2,
 "beta": "1/10",
 "delta_exp": 7,
 "dps": 143,
 "regular": true,
 "xk": "0.81818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818",
 "y": "0.81818191818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818",
 "costh": "0.99999950499999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999998",
 "pT2": "0.0000000099999975249999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999994540253",
 "G": [
  "-8.5121681472395020201279860892815475226641020313311351844351568655389583086270372860915964101676271579594362332239719616261437496512032603713782",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235469223047752911158627"
 ],
 "A": {
  "Nf_over_N": [
   "-0.00000019615665775151126014012533885107903383945160849098641313241592370377845908911989491587921760919661795624365986490564439502537391214094805381166",
   "0.00000031823959202349474193451279676392864292661516767165627069744052727622898625089056044674947371809602367768542793863466126902097293927821954313747"
  ],
  "Nf2": [
   "-0.000000016701717549841923017059695765029164745168571649060146246500207783636348053442580801835316164491651901303449812031624800778768834102348058707259",
   "-0.000000084895977191505753800118019172380203389974874646958422830238206834533438922298041777569755313108591724299626208014523104416023324727905247996221"
  ],
  "N_Nf": [
   "-43.632306387944173166232102373573807059259011596005004589861247969100928288178914909751740629671593773448095747691597385552719570018828253598227",
   "-3.5228180641463208107312071230106328222403370762500443766748017391900152445371172996686137961395597134413723013993638721226812159234826013099238"
  ],
  "N2": [
   "-271.90658418199538940682905605154191886051888189992937586867421592864602207611287359868682222837938903196686815290802263496343784304066700231311",
   "209.86482036453958673284078915473728056675685715965896368091755316245493031189521615000179530838705926219269380709260680892124344480022971580605"
  ]
 },
 "A1": {
  "Nf": [
   "0.000000043165767664575306683354898759208640342794289336104437257078142005458696033813860753569926322804408059732072191095429766423285272172779331598775",
   "-0.0000000042602343658587515968993112686456797998159107361696115000700060844334822385816377676333322084284664669418283499573255650719100088272991709326773"
  ],
  "N": [
   "1.6820210404116357835608157493550279562882631278745691226374904453290594093096835798206243481924142507396976080504932865996438712105544697270398",
   "0.00000031667668976215908795341723747279965564265219165424932260003018609275691011929391482038758853549283224667153499879552221580212078653941958736434"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P2": "7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b",
  "Finite_2Loop_P2": "d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0"
 },
 "function_calls": 379,
 "sec": 728.6,
 "sec_one_loop": 0.2
}

==> anc/common/dps/points_aa/aa_g2_b1o10_d8_p152.json <==
{
 "process": "aa",
 "gauge": 2,
 "beta": "1/10",
 "delta_exp": 8,
 "dps": 152,
 "regular": true,
 "xk": "0.81818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818182",
 "y": "0.81818182818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818182",
 "costh": "0.99999995049999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999998",
 "pT2": "0.00000000099999997524999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999995585772",
 "G": [
  "-9.6634605823615097012125825226625479171896785431216681331712818777554334325589873547479152007781296330451750974906863139523371160411682902219287326248612",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235469223047752911158626797040642"
 ],
 "A": {
  "Nf_over_N": [
   "-0.000000019615671391123820561499496807575375897803378551709351267512410008317431653630784866212120045214177431482110466991049863274108247188552338810306587191296",
   "0.000000031823967643898543291963085792462501265262514516894158275453850167353637612748917508885661369217576731478490180312834923281880782011202800203756137342442"
  ],
  "Nf2": [
   "-0.0000000016701723433363051760626176840418046293232121495385658730946315428154732002070205543456391081233285741927877243637548913353449635822477402143973152048666",
   "-0.0000000084895997879131483371606084712688945855719132071891234467120457387713927158186312965408588646781092257280577330107244393972181334882796337860497570131038"
  ],
  "N_Nf": [
   "-48.796306094880378357887409525220043475585522180549628386639635185670894224213074673757572838941758138688800743870687051728625166462923549040324274258765",
   "-3.522817450534298262837555006684466376843546994499732704794840956529121167057706946886284512295810386532637689465671446014944535795241164190105006592761"
  ],
  "N2": [
   "-392.03892836706121517652052814846054896964319714233031152751577515742258094767800582036493878195007924646231057353925058841495215186003656304525202408142",
   "234.19958796776637289528657495647963316470916715485081759540805404091427454057865113307036382483151586966637543591725661987438553533425513266295598735625"
  ]
 },
 "A1": {
  "Nf": [
   "0.0000000043165778849416628395204891781325691344534852605558470160108675049027176328839944487921077668250172693778982285239839841885684084367204055517254901843428",
   "-0.00000000042602362126205683123733656254773508933482038873794868249542026022283873029556125932238061400594973690384534702237007676544679685821505220906618673409297"
  ],
  "N": [
   "1.6820213640732176207713511045397565632480046080642885348121083490135652275105454908770531625202749034015158212742719565934539560593385982088023388535341",
   "0.000000031667677893889728155057201360703622614333683282223977694775412286619500560614096579848897111962511442762223114499684572600925618953414476913622237096252"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P2": "7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b",
  "Finite_2Loop_P2": "d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0"
 },
 "function_calls": 379,
 "sec": 1066.6,
 "sec_one_loop": 0.2
}

==> anc/common/dps/points_aa/aa_g2_b1o10_d9_p161.json <==
{
 "process": "aa",
 "gauge": 2,
 "beta": "1/10",
 "delta_exp": 9,
 "dps": 161,
 "regular": true,
 "xk": "0.81818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818",
 "y": "0.81818181918181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818181818",
 "costh": "0.99999999504999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999998",
 "pT2": "0.000000000099999999752499999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999865912224",
 "G": [
  "-10.814753117721032391612356975711190934077660019311431914565759998202295367745980802229670674584095737804665178824642012449698297866963738927707080061042866263174",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235469223047752911158626797040642405587251"
 ],
 "A": {
  "Nf_over_N": [
   "-0.0000000019615671952721156516984568691166032484290823852113730897652410055568142399876188931264544855215726548651319224726161839880169329742786497174158324466984559614252",
   "0.0000000031823968488053521825030886350302942390466554455397930962960206495825955727445255782606441499707754562228760577905322317786466287629740640292788225866178143400552"
  ],
  "Nf2": [
   "-0.00000000016701724021715281726780724496464742972586232144953415323035888698273109817174824858052890258980763720094140608616442962939193847485441889185676398687387442923837",
   "-0.00000000084895999947894146448889228947037840883410317596327154926673437513145360836059439520803040959885323644130543039163966780317890100372095045178300494256987497100089"
  ],
  "N_Nf": [
   "-53.960302972789424116733802245353136495382316878039457089884260077097849335880851093808220414850089035499094016316547247621601170888516340073136898116275223568331",
   "-3.5228173891730752096493642107561250139459267633913287453692736034805014463962947941158554778579021148271559166820140137357411438367698500744779963797239862283414"
  ],
  "N2": [
   "-530.00708026656540847847796181909750854787047243217543887596556311952047537564769451224895277075717990174652231375122893319705644191444712245911379446159619977207",
   "258.53434922008819667370958303037133873032554572497295708220399334777899554548779710426750289429486538049424667671269812475168203966590853449035333020067451931808"
  ]
 },
 "A1": {
  "Nf": [
   "0.00000000043165779967900843766452915422128691641145723868273026222094122105902946967355347179125548988306670228614435440712094407954477383348223669674387624876299081972881",
   "-0.000000000042602363972967987320905119672954051935867711347120773348510632074250368537358217336052771047058170066678183322619812175767950887586881964714549780363522823427077"
  ],
  "N": [
   "1.6820213964393852179436914417911957106776401968191781465837297704815004801666191084031037227339952850697737509974111013105264403409120307764568393273903775865277",
   "0.0000000031667678785657209641619819852163784321679352945828468702252056597038422908600433819376884996947285053485778368966141962508873533483666279630650452119399671589818"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P2": "7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b",
  "Finite_2Loop_P2": "d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0"
 },
 "function_calls": 379,
 "sec": 1366.8,
 "sec_one_loop": 0.2
}

==> anc/common/dps/points_aa/aa_g2_b1o2_d10_p140.json <==
{
 "process": "aa",
 "gauge": 2,
 "beta": "1/2",
 "delta_exp": 10,
 "dps": 140,
 "regular": true,
 "xk": "0.33333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "y": "0.33333333343333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "costh": "0.999999999925",
 "pT2": "0.000000000049999999998124999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999510110795",
 "G": [
  "-11.022510838483115301662083272195827827278502767707239544768738142023262620935692438815316431335291166753773920816513815230006728209590839352",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235469223047752911159"
 ],
 "A": {
  "Nf_over_N": [
   "-0.000000002914713297977291692688596525129540684914258939886604750252795849028815548798859824822711177289146520879999254206750562162252269628829093735",
   "0.0000000036349382415799591717767478878445734910206719754056180302246995334303860548673464632265362687171910451100219993684368485174888664911600418607"
  ],
  "Nf2": [
   "-0.00000000026816644091767085975526202073121796443715583379050245958181787911551029307175337154368424848987719534265560629184595508592742056477760731499",
   "-0.00000000067091126764121126883413349457126952270755164408475922839494106385864321638932697144738773218047279149488226510990312588009613008601064282812"
  ],
  "N_Nf": [
   "-180.72810031227545985428059304508545868688012896996684782639351217370330554720770781711817781339887983452472569836938386723633601560881031877",
   "-11.240382803542539839635209885629895367826722210740453452084006038100756434025878226294764736924397479801068903681482873039068926146653701407"
  ],
  "N2": [
   "-1755.7269177979368987467415545813995377895853319122758379957897643970649501604160317811764847149020491403271341665910170670984847319990560132",
   "838.92670035688057539992159579440699479118630045815152535457642610866397269837278099382751765784825309713349202726274487047710261245176310252"
  ]
 },
 "A1": {
  "Nf": [
   "0.00000000046542113372358895900473806476369888821960738693243975510737926865865377540130921308213400506449080367389322891745141786658088872628576285139",
   "-0.00000000012912297236026575806586453639955906518365962867594691310684881482350121386953282548276354540740834483992557378749088791326597623661660243743"
  ],
  "N": [
   "5.3668874458010382727236623339507960042448572262379356346651990319867294141987512645854367535643459865409870363429436390759748787351614131948",
   "0.000000004624252158745447863824973494599060592280218253781928452137062035981952893211419616543983899478108491004427060938514303736046400131612709495"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P2": "7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b",
  "Finite_2Loop_P2": "d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0"
 },
 "function_calls": 379,
 "sec": 875.4,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g2_b1o2_d10_p155.json <==
{
 "process": "aa",
 "gauge": 2,
 "beta": "1/2",
 "delta_exp": 10,
 "dps": 155,
 "regular": false,
 "xk": "0.33333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "y": "0.33333333343333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "costh": "0.999999999925",
 "pT2": "0.000000000049999999998124999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999649344864",
 "G": [
  "-11.022510838483115301662083272195827827278502767707239544768738142023262620935692438815316431335291166753773920816513815230006728209585940459799474675190081",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235469223047752911158626797040642406"
 ],
 "A": {
  "Nf_over_N": [
   "-0.0000000029147132979772916926885965251295406849142589398866047502527958490288155487988598248227111772891465208799806004095444538217297668044743735505661200056650714",
   "0.0000000036349382415799591717767478878445734910206719754056180302246995334303860548673464632265362687171910451099554631947584780338649458136480050265138534062824641"
  ],
  "Nf2": [
   "-0.00000000026816644091767085975526202073121796443715583379050245958181787911551029307175337154368424848987719534265560629184595508879568864374871797600446172414687605",
   "-0.0000000006709112676412112688341334945712695227075516440847592283949410638586432163893269714473877321804727914948822651099031258866441000323101524483872240646296496"
  ],
  "N_Nf": [
   "-180.72810031227545985428059304508545868688012896996684782639351217370330554720770781711817781339887983452472569836936283793672562688941209472370181716562597",
   "-11.240382803542539839635209885629895367826722210740453452084006038100756434025878226294764736924397479801068903681559792422822867378636208209942825015390719"
  ],
  "N2": [
   "-1755.7269177979368987467415545813995377895853319122758379957897643970649501730606293553670212802756180613404589587354214419160888325797109924937588131793078",
   "838.92670035688057539992159579440699479118630045815152535457642610866397272394465673350260851723126928523083876353060506346911530513118559073377199028802015"
  ]
 },
 "A1": {
  "Nf": [
   "0.00000000046542113372358895900473806476369888821960738693243975510737926865865377540130921308213400506449080367389322891745141786658088872627658282334275164395623722",
   "-0.00000000012912297236026575806586453639955906518365962867594691310684881482350121386953282548276354540740834483992557378749088791457341638207020765787108708644822557"
  ],
  "N": [
   "5.3668874458010382727236623339507960042448572262379356346651990319867294141987512645854367535643459865409870363429436344921996878434374043172608046277048716",
   "0.0000000046242521587454478638249734945990605922802182537819284521370620359819528932114196165439838994781084910044270609385143033215590963028643799782776773045017096"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P2": "7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b",
  "Finite_2Loop_P2": "d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0"
 },
 "function_calls": 379,
 "sec": 938.5,
 "sec_one_loop": 0.2
}

==> anc/common/dps/points_aa/aa_g2_b1o2_d11_p149.json <==
{
 "process": "aa",
 "gauge": 2,
 "beta": "1/2",
 "delta_exp": 11,
 "dps": 149,
 "regular": true,
 "xk": "0.33333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "y": "0.33333333334333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "costh": "0.9999999999925",
 "pT2": "0.0000000000049999999999812500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000283232843",
 "G": [
  "-12.17380338496326314367073095266300115080561576485396245115095476561515004862305993878963527561478308478377747140384342831443901078857528328112591765",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235469223047752911158626797041"
 ],
 "A": {
  "Nf_over_N": [
   "-0.00000000029147132990239714372414538654893721934133271369526541534949151417000842213813956661892571696589304669890067882186624276348645822558421336048576291017",
   "0.00000000036349382426509307238233060244215835849565815697855798492674739865748976921685299147487000414738563308303793497630387692625489907699774912277476741419"
  ],
  "Nf2": [
   "-0.000000000026816644108395622992920883419275445042089918553196964865744131803421919601213268676065056749962533358983004500195907780380601664052993051332580157942",
   "-0.000000000067091126772243329202419781802076112953829190636854357233917815318926500184124586007855198360705559999181766286773188164157410267392381718912413545572"
  ],
  "N_Nf": [
   "-197.20505373438232869732133271397877905574423690635507167008289660592568627937661718567359968817642352156428441177114753581855845325317453113132986052",
   "-11.240382791470846568812765452188255748380869822653404856825506079978995639765659312095405392153896948841627551911761124161621371797076609323219022198"
  ],
  "N2": [
   "-2263.1259869512856348901992790089790338141015792477345238369193965670512986106449072675963996499137117585794491592707867375017640603037728536769406754",
   "916.57251405080769048422628405441022055435180713318211731714544941229211567562924557640486860203178949688559040915396807333438886877554757275470925691"
  ]
 },
 "A1": {
  "Nf": [
   "0.000000000046542113385099799435834313761720231561258766346177663227662320716180813125966162135445284003586084411482584462736367486807719732273978596699082257368",
   "-0.000000000012912297243995762560472870836050283927385170682036094734486021648926720956386719919875711039405970599996624076263814627362886292961626507475313609334"
  ],
  "N": [
   "5.3668874494744109312715006921726840229172274992888391689165831759868632734401601338487288974562191477867237684714568122991351980148026216598742666595",
   "0.00000000046242521603919573946892093877876592768867331025828202461445193376218919489644349302060389857192845874068309615116368290990953069763439839644557660453"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P2": "7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b",
  "Finite_2Loop_P2": "d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0"
 },
 "function_calls": 379,
 "sec": 947.6,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g2_b1o2_d4_p86.json <==
{
 "process": "aa",
 "gauge": 2,
 "beta": "1/2",
 "delta_exp": 4,
 "dps": 86,
 "regular": true,
 "xk": "0.33333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "y": "0.33343333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "costh": "0.999925",
 "pT2": "0.000049998124999999999999999999999999999999999999999999999999999999999999999999999999999852",
 "G": [
  "-4.1147743098337995389174571444584610984214483216981629938132823661721945357252033774847",
  "1.570796326794896619231321691639751442098584699687552910487472296153908203143104499314"
 ],
 "A": {
  "Nf_over_N": [
   "-0.0029135506941853126881919905159838574831578907306825042822059116379600435425640082921079",
   "0.0036337486313566687044645105994467944649183592573791910172960350750864720667366985223093"
  ],
  "Nf2": [
   "-0.00026798175106311842593458237208770398964469827158168764440539814579712689169914457764215",
   "-0.0006708210207427368145575636768283278219289273838892119046980741073523098597239485687137"
  ],
  "N_Nf": [
   "-81.832654591956973332103513654433686448195687200312141937303430616603522012581211789192",
   "-11.253789741462141624991747449825919085430749505362313652847435043069938950431812293264"
  ],
  "N2": [
   "93.505263208622080707329806636981797912740394919651397236662854062929475813354594435053",
   "373.02855896656949842596217151928973470307165087767525248548939141806130140193207252839"
  ]
 },
 "A1": {
  "Nf": [
   "0.0004652796106625873605469427220994791973331345456780726751053887261914369325354670179553",
   "-0.00012903446015862863152777027172418504509628803339779366138657260555478918339846110556101"
  ],
  "N": [
   "5.362807448382622487816493462617137563215351390610052798811929847029863419648776344228",
   "0.0046224232956669904836656627933292189082309781114301799120816431729866704046503067847917"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P2": "7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b",
  "Finite_2Loop_P2": "d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0"
 },
 "function_calls": 379,
 "sec": 351.8,
 "sec_one_loop": 0.2
}

==> anc/common/dps/points_aa/aa_g2_b1o2_d5_p95.json <==
{
 "process": "aa",
 "gauge": 2,
 "beta": "1/2",
 "delta_exp": 5,
 "dps": 95,
 "regular": true,
 "xk": "0.33333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "y": "0.33334333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "costh": "0.9999925",
 "pT2": "0.0000049999812500000000000000000000000000000000000000000000000000000000000000000000000000000000000497",
 "G": [
  "-5.2660499809827667254058402922973477158006025758665527070957455275607973242660402704082471156069",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126711"
 ],
 "A": {
  "Nf_over_N": [
   "-0.0002914597005116307806773530458217671149857632432207742643540978098401671130438205291050291777515",
   "0.00036348192495015152063661497756633329612603302249906558877427193053669327033337287161675050205765"
  ],
  "Nf2": [
   "-0.000026814796566523456995308710313674092359574563597832259697293652735871416898844816929884224435432",
   "-0.00006709022430591937845040664578538692154580817084001532353476054123695866626469660353129419615563"
  ],
  "N_Nf": [
   "-98.339810563864513217231728392671317395352842809490894048474097254073653087002750965214270690149",
   "-11.241724028952210166393465103526980560197486260456900434026323539203414861280691062451466343862"
  ],
  "N2": [
   "-72.372492615635626324053855680136640011895474129292832177621504938940160371344116276968158613519",
   "450.69310389383511825119928611375862109075897018078539538003730931298223245250076899116902967059"
  ]
 },
 "A1": {
  "Nf": [
   "0.000046540697772970379852175041441398557013158077559838036731717119902057216419615056727030858473232",
   "-0.000012911411813925837855149526400297883456247085976398927550940020244697936378853772424346192070453"
  ],
  "N": [
   "5.3664793126064314007927648686767675165769369579212669405023652441988610635047522861776295581526",
   "0.00046240692209742986944025278197130421865970660409059876139362528991743253408107207163890941166937"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P2": "7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b",
  "Finite_2Loop_P2": "d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0"
 },
 "function_calls": 379,
 "sec": 428.9,
 "sec_one_loop": 0.2
}

==> anc/common/dps/points_aa/aa_g2_b1o2_d6_p104.json <==
{
 "process": "aa",
 "gauge": 2,
 "beta": "1/2",
 "delta_exp": 6,
 "dps": 104,
 "regular": true,
 "xk": "0.33333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "y": "0.33333433333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "costh": "0.99999925",
 "pT2": "0.00000049999981250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000027088",
 "G": [
  "-6.4173408399763090898845378652990151927161797236906862920486796776883394129424760904608951195770016455916",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339911"
 ],
 "A": {
  "Nf_over_N": [
   "-0.000029147016694025719639148455143076294810279651822262978356201259505001413484519025177375368875592396214116",
   "0.000036349263431217203992111236304689324326047306506339339456510943481284936657637745674480584737723888768474"
  ],
  "Nf2": [
   "-0.0000026816459349435817653468344072793927833638498936864694147259271769681185123092114375816611085653605320221",
   "-0.0000067091036526450336383372831057375758720505378064640570111495998457344251444194005037104509434075095807642"
  ],
  "N_Nf": [
   "-114.81991960139112219967809284052376756218376114710944183554352887534826884773314691622922560023727055892",
   "-11.240516919450523647571338192583470234987282775595541934838204377288080730210611025541710268941580172529"
  ],
  "N2": [
   "-295.22367931413285699767526506769585755795955912692599839722503152406406507942841014127352428663686326564",
   "528.34277322662986804233413886247172129318713899169982783775326046985165052257870414655919383423674670391"
  ]
 },
 "A1": {
  "Nf": [
   "0.0000046541971821344620494169344758363467847860218439659147872715876004849210957443135159629022492270872687082",
   "-0.0000012912208698704111618670962248323089972332108303903737082050388425466161096659988328089923555013175446564"
  ],
  "N": [
   "5.3668466347832064350730647616771108788136848907093628800342225632410254595067316951140321222800547386144",
   "0.000046242338660835839900062153678648272573233417651504036189504925792626168247657464366104256663855419184466"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P2": "7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b",
  "Finite_2Loop_P2": "d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0"
 },
 "function_calls": 379,
 "sec": 570.3,
 "sec_one_loop": 0.2
}

==> anc/common/dps/points_aa/aa_g2_b1o2_d7_p113.json <==
{
 "process": "aa",
 "gauge": 2,
 "beta": "1/2",
 "delta_exp": 7,
 "dps": 113,
 "regular": true,
 "xk": "0.33333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "y": "0.33333343333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "costh": "0.999999925",
 "pT2": "0.000000049999998124999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999873029",
 "G": [
  "-7.5686332177232971271972533167320199192045785592878151271385714074545681553932640074565454885355057777535926735685",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566"
 ],
 "A": {
  "Nf_over_N": [
   "-0.0000029147121361631472000527795016326111775163814218059394540447244233913830543638279342058287422818250384141658396793",
   "0.0000036349370528018930922259305186786401308771989189871678898683925373920333579210615803038706189787066222965437040071"
  ],
  "Nf2": [
   "-0.00000026816625634098139560201576638258597964363495283204051450051380896552300681258376090820066358684448663031393627876",
   "-0.00000067091117748476522547052801679869480140530197338580134914317658231010630382220062211128612659077931686833067959149"
  ],
  "N_Nf": [
   "-131.29720198955398408223978560358125130417145278413825076282017806396803837756578371938900909587780642137045843472",
   "-11.240396203116033866109239502420924947168247500652172178186208078898527808655864508760208796447168860292366870967"
  ],
  "N2": [
   "-574.98582472907268463442735032669964944263324784590349494248746169746456916431378205113437030536347586117939094819",
   "605.98917052156330440741866580044733677109181542134015372740815985273250034122881637055318681165295009251146298136"
  ]
 },
 "A1": {
  "Nf": [
   "0.00000046542099229960207488572479552085909038416980866136276821001158069828194275811761960216566901213778399813410224225",
   "-0.00000012912288390232699328567056627172120373920054846698206914630089309869166606718989413694756437790330618578263557334"
  ],
  "N": [
   "5.3668833683589098269599781556691086294372645730301107188303654377360980921706004169245028462905565864757925292832",
   "0.0000046242503311204582620763637167902347586119042913610868132491128650063746752136261461010525564287951872037853368139"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P2": "7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b",
  "Finite_2Loop_P2": "d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0"
 },
 "function_calls": 379,
 "sec": 824.4,
 "sec_one_loop": 0.4
}

==> anc/common/dps/points_aa/aa_g2_b1o2_d8_p122.json <==
{
 "process": "aa",
 "gauge": 2,
 "beta": "1/2",
 "delta_exp": 8,
 "dps": 122,
 "regular": true,
 "xk": "0.33333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "y": "0.33333334333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "costh": "0.9999999925",
 "pT2": "0.0000000049999999812499999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999946266",
 "G": [
  "-8.7199257473453196211593652638005173553341393872937988243124983880554603038374131561865854894172767249920845800468775904283",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235"
 ],
 "A": {
  "Nf_over_N": [
   "-0.00000029147131828425234737438176216472530050054995707431541060334949493245596483906112314887902077167595717219309906967322989498",
   "0.00000036349381237730919782615376583603903321200419290910958126966632996155755205541905876301968992693136202478601884738768542823"
  ],
  "Nf2": [
   "-0.000000026816642262628084783843610955943180312233916937380496488416077582186955132164918208403926338152963083157611054905217207449",
   "-0.000000067091125870678871493301828735804199975112027863492968406380470279469134450785855597203160329778136099341916476821432743608"
  ],
  "N_Nf": [
   "-147.77418961670631667927788713045381619434123983004061847825426153159491422731172168620323982624691174170097653289425745442",
   "-11.240384131428739861903382058068106510755050081803178118742055366667620845636110063383080310691212502427617118680345739768"
  ],
  "N2": [
   "-911.65689515536246158826536492151777811013405278571666097815952580468192284262308351177904990318501064294729491318387640834",
   "683.6350622659276086372611205974514055516178102180058491168440537790966725062162597295296576586741745818509232977463729775"
  ]
 },
 "A1": {
  "Nf": [
   "0.000000046542111970859548949822021224694924499952781487577100301641366842114680080069622447459573563403045617419978121404801476858",
   "-0.000000012912296359416066743802889280983175838196295344842011995168588902934740974896909329014232728935373300844177750958701752812"
  ],
  "N": [
   "5.3668870417300609071428671099694863534243376553499140574380060717303590815158148569306100126968257454682276364165974049937",
   "0.00000046242519776294053069542241072175075204677706311422827053410186015550379302034404636666184991367137389259450825955955376901"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P2": "7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b",
  "Finite_2Loop_P2": "d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0"
 },
 "function_calls": 379,
 "sec": 842.5,
 "sec_one_loop": 0.3
}

==> anc/common/dps/points_aa/aa_g2_b1o2_d9_p131.json <==
{
 "process": "aa",
 "gauge": 2,
 "beta": "1/2",
 "delta_exp": 9,
 "dps": 131,
 "regular": true,
 "xk": "0.33333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "y": "0.33333333433333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "costh": "0.99999999925",
 "pT2": "0.00000000049999999981250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000025252951",
 "G": [
  "-9.8712182921548424596878922323624259969179237000293368139849719497916946647289437437464423799291941897235145838397152551869398444839",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235469223048"
 ],
 "A": {
  "Nf_over_N": [
   "-0.000000029147132875104942803224591355575269030162638871261592197531106680821635823174005951484172048253170758572726538139183693218749380808",
   "0.000000036349382308702436831274393130112015673276533090254289066281500342312665333470890103828972427571552100162363891706389982664786181166"
  ],
  "Nf2": [
   "-0.0000000026816643925481716438712132139496891219813606746234441188129768428568003600868313996251283836940684391990524894301041976076661276688",
   "-0.000000006709112668289910369065168783975933120185681426066662151436571186593572790059642545345172488153012329363200520136240851934256164951"
  ],
  "N_Nf": [
   "-164.25114655915151354597589306323611353367941930009653482428374756528833984042640313690186700951753003051915467424063065724801766158",
   "-11.240382924259472009407379172000723039813298141218003606957214652621324838480751240619338144255253433077296273430165748539827121544"
  ],
  "N2": [
   "-1305.2372264230144197464368315569956725540718185612810424342362133722470281763767941810461303988034762325031731510381975212247768142",
   "761.28088562242437894079005472550507138924509193570172789423325809605294832944571729159247709479997545165812059833210729779280109936"
  ]
 },
 "A1": {
  "Nf": [
   "0.0000000046542113244949860924697608836215668701712948858331765023336092639690513305209951177955924250758657005249197214834527753907165342455",
   "-0.0000000012912297156334708572809879590363158005835976841156073147072032163315827461010704498482686909103755569689350853790520181824248089497"
  ],
  "N": [
   "5.3668874090673118230532238536065775277659246288596226893874541504476869559316852175915718075622847771882181050564721491248750963475",
   "0.000000046242521422803526077789691493296485672231438477586436004035319643428449896988100993106025682734107817601320637073037323641174746593"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P2": "7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b",
  "Finite_2Loop_P2": "d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0"
 },
 "function_calls": 379,
 "sec": 616.9,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g2_b1o4_d10_p155.json <==
{
 "process": "aa",
 "gauge": 2,
 "beta": "1/4",
 "delta_exp": 10,
 "dps": 155,
 "regular": true,
 "xk": "0.6",
 "y": "0.6000000001",
 "costh": "0.9999999998125",
 "pT2": "0.000000000024999999997656250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000059410921",
 "G": [
  "-11.48065620444831783425569258120496190304262528642144229622663467598085260734726024666016313067445718767318034285743150933510767934856526469384305774566398",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235469223047752911158626797040642406"
 ],
 "A": {
  "Nf_over_N": [
   "-0.00000000063104012443068932813218591178627590620699129664988287819261291636250857545856945711068284459381063670901009800625832355334434499066575863938771780359180218",
   "0.00000000094794520311741085786200382820468341947668236906029710385096978972458401931117601209651091373313232976406896792258707641902259446050218325390172585297946487"
  ],
  "Nf2": [
   "-0.000000000056719092101832462259127798917012094804168085284716655432148144592151531131651938590026379561233019382237982256003367793950889649119165081127134234410982827",
   "-0.00000000023367318058374723756261862584573356193170907867685178434323792942526470824638600196116948470940155179669314823795113970227130934844245259543472376889149085"
  ],
  "N_Nf": [
   "-79.087401313541941835738202612577143826659849630845922802473546046752471330223091444150292862544336579538455744354975297095606181065732856645649851474490772",
   "-4.8388477157007416195115185255914945140645410740939212613033609663111853785476165143935814557465804954107977303152538643915031819290060837349886622881341911"
  ],
  "N2": [
   "-846.68568993688632087795200581760219406204489396914533934335762671208731731780233179906693179864989752627599089353709377003799235507032874962694875526030281",
   "374.44908765129415925079917187214455831089355113813380876968981844092849190317632141148300815546097490064044319893252299644888995655896496974007079723897903"
  ]
 },
 "A1": {
  "Nf": [
   "0.00000000012659454838595038123940150076961628865296868541552779401570594151808960349763483937788164546845281798009500391429928497737507473997066863002662135021098559",
   "-0.000000000018384069501512175769471811824847706905872208960569602089608945184301582898245857206062326366062337413534776337026454123330695136942500059630641921519413598"
  ],
  "N": [
   "2.3103795962604340159920978233553724177478185197573854234745205106419664746785210073386373213741688927394571784009428762390014363502659467382788970822379395",
   "0.0000000010063780779755236772181086971451452812013198169133440496051140265125078445950825949579530021765906560643597363865774834778445154664962625962664305278756707"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P2": "7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b",
  "Finite_2Loop_P2": "d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0"
 },
 "function_calls": 379,
 "sec": 1035.9,
 "sec_one_loop": 0.2
}

==> anc/common/dps/points_aa/aa_g2_b1o4_d11_p164.json <==
{
 "process": "aa",
 "gauge": 2,
 "beta": "1/4",
 "delta_exp": 11,
 "dps": 164,
 "regular": true,
 "xk": "0.6",
 "y": "0.60000000001",
 "costh": "0.99999999998125",
 "pT2": "0.0000000000024999999999765624999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999433339524",
 "G": [
  "-12.631948750903153176262513015578256815070705438248969692134184638230965288533090920801365647765832985980150653955178635511876571026095820655838404993635595412782403",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235469223047752911158626797040642405587251421"
 ],
 "A": {
  "Nf_over_N": [
   "-0.000000000063104012458224909990098094290573598072047730752621602698265250946542557830772741705251908484149243535614192579128376747211692613554281439480884446432512284379587085",
   "0.000000000094794520330172966510732166359171899044903872552542462466161787354409857079516668878742862067231998174119947629630428988834056647282571410099824639072949939078194349"
  ],
  "Nf2": [
   "-0.0000000000056719092123588805784345130638174888462796835667047754503806163274056310042669820582442434855066114294527099515774905048750078614399338349497620029527888742731161838",
   "-0.000000000023367318061557023348955479730188085229993691061249340776722857144199115855189910522949325525025880834065567659156299019485645417538311022854613428471306640733866995"
  ],
  "N_Nf": [
   "-86.180528818635465682875989835570580240092805767706432738849437916834905489284593300304776091134387263521292575762576915632547746385710445780428772608813062100985828",
   "-4.83884771355075365257899992143883298023001617651365251710188423338232713031573104380649744666657975105976825080933520291835653598248172889107490163397437162643131"
  ],
  "N2": [
   "-1074.8638517964270676838238111546259739058354870552751937017216041677861287345345681626810071299573269342722805058917389392439021981463652944714310127441516194569304",
   "407.87466352598252677046635866470153477888871435605100394133811094705005718231937614808518807113163569596689397140191521071859789269585185590448117763550024630387261"
  ]
 },
 "A1": {
  "Nf": [
   "0.000000000012659454840878487290516118043925175832175588169969719596907665131475758970549340682542778898195181643398940947889983552311300896971582071206422310579347873590276123",
   "-0.000000000001838406951033128874546054964524243522374632039783093885532806431084428535989478659321941556818483203236985981419749430092218975458056988884578828380397685202568802"
  ],
  "N": [
   "2.3103795972207878012856194120726255110073297788492585279557099516502185430206733377167188234772137240744081663599236411883459057494105918636761931973824227192460499",
   "0.0000000001006378078208717341269919905894500474757858727000882825789669556352855888771997611497892331343114622396783309266268617780583852433885460299550830473459643765767258"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P2": "7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b",
  "Finite_2Loop_P2": "d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0"
 },
 "function_calls": 379,
 "sec": 1159.0,
 "sec_one_loop": 0.2
}

==> anc/common/dps/points_aa/aa_g2_b1o4_d4_p101.json <==
{
 "process": "aa",
 "gauge": 2,
 "beta": "1/4",
 "delta_exp": 4,
 "dps": 101,
 "regular": true,
 "xk": "0.6",
 "y": "0.6001",
 "costh": "0.9998125",
 "pT2": "0.00002499765625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011",
 "G": [
  "-4.5729478026167087459577601581564274121889197256224265108325652424186547067011832265383621035401854173",
  "1.570796326794896619231321691639751442098584699687552910487472296153908203143104499314017412671058534"
 ],
 "A": {
  "Nf_over_N": [
   "-0.00063087175787929666961344383426570420757642308981926477442461674595347546448604196438165935680245979453",
   "0.0009477404385641817418602518013818347584046181567169603887583281017073269510415555058482152328613497502"
  ],
  "Nf2": [
   "-0.000056694924502151996256859415701406323602443892488900981725942134748191482848194040610653555524999932114",
   "-0.00023363782475030683785916048597472724838486714157986312461955034399150387522698712489003251060865781878"
  ],
  "N_Nf": [
   "-36.519677961810836596974614783931131960212229195706175243873751362937899933501881846167440428030285916",
   "-4.8412358431154885606652578805453951076672711039370810886103209751365723768538090209800330966270712076"
  ],
  "N2": [
   "7.8953992186016983740368777043718849548644321161104472793637707613545787441869966898477640804164927231",
   "173.88403944015279041242117452528342756279098075422399476259940672777997246316862433608556143771314334"
  ]
 },
 "A1": {
  "Nf": [
   "0.00012656918072548956557297649421419708070196749327377679922833179511711615703166908847278866987791595929",
   "-0.000018374273132359521155167000010359746809276473878885197963794840094047645999574019438971209138456504464"
  ],
  "N": [
   "2.3093127714394881304891583716399121056544571731661211585864465003786585293406978386734056731006941887",
   "0.0010061190241996269720114473161483838139386654348392597200203168249984911643841989128833579704904390996"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P2": "7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b",
  "Finite_2Loop_P2": "d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0"
 },
 "function_calls": 379,
 "sec": 277.7,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g2_b1o4_d5_p110.json <==
{
 "process": "aa",
 "gauge": 2,
 "beta": "1/4",
 "delta_exp": 5,
 "dps": 110,
 "regular": true,
 "xk": "0.6",
 "y": "0.60001",
 "costh": "0.99998125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001",
 "pT2": "0.0000024999765625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000688",
 "G": [
  "-5.7241981594383014177885838438562963015743153748795035236830063584849360031286251473019066835674905882952100248",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740433"
 ],
 "A": {
  "Nf_over_N": [
   "-0.000063102328495466363903948354696911661391812899990891166943217539350525710592277484560145481230352749394427608049",
   "0.000094792472379395294108737902251430069520928996832362388467675819170601196214975447257991179537028142056834407136"
  ],
  "Nf2": [
   "-0.0000056716674815425258502424419440516015355270405052454272621448677462461595837946380365377713154197201219698270208",
   "-0.000023366964476082723901046158970484753422222213320977337322590543874231626509671590540128511919195362000656646916"
  ],
  "N_Nf": [
   "-43.62079720343719059395093177917643222015754921729887740831994959527698060662982646851558121276008764666440825",
   "-4.8390865934052220324911402714939843223680500618016885864600800785965447538421659925545166891888991765405720382"
  ],
  "N2": [
   "-73.276625588338466903407275393520066097146795870887333714663719973237912325896959002047232891617946169505749025",
   "207.31951253228224779099449244289236221206756443726278991920342640445826244979053131822654963492635802870807085"
  ]
 },
 "A1": {
  "Nf": [
   "0.000012659201128530284040031874293809200453750530022655705812297520044705062966436091241950050116316004605250936939",
   "-0.0000018383089636228526618543484459972470263768509058454972110611776592783912199411796436546795923989932415341435958"
  ],
  "N": [
   "2.3102728936904439611048324736478375767756355485888338342420511455293416671362603894319257087117732003677122071",
   "0.00010063521683279478934758976205195443557150575296210616861642764364710184565738627541776935578635231909175117009"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P2": "7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b",
  "Finite_2Loop_P2": "d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0"
 },
 "function_calls": 379,
 "sec": 317.1,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g2_b1o4_d6_p119.json <==
{
 "process": "aa",
 "gauge": 2,
 "beta": "1/4",
 "delta_exp": 6,
 "dps": 119,
 "regular": true,
 "xk": "0.6",
 "y": "0.600001",
 "costh": "0.999998125",
 "pT2": "0.00000024999976562499999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999975613",
 "G": [
  "-6.8754864871635711929173416043331931145716426446930854849880000039855830771655998585195593346313107029151434313623704388",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533"
 ],
 "A": {
  "Nf_over_N": [
   "-0.0000063103844060492585772927285532631900396847051691156000399029224126822678798462261653264977619176713914658790750145550593",
   "0.0000094794315533885422924167824804487444068558499562352426099957612580595011676139275969486995424567628020907495233157135738"
  ],
  "Nf2": [
   "-0.00000056718850389465066361933559511406481926262583088301180233338750927956406323941169388030169731219902074556167931608684545",
   "-0.0000023367282703056403598094525643751318971657819099063807509324727459778949189222607202120906389343480140824081903354225536"
  ],
  "N_Nf": [
   "-50.714787621865932387608471515930709382437336520298530054365397370307604033846472818215829897304058403445324912678934746",
   "-4.8388716019924749216606566967324709184095952599096923893885682535237830489947618704155383007830378857463292161273838044"
  ],
  "N2": [
   "-178.96078173294753989636599857885192409948159044008848606314401431122359584415869516222733926589060398003880144020588064",
   "240.74656110576305209397230651710559759094406993331101193853887405256449666577111829192854910518359898761992523164723367"
  ]
 },
 "A1": {
  "Nf": [
   "0.0000012659429469514515583831605721544573783782021226321613835996757002433787109357891133411124065107376939178475128548687785",
   "-0.00000018383971521430582281928725425274629374959600092620867448536290477333291148026238414421063380161039268838432421425115307"
  ],
  "N": [
   "2.3103689267532684111258099871719238700961106440731988648744510381186123402217659260479908325477896454453300389972882146",
   "0.000010063754871989200165855164906431059482046289968380512259926791029836677052193276922020039129019267133747282551188251463"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P2": "7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b",
  "Finite_2Loop_P2": "d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0"
 },
 "function_calls": 379,
 "sec": 438.7,
 "sec_one_loop": 0.2
}

==> anc/common/dps/points_aa/aa_g2_b1o4_d7_p128.json <==
{
 "process": "aa",
 "gauge": 2,
 "beta": "1/4",
 "delta_exp": 7,
 "dps": 128,
 "regular": true,
 "xk": "0.6",
 "y": "0.6000001",
 "costh": "0.9999998125",
 "pT2": "0.000000024999997656249999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999871073",
 "G": [
  "-8.0267786117853765054922704626644967157172106693746755427737378692058000226711834605084699902178638248476789694108564245456034566",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235469223"
 ],
 "A": {
  "Nf_over_N": [
   "-0.00000063103995619937563098420221993771785731101641960162557845200336883680776286221733975099073811602000234942700975953064190090568528",
   "0.00000094794499852356870069952607689230763528976338747996446050709071806448599977007213101130537969864364029015236766442184623759259781"
  ],
  "Nf2": [
   "-0.000000056719067952297234940465374584151206569793800090558866995934416924439687212834658201816163287586569364133382003559317749401298793",
   "-0.00000023367314526022477114701799373407145340833311750366092037522839053300437612321192816866508177048110570734415249397945675356287543"
  ],
  "N_Nf": [
   "-57.808007767268975657387856088414596487306378941107848952577374366185105104690788795869677823530241535438211380105458428480427146",
   "-4.8388501021866398583223949327624021403179617585682415317826785161959688470614688274194814763230982861477345273630017779078193653"
  ],
  "N2": [
   "-309.14392813784529621072760343612370376267952576922921712600567942220321642633743133552093379556432098368211648530832167415292045",
   "274.17233249853894011536373444712701541875162359685838271912606483522202376067510675920827996011782454985930681575729976188107549"
  ]
 },
 "A1": {
  "Nf": [
   "0.00000012659452303966860013200362993222427702486629582772967137030984879649856608834913590671542491996082328689605581885159366369283468",
   "-0.000000018384059712299405514788304790840919554201162896436346003622928085697402712603417593792705553552949100778694631209783839446763884"
  ],
  "N": [
   "2.3103785302679659990736526911186025231354120138880798783568214952880532426560217019644247281682025112077094931921661857423777796",
   "0.000001006377819130606569798131475512565974789704804171224782486799352727661963257557091743723577627328646653217340239637740542275121"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P2": "7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b",
  "Finite_2Loop_P2": "d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0"
 },
 "function_calls": 379,
 "sec": 487.3,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g2_b1o4_d8_p137.json <==
{
 "process": "aa",
 "gauge": 2,
 "beta": "1/4",
 "delta_exp": 8,
 "dps": 137,
 "regular": true,
 "xk": "0.6",
 "y": "0.60000001",
 "costh": "0.99999998125",
 "pT2": "0.0000000024999999765624999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999995155333",
 "G": [
  "-9.1780711160948971722081602482245628944352042451327367705234227311715283836528495095337572189068161394097061276379254103928693594788852391",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235469223047752911"
 ],
 "A": {
  "Nf_over_N": [
   "-0.000000063104010775911475986583380539934486726242951692418903504090407948416489058495918231718155327001602956710189057949711164945776565726833692",
   "0.000000094794518284234239637353176172938238328150978447851925038244248878489478205398797300937575484768203901998023274496038939335621118861314247"
  ],
  "Nf2": [
   "-0.0000000056719089708634734739415860193734093785111603934481121989755557581548095502019212536751320255140054633400511866550039789653228345115166342",
   "-0.000000023367317708321771542621164347965781307626107521143274560170667817912781839376339604937406839926173903024005312892588833177378779595132859"
  ],
  "N_Nf": [
   "-64.901145161566249253655051801353943292464746454193787499348073098229996388127102539954356157218749087621830008494019618386120211111071037",
   "-4.8388479521994106052922344613592285081041402500572235154122513773098030836157594799799016125670559629257120108945389877950279254348414602"
  ],
  "N2": [
   "-463.82574290957093946028380681647937706689979138327465809710995483852569309672426819256465142459656820818728071518380532800611013603961684",
   "307.59793271808439457270117244309511802334306195104629132480082941903672075484179495800829197055967657490244136359376304685085460643028565"
  ]
 },
 "A1": {
  "Nf": [
   "0.00000001265945458741563372918412477355914062472827694291980196907077085332334265125649722407225808356885155832466219663890968756436290445273371",
   "-0.000000001838406853140977448094120947209835274246916175632731007248446428877012706918076998704401470572496200386269529517983653226643096017398461"
  ],
  "N": [
   "2.3103794906215199471594632559316746689149628155240048600755074747416272635912753499465332205942707444531515159748497202106049432835216479",
   "0.00000010063780523242211264703458930853967505036356903233189285737292058813556049137349904698162571976746203570368047265796100128735559905145442"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P2": "7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b",
  "Finite_2Loop_P2": "d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0"
 },
 "function_calls": 379,
 "sec": 593.3,
 "sec_one_loop": 0.2
}

==> anc/common/dps/points_aa/aa_g2_b1o4_d9_p146.json <==
{
 "process": "aa",
 "gauge": 2,
 "beta": "1/4",
 "delta_exp": 9,
 "dps": 146,
 "regular": true,
 "xk": "0.6",
 "y": "0.600000001",
 "costh": "0.99999999812499999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999",
 "pT2": "0.0000000002499999997656250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000762992",
 "G": [
  "-10.329363658373169992464226150874971571799561910763153926690964103751480800796827105463680930172469907995963633783359122741013628996705153529553951",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235469223047752911158626797"
 ],
 "A": {
  "Nf_over_N": [
   "-0.0000000063104012291509161338308188992330192808246993837883665524589873491336790216670877335991397298144027896782390081211961087832696861770508924819064299",
   "0.0000000094794520127422278843131641963151883761694597642364691189797044470674063918423759763027957194314838957798058294891515067948827455147804253474178854"
  ],
  "Nf2": [
   "-0.00000000056719091884269027549785072820679677051108838433372478974903364565277622859831418729821889520307887064111312374574499589648804463730679004656837791",
   "-0.0000000023367318026551727856196476791224062456485776035292663340797530868574061904286780110213170842380805229383082486600397455443398457297941912597082591"
  ],
  "N_Nf": [
   "-71.994273708530998869781642204731060730262765018454821044941208998114964487639645948082898762034905640380463459260417992759115559895828689331966077",
   "-4.8388477372006212223790786779495910559919196832390463671001514794480242354636473743927492277753434429477856425901793061486632253068822393148026112"
  ],
  "N2": [
   "-643.00632176633150332663403202636196838167689092704196718040646051365560406675082611093981900651574692637401396369098456406646826663733524301922036",
   "341.02351147507649023624636122858191124927230589004970736720705085852620087012108119097137892798811502405996244244054130414724613615187012254104982"
  ]
 },
 "A1": {
  "Nf": [
   "0.0000000012659454815760546493573267806972034488586161999291248155483392778021780177020985241404465220899288443243808321382411794467347407858557196324685069",
   "-0.00000000018384069413321046244451379783981482299097555447715093250449611948047008282896595193525974565930650482664829086868617439133696740140796125949907137"
  ],
  "N": [
   "2.3103795866568961838988168736049372155987435066076212247895409457531277536090471509525367503595958382614653417426025100656359859140424222707883978",
   "0.000000010063780756435870411590189348809173177969493319097129663127046983552432476840075210006611843189054492272956396850509167892564446612077594145500007"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P2": "7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b",
  "Finite_2Loop_P2": "d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0"
 },
 "function_calls": 379,
 "sec": 913.1,
 "sec_one_loop": 0.2
}

==> anc/common/dps/points_aa/aa_g2_b2o3_d10_p140.json <==
{
 "process": "aa",
 "gauge": 2,
 "beta": "2/3",
 "delta_exp": 10,
 "dps": 140,
 "regular": true,
 "xk": "0.2",
 "y": "0.2000000001",
 "costh": "0.99999999995833333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "pT2": "0.000000000066666666665277777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777366630428",
 "G": [
  "-10.72861750602372246423364131299749977148331883621338629264606718162426592801470254485437954407496825988394677361883705428641153857379720881",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235469223047752911159"
 ],
 "A": {
  "Nf_over_N": [
   "-0.0000000094675754198229139981144643119616664016183812060289544864267302837803958880912651321825402668931289584305168178604739187916223966931610409256",
   "0.000000010509829924629440132216384427082225688384084744874350428882100782360124343672567514008981470240344946027604793569669980986791544293259424183"
  ],
  "Nf2": [
   "-0.00000000075870595858071881738991154566913001795682873454121951494809485229827677692563021536403722024226961696457482365484192808125364458388028945213",
   "-0.0000000013185048186482569358034742864763217134078832162142137165233666312410594825477312956287376638906852337454389259686779990425806629557787844644"
  ],
  "N_Nf": [
   "-363.71381254624239176921962182432270935842608357426939935869134513927553643296384873086821508238828022343821877122906475118934631307407795257",
   "-22.882860625398508030327002163067116509449560228830309443332081133045311436175855962078354882173320744190696878923648409431617767190588329052"
  ],
  "N2": [
   "-3287.8714516153646450430424632544681621001018727681047245441758819362892511580058525248875905116741200721486621740678217433470000622834888935",
   "1667.5130657541889694716177304391151856072224467159265078727948994533888663953732842432996536298768138117543527208468476280709215558377552597"
  ]
 },
 "A1": {
  "Nf": [
   "0.0000000013069025432388136301277865890153141974115271629429553238258227494779700720372277941583590355452376726741447635388763797101567114079966226057",
   "-0.00000000049013978441196252376663993346236991223793223078553481689339819382849215163400627546606657976219103774138419159382196562562693181465983351173"
  ],
  "N": [
   "10.92576110558019410787931306073107107834221306084969919949212820053882864464314148738283416625400318012042298616349600951645060830312614099",
   "0.000000015633454978846398827086258464298266864214303068035040221597840067900316232948615304390809735136228352178931215775989366848990008711218972501"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P2": "7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b",
  "Finite_2Loop_P2": "d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0"
 },
 "function_calls": 379,
 "sec": 577.1,
 "sec_one_loop": 0.2
}

==> anc/common/dps/points_aa/aa_g2_b2o3_d11_p149.json <==
{
 "process": "aa",
 "gauge": 2,
 "beta": "2/3",
 "delta_exp": 11,
 "dps": 149,
 "regular": true,
 "xk": "0.2",
 "y": "0.20000000001",
 "costh": "0.99999999999583333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "pT2": "0.0000000000066666666666527777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777276774585",
 "G": [
  "-11.87991005251137030624252961846468036975001539031594687966263760137568895437009000831946765954832697726358700268092203563942720593242641990477762704",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235469223047752911158626797041"
 ],
 "A": {
  "Nf_over_N": [
   "-0.0000000009467575424940895786533639825867517865171784786107894307556497031973512614621855647341896108705788338076565196781403137522560983368415290079426022707",
   "0.0000000010509829929591457839001037087015625473331845449098497751052510137880032683842827453883067957794294802234273117573723166454215215067943801729139020326"
  ],
  "Nf2": [
   "-0.000000000075870595934763296460334202289722157426513004188989112906686414209618410189559697661279604890194261832321818412921935669725499156591546938279475671871",
   "-0.0000000001318504818671839290379492551606596764264730233557873893951733308072812103945168428737519353242883284031606082171056782161946810205643596686634708479"
  ],
  "N_Nf": [
   "-397.25713888640070102223854662620282775772334335181644920305103500285485014263511912785207773393492125003748282565435369370814698313572703367463167074",
   "-22.882860579479645790735385735488312988920462408498128154649159207047211936080981993921804415088985866277326624717138440401545909749340490428908996996"
  ],
  "N2": [
   "-4291.2459715957969173452177605850783167187717311771000238809998216266035202834263166531472508901243803422642552112160944018377928238091152568471144903",
   "1825.5822670414673188477266764958900582208463300471701997180087817329859877140283551045358641165993236359257926127913142608357235183880085536223988669"
  ]
 },
 "A1": {
  "Nf": [
   "0.00000000013069025438278999514637399858883955128996836236864771669937909230352066897794056271933731567738724324695172297544148047719145691190691030382898161957",
   "-0.000000000049013978483578093745474588651515228565476358327037696015869921444792364596865684995044680266193570502711416335808297023477377092553771507568488942377"
  ],
  "N": [
   "10.925761116294072246476435145189630055452022205944838459825174881178277536663832629291367736158121688558799963051864377227252519371906119207966432406",
   "0.0000000015633454987436006332120230224337833061425774368518853382281911669856155629613264168048383693592545117443165792986513154472583762776983565433217191817"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P2": "7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b",
  "Finite_2Loop_P2": "d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0"
 },
 "function_calls": 379,
 "sec": 621.0,
 "sec_one_loop": 0.2
}

==> anc/common/dps/points_aa/aa_g2_b2o3_d4_p86.json <==
{
 "process": "aa",
 "gauge": 2,
 "beta": "2/3",
 "delta_exp": 4,
 "dps": 86,
 "regular": true,
 "xk": "0.2",
 "y": "0.2001",
 "costh": "0.99995833333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "pT2": "0.000066665277777777777777777777777777777777777777777777777777777777777777777777777777777747",
 "G": [
  "-3.8208726438063438636884458546235202703157825499522930107494894043170389232104578927984",
  "1.570796326794896619231321691639751442098584699687552910487472296153908203143104499314"
 ],
 "A": {
  "Nf_over_N": [
   "-0.0094618917022148545027136186604412204426464608335257093409916498272883036021060755052675",
   "0.010504319332524722725796709689437331900219770381805978023935441835229970081092169136738"
  ],
  "Nf2": [
   "-0.00075785437217851819097092883164606797745912186431236832824857063009432693492767083644949",
   "-0.0013184783975261597668855819139860413563966993558373481842221528654456769990132406762823"
  ],
  "N_Nf": [
   "-162.35311729455530317404295649551020635053112234365666626562278721409086711241657693146",
   "-22.933847461520092966109322431553117041515990811030661017302339418344618352124697571625"
  ],
  "N2": [
   "299.1702583621748315964029428897980108553434309811013602956334008533486514919648705752",
   "719.10373518140869366269563686660410879034817815765064871234710607120809587455442298822"
  ]
 },
 "A1": {
  "Nf": [
   "0.0013062483306208081939340532316576214357547448413621773391074636427397063256336342413974",
   "-0.00048966916516905786624307405557584738837405215956451236139142377031241421494512322773692"
  ],
  "N": [
   "10.913864576838667292279542472175159868128250632700199910907310316681369078872877683859",
   "0.01562391592599932425539459499265912547240506878438485895394935829225564184017168286077"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P2": "7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b",
  "Finite_2Loop_P2": "d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0"
 },
 "function_calls": 379,
 "sec": 193.7,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g2_b2o3_d5_p95.json <==
{
 "process": "aa",
 "gauge": 2,
 "beta": "2/3",
 "delta_exp": 5,
 "dps": 95,
 "regular": true,
 "xk": "0.2",
 "y": "0.20001",
 "costh": "0.99999583333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "pT2": "0.0000066666527777777777777777777777777777777777777777777777777777777777777777777777777777777777777292",
 "G": [
  "-4.9721558151959433251400418636036392669297679045884896194699268319874674810408981405831596586276",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126711"
 ],
 "A": {
  "Nf_over_N": [
   "-0.00094670067901081251855179569481537543003631874134835416636464026084363165902003253715440037218816",
   "0.0010509278622408114566336100235666073571349434813182947223049661236012978894092931066233541867964"
  ],
  "Nf2": [
   "-0.000075862075214828916117092052343475016989573669651242434583878644544481693291738962934575599751659",
   "-0.00013185021962257587419834900961612478206227098258342985037485259675430039354685031280135083231599"
  ],
  "N_Nf": [
   "-195.98689186682315605864209902970818531424471830981360708330065210901727769139467713625783525607",
   "-22.887962329310005042554541617564428630018038955665692708834330232806447694552564585784786546524"
  ],
  "N2": [
   "-8.823652511990641740624723386445600796774438168279200829957587713546744403680604787839947821734",
   "877.16082053272890537480109364524857173797764994844363704991480293707834328698762166970927891003"
  ]
 },
 "A1": {
  "Nf": [
   "0.00013068370931299343485105845732782154605759034019541944352963906555595771640929254180373570922601",
   "-0.000049009269684579881011521096819499630988094377442276874648705681703854233195568097016459020635877"
  ],
  "N": [
   "10.92457076430475795003523759179522703056279030830426410939645641481310164799087066817956251024",
   "0.0015632500637037773683293215603016861298711499170915437085044562715959277461324961604122641001003"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P2": "7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b",
  "Finite_2Loop_P2": "d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0"
 },
 "function_calls": 379,
 "sec": 222.0,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g2_b2o3_d6_p104.json <==
{
 "process": "aa",
 "gauge": 2,
 "beta": "2/3",
 "delta_exp": 6,
 "dps": 104,
 "regular": true,
 "xk": "0.2",
 "y": "0.200001",
 "costh": "0.99999958333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "pT2": "0.00000066666652777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777793907",
 "G": [
  "-6.1234474241918919468935013822593067567345410195538932363211880399709371135413381907066954446168204197735",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339911"
 ],
 "A": {
  "Nf_over_N": [
   "-0.000094675185593376203769006995993186789630996719182178160603461659250540730532758024169682445887285366672737",
   "0.00010509774796888363675405488315972550145002011149420086492443232662206893800078142855721112303559565078333"
  ],
  "Nf2": [
   "-0.0000075869743821852536673547521590804126040941780207728809731425775004717930533766667878585895012010514851402",
   "-0.000013185045566264271660567811500254176838558957658763298153438450922669140699118882365825201020214402878534"
  ],
  "N_Nf": [
   "-229.53945769988019472318813041281005736136373654318465827999075528496815897611969119107625841322501776516",
   "-22.883370780549441545784123880595112656525202774572731030900756509059479622481240769758056196563465552183"
  ],
  "N2": [
   "-432.91704729774242447347528383435141207630951985469032361348342704743825809032443125826809209823023424501",
   "1035.2349558921061245581623483648973802004913178486499784570586354316948838281308511425445565851145865068"
  ]
 },
 "A1": {
  "Nf": [
   "0.000013068959985225046640611806583454144382714808843820558560326788982355081067969639479709959760799216466415",
   "-0.0000049013507581836285502143387468688345966717092422846048371287000410915480521439092578288770892439558680006"
  ],
  "N": [
   "10.925642075171284140806798680580942270144809650004814710907094659205398152136106505334696205028325519876",
   "0.00015633359548801803784065555836321716504239190556469837067367877505149055568876192469247009432231927703062"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P2": "7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b",
  "Finite_2Loop_P2": "d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0"
 },
 "function_calls": 379,
 "sec": 279.2,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g2_b2o3_d7_p113.json <==
{
 "process": "aa",
 "gauge": 2,
 "beta": "2/3",
 "delta_exp": 7,
 "dps": 113,
 "regular": true,
 "xk": "0.2",
 "y": "0.2000001",
 "costh": "0.99999995833333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "pT2": "0.000000066666665277777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777766213",
 "G": [
  "-7.2747398769389040467134915755118705622835443778021215243729993999012853137055453979536448605981816858263105065136",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566"
 ],
 "A": {
  "Nf_over_N": [
   "-0.0000094675697388660494716778103148797992372719722615590963749168198054016309367121283762644833652959852615168807105462",
   "0.000010509824416792539343983469164786004304857561062005965985889989152665878182706643758655668734440315655001033425578"
  ],
  "Nf2": [
   "-0.00000075870510730655469971980207873047108949582474826371342568108100812347056087343465353505126880249003300740163065166",
   "-0.0000013185047924716248668595590241508958466771353269304412655969456191586190316338401824597891629671748478277260306386"
  ],
  "N_Nf": [
   "-263.08372684476622357339889304656418658521186857842352150088363592824676813685062363347633979204977044927119370903",
   "-22.882911595301542072298709063353360694541201662103946891371197393247821201618511186125127197427983877459295726748"
  ],
  "N2": [
   "-972.87469281091774003629469691705168436360149585526967751063488571656892169542935001522854556859139772183611877402",
   "1193.3052644753181544184502562378921785623401412552153031076465914575472416512394628148996994992486764865462778035"
  ]
 },
 "A1": {
  "Nf": [
   "0.0000013069018893533238355123707347350996622631736051045347418340348002945793572972321987375687441883423792653255128959",
   "-0.00000049013931397381280862269196397600629935185307045855414792029050395347067722311657081528911764746448727519236560633"
  ],
  "N": [
   "10.925749213183224710410884329415770282165831616652536971137231109998943291163747272021925537843534478166922917578",
   "0.000015633445444387011222050546931244438656941008180938902111456508767062694267819835533084899247531134484047102372082"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P2": "7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b",
  "Finite_2Loop_P2": "d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0"
 },
 "function_calls": 379,
 "sec": 328.9,
 "sec_one_loop": 0.2
}

==> anc/common/dps/points_aa/aa_g2_b2o3_d8_p122.json <==
{
 "process": "aa",
 "gauge": 2,
 "beta": "2/3",
 "delta_exp": 8,
 "dps": 122,
 "regular": true,
 "xk": "0.2",
 "y": "0.20000001",
 "costh": "0.99999999583333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "pT2": "0.0000000066666666527777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777779886983",
 "G": [
  "-8.4260324140609267813006107973201749542578020598289689525348263111442774769552608476075002156642193900621036956844297966874",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235"
 ],
 "A": {
  "Nf_over_N": [
   "-0.0000009467574856844946186532965640579149881784084417415705077391762461590689846461033247310773906914325846225230478137638318104",
   "0.0000010509829378807519650696435472363382691836971189665330250234984196229408537024808104112687031553118486653151400857233907084"
  ],
  "Nf2": [
   "-0.00000007587058742201679634126950870749215844761013041720437118918310613151188416396796030748903798689701546240480663810782445583",
   "-0.00000013185048160541957691766951726274797271219451453703354745327036772452785153421548999125638846506718810664977267796574149231"
  ],
  "N_Nf": [
   "-296.62714926314631965410773933359418773162748812580507174009319970596725994033139977249182664056846863091629492671070385567",
   "-22.882865676473017237668729269003158775394695627068438921845131753148701719329101589057839115854151613342453459494594261857"
  ],
  "N2": [
   "-1628.6859679879658792269216505128253672108343546832837509883180318870804525254649962010460931468661323555419322897456386965",
   "1351.3746375836320400862675707241813927266277068418431703295973908062466137134869102061618037416181156946553585340207321802"
  ]
 },
 "A1": {
  "Nf": [
   "0.0000001306902478439321519692120406153688074818799661235587617972245699779401186161601766831115163464672688457966112223225890496",
   "-0.000000049013973779193988420171622321154773458108667745343289293789662929625395597721104652288713270108692800645663096512131728054"
  ],
  "N": [
   "10.925759927053675737933203625749082813392967199205762082289360019781852750442839768992789231687725767665589930352241037986",
   "0.0000015633454033989622213793907094220555990648911755711104551928063675717785827031256938983514709294834569328270669045297797008"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P2": "7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b",
  "Finite_2Loop_P2": "d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0"
 },
 "function_calls": 379,
 "sec": 354.1,
 "sec_one_loop": 0.2
}

==> anc/common/dps/points_aa/aa_g2_b2o3_d9_p131.json <==
{
 "process": "aa",
 "gauge": 2,
 "beta": "2/3",
 "delta_exp": 9,
 "dps": 131,
 "regular": true,
 "xk": "0.2",
 "y": "0.200000001",
 "costh": "0.99999999958333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
 "pT2": "0.00000000066666666652777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777814353907",
 "G": [
  "-9.5773249596204496222353877731568232015371702101580451264824825996272973403153854703329538617874316360851867879333622690260666362379",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235469223048"
 ],
 "A": {
  "Nf_over_N": [
   "-0.000000094675753686430963743932531382692146351925738147736540929778770449476527005407489703164773023687966427496223561554813283497387632692",
   "0.00000010509829875009263309998624278065993953701363920805300701262026235161176438903772406831609645381942684874198344958198186741193605556"
  ],
  "Nf2": [
   "-0.0000000075870595091157739335921406458828213652306003263444226504917989687758351718161979981603709622633118150460039054775018702684380219085",
   "-0.000000013185048184124333705544182449936788033567152552938761916212066985669603606346895622180735255526225913510317023971876078035348100759"
  ],
  "N_Nf": [
   "-330.17048530835291818049517376982614498689121653134785960000024744779338085535785462325170065871624486784998894051173089591010449694",
   "-22.882861084587127388876026466680771459594267916032493599153830511444742626662195572883659902785516466222260083279977080411988289746"
  ],
  "N2": [
   "-2400.3514670819682172891761193722184949533503531814630484791691843789764479168585505305361047368781078103990193318916009011079098829",
   "1509.4438618733305675308557701269160663965634096998011234293504350730154713952990309752138978751904777554843253270758407962401064532"
  ]
 },
 "A1": {
  "Nf": [
   "0.000000013069025373479504459260846303469216602026595482171118356735905162327671181046938708813609120020525086890989950587832711409776151966",
   "-0.0000000049013978017377841270654324853842630459183056949095486921604597256454714796164971948947723401182575953902223309124043917562533820165"
  ],
  "N": [
   "10.925760998441413414482339163578150545395453211661655390974137936606360252178420826608059838027897085049087589005957861810830570478",
   "0.0000001563345489295032421765146650373186396377279343302078483980945765225984998491938068356499524572158719846303775828439804559097731191"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P2": "7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b",
  "Finite_2Loop_P2": "d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0"
 },
 "function_calls": 379,
 "sec": 429.9,
 "sec_one_loop": 0.2
}

==> anc/common/dps/points_aa/aa_g2_b4o5_d10_p140.json <==
{
 "process": "aa",
 "gauge": 2,
 "beta": "4/5",
 "delta_exp": 10,
 "dps": 140,
 "regular": true,
 "xk": "0.11111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111",
 "y": "0.11111111121111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111",
 "costh": "0.9999999999775",
 "pT2": "0.000000000079999999999099999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999831079799",
 "G": [
  "-10.420524436307022305350390241439900024043884557114103263502920198458680794356283101565090870146005415935287316718888038850776032543334788524",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235469223047752911159"
 ],
 "A": {
  "Nf_over_N": [
   "-0.000000033923616853860629120791509756789470674479190148649475208301810097704052436936156417801713372637133103272662365237243239027092721239880161332",
   "0.000000034868436090359754131733285274990992511900883870675047848335876547415535329720150400478949982823594254019451440369100748620086738455162139474"
  ],
  "Nf2": [
   "-0.000000001868863038498267208426996154097719660617042026301813156100655283074708374531998976509189947000926312840271349844054314438176740033161338734",
   "-0.0000000018873616999085814926492774043089846101339118688785347217683325148034249135205222308664022008030942608978222059974579570683664917876173527048"
  ],
  "N_Nf": [
   "-752.62366712210875774173425253015033969136866539055750567860015930372306547486265419171385884149411098750674796328386967832306837259671599322",
   "-47.973588428437553517492188774776819880981357589697850638682950535029473609675679520042610709428607240270403706344615784616270119349021618275"
  ],
  "N2": [
   "-6237.7096286079067721413544730694226742624617232720036608579095518900971628116971940537520297159702781416253138313033338730947113836791656511",
   "3407.2351879944677200727461212887122848596268605880687864130597161791834686958854370425788083168915770181659407340127607922528772080690383632"
  ]
 },
 "A1": {
  "Nf": [
   "0.0000000042405036602876992374986093879034949518203164961800999331444834128562776188347565351264718293569032635057546585333199128729821068316197424138",
   "-0.0000000018928904158643138544037322442928632470303537425250105483139578713002373852178559536192692124921969239665969569300035950152276117535535184132"
  ],
  "N": [
   "22.905701063161460992827243869658841956243824006983649188789934865435436379510515380440239291712824336764327583616980846869823373434208130238",
   "0.000000061557029040605909624324791264838564800064693240909753542136421022080857789654246005484567681163975943217090140859244502927269561756286087722"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P2": "7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b",
  "Finite_2Loop_P2": "d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0"
 },
 "function_calls": 379,
 "sec": 498.1,
 "sec_one_loop": 0.2
}

==> anc/common/dps/points_aa/aa_g2_b4o5_d11_p149.json <==
{
 "process": "aa",
 "gauge": 2,
 "beta": "4/5",
 "delta_exp": 11,
 "dps": 149,
 "regular": true,
 "xk": "0.11111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111",
 "y": "0.11111111112111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111",
 "costh": "0.99999999999775",
 "pT2": "0.0000000000079999999999909999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999892306841",
 "G": [
  "-11.571816982798982647359354644563331890777052486926431676550392129438513979132269838773387665470362398301919206946495529702151818166252149635239159585",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235469223047752911158626797041"
 ],
 "A": {
  "Nf_over_N": [
   "-0.0000000033923616884414560090047451934351515731432001625825156374782452833974927077654543266782327116302192975298614276115571547978164394120296326039177106351",
   "0.0000000034868436119457945879092201960952844825885886439499939428782046110763990937871110953533686300917650852469663212180819287940765884595835041067409997875"
  ],
  "Nf2": [
   "-0.00000000018688630423965980006781025173315280324018507045600833414037138138158818934797684756423857180608320988995404364410464440844115307989908931852715918763",
   "-0.00000000018873616975707698642000565514663533464244797736728558763245063145559787971984619005887385964235380055259798969354537930411112363360667149096063697072"
  ],
  "N_Nf": [
   "-822.94676866992808228712817370605981354294071607264411619984498496923048452050661393760348494824792456392614989933582756024039651935411250393528400825",
   "-47.973588229476002878667504620450656025854245945183788812251083878549749918117178328319267800292198441426450878321797508891435462651514121343086702141"
  ],
  "N2": [
   "-8276.271705491897408072593929614611103144173481307925169865005865773316153543027823288041986679571220305563645861710172077982190991288403859417568152",
   "3738.6249960973799384402575315168510636624310817124099537463175969154921065764474424152561649029665654103343551009407176938302730578671284727802892448"
  ]
 },
 "A1": {
  "Nf": [
   "0.00000000042405036637230372649804849190375894080764136666660412839260994952605772115756621553241824735101218132104900314692629432783881283692647442798525047779",
   "-0.00000000018928904185362197481097086445179663640588381072275292607353127780513337739255715296753550205103428371862956659656522983463755688355069540782132819793"
  ],
  "N": [
   "22.905701099172369325693945072891100103391714331108808457748301874078504978533749537026619781363569184770207229482999653670186487818612385412299779202",
   "0.000000006155702909787343262387932753604791410907923687849038950669277021751802101125910585975182679303252218883469147946123995910092124869633465164245113486"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P2": "7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b",
  "Finite_2Loop_P2": "d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0"
 },
 "function_calls": 379,
 "sec": 537.8,
 "sec_one_loop": 0.2
}

==> anc/common/dps/points_aa/aa_g2_b4o5_d4_p86.json <==
{
 "process": "aa",
 "gauge": 2,
 "beta": "4/5",
 "delta_exp": 4,
 "dps": 86,
 "regular": true,
 "xk": "0.11111111111111111111111111111111111111111111111111111111111111111111111111111111111111",
 "y": "0.11121111111111111111111111111111111111111111111111111111111111111111111111111111111111",
 "costh": "0.9999775",
 "pT2": "0.000079999100000000000000000000000000000000000000000000000000000000000000000000000000000108",
 "G": [
  "-3.512774782350901115603074013083082063140356576174738935880630308932845346444057983391",
  "1.570796326794896619231321691639751442098584699687552910487472296153908203143104499314"
 ],
 "A": {
  "Nf_over_N": [
   "-0.033889698917401389668147290758355023415077299058312216721499272996321790100293323099728",
   "0.034836134124876107292947371924524924272381222406255786846099270663307965606741508016391"
  ],
  "Nf2": [
   "-0.0018645366168692238828504679171754813262352695472766598006014405440409018017756547811531",
   "-0.0018899542516723960306970760659076782671863029228107668890712008862359619383343460350099"
  ],
  "N_Nf": [
   "-330.32166816554701494287898640288748026496448388262705804390101629221608019064777694786",
   "-48.194408054972602714130847187447813739232828466215753571211012370945768095458858772744"
  ],
  "N2": [
   "891.77779560929506895561244548036763742735061519154714282022525546694805932013501454171",
   "1419.3052958131249924338630066259188125292035061322580363407923482573555409416896147048"
  ]
 },
 "A1": {
  "Nf": [
   "0.0042366900540906735877534122788072515054628397544349533682662288402833458625578407732513",
   "-0.0018899248568508629409725221886653814705066657876042104502744756311816977357775683295681"
  ],
  "N": [
   "22.865737605179556180195397383570073466021836509509584079841337715362484354096702978251",
   "0.061493456663630473094352092279047052984048093247970035101865244924142197040722191555143"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P2": "7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b",
  "Finite_2Loop_P2": "d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0"
 },
 "function_calls": 379,
 "sec": 169.4,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g2_b4o5_d5_p95.json <==
{
 "process": "aa",
 "gauge": 2,
 "beta": "4/5",
 "delta_exp": 5,
 "dps": 95,
 "regular": true,
 "xk": "0.11111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111",
 "y": "0.11112111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111",
 "costh": "0.99999775",
 "pT2": "0.0000079999910000000000000000000000000000000000000000000000000000000000000000000000000000000000000591",
 "G": [
  "-4.6640622663165995017926848518299995492774543530754441197515692929215804243790441152496307176929",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126711"
 ],
 "A": {
  "Nf_over_N": [
   "-0.0033920222315250428218124755163908435409332088927531444475675619895349139409460390238199650964463",
   "0.0034865203283775438692902094838853789884935932015089362168983952282939293934597342648750411529436"
  ],
  "Nf2": [
   "-0.00018684299455375545945864208892100993452586533592618704107556131074882534747119465496062271539465",
   "-0.00018876214039609321370853347268064574247790480938964930385544304405843622912976776020095984619874"
  ],
  "N_Nf": [
   "-400.97151795263169133158999315120465658116372748621757088580562923014655075027421833904841425274",
   "-47.995692558781081325467357362214802653038542584287246419781087669895627660133486475566960685945"
  ],
  "N2": [
   "311.73051892035212233370378277968401689170468174499976476381293649919239078995421142258892648928",
   "1750.3028976772693771310672349173934359602439940295897106707126921400306659186067827393133461709"
  ]
 },
 "A1": {
  "Nf": [
   "0.00042401219942293111889717387215468985753270364840819636050002370247085649151270535597513238739108",
   "-0.00018925935726526527654918841074164909914003025759891845927287692236900706422170857332375159204488"
  ],
  "N": [
   "22.901700377818145360262237939401589823193714693379479649132418373952978627461186720391095756701",
   "0.0061550666627992041985569374972319946502361550059619602205082329311456906011505010449237937643056"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P2": "7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b",
  "Finite_2Loop_P2": "d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0"
 },
 "function_calls": 379,
 "sec": 200.5,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g2_b4o5_d6_p104.json <==
{
 "process": "aa",
 "gauge": 2,
 "beta": "4/5",
 "delta_exp": 6,
 "dps": 104,
 "regular": true,
 "xk": "0.11111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111",
 "y": "0.11111211111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111",
 "costh": "0.999999775",
 "pT2": "0.00000079999990999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999987251",
 "G": [
  "-5.8153543065633091013771129961536939563468392174979844297518931061734739359679814806440467014975650145037",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339911"
 ],
 "A": {
  "Nf_over_N": [
   "-0.00033923277402774052757102253820075618856668996840287056817986758700557243161261988944148362149145467627934",
   "0.0003486811281238439808594084406266076698603177793639629826425297357077984802085487461907155867224079373358"
  ],
  "Nf2": [
   "-0.000018688197285488985555236815851276470627523561579459726082052868040368508612144127129363219905145766447901",
   "-0.000018873876724937893027281176555504510281841028798664869993388869160473971464411726091242169954904785390606"
  ],
  "N_Nf": [
   "-471.32757142711970585996507380663668066930345336632902290984591603085294280675348816500155225457584804906",
   "-47.97579886638997966039347576425743598177866800833227277434905649628826662392705236807428672664102646879"
  ],
  "N2": [
   "-512.33281187310609571365132447400679014374302834611430580527156182472328335682317339647507976281640058872",
   "2081.6752197758931750607281320646599952040935813246238935505810596710674905986050730005227296327449819367"
  ]
 },
 "A1": {
  "Nf": [
   "0.000042404654940257061824776568942699035005628045556060926941776538645837283709434722949912158686384195568317",
   "-0.000018928607313123538286726269757369921622484363461010098134529243742586363255469211061267162247704921240381"
  ],
  "N": [
   "22.905300986836679535393162260803906234211886791980931300239606720851080579739327775935333431949703658791",
   "0.00061556392804243942340204913543311429499256843901691265226341621111388594186522754308949128171475960890593"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P2": "7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b",
  "Finite_2Loop_P2": "d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0"
 },
 "function_calls": 379,
 "sec": 249.9,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g2_b4o5_d7_p113.json <==
{
 "process": "aa",
 "gauge": 2,
 "beta": "4/5",
 "delta_exp": 7,
 "dps": 113,
 "regular": true,
 "xk": "0.11111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111",
 "y": "0.11111121111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111",
 "costh": "0.9999999775",
 "pT2": "0.000000079999999100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000082773",
 "G": [
  "-6.9666468024353288109639966560930429775958636237435614704494155098175747302244791137243824875235651686270141517862",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566"
 ],
 "A": {
  "Nf_over_N": [
   "-0.000033923582939028087356721462103025193331355275962578065268145934711418463930524991110462039012326393414096590479538",
   "0.000034868403791396235318212870519848788950419838918347377016149663613303253443811840320567080507775409155722126207134"
  ],
  "Nf2": [
   "-0.0000018688587113561401825971609814631649543088325494366994154406053184601567238978104966977000526203477142187776443576",
   "-0.0000018873642948744741413278718346013567718764583154766530537727182968293818732912499274475481662741220779098018298731"
  ],
  "N_Nf": [
   "-541.65399210352921694525599615427918346739913711993566817721898034356462372676818336929030812719313339561594482012",
   "-47.973809275510255015138120313904913155076902872306453472238821102407357727549258515213143515720663465697606822049"
  ],
  "N2": [
   "-1579.3464866925406341774289658906644964865691780064896056850172319629558916274926164219918133125073883837926707637",
   "2413.0654519494247905806032218762556148819544527708645040912025483426383042909679714221763130163156692319889046856"
  ]
 },
 "A1": {
  "Nf": [
   "0.0000042404998470659202824907709134497613544863087826538023625295180627294552790641406052503769940535223688929887797024",
   "-0.0000018928874500519938673416239157933250837617959753366905253602136858039257165915883591038140931512207027384320305629"
  ],
  "N": [
   "22.905661091101831758538204540260604168929915629120461645191308170139244202471161895657867242575240724703890390213",
   "0.000061556965473713508559424013148385369013966763856897855852224819295688887466138494464563356685183738264083022693181"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P2": "7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b",
  "Finite_2Loop_P2": "d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0"
 },
 "function_calls": 379,
 "sec": 290.4,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g2_b4o5_d8_p122.json <==
{
 "process": "aa",
 "gauge": 2,
 "beta": "4/5",
 "delta_exp": 8,
 "dps": 122,
 "regular": true,
 "xk": "0.11111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111",
 "y": "0.11111112111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111",
 "costh": "0.99999999775",
 "pT2": "0.000000007999999990999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999927073",
 "G": [
  "-8.1179393438698516216487733963678402668383213967414002339095750170752329163118508621534264010485178165286028990854480792261",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235"
 ],
 "A": {
  "Nf_over_N": [
   "-0.0000033923613492928527786191675781921420986869680705219843108563908957195169653472347492110176319905561272858445256140491295955",
   "0.0000034868432889558952226993933567328333352515715642995558103120869971618721281540782335355360958428295362290847768589039196206"
  ],
  "Nf2": [
   "-0.00000018688626096819300843460104529487642550862153183699124804575335292801212501527248832908036432777979520081335528313996446009",
   "-0.00000018873619570678109692352455424435209546914132531650140485202867331683205465603025446587917045533364649320962177111891706055"
  ],
  "N_Nf": [
   "-611.97742764616887221260200309301019779053868062609979044134816432698603237731965748621050962807813024062444507653968779188",
   "-47.973610314205663314811433826656550862482581078781323328793086343550114688752640152077290685105790349238551050748325243159"
  ],
  "N2": [
   "-2889.2474059080326421186231800281221282041890210601970920932454008323114996696543350889042748963531984535304202242785803245",
   "2744.4555189553178206511938327548581008631607480315574262276918846733804134782642722557300099981442164324886431625796543362"
  ]
 },
 "A1": {
  "Nf": [
   "0.0000004240503282400550190261148055207955425681463150452641955526156769429722330468722043819920930444951090370528527159828923493",
   "-0.00000018928901219546974480282913566512162863568032448048895780220207847291299850668170561589480915539044863975359955599050764635"
  ],
  "N": [
   "22.90569710196202576653971520053350795960148256126493979703074483068858307041696478164530971793609825152402876798626439861",
   "0.0000061557022741178955202903636646070848388981579909736340980067177072662906205426537911061827717794390817360829723540183559202"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P2": "7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b",
  "Finite_2Loop_P2": "d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0"
 },
 "function_calls": 379,
 "sec": 327.6,
 "sec_one_loop": 0.1
}

==> anc/common/dps/points_aa/aa_g2_b4o5_d9_p131.json <==
{
 "process": "aa",
 "gauge": 2,
 "beta": "4/5",
 "delta_exp": 9,
 "dps": 131,
 "regular": true,
 "xk": "0.11111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111",
 "y": "0.11111111211111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111",
 "costh": "0.999999999775",
 "pT2": "0.00000000079999999990999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999984611597",
 "G": [
  "-9.2692318898606244633445269359729549876261663333804680892194567953332384436821408926813004640925405064393986318933777870851179237388",
  "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126710585339910740432566411533235469223048"
 ],
 "A": {
  "Nf_over_N": [
   "-0.00000033923616548321322178493967017254652116032189973817942678635112656328428216847227321454428604317218872715759979511653701060716484282",
   "0.00000034868435799377839273502363989889798343971235778398326663795034501301987603500551145971753302493372397105727085357220836736947794428"
  ],
  "Nf2": [
   "-0.000000018688629995149597365785035262500908251177366065173838315584838877237339064587961119664163619760188937624856140569424190648087918947",
   "-0.000000018873617232866973298186573422574436944880389870833006629464955455451805489567808302230550539602900665242252819760525153837148418738"
  ],
  "N_Nf": [
   "-682.30056252470674669666781008898278274037493333050287935033534448906116810401946753804254249045986760707062481672302271366947437902",
   "-47.97359041805303773931011928455325820213905337847621506001337147890100781774480345164966288952743581578713832088882117399913112594"
  ],
  "N2": [
   "-4442.0349104608617747222072266110934462258167082471439482016544590258509073303651366779151652866746790612927112397097170258246572771",
   "3075.8453738589604824954710510758040235262403607151737389272045841082057593103593526450217512035276761327424597929339588473091161933"
  ]
 },
 "A1": {
  "Nf": [
   "0.000000042405036259343192687678865011514820781771729937665664070127984354757997616547352296478417971423962642793007342803622977867944080857",
   "-0.000000018928903891452552047429307730578544847488839427756205601055750710812648919314950846983230420044485776138404301448792859593870639338"
  ],
  "N": [
   "22.905700703052382000998929192121598227471204832519508602377610562636761231813283163827975895171557626439276815893775010047770993702",
   "0.00000061557028467930684813730997016585308814172713627530560999319413010363622236135429913697648880312615087814353336085358001948837118268"
  ]
 },
 "normalisation": "M^(2) = file/64, M^(1) = file, m_A = mu_R = 1 (P1 eq. 2.18)",
 "inputs": {
  "Finite_1Loop_P2": "7e21d2dccef5a8a48d95a81df99c84d6f12c79bfc9d8aba3e831c2de6fbed02b",
  "Finite_2Loop_P2": "d7f76dbecc9c3aa4e41cf8c6d6b2d8191626c48d6e84a9e51e83ff5d342bd8e0"
 },
 "function_calls": 379,
 "sec": 390.3,
 "sec_one_loop": 0.2
}

==> anc/common/dps/results_aa.json <==
{
 "betas": {
  "1/10": {
   "x": "0.55",
   "n_points": {
    "1": 8,
    "2": 8
   },
   "deltas": {
    "1": [
     4,
     5,
     6,
     7,
     8,
     9,
     10,
     11
    ],
    "2": [
     4,
     5,
     6,
     7,
     8,
     9,
     10,
     11
    ]
   },
   "leading_logs": [
    {
     "component": 1,
     "power": 3,
     "colour": "N2",
     "value": [
      "-29.7019074329087892388553069196",
      "-3.01397670119375881245964914267e-13"
     ],
     "shift": "3.54011624130202051485079791956e-11",
     "prediction": "-29.7019074329090768413251316987",
     "deviation": 1.4026042348224406e-14
    },
    {
     "component": 1,
     "power": 3,
     "colour": "N_Nf",
     "value": [
      "-3.33340391764608425828683183546e-14",
      "4.32313624451816526371590726799e-14"
     ],
     "shift": "5.31977371142838650554681705689e-12",
     "prediction": "0",
     "deviation": 5.459037338839595e-14
    },
    {
     "component": 1,
     "power": 3,
     "colour": "Nf_over_N",
     "value": [
      "2.24755870473418170085871243227e-15",
      "8.85842131535935994967184708654e-16"
     ],
     "shift": "2.39132207419594126013915439153e-13",
     "prediction": "0.0",
     "deviation": 2.415830377578385e-15
    },
    {
     "component": 1,
     "power": 3,
     "colour": "Nf2",
     "value": [
      "1.21994764888525689795046836705e-15",
      "-2.18848001313604584357957475131e-15"
     ],
     "shift": "2.48006585706190545346856231784e-13",
     "prediction": "0.0",
     "deviation": 2.5055372745015415e-15
    },
    {
     "component": 1,
     "power": 2,
     "colour": "N2",
     "value": [
      "-163.360490880990674486386066577",
      "-1.25330235073879929951316832051e-11"
     ],
     "shift": "0.00000000120096471732606420123672879717",
     "prediction": "-163.360490880999922627288224343",
     "deviation": 9.534603873440042e-14
    },
    {
     "component": 1,
     "power": 2,
     "colour": "N_Nf",
     "value": [
      "29.7019074329080443451843745621",
      "1.76028854851569532220028242467e-12"
     ],
     "shift": "1.80470360183270663410938930636e-10",
     "prediction": "29.7019074329090768413251316987",
     "deviation": 6.870773738116628e-14
    },
    {
     "component": 1,
     "power": 2,
     "colour": "Nf_over_N",
     "value": [
      "8.75236141202014113361794348608e-14",
      "2.22594803514202834772714315451e-14"
     ],
     "shift": "8.11242694622945909011220312828e-12",
     "prediction": "0.0",
     "deviation": 9.030984162413965e-14
    },
    {
     "component": 1,
     "power": 2,
     "colour": "Nf2",
     "value": [
      "3.49279573684210449378123833987e-14",
      "-8.69071564828444723054295236506e-14"
     ],
     "shift": "8.41348528680211184992567402919e-12",
     "prediction": "0.0",
     "deviation": 9.36633122084835e-14
    },
    {
     "component": 2,
     "power": 2,
     "colour": "N2",
     "value": [
      "-6.72808560014247829942939348136",
      "-1.39663508891613596021876103462e-14"
     ],
     "shift": "1.44070803610182833661136203465e-12",
     "prediction": "-6.72808560014250467089747121336",
     "deviation": 4.435358139346203e-15
    },
    {
     "component": 2,
     "power": 2,
     "colour": "N_Nf",
     "value": [
      "5.06757696749672552092145258686e-15",
      "-2.39147997950669231445713431666e-15"
     ],
     "shift": "5.51813711467607217504875673313e-13",
     "prediction": "0",
     "deviation": 5.603526819234886e-15
    },
    {
     "component": 2,
     "power": 2,
     "colour": "Nf_over_N",
     "value": [
      "-5.1209039126308300539985866036e-16",
      "5.55708011734725326626431631488e-16"
     ],
     "shift": "7.48106583028420561071940050454e-14",
     "prediction": "0.0",
     "deviation": 7.556771553581192e-16
    },
    {
     "component": 2,
     "power": 2,
     "colour": "Nf2",
     "value": [
      "-8.88638080489044977142128983481e-17",
      "-7.30001280599507094962548697089e-17"
     ],
     "shift": "1.13851375981447862383765531332e-14",
     "prediction": "0.0",
     "deviation": 1.1500345680770535e-16
    },
    {
     "component": 2,
     "power": 1,
     "colour": "N2",
     "value": [
      "-17.9415616003793735558962333963",
      "-4.44304764001573314887145072261e-13"
     ],
     "shift": "3.42268484345761574446115013894e-11",
     "prediction": "-17.9415616003800124557265899023",
     "deviation": 4.337431119681105e-14
    },
    {
     "component": 2,
     "power": 1,
     "colour": "N_Nf",
     "value": [
      "4.48539040009512672098761621412",
      "-7.77978238555823684234915702078e-14"
     ],
     "shift": "1.3109418281323323759509370621e-11",
     "prediction": "4.48539040009500311393164747558",
     "deviation": 3.256172862157984e-14
    },
    {
     "component": 2,
     "power": 1,
     "colour": "Nf_over_N",
     "value": [
      "-1.15041060042977293166746135603e-14",
      "1.59872633808400124542283082757e-14"
     ],
     "shift": "1.77727408944726992506928335515e-12",
     "prediction": "0.0",
     "deviation": 1.969611752012226e-14
    },
    {
     "component": 2,
     "power": 1,
     "colour": "Nf2",
     "value": [
      "-2.52861400718454990877273026495e-15",
      "-1.60964388947111320684883818713e-15"
     ],
     "shift": "2.70476299995423832169150854529e-13",
     "prediction": "0.0",
     "deviation": 2.9974726434517466e-15
    }
   ],
   "r0": {
    "nu0": {
     "N": {
      "value": [
       "4.94274563652558996870792951717",
       "-7.60994793749112855813018682293e-12"
      ],
      "shift": "6.09868756837781941453908240445e-10",
      "closed": "4.94274563652133767685091933253",
      "deviation": 8.71741324295921e-12,
      "imag": 7.609947937491128e-12
     },
     "TFnf": {
      "value": [
       "-4.82051817768940600980477284371",
       "2.09995394416876171772544526978e-12"
      ],
      "shift": "1.83291370051391181961350440004e-10",
      "closed": "-4.82051817768850775018954052843",
      "deviation": 2.2840045761747602e-12,
      "imag": 2.0999539441687616e-12
     },
     "Nf2_over_oneloop": 5.2413219248237174e-14,
     "Nf_over_N_over_oneloop": 5.0536644576422995e-14,
     "known_N": [
      "18.664421647948758850972112436",
      "34.5575191894877256230890772161"
     ],
     "known_nf": [
      "-0.93089646464892804001200873365",
      "-6.28318530717958647692528676656"
     ]
    },
    "nu2": {
     "N": {
      "value": [
       "3.50954321948178836019926455826",
       "-2.00899959892469686904816839881e-12"
      ],
      "shift": "1.209873608832468252944075998e-10",
      "closed": "3.50954321947953430432928158201",
      "deviation": 3.0194117396414e-12,
      "imag": 2.008999598924697e-12
     },
     "TFnf": {
      "value": [
       "-1.95411334360402189900868746894",
       "-7.14299822436608079673590683116e-13"
      ],
      "shift": "9.26801030836153414827790307968e-11",
      "closed": "-1.95411334360490100514626502741",
      "deviation": 1.132718781277817e-12,
      "imag": 7.142998224366081e-13
     },
     "Nf2_over_oneloop": 1.1623517244095622e-14,
     "Nf_over_N_over_oneloop": 7.637706457159348e-14,
     "known_N": [
      "23.9977549812820921843054457693",
      "34.5575191894877256230890772161"
     ],
     "known_nf": [
      "-2.26422979798226137334534206698",
      "-6.28318530717958647692528676656"
     ]
    },
    "against_hh": {
     "nu0": {
      "N": 8.71741324295921e-12,
      "TFnf": 2.2840045761747602e-12
     },
     "nu2": {
      "N": 3.0194117396414e-12,
      "TFnf": 1.132718781277817e-12
     }
    }
   },
   "one_loop": {
    "C1/N": {
     "fit": [
      "22.2764305746818076305149595718",
      "-4.2453331709273835906410124616e-18"
     ],
     "shift": "4.22952848584887433963684385991e-16",
     "analytic": "22.276430574681807630993848774",
     "deviation": 1.9178377823745204e-19,
     "nf_term_over_fit": 2.1217634370755667e-20
    },
    "c10/N": [
     "-38.823844543484165015539712976",
     "4.45332263121311122401788377119"
    ],
    "K/N": {
     "fit": [
      "1.68202140003562600230413639862",
      "2.63097640948606406613702107091e-16"
     ],
     "shift": "2.8156245569574087219771273462e-14",
     "analytic": "1.68202140003562616772436780334",
     "deviation": 1.8476579506046543e-16,
     "nf_term_over_fit": 1.397331000584156e-17
    },
    "K_slope/N": [
     "-1.43117537747861738662241113091e-17",
     "1.78066728175603655048963365168e-17"
    ]
   }
  },
  "1/4": {
   "x": "0.625",
   "n_points": {
    "1": 8,
    "2": 8
   },
   "deltas": {
    "1": [
     4,
     5,
     6,
     7,
     8,
     9,
     10,
     11
    ],
    "2": [
     4,
     5,
     6,
     7,
     8,
     9,
     10,
     11
    ]
   },
   "leading_logs": [
    {
     "component": 1,
     "power": 3,
     "colour": "N2",
     "value": [
      "-31.8173522638548486097494784804",
      "-2.12664666067084391856110462179e-12"
     ],
     "shift": "2.39415789387905730045190906881e-10",
     "prediction": "-31.8173522638566281873188827095",
     "deviation": 8.71536631023264e-14
    },
    {
     "component": 1,
     "power": 3,
     "colour": "N_Nf",
     "value": [
      "-2.2827882960776665809235325971e-13",
      "3.23348724184741835178941897614e-13"
     ],
     "shift": "3.87108715128225101802363646943e-11",
     "prediction": "0",
     "deviation": 3.958100825888497e-13
    },
    {
     "component": 1,
     "power": 3,
     "colour": "Nf_over_N",
     "value": [
      "1.47249960833271374858030503168e-14",
      "5.96352804359777394289435376261e-15"
     ],
     "shift": "1.57265003795396771374106821415e-12",
     "prediction": "0.0",
     "deviation": 1.588676104121846e-14
    },
    {
     "component": 1,
     "power": 3,
     "colour": "Nf2",
     "value": [
      "8.97871538528263464813131412965e-15",
      "-1.64418648120857063396400208297e-14"
     ],
     "shift": "1.8543628053528113079206668317e-12",
     "prediction": "0.0",
     "deviation": 1.8733719557760366e-14
    },
    {
     "component": 1,
     "power": 2,
     "colour": "N2",
     "value": [
      "-174.995437451158055363916629695",
      "-8.41585754855721326686467655055e-11"
     ],
     "shift": "0.00000000777694801218151695977317104332",
     "prediction": "-174.995437451211455030253854903",
     "deviation": 5.695600368790342e-13
    },
    {
     "component": 1,
     "power": 2,
     "colour": "N_Nf",
     "value": [
      "31.8173522638500184898680185995",
      "1.2596055285490152617221506364e-11"
     ],
     "shift": "0.00000000125744603574866405436902743839",
     "prediction": "31.8173522638566281873188827095",
     "deviation": 4.4708096829754387e-13
    },
    {
     "component": 1,
     "power": 2,
     "colour": "Nf_over_N",
     "value": [
      "5.52726820855091532074607130429e-13",
      "1.43079558101019750984794890708e-13"
     ],
     "shift": "5.10844235369429031538591699122e-11",
     "prediction": "0.0",
     "deviation": 5.709454426116033e-13
    },
    {
     "component": 1,
     "power": 2,
     "colour": "Nf2",
     "value": [
      "2.42414550200025204620204135017e-13",
      "-6.28104415427629581363900338225e-13"
     ],
     "shift": "6.02353051560282314440208349874e-11",
     "prediction": "0.0",
     "deviation": 6.732607004930295e-13
    },
    {
     "component": 2,
     "power": 2,
     "colour": "N2",
     "value": [
      "-9.24151838930980895328360399578",
      "-1.0810999366161534049572583598e-13"
     ],
     "shift": "8.57905927871001246104390742851e-12",
     "prediction": "-9.24151838930997510981094261915",
     "deviation": 2.145011016693691e-14
    },
    {
     "component": 2,
     "power": 2,
     "colour": "N_Nf",
     "value": [
      "4.05768008179503033672993913443e-14",
      "-1.92962000165362535683994579343e-14"
     ],
     "shift": "4.43081610761276956124793251684e-12",
     "prediction": "0",
     "deviation": 4.4931281972561014e-14
    },
    {
     "component": 2,
     "power": 2,
     "colour": "Nf_over_N",
     "value": [
      "-4.0387663434941201857639109681e-15",
      "4.28607269857657858032086890072e-15"
     ],
     "shift": "5.83014738799063793104506385581e-13",
     "prediction": "0.0",
     "deviation": 5.889147031177298e-15
    },
    {
     "component": 2,
     "power": 2,
     "colour": "Nf2",
     "value": [
      "-6.97147141585211053470909856177e-16",
      "-4.97343188058516731940256388068e-16"
     ],
     "shift": "8.47788345192774443038147666006e-14",
     "prediction": "0.0",
     "deviation": 8.563669679107429e-16
    },
    {
     "component": 2,
     "power": 1,
     "colour": "N2",
     "value": [
      "-24.6440490381561319561115759183",
      "-3.2150507466200820631256360707e-12"
     ],
     "shift": "1.95560270747645500362851395897e-10",
     "prediction": "-24.6440490381599336261625136511",
     "deviation": 2.020317373571505e-13
    },
    {
     "component": 2,
     "power": 1,
     "colour": "N_Nf",
     "value": [
      "6.16101225954093329020915665306",
      "-6.08016608724961554503543358423e-13"
     ],
     "shift": "1.01000770537637750424295270632e-10",
     "prediction": "6.16101225953998340654062841276",
     "deviation": 1.830565179022923e-13
    },
    {
     "component": 2,
     "power": 1,
     "colour": "Nf_over_N",
     "value": [
      "-8.7113886153445535051967784036e-14",
      "1.19425906374835257479127251649e-13"
     ],
     "shift": "1.32898627303291573189416374475e-11",
     "prediction": "0.0",
     "deviation": 1.47822110234587e-13
    },
    {
     "component": 2,
     "power": 1,
     "colour": "Nf2",
     "value": [
      "-1.89237781218489008373860431677e-14",
      "-1.01953799236780847666520322747e-14"
     ],
     "shift": "1.93253960529256109495901165247e-12",
     "prediction": "0.0",
     "deviation": 2.1495468131517983e-14
    }
   ],
   "r0": {
    "nu0": {
     "N": {
      "value": [
       "4.99578015301859841992485780585",
       "-4.54189094203281574760551634597e-11"
      ],
      "shift": "0.00000000353015046463571026895899329696",
      "closed": "4.99578015299753877405392677763",
      "deviation": 5.0063819442197935e-11,
      "imag": 4.541890942032816e-11
     },
     "TFnf": {
      "value": [
       "-4.79551410983609422501022916859",
       "1.34128122159935572992052426577e-11"
      ],
      "shift": "0.00000000114157216954502922854549956141",
      "closed": "-4.79551410983116962272200889864",
      "deviation": 1.428829028395806e-11,
      "imag": 1.3412812215993557e-11
     },
     "Nf2_over_oneloop": 3.3812626006218807e-13,
     "Nf_over_N_over_oneloop": 2.8674129624888904e-13,
     "known_N": [
      "19.1744867396045743092389350464",
      "34.5575191894877256230890772161"
     ],
     "known_nf": [
      "-0.967221921504974527004925439067",
      "-6.28318530717958647692528676656"
     ]
    },
    "nu2": {
     "N": {
      "value": [
       "3.91372973957680617123150548778",
       "-9.96752357279337064093954218802e-12"
      ],
      "shift": "4.82937709616211634179523299194e-10",
      "closed": "3.91372973956763227556670262419",
      "deviation": 1.354665596532518e-11,
      "imag": 9.967523572793371e-12
     },
     "TFnf": {
      "value": [
       "-2.63141328296664454334694279122",
       "-3.92558782389360345462836748425e-12"
      ],
      "shift": "4.98844480082175258513087091667e-10",
      "closed": "-2.63141328297135662574756059175",
      "deviation": 6.1330221190954245e-12,
      "imag": 3.9255878238936035e-12
     },
     "Nf2_over_oneloop": 5.8445703667713e-14,
     "Nf_over_N_over_oneloop": 4.019250568298751e-13,
     "known_N": [
      "24.5078200729379076425722683797",
      "34.5575191894877256230890772161"
     ],
     "known_nf": [
      "-2.3005552548383078603382587724",
      "-6.28318530717958647692528676656"
     ]
    },
    "against_hh": {
     "nu0": {
      "N": 5.0063819442197935e-11,
      "TFnf": 1.428829028395806e-11
     },
     "nu2": {
      "N": 1.354665596532518e-11,
      "TFnf": 6.1330221190954245e-12
     }
    }
   },
   "one_loop": {
    "C1/N": {
     "fit": [
      "23.8630141978924711372829311504",
      "-3.09064048885738024650975395721e-17"
     ],
     "shift": "3.07615056170606654540437785125e-15",
     "analytic": "23.8630141978924711404891620322",
     "deviation": 1.3021099007841488e-18,
     "nf_term_over_fit": 1.4577701456438692e-19
    },
    "c10/N": [
     "-41.8848587021196938299770692681",
     "4.48629628357139401441285129049"
    ],
    "K/N": {
     "fit": [
      "2.3103795973274925002441806471",
      "2.02647436119430491062719064541e-15"
     ],
     "shift": "2.1629126810131094540510245482e-13",
     "analytic": "2.31037959732749377745273565479",
     "deviation": 1.036791992137779e-15,
     "nf_term_over_fit": 7.684101029316693e-17
    },
    "K_slope/N": [
     "-1.15123250723761483450420577069e-16",
     "1.41674269403950270285891120877e-16"
    ]
   }
  },
  "1/2": {
   "x": "0.75",
   "n_points": {
    "1": 8,
    "2": 8
   },
   "deltas": {
    "1": [
     4,
     5,
     6,
     7,
     8,
     9,
     10,
     11
    ],
    "2": [
     4,
     5,
     6,
     7,
     8,
     9,
     10,
     11
    ]
   },
   "leading_logs": [
    {
     "component": 1,
     "power": 3,
     "colour": "N2",
     "value": [
      "-41.5388361974548607827132906869",
      "-1.5428672810574006332141208472e-11"
     ],
     "shift": "0.00000000167057540704608874117027724933",
     "prediction": "-41.53883619746504393078384029",
     "deviation": 4.45034693376466e-13
    },
    {
     "component": 1,
     "power": 3,
     "colour": "N_Nf",
     "value": [
      "-1.52538824260906409560181533373e-12",
      "2.68586666712699680141978250424e-12"
     ],
     "shift": "3.04423280806841973601729821637e-10",
     "prediction": "0",
     "deviation": 3.088800583442358e-12
    },
    {
     "component": 1,
     "power": 3,
     "colour": "Nf_over_N",
     "value": [
      "7.18227111736638200470359675645e-14",
      "2.89215955662603239539694978326e-14"
     ],
     "shift": "7.6646237706769308142720666095e-12",
     "prediction": "0.0",
     "deviation": 7.74271304546014e-14
    },
    {
     "component": 1,
     "power": 3,
     "colour": "Nf2",
     "value": [
      "7.01454189144505864166310950815e-14",
      "-1.38341995911977788904760056382e-13"
     ],
     "shift": "1.5351709362087729815896292937e-11",
     "prediction": "0.0",
     "deviation": 1.5510927640729114e-13
    },
    {
     "component": 1,
     "power": 2,
     "colour": "N2",
     "value": [
      "-228.463599085781547466287813501",
      "-5.76497332322649221304466007604e-10"
     ],
     "shift": "0.0000000519945928500994985374948660112",
     "prediction": "-228.463599086057741619311121595",
     "deviation": 2.79801073712017e-12
    },
    {
     "component": 1,
     "power": 2,
     "colour": "N_Nf",
     "value": [
      "41.5388361974254496387863850785",
      "9.91891303782535158236772624111e-11"
     ],
     "shift": "0.00000000947479800844846033931829596189",
     "prediction": "41.53883619746504393078384029",
     "deviation": 2.571082459749365e-12
    },
    {
     "component": 1,
     "power": 2,
     "colour": "Nf_over_N",
     "value": [
      "2.59648434663293014347325683677e-12",
      "6.52215483075465579373872698683e-13"
     ],
     "shift": "2.38551932839836691755513923761e-10",
     "prediction": "0.0",
     "deviation": 2.6771469886192647e-12
    },
    {
     "component": 1,
     "power": 2,
     "colour": "Nf2",
     "value": [
      "1.75081979092407855870908644158e-12",
      "-5.06927961843760641675725645006e-12"
     ],
     "shift": "4.77802962062155433932490961688e-10",
     "prediction": "0.0",
     "deviation": 5.363111577265418e-12
    },
    {
     "component": 2,
     "power": 2,
     "colour": "N2",
     "value": [
      "-21.467549799528927332587220356",
      "-1.15245174726439830719659662407e-12"
     ],
     "shift": "7.72752445021952671146112762059e-11",
     "prediction": "-21.4675497995302537961613964524",
     "deviation": 8.185243408426883e-14
    },
    {
     "component": 2,
     "power": 2,
     "colour": "N_Nf",
     "value": [
      "4.18889236600462413016186955324e-13",
      "-2.0483134123777081295527166852e-13"
     ],
     "shift": "4.61055443533643846146577423797e-11",
     "prediction": "0",
     "deviation": 4.662875410012392e-13
    },
    {
     "component": 2,
     "power": 2,
     "colour": "Nf_over_N",
     "value": [
      "-3.89559908478790364559114172226e-14",
      "3.8955350139295271498768541698e-14"
     ],
     "shift": "5.45387884801175206622222644309e-12",
     "prediction": "0.0",
     "deviation": 5.5091637545231196e-14
    },
    {
     "component": 2,
     "power": 2,
     "colour": "Nf2",
     "value": [
      "-6.45911439651542004641615255496e-15",
      "-2.40639603523984577027451312152e-15"
     ],
     "shift": "6.82363459166464756406310381895e-13",
     "prediction": "0.0",
     "deviation": 6.8928151480865066e-15
    },
    {
     "component": 2,
     "power": 1,
     "colour": "N2",
     "value": [
      "-57.2467994653857757671090999558",
      "-3.18198373729679933713796887508e-11"
     ],
     "shift": "0.00000000169139196810938066687231284679",
     "prediction": "-57.2467994654140101230970572064",
     "deviation": 7.431043285823039e-13
    },
    {
     "component": 2,
     "power": 1,
     "colour": "N_Nf",
     "value": [
      "14.311699866362906987012644502",
      "-6.22928944170773006842094911165e-12"
     ],
     "shift": "0.00000000100915303350966386957601795199",
     "prediction": "14.3116998663535025307742643016",
     "deviation": 7.881955825305122e-13
    },
    {
     "component": 2,
     "power": 1,
     "colour": "Nf_over_N",
     "value": [
      "-8.1205944944029738825290923198e-13",
      "1.05680977701380100401868370383e-12"
     ],
     "shift": "1.19373894421086710829964628116e-10",
     "prediction": "0.0",
     "deviation": 1.332774344822573e-12
    },
    {
     "component": 2,
     "power": 1,
     "colour": "Nf2",
     "value": [
      "-1.62495346309878945513772889116e-13",
      "-3.74305584232209534553993373746e-14"
     ],
     "shift": "1.49354955988874863000268722442e-11",
     "prediction": "0.0",
     "deviation": 1.6675066499490082e-13
    }
   ],
   "r0": {
    "nu0": {
     "N": {
      "value": [
       "5.20342419689186466973675160404",
       "-2.2531653206128075323735879955e-10"
      ],
      "shift": "0.0000000173221742403944374585090138519",
      "closed": "5.20342419681961084530296109181",
      "deviation": 2.3661816237438574e-10,
      "imag": 2.2531653206128076e-10
     },
     "TFnf": {
      "value": [
       "-4.71335200748869381373379046534",
       "7.67302885293164633241856780034e-11"
      ],
      "shift": "0.00000000631312192281441681121141106088",
      "closed": "-4.71335200746965452847805788982",
      "deviation": 7.90571411122443e-11,
      "imag": 7.673028852931647e-11
     },
     "Nf2_over_oneloop": 1.9849799322235577e-12,
     "Nf_over_N_over_oneloop": 9.908581736918385e-13,
     "known_N": [
      "21.3872418569176878683114627001",
      "34.5575191894877256230890772161"
     ],
     "known_nf": [
      "-1.11598428904778103084912216594",
      "-6.28318530717958647692528676656"
     ]
    },
    "nu2": {
     "N": {
      "value": [
       "4.6787265128949597091869676081",
       "-3.9739423279234559598609258153e-11"
      ],
      "shift": "0.00000000172671250175302745726652541984",
      "closed": "4.6787265128679814130422519301",
      "deviation": 4.8031762672612283e-11,
      "imag": 3.973942327923456e-11
     },
     "TFnf": {
      "value": [
       "-3.66395663954717538725098514968",
       "-1.66865259749348899806455234053e-11"
      ],
      "shift": "0.00000000206045339223278322635460943819",
      "closed": "-3.6639566395663956639566395664",
      "deviation": 2.5453078119435742e-11,
      "imag": 1.668652597493489e-11
     },
     "Nf2_over_oneloop": 1.8812745088125103e-13,
     "Nf_over_N_over_oneloop": 1.5036308250665089e-12,
     "known_N": [
      "26.7205751902510212016447960334",
      "34.5575191894877256230890772161"
     ],
     "known_nf": [
      "-2.44931762238111436418245549927",
      "-6.28318530717958647692528676656"
     ]
    },
    "against_hh": {
     "nu0": {
      "N": 2.3661816237438574e-10,
      "TFnf": 7.90571411122443e-11
     },
     "nu2": {
      "N": 4.8031762672612283e-11,
      "TFnf": 2.5453078119435742e-11
     }
    }
   },
   "one_loop": {
    "C1/N": {
     "fit": [
      "31.1541271480987829313444252802",
      "-2.31261720222896621578320174066e-16"
     ],
     "shift": "2.29547897359124635595712900885e-14",
     "analytic": "31.1541271480987829480878802175",
     "deviation": 7.442578757731544e-18,
     "nf_term_over_fit": 8.72345944501957e-19
    },
    "c10/N": [
     "-56.7934321623065968528947675783",
     "5.00791566679821842980174022693"
    ],
    "K/N": {
     "fit": [
      "5.36688744988255086600117307967",
      "1.97510878809685508128765158343e-14"
     ],
     "shift": "2.10740587342322142714720650848e-12",
     "analytic": "5.3668874498825634490403491131",
     "deviation": 4.3635646927112986e-15,
     "nf_term_over_fit": 3.038248584219275e-16
    },
    "K_slope/N": [
     "-1.17906603438317823248462608763e-15",
     "1.42403811361095619709191542728e-15"
    ]
   }
  },
  "2/3": {
   "x": "0.833333333333333333333333333333",
   "n_points": {
    "1": 8,
    "2": 8
   },
   "deltas": {
    "1": [
     4,
     5,
     6,
     7,
     8,
     9,
     10,
     11
    ],
    "2": [
     4,
     5,
     6,
     7,
     8,
     9,
     10,
     11
    ]
   },
   "leading_logs": [
    {
     "component": 1,
     "power": 3,
     "colour": "N2",
     "value": [
      "-57.9914732795634899397850825777",
      "-6.48787741156185197047333584929e-11"
     ],
     "shift": "0.00000000692723943407884161247292705535",
     "prediction": "-57.9914732795982574092511652676",
     "deviation": 1.2692777037345303e-12
    },
    {
     "component": 1,
     "power": 3,
     "colour": "N_Nf",
     "value": [
      "-6.14958133042063273325635620533e-12",
      "1.26524070550159937362259073481e-11"
     ],
     "shift": "0.00000000139059491451608419261657970159",
     "prediction": "0",
     "deviation": 1.4067720313728038e-11
    },
    {
     "component": 1,
     "power": 3,
     "colour": "Nf_over_N",
     "value": [
      "1.68437372750087702990792081029e-13",
      "3.54351659031131693804282355852e-14"
     ],
     "shift": "1.70392054632973605837331829448e-11",
     "prediction": "0.0",
     "deviation": 1.7212437224731756e-13
    },
    {
     "component": 1,
     "power": 3,
     "colour": "Nf2",
     "value": [
      "3.06810390527114652242151286299e-13",
      "-6.56010442088490326311536119145e-13"
     ],
     "shift": "7.16642508595698438850252920686e-11",
     "prediction": "0.0",
     "deviation": 7.242115132090466e-13
    },
    {
     "component": 1,
     "power": 2,
     "colour": "N2",
     "value": [
      "-318.953103036935673343416228782",
      "-0.00000000232902671404061434563331666849"
     ],
     "shift": "0.000000209566601149110658878351814396",
     "prediction": "-318.953103037790415750881408972",
     "deviation": 7.778313329070815e-12
    },
    {
     "component": 1,
     "power": 2,
     "colour": "N_Nf",
     "value": [
      "57.9914732794526552116654037706",
      "4.5121578053003095020294644066e-10"
     ],
     "shift": "0.0000000420690309009257002363724214103",
     "prediction": "57.9914732795982574092511652676",
     "deviation": 8.175792089347056e-12
    },
    {
     "component": 1,
     "power": 2,
     "colour": "Nf_over_N",
     "value": [
      "5.78808185802006213271825671471e-12",
      "3.88801021747153884080367886685e-13"
     ],
     "shift": "5.15479277020171791250311121321e-10",
     "prediction": "0.0",
     "deviation": 5.8011255657546845e-12
    },
    {
     "component": 1,
     "power": 2,
     "colour": "Nf2",
     "value": [
      "7.14751045053563206606168550512e-12",
      "-2.33382129073029921780432988441e-11"
     ],
     "shift": "0.00000000216802575101612310210301231355",
     "prediction": "0.0",
     "deviation": 2.4408176649375513e-11
    },
    {
     "component": 2,
     "power": 2,
     "colour": "N2",
     "value": [
      "-43.7030444699328432243415817084",
      "-5.92994228160895795301486607155e-12"
     ],
     "shift": "4.23018186742825613570648052376e-10",
     "prediction": "-43.703044469938012606169216843",
     "deviation": 1.8000603033806585e-13
    },
    {
     "component": 2,
     "power": 2,
     "colour": "N_Nf",
     "value": [
      "2.36545278018879433729449000276e-12",
      "-1.22103528122006609919616015429e-12"
     ],
     "shift": "2.63448900590054603779333620437e-10",
     "prediction": "0",
     "deviation": 2.662009393914128e-12
    },
    {
     "component": 2,
     "power": 2,
     "colour": "Nf_over_N",
     "value": [
      "-2.02951076627988553570670309587e-13",
      "1.95741421632600642828997748988e-13"
     ],
     "shift": "2.79127615111104719928947022273e-11",
     "prediction": "0.0",
     "deviation": 2.819642595209741e-13
    },
    {
     "component": 2,
     "power": 2,
     "colour": "Nf2",
     "value": [
      "-3.09199027570419924118276191715e-14",
      "4.67052152202843055571408668413e-17"
     ],
     "shift": "3.06084254584570535959807151926e-12",
     "prediction": "0.0",
     "deviation": 3.091993803166594e-14
    },
    {
     "component": 2,
     "power": 1,
     "colour": "N2",
     "value": [
      "-116.541451919732163045517893532",
      "-1.55047882073079248958862989755e-10"
     ],
     "shift": "0.00000000901297579991228436008701353488",
     "prediction": "-116.541451919834700283117911581",
     "deviation": 1.5950233621460401e-12
    },
    {
     "component": 2,
     "power": 1,
     "colour": "N_Nf",
     "value": [
      "29.1353629800101890678627274051",
      "-3.60026776483975646696248606912e-11"
     ],
     "shift": "0.00000000561313588858819929114380713283",
     "prediction": "29.1353629799586750707794778953",
     "deviation": 2.1571074352478776e-12
    },
    {
     "component": 2,
     "power": 1,
     "colour": "Nf_over_N",
     "value": [
      "-4.13397625817226253810009045125e-12",
      "5.21780469640036071387053885117e-12"
     ],
     "shift": "5.94719215136980100364929949271e-10",
     "prediction": "0.0",
     "deviation": 6.65696969746067e-12
    },
    {
     "component": 2,
     "power": 1,
     "colour": "Nf2",
     "value": [
      "-7.2335780118868738058164122672e-13",
      "9.82306116604717926888209646837e-14"
     ],
     "shift": "6.52153989062909471948466605533e-11",
     "prediction": "0.0",
     "deviation": 7.299970969858188e-13
    }
   ],
   "r0": {
    "nu0": {
     "N": {
      "value": [
       "5.453821237658413708051523178",
       "-6.26848786262568873012232222188e-10"
      ],
      "shift": "0.000000048611242660104139206110657188",
      "closed": "5.4538212375237080467757452499",
      "deviation": 6.411591191105374e-10,
      "imag": 6.268487862625689e-10
     },
     "TFnf": {
      "value": [
       "-4.63706081687803873485812343453",
       "2.41434093370762628026188735558e-10"
      ],
      "shift": "0.0000000195167346169368094046426206507",
      "closed": "-4.63706081683609773497413946852",
      "deviation": 2.4504993146914054e-10,
      "imag": 2.4143409337076263e-10
     },
     "Nf2_over_oneloop": 6.307620906809654e-12,
     "Nf_over_N_over_oneloop": 1.499141042381543e-12,
     "known_N": [
      "24.6772229568624822359533042185",
      "34.5575191894877256230890772161"
     ],
     "known_nf": [
      "-1.31605401734800641801613025569",
      "-6.28318530717958647692528676656"
     ]
    },
    "nu2": {
     "N": {
      "value": [
       "5.16581976063701162841138360479",
       "-9.05249856490812237427043326912e-11"
      ],
      "shift": "0.00000000439996598245826320431240375677",
      "closed": "5.16581976059305712036073799345",
      "deviation": 1.0063186277089692e-10,
      "imag": 9.052498564908122e-11
     },
     "TFnf": {
      "value": [
       "-4.06105786292473417377122300986",
       "-4.5997680540998186419862007675e-11"
      ],
      "shift": "0.00000000548045562597517977632608646032",
      "closed": "-4.06105786297479588214412495563",
      "deviation": 6.798500761465872e-11,
      "imag": 4.5997680540998184e-11
     },
     "Nf2_over_oneloop": 3.948316536556193e-13,
     "Nf_over_N_over_oneloop": 3.6005380835498067e-12,
     "known_N": [
      "30.0105562901958155692866375519",
      "34.5575191894877256230890772161"
     ],
     "known_nf": [
      "-2.64938735068133975134946358902",
      "-6.28318530717958647692528676656"
     ]
    },
    "against_hh": {
     "nu0": {
      "N": 6.411591191105374e-10,
      "TFnf": 2.4504993146914054e-10
     },
     "nu2": {
      "N": 1.0063186277089692e-10,
      "TFnf": 6.798500761465872e-11
     }
    }
   },
   "one_loop": {
    "C1/N": {
     "fit": [
      "43.4936049596986930153825051652",
      "-9.62207755279621436909419374116e-16"
     ],
     "shift": "9.53470283781605917285385977074e-14",
     "analytic": "43.4936049596986930569383739507",
     "deviation": 2.2143593211503422e-17,
     "nf_term_over_fit": 2.7331132586603914e-18
    },
    "c10/N": [
     "-84.3989731795042541011505220609",
     "6.94761586523732757334956857359"
    ],
    "K/N": {
     "fit": [
      "10.9257611174844361724697413369",
      "1.07468721262474530573505600271e-13"
     ],
     "shift": "1.13689595288586426305354138974e-11",
     "analytic": "10.9257611174845031515423042107",
     "deviation": 1.1590243531436866e-14,
     "nf_term_over_fit": 7.580687974554223e-16
    },
    "K_slope/N": [
     "-6.47075960033469623838525105316e-15",
     "7.92684891024832063521572776216e-15"
    ]
   }
  },
  "4/5": {
   "x": "0.9",
   "n_points": {
    "1": 8,
    "2": 8
   },
   "deltas": {
    "1": [
     4,
     5,
     6,
     7,
     8,
     9,
     10,
     11
    ],
    "2": [
     4,
     5,
     6,
     7,
     8,
     9,
     10,
     11
    ]
   },
   "leading_logs": [
    {
     "component": 1,
     "power": 3,
     "colour": "N2",
     "value": [
      "-91.5762622991540307258733069492",
      "-3.47544485101101109053885953866e-10"
     ],
     "shift": "0.000000036851745423399056309797524604",
     "prediction": "-91.5762622993078100148014388288",
     "deviation": 4.15005323986255e-12
    },
    {
     "component": 1,
     "power": 3,
     "colour": "N_Nf",
     "value": [
      "-3.16815815564727399655582606851e-11",
      "7.37842709213196108432850195804e-11"
     ],
     "shift": "0.0000000079420675706781384671178090446",
     "prediction": "0",
     "deviation": 8.029845107665604e-11
    },
    {
     "component": 1,
     "power": 3,
     "colour": "Nf_over_N",
     "value": [
      "3.66672159959326197613047048436e-13",
      "-3.21392175475685478128089410355e-13"
     ],
     "shift": "4.82346563383452526958371162748e-11",
     "prediction": "0.0",
     "deviation": 4.87587328943474e-13
    },
    {
     "component": 1,
     "power": 3,
     "colour": "Nf2",
     "value": [
      "1.62364690361303752237060272717e-12",
      "-3.80703479281453563151468290174e-12"
     ],
     "shift": "4.09403746422698053741645121269e-10",
     "prediction": "0.0",
     "deviation": 4.138809391759014e-12
    },
    {
     "component": 1,
     "power": 2,
     "colour": "N2",
     "value": [
      "-503.669442642840447737888801049",
      "-0.0000000120018251775468698156137346991"
     ],
     "shift": "0.00000108122645080543892215821657562",
     "prediction": "-503.669442646192955081407913558",
     "deviation": 2.4740957958894174e-11
    },
    {
     "component": 1,
     "power": 2,
     "colour": "N_Nf",
     "value": [
      "91.5762622986275128224372080181",
      "0.00000000254342997050548290820979589423"
     ],
     "shift": "0.000000233019452208873200554874087451",
     "prediction": "91.5762622993078100148014388288",
     "deviation": 2.8750232430385096e-11
    },
    {
     "component": 1,
     "power": 2,
     "colour": "Nf_over_N",
     "value": [
      "1.03831630539568440472793990499e-11",
      "-1.2156357723064166472303337682e-11"
     ],
     "shift": "0.00000000141519989567209926534580508387",
     "prediction": "0.0",
     "deviation": 1.5987091921176792e-11
    },
    {
     "component": 1,
     "power": 2,
     "colour": "Nf2",
     "value": [
      "3.47434698892706518344893340021e-11",
      "-1.31180993439956540869973980378e-10"
     ],
     "shift": "0.0000000120118641493164511741071597952",
     "prediction": "0.0",
     "deviation": 1.3570394887342292e-10
    },
    {
     "component": 2,
     "power": 2,
     "colour": "N2",
     "value": [
      "-91.6228044126820393824771296133",
      "-2.81265983834817926400703798512e-11"
     ],
     "shift": "0.00000000354904826131798667984904219717",
     "prediction": "-91.6228044126943254701860705826",
     "deviation": 3.349918184064747e-13
    },
    {
     "component": 2,
     "power": 2,
     "colour": "N_Nf",
     "value": [
      "1.59973763090022195966534064594e-11",
      "-9.10579815455369991905973505156e-12"
     ],
     "shift": "0.00000000182203637794434375838973579886",
     "prediction": "0",
     "deviation": 1.8407379194314953e-11
    },
    {
     "component": 2,
     "power": 2,
     "colour": "Nf_over_N",
     "value": [
      "-1.24101904412489291458232559907e-12",
      "1.18082558415937455520332597062e-12"
     ],
     "shift": "1.69571289675850265688368235836e-10",
     "prediction": "0.0",
     "deviation": 1.713031619114484e-12
    },
    {
     "component": 2,
     "power": 2,
     "colour": "Nf2",
     "value": [
      "-1.59362162527917929502263537387e-13",
      "9.6818951452473271353696527856e-14"
     ],
     "shift": "1.84572190639439676770421380115e-11",
     "prediction": "0.0",
     "deviation": 1.864677135751144e-13
    },
    {
     "component": 2,
     "power": 1,
     "colour": "N2",
     "value": [
      "-244.327478433658665201131995363",
      "-6.79755273395414278561334447397e-10"
     ],
     "shift": "0.0000000734550198982801969979891936763",
     "prediction": "-244.327478433851534587162854887",
     "deviation": 2.8919688431292003e-12
    },
    {
     "component": 2,
     "power": 1,
     "colour": "N_Nf",
     "value": [
      "61.0818696087987472362393670422",
      "-2.57715809251416941726778117548e-10"
     ],
     "shift": "0.0000000377108758581912651043692348169",
     "prediction": "61.0818696084628836467907137217",
     "deviation": 6.930795465240648e-12
    },
    {
     "component": 2,
     "power": 1,
     "colour": "Nf_over_N",
     "value": [
      "-2.45646233423963304946414329611e-11",
      "3.08016773027816820630726415404e-11"
     ],
     "shift": "0.00000000350963456684327110059720923337",
     "prediction": "0.0",
     "deviation": 3.9397513178099185e-11
    },
    {
     "component": 2,
     "power": 1,
     "colour": "Nf2",
     "value": [
      "-3.32660292787218854570454607029e-12",
      "2.7064896362830213400335616178e-12"
     ],
     "shift": "3.82010976966944754436388715552e-10",
     "prediction": "0.0",
     "deviation": 4.288516432408207e-12
    }
   ],
   "r0": {
    "nu0": {
     "N": {
      "value": [
       "5.75480034961842342269172361739",
       "-0.00000000196767633850161319980701135952"
      ],
      "shift": "0.000000154035629145159030153011682473",
      "closed": "5.75480034936446425038337120536",
      "deviation": 1.9839973372710608e-09,
      "imag": 1.9676763385016134e-09
     },
     "TFnf": {
      "value": [
       "-4.56642045592697019421888060825",
       "8.32588464287078969584158966948e-10"
      ],
      "shift": "0.0000000663936734017486829825976099659",
      "closed": "-4.56642045582887217365769917101",
      "deviation": 8.383476441798703e-10,
      "imag": 8.32588464287079e-10
     },
     "Nf2_over_oneloop": 2.1605400230864407e-11,
     "Nf_over_N_over_oneloop": 2.5453019169541523e-12,
     "known_N": [
      "30.0704720736900921799562588482",
      "34.5575191894877256230890772161"
     ],
     "known_nf": [
      "-1.60529707243458132349699495702",
      "-6.28318530717958647692528676656"
     ]
    },
    "nu2": {
     "N": {
      "value": [
       "5.60237680575159594066952309012",
       "-1.75995030070572818335182972422e-10"
      ],
      "shift": "0.0000000166166810578806371617660557238",
      "closed": "5.60237680572650213829122113558",
      "deviation": 1.7777499691279172e-10,
      "imag": 1.7599503007057283e-10
     },
     "TFnf": {
      "value": [
       "-4.26157336840334631910898242931",
       "-1.51338368505457019302110564714e-10"
      ],
      "shift": "0.0000000170615867347567431771632592684",
      "closed": "-4.26157336855294794947339903146",
      "deviation": 2.1280025749416997e-10,
      "imag": 1.5133836850545702e-10
     },
     "Nf2_over_oneloop": 1.0778388029475116e-12,
     "Nf_over_N_over_oneloop": 9.901831746611448e-12,
     "known_N": [
      "35.4038054070234255132895921815",
      "34.5575191894877256230890772161"
     ],
     "known_nf": [
      "-2.93863040576791465683032829035",
      "-6.28318530717958647692528676656"
     ]
    },
    "against_hh": {
     "nu0": {
      "N": 1.9839973372710608e-09,
      "TFnf": 8.383476441798703e-10
     },
     "nu2": {
      "N": 1.7777499691279172e-10,
      "TFnf": 2.1280025749416997e-10
     }
    }
   },
   "one_loop": {
    "C1/N": {
     "fit": [
      "68.682196724480857416605035168",
      "-4.82900764887222351881817141199e-15"
     ],
     "shift": "4.78160170093928509100154485336e-13",
     "analytic": "68.6821967244808575111010791216",
     "deviation": 7.032291277512914e-17,
     "nf_term_over_fit": 9.159592976565673e-18
    },
    "c10/N": [
     "-146.686902904097593296979401394",
     "13.7509960380677687765304154607"
    ],
    "K/N": {
     "fit": [
      "22.9057011031731701278608785631",
      "7.12809469694049535198644935556e-13"
     ],
     "shift": "7.36935551410452450408436529437e-11",
     "analytic": "22.9057011031735813675465176456",
     "deviation": 3.592690698383364e-14,
     "nf_term_over_fit": 2.168121048465865e-15
    },
    "K_slope/N": [
     "-4.14676487335371929895941553509e-14",
     "5.4120569287515231449522058682e-14"
    ]
   }
  }
 },
 "control": [
  {
   "component": 1,
   "beta": "1/2",
   "delta_exp": 10,
   "dps": 155,
   "base_dps": 140,
   "max_rel_diff": 6.482609697494027e-76
  },
  {
   "component": 2,
   "beta": "1/2",
   "delta_exp": 10,
   "dps": 155,
   "base_dps": 140,
   "max_rel_diff": 1.4660500977646719e-74
  }
 ]
}

==> anc/common/dps/results_hh.json <==
{
 "betas": {
  "1/4": {
   "x": "0.625",
   "n_points": {
    "1": 8,
    "2": 8
   },
   "deltas": {
    "1": [
     4,
     5,
     6,
     7,
     8,
     9,
     10,
     11
    ],
    "2": [
     4,
     5,
     6,
     7,
     8,
     9,
     10,
     11
    ]
   },
   "leading_logs": [
    {
     "component": 1,
     "power": 3,
     "colour": "N2",
     "value": [
      "39.6713338978291251801030740887",
      "2.07523264522175639352925428838e-12"
     ],
     "shift": "2.40173490071776507291179176683e-10",
     "prediction": "39.6713338978311112834754911677",
     "deviation": 7.240718746779873e-14
    },
    {
     "component": 1,
     "power": 3,
     "colour": "N_Nf",
     "value": [
      "1.60042400270395523991887332448e-13",
      "-3.0384961001098498258168748599e-13"
     ],
     "shift": "3.43853153553991017787185650172e-11",
     "prediction": "0",
     "deviation": 3.434212506356256e-13
    },
    {
     "component": 1,
     "power": 3,
     "colour": "Nf_over_N",
     "value": [
      "-9.8280310117429128994019408246e-15",
      "2.07407664585279157656433397575e-15"
     ],
     "shift": "9.94318080265550326508781292694e-13",
     "prediction": "0.0",
     "deviation": 1.004450036092649e-14
    },
    {
     "component": 1,
     "power": 3,
     "colour": "Nf2",
     "value": [
      "-8.97871538528263464813131412965e-15",
      "1.64418648120857063396400208297e-14"
     ],
     "shift": "1.8543628053528113079206668317e-12",
     "prediction": "0.0",
     "deviation": 1.8733719557760366e-14
    },
    {
     "component": 1,
     "power": 2,
     "colour": "N2",
     "value": [
      "218.19233643801010840461552016",
      "8.33010137075044657900910286909e-11"
     ],
     "shift": "0.00000000780156041908384587603783891749",
     "prediction": "218.192336438071112059115201423",
     "deviation": 4.732050722297062e-13
    },
    {
     "component": 1,
     "power": 2,
     "colour": "N_Nf",
     "value": [
      "-39.671333897826841416674739634",
      "-1.15797813307663506688097753693e-11"
     ],
     "shift": "0.00000000111693890609753659213805202454",
     "prediction": "-39.6713338978311112834754911677",
     "deviation": 3.1110434659675156e-13
    },
    {
     "component": 1,
     "power": 2,
     "colour": "Nf_over_N",
     "value": [
      "-3.40380699107503420460977737963e-13",
      "1.20209017020484102605808289664e-13"
     ],
     "shift": "3.2298454657343246504170565699e-11",
     "prediction": "0.0",
     "deviation": 3.6098369505830014e-13
    },
    {
     "component": 1,
     "power": 2,
     "colour": "Nf2",
     "value": [
      "-2.42414550200025204620204135017e-13",
      "6.28104415427629581363900338225e-13"
     ],
     "shift": "6.02353051560282314440208349874e-11",
     "prediction": "0.0",
     "deviation": 6.732607004930295e-13
    },
    {
     "component": 2,
     "power": 2,
     "colour": "N2",
     "value": [
      "-9.24151838930975830766050914996",
      "-1.56420476856533505000767471377e-13"
     ],
     "shift": "1.53296963015029218918836917863e-11",
     "prediction": "-9.24151838930997510981094261915",
     "deviation": 2.8928118888179333e-14
    },
    {
     "component": 2,
     "power": 2,
     "colour": "N_Nf",
     "value": [
      "3.08856826603661860923446741779e-14",
      "-1.52022016463214580061203822247e-14"
     ],
     "shift": "3.39075894490431941411131728496e-12",
     "prediction": "0",
     "deviation": 3.442429851561631e-14
    },
    {
     "component": 2,
     "power": 2,
     "colour": "Nf_over_N",
     "value": [
      "-1.86476713548883306979242554296e-15",
      "6.53761916442978528092689888984e-16"
     ],
     "shift": "1.9562476695761678955541607591e-13",
     "prediction": "0.0",
     "deviation": 1.976046839776432e-15
    },
    {
     "component": 2,
     "power": 2,
     "colour": "Nf2",
     "value": [
      "-1.42432847807477310911727846987e-16",
      "-2.41168111779500643793762638471e-16"
     ],
     "shift": "2.77284281738861287061149964382e-14",
     "prediction": "0.0",
     "deviation": 2.800877974382992e-16
    },
    {
     "component": 2,
     "power": 1,
     "colour": "N2",
     "value": [
      "-24.6440490381550224801754561247",
      "-4.57725355531527483047097913046e-12"
     ],
     "shift": "3.49441525207862473917460092747e-10",
     "prediction": "-24.6440490381599336261625136511",
     "deviation": 2.7241726579252427e-13
    },
    {
     "component": 2,
     "power": 1,
     "colour": "N_Nf",
     "value": [
      "6.16101225954070481017190149495",
      "-4.7561661765305485070564772072e-13"
     ],
     "shift": "7.72925930178671033275933050531e-11",
     "prediction": "6.16101225953998340654062841276",
     "deviation": 1.4024969159658763e-13
    },
    {
     "component": 2,
     "power": 1,
     "colour": "Nf_over_N",
     "value": [
      "-4.4385172966225126114163936281e-14",
      "2.2139227886931712202810057527e-14"
     ],
     "shift": "4.45928057474956753900875896422e-12",
     "prediction": "0.0",
     "deviation": 4.960029224380857e-14
    },
    {
     "component": 2,
     "power": 1,
     "colour": "Nf2",
     "value": [
      "-4.30471298832925586995067556712e-15",
      "-5.55843797949163316516105485102e-15"
     ],
     "shift": "6.32071506318718105680630446381e-13",
     "prediction": "0.0",
     "deviation": 7.030418670587522e-15
    }
   ],
   "r0": {
    "nu0": {
     "N": {
      "value": [
       "4.96102842635142645764487291117",
       "-3.64864929872615526243403610145e-11"
      ],
      "shift": "0.00000000284022489650455888858869853155",
      "closed": "4.96102842633145291170792941635",
      "deviation": 4.159575348283378e-11,
      "imag": 3.6486492987261554e-11
     },
     "TFnf": {
      "value": [
       "-4.72601065650118560358928820611",
       "9.69874267518925329339430394953e-12"
      ],
      "shift": "8.13262352288576626905035667022e-10",
      "closed": "-4.72601065649899789803001417608",
      "deviation": 9.942417467277045e-12,
      "imag": 9.698742675189253e-12
     },
     "Nf2_over_oneloop": 2.7118529348586396e-13,
     "Nf_over_N_over_oneloop": 1.4540202415960951e-13,
     "known_N": [
      "11.1744867396045743092389350464",
      "34.5575191894877256230890772161"
     ],
     "known_nf": [
      "-0.967221921504974527004925439067",
      "-6.28318530717958647692528676656"
     ]
    },
    "nu2": {
     "N": {
      "value": [
       "5.72676090105242444952650973256",
       "-1.40190695261618521876208672892e-11"
      ],
      "shift": "8.62948743032012793128325992542e-10",
      "closed": "5.72676090104072009426358647688",
      "deviation": 1.8262700854476023e-11,
      "imag": 1.4019069526161852e-11
     },
     "TFnf": {
      "value": [
       "-6.25747560591396299945508095905",
       "-3.05606961015941235802749282468e-12"
      ],
      "shift": "3.81749398276450733650548375166e-10",
      "closed": "-6.25747560591753226314132829714",
      "deviation": 4.698851426051247e-12,
      "imag": 3.056069610159412e-12
     },
     "Nf2_over_oneloop": 1.9115553264061315e-14,
     "Nf_over_N_over_oneloop": 1.348621004655496e-13,
     "known_N": [
      "16.5078200729379076425722683797",
      "34.5575191894877256230890772161"
     ],
     "known_nf": [
      "-2.3005552548383078603382587724",
      "-6.28318530717958647692528676656"
     ]
    }
   }
  },
  "1/2": {
   "x": "0.75",
   "n_points": {
    "1": 8,
    "2": 8
   },
   "deltas": {
    "1": [
     4,
     5,
     6,
     7,
     8,
     9,
     10,
     11
    ],
    "2": [
     4,
     5,
     6,
     7,
     8,
     9,
     10,
     11
    ]
   },
   "leading_logs": [
    {
     "component": 1,
     "power": 3,
     "colour": "N2",
     "value": [
      "47.8220215046337432523765182124",
      "1.40747055236375990078543790265e-11"
     ],
     "shift": "0.00000000157067739954805257609837517399",
     "prediction": "47.8220215046446304077091270566",
     "deviation": 3.720886103786415e-13
    },
    {
     "component": 1,
     "power": 3,
     "colour": "N_Nf",
     "value": [
      "1.37679558401265019842610139278e-12",
      "-2.44685755930687692830411638212e-12"
     ],
     "shift": "2.79185406278794946371078553681e-10",
     "prediction": "0",
     "deviation": 2.807610727236584e-12
    },
    {
     "component": 1,
     "power": 3,
     "colour": "Nf_over_N",
     "value": [
      "-5.30230940873207501868025819774e-14",
      "1.44041143183099588884001747488e-14"
     ],
     "shift": "5.43892708569285941073100282383e-12",
     "prediction": "0.0",
     "deviation": 5.494476331633262e-14
    },
    {
     "component": 1,
     "power": 3,
     "colour": "Nf2",
     "value": [
      "-7.01454189144505864166310950815e-14",
      "1.38341995911977788904760056382e-13"
     ],
     "shift": "1.5351709362087729815896292937e-11",
     "prediction": "0.0",
     "deviation": 1.5510927640729114e-13
    },
    {
     "component": 1,
     "power": 2,
     "colour": "N2",
     "value": [
      "263.021118275238767094387889288",
      "5.33439663170402555699690800739e-10"
     ],
     "shift": "0.0000000488853909520655248567072722245",
     "prediction": "263.021118275545467242400198811",
     "deviation": 2.339444750271572e-12
    },
    {
     "component": 1,
     "power": 2,
     "colour": "N_Nf",
     "value": [
      "-47.8220215046090015192806365929",
      "-9.03019544011058274522823962606e-11"
     ],
     "shift": "0.0000000086893003859209070999923833977",
     "prediction": "-47.8220215046446304077091270566",
     "deviation": 2.029955406733881e-12
    },
    {
     "component": 1,
     "power": 2,
     "colour": "Nf_over_N",
     "value": [
      "-1.74836006247547240395339686201e-12",
      "7.43259849414143064710390661262e-13"
     ],
     "shift": "1.6927987696288201976933473327e-10",
     "prediction": "0.0",
     "deviation": 1.8997889650722713e-12
    },
    {
     "component": 1,
     "power": 2,
     "colour": "Nf2",
     "value": [
      "-1.75081979092407855870908644158e-12",
      "5.06927961843760641675725645006e-12"
     ],
     "shift": "4.77802962062155433932490961688e-10",
     "prediction": "0.0",
     "deviation": 5.363111577265418e-12
    },
    {
     "component": 2,
     "power": 2,
     "colour": "N2",
     "value": [
      "-21.4675497995284229894293495081",
      "-1.6330412050757133932885349804e-12"
     ],
     "shift": "1.35062612431577806517477863121e-10",
     "prediction": "-21.4675497995302537961613964524",
     "deviation": 1.1427942187684807e-13
    },
    {
     "component": 2,
     "power": 2,
     "colour": "N_Nf",
     "value": [
      "3.32943473118104713253411416242e-13",
      "-1.67121032499396686612722624822e-13"
     ],
     "shift": "3.68244492217810916571448990755e-11",
     "prediction": "0",
     "deviation": 3.725329459197005e-13
    },
    {
     "component": 2,
     "power": 2,
     "colour": "Nf_over_N",
     "value": [
      "-1.85975720869477718473921588898e-14",
      "6.13740297287933601277404992237e-15"
     ],
     "shift": "1.93875455469928284620555250536e-12",
     "prediction": "0.0",
     "deviation": 1.9584110977543173e-14
    },
    {
     "component": 2,
     "power": 2,
     "colour": "Nf2",
     "value": [
      "-1.36064679128735564903785966016e-15",
      "3.10288003579777218508119701708e-16"
     ],
     "shift": "1.38149962569064021480784082799e-13",
     "prediction": "0.0",
     "deviation": 1.3955781367612852e-15
    },
    {
     "component": 2,
     "power": 1,
     "colour": "N2",
     "value": [
      "-57.2467994653751878530935910496",
      "-4.49322260492304293802231456224e-11"
     ],
     "shift": "0.00000000295623545846110087225923144074",
     "prediction": "-57.2467994654140101230970572064",
     "deviation": 1.0372763460350197e-12
    },
    {
     "component": 2,
     "power": 1,
     "colour": "N_Nf",
     "value": [
      "14.3116998663609638677235429245",
      "-5.05472187368315035427671007473e-12"
     ],
     "shift": "8.06009454192058439199077785122e-10",
     "prediction": "14.3116998663535025307742643016",
     "deviation": 6.297163712507134e-13
    },
    {
     "component": 2,
     "power": 1,
     "colour": "Nf_over_N",
     "value": [
      "-4.26820621972976928196055112372e-13",
      "2.05644501523275764007140456041e-13"
     ],
     "shift": "4.24352443409051812333626310602e-11",
     "prediction": "0.0",
     "deviation": 4.737779061418498e-13
    },
    {
     "component": 2,
     "power": 1,
     "colour": "Nf2",
     "value": [
      "-3.16631737627276902231368432928e-14",
      "1.17175079139332922346690580243e-14"
     ],
     "shift": "3.023811035334716971589756211e-12",
     "prediction": "0.0",
     "deviation": 3.3761761868151616e-14
    }
   ],
   "r0": {
    "nu0": {
     "N": {
      "value": [
       "5.18575873654925409616645136602",
       "-1.8333625643172899457216308564e-10"
      ],
      "shift": "0.0000000141465229338287982600823164317",
      "closed": "5.18575873647488901496498648591",
      "deviation": 1.9784425244242289e-10,
      "imag": 1.83336256431729e-10
     },
     "TFnf": {
      "value": [
       "-4.67802108679499949137069185603",
       "6.06405704650300793635888690844e-11"
      ],
      "shift": "0.00000000502904384293008224878959469481",
      "closed": "-4.67802108678021086780210867802",
      "deviation": 6.241780333668859e-11,
      "imag": 6.064057046503007e-11
     },
     "Nf2_over_oneloop": 1.724179649157689e-12,
     "Nf_over_N_over_oneloop": 6.107606318955326e-13,
     "known_N": [
      "13.3872418569176878683114627001",
      "34.5575191894877256230890772161"
     ],
     "known_nf": [
      "-1.11598428904778103084912216594",
      "-6.28318530717958647692528676656"
     ]
    },
    "nu2": {
     "N": {
      "value": [
       "5.45921431778293643825090799789",
       "-5.59557038983567619161502243029e-11"
      ],
      "shift": "0.00000000301796911685480351891827086843",
      "closed": "5.45921431774603019353005680815",
      "deviation": 6.703067729149046e-11,
      "imag": 5.5955703898356765e-11
     },
     "TFnf": {
      "value": [
       "-5.2249322493072770647226793588",
       "-1.34905332338147892486729631561e-11"
      ],
      "shift": "0.00000000164568193219013621106338975968",
      "closed": "-5.22493224932249322493224932249",
      "deviation": 2.033533915271544e-11,
      "imag": 1.3490533233814789e-11
     },
     "Nf2_over_oneloop": 3.808988849281923e-14,
     "Nf_over_N_over_oneloop": 5.345143885983694e-13,
     "known_N": [
      "18.7205751902510212016447960334",
      "34.5575191894877256230890772161"
     ],
     "known_nf": [
      "-2.44931762238111436418245549927",
      "-6.28318530717958647692528676656"
     ]
    }
   }
  },
  "2/3": {
   "x": "0.833333333333333333333333333333",
   "n_points": {
    "1": 8,
    "2": 8
   },
   "deltas": {
    "1": [
     4,
     5,
     6,
     7,
     8,
     9,
     10,
     11
    ],
    "2": [
     4,
     5,
     6,
     7,
     8,
     9,
     10,
     11
    ]
   },
   "leading_logs": [
    {
     "component": 1,
     "power": 3,
     "colour": "N2",
     "value": [
      "62.6456846182137449273954449685",
      "5.69782165990094422442701788921e-11"
     ],
     "shift": "0.00000000626443237606334283298530607998",
     "prediction": "62.6456846182498029477143406503",
     "deviation": 1.0763583749399056e-12
    },
    {
     "component": 1,
     "power": 3,
     "colour": "N_Nf",
     "value": [
      "6.12761069425278897964729376566e-12",
      "-1.14038102355242325132734696237e-11"
     ],
     "shift": "0.00000000128273333909949420011652160287",
     "prediction": "0",
     "deviation": 1.294582947161627e-11
    },
    {
     "component": 1,
     "power": 3,
     "colour": "Nf_over_N",
     "value": [
      "-1.36370832808936049845984937667e-13",
      "8.1505182360173361526695608093e-14"
     ],
     "shift": "1.57245618613277767855228400964e-11",
     "prediction": "0.0",
     "deviation": 1.588713277862557e-13
    },
    {
     "component": 1,
     "power": 3,
     "colour": "Nf2",
     "value": [
      "-3.06810390527114652242151286299e-13",
      "6.56010442088490326311536119145e-13"
     ],
     "shift": "7.16642508595698438850252920686e-11",
     "prediction": "0.0",
     "deviation": 7.242115132090466e-13
    },
    {
     "component": 1,
     "power": 2,
     "colour": "N2",
     "value": [
      "344.55126539943886130743042752",
      "0.00000000207145480793168471648523359422"
     ],
     "shift": "0.000000189515002862697424829132717028",
     "prediction": "344.551265400373916212428873577",
     "deviation": 6.596171478211689e-12
    },
    {
     "component": 1,
     "power": 2,
     "colour": "N_Nf",
     "value": [
      "-62.6456846180990525266227041512",
      "-4.09444030532204702198679079463e-10"
     ],
     "shift": "0.000000038805944072507295189845519463",
     "prediction": "-62.6456846182498029477143406503",
     "deviation": 6.964793000756859e-12
    },
    {
     "component": 1,
     "power": 2,
     "colour": "Nf_over_N",
     "value": [
      "-4.16688783117301519106232064573e-12",
      "3.3626261769302086647341420231e-12"
     ],
     "shift": "4.75707966383523408671140301599e-10",
     "prediction": "0.0",
     "deviation": 5.3544569288914845e-12
    },
    {
     "component": 1,
     "power": 2,
     "colour": "Nf2",
     "value": [
      "-7.14751045053563206606168550512e-12",
      "2.33382129073029921780432988441e-11"
     ],
     "shift": "0.00000000216802575101612310210301231355",
     "prediction": "0.0",
     "deviation": 2.4408176649375513e-11
    },
    {
     "component": 2,
     "power": 2,
     "colour": "N2",
     "value": [
      "-43.7030444699301282160323574076",
      "-8.58280547677490132918830964013e-12"
     ],
     "shift": "6.34720551951907450307601433617e-10",
     "prediction": "-43.703044469938012606169216843",
     "deviation": 2.666755582737326e-13
    },
    {
     "component": 2,
     "power": 2,
     "colour": "N_Nf",
     "value": [
      "1.94199955948578581543961281338e-12",
      "-1.03189629649893312835338915539e-12"
     ],
     "shift": "2.17627088613134704697643129866e-10",
     "prediction": "0",
     "deviation": 2.1991298860620306e-12
    },
    {
     "component": 2,
     "power": 2,
     "colour": "Nf_over_N",
     "value": [
      "-9.91003276835640225515227997197e-14",
      "3.02127273382619199546193918133e-14"
     ],
     "shift": "1.02561010910723074180337449109e-11",
     "prediction": "0.0",
     "deviation": 1.0360349337838915e-13
    },
    {
     "component": 2,
     "power": 2,
     "colour": "Nf2",
     "value": [
      "-5.15028006105309186889452885206e-15",
      "1.62395503168183125525702380458e-14"
     ],
     "shift": "1.68642157984392337783138684561e-12",
     "prediction": "0.0",
     "deviation": 1.7036677469499584e-14
    },
    {
     "component": 2,
     "power": 1,
     "colour": "N2",
     "value": [
      "-116.541451919676967927695116204",
      "-2.25652512467410071097634459929e-10"
     ],
     "shift": "0.0000000135235816183180523609495218233",
     "prediction": "-116.541451919834700283117911581",
     "deviation": 2.362381490223596e-12
    },
    {
     "component": 2,
     "power": 1,
     "colour": "N_Nf",
     "value": [
      "29.1353629800008747504223666784",
      "-3.02466375293407923741010585892e-11"
     ],
     "shift": "0.00000000463684008051414077597839443137",
     "prediction": "29.1353629799586750707794778953",
     "deviation": 1.7820221351760176e-12
    },
    {
     "component": 2,
     "power": 1,
     "colour": "Nf_over_N",
     "value": [
      "-2.22396365261860461628063100417e-12",
      "1.0182899706055732649881337365e-12"
     ],
     "shift": "2.18520134198122464586953403825e-10",
     "prediction": "0.0",
     "deviation": 2.4460026149627447e-12
    },
    {
     "component": 2,
     "power": 1,
     "colour": "Nf2",
     "value": [
      "-6.94949720165978367543311786866e-14",
      "3.96174429463887841621618104823e-13"
     ],
     "shift": "3.59314974247756974976444603213e-11",
     "prediction": "0.0",
     "deviation": 4.022234822789748e-13
    }
   ],
   "r0": {
    "nu0": {
     "N": {
      "value": [
       "5.44666609754262101097924613031",
       "-5.21949741902442056579971106454e-10"
      ],
      "shift": "0.0000000406940797765218982238765231816",
      "closed": "5.44666609739028853375458273043",
      "deviation": 5.437248538456086e-10,
      "imag": 5.21949741902442e-10
     },
     "TFnf": {
      "value": [
       "-4.62275053661331312921684376631",
       "2.04051236970671419944458656379e-10"
      ],
      "shift": "0.0000000166654054827939980731974156838",
      "closed": "-4.62275053656925870893181442959",
      "deviation": 2.0875272275089278e-10,
      "imag": 2.0405123697067143e-10
     },
     "Nf2_over_oneloop": 5.839001225768818e-12,
     "Nf_over_N_over_oneloop": 1.2809100956043797e-12,
     "known_N": [
      "16.6772229568624822359533042185",
      "34.5575191894877256230890772161"
     ],
     "known_nf": [
      "-1.31605401734800641801613025569",
      "-6.28318530717958647692528676656"
     ]
    },
    "nu2": {
     "N": {
      "value": [
       "5.54920634213118014149627961422",
       "-1.3233756631172867104581629887e-10"
      ],
      "shift": "0.00000000660195926435044831390930880518",
      "closed": "5.54920634206270568266105748227",
      "deviation": 1.4900329852083045e-10,
      "imag": 1.3233756631172868e-10
     },
     "TFnf": {
      "value": [
       "-4.82783102587319123967188876125",
       "-3.84888158905143622132759475986e-11"
      ],
      "shift": "0.00000000452723696885102219431785469507",
      "closed": "-4.82783102591409300674476393326",
      "deviation": 5.616354243045614e-11,
      "imag": 3.8488815890514364e-11
     },
     "Nf2_over_oneloop": 2.175495820733558e-13,
     "Nf_over_N_over_oneloop": 1.3229631453799685e-12,
     "known_N": [
      "22.0105562901958155692866375519",
      "34.5575191894877256230890772161"
     ],
     "known_nf": [
      "-2.64938735068133975134946358902",
      "-6.28318530717958647692528676656"
     ]
    }
   }
  }
 },
 "control": [
  {
   "component": 1,
   "beta": "1/2",
   "delta_exp": 10,
   "dps": 75,
   "base_dps": 60,
   "max_rel_diff": 9.346586476379054e-35
  },
  {
   "component": 2,
   "beta": "1/2",
   "delta_exp": 10,
   "dps": 75,
   "base_dps": 60,
   "max_rel_diff": 1.1822699630587955e-38
  }
 ]
}

==> anc/common/dps/results_zz.json <==
{
 "betas": {
  "1/4": {
   "x": "0.625",
   "leading_logs": [
    {
     "helicity": "++++",
     "kind": "dJz0",
     "part": "2l_CF",
     "power": 3,
     "c1": [
      "-1.26765845939791789000344753743e-18",
      "-9.81747704246810386891625803402"
     ],
     "K": [
      "-9.50676686186987904200011311215",
      "2.2130207357761784593801944837"
     ],
     "ratio": [
      "-1.33333333333350568279852654933",
      "7.21155997849564608657607079121e-14"
     ],
     "shift": "1.23772687049238062670062926879e-11",
     "prediction": "-1.33333333333333333333333333333",
     "deviation": 1.4012159473172404e-13
    },
    {
     "helicity": "++++",
     "kind": "dJz0",
     "part": "2l_CF",
     "power": 2,
     "c1": [
      "-1.26765845939791789000344753743e-18",
      "-9.81747704246810386891625803402"
     ],
     "K": [
      "-9.50676686186987904200011311215",
      "2.2130207357761784593801944837"
     ],
     "ratio": [
      "-0.0983342354915410073727226774678",
      "3.65882738256670029818489878962e-12"
     ],
     "shift": "4.49100969196174012068179758201e-10",
     "prediction": "-0.0983342354850764189852236827993",
     "deviation": 7.554016345686616e-11
    },
    {
     "helicity": "++++",
     "kind": "dJz0",
     "part": "2l_CA",
     "power": 3,
     "c1": [
      "-1.26765845939791789000344753743e-18",
      "-9.81747704246810386891625803402"
     ],
     "K": [
      "-9.50676686186987904200011311215",
      "2.2130207357761784593801944837"
     ],
     "ratio": [
      "0.666666666666811619307191643648",
      "-2.49685111299892174350520671773e-14"
     ],
     "shift": "1.10726122510025121046860725969e-11",
     "prediction": "0.666666666666666666666666666667",
     "deviation": 2.2063105566131458e-13
    },
    {
     "helicity": "++++",
     "kind": "dJz0",
     "part": "2l_CA",
     "power": 2,
     "c1": [
      "-1.26765845939791789000344753743e-18",
      "-9.81747704246810386891625803402"
     ],
     "K": [
      "-9.50676686186987904200011311215",
      "2.2130207357761784593801944837"
     ],
     "ratio": [
      "-2.90166576450931921234182186751",
      "-1.66868334559711607100017750155e-12"
     ],
     "shift": "4.01762376822316063006543838702e-10",
     "prediction": "-2.9016657645149235810147763172",
     "deviation": 2.0152275419342304e-12
    },
    {
     "helicity": "++--",
     "kind": "dJz0",
     "part": "2l_CF",
     "power": 3,
     "c1": [
      "-4.56357045383250440401241113473e-19",
      "-3.53429173528851739280985289225"
     ],
     "K": [
      "-4.70243607027315645512004072038",
      "0.796687464879424245376870014132"
     ],
     "ratio": [
      "-1.33333333333347263128434488942",
      "5.9876918737004875813247815621e-14"
     ],
     "shift": "1.02541631145694480604342332506e-11",
     "prediction": "-1.33333333333333333333333333333",
     "deviation": 1.1371633594747443e-13
    },
    {
     "helicity": "++--",
     "kind": "dJz0",
     "part": "2l_CF",
     "power": 2,
     "c1": [
      "-4.56357045383250440401241113473e-19",
      "-3.53429173528851739280985289225"
     ],
     "K": [
      "-4.70243607027315645512004072038",
      "0.796687464879424245376870014132"
     ],
     "ratio": [
      "-0.098334235490293714870389005478",
      "3.01993149038064890917300814809e-12"
     ],
     "shift": "3.72065493836844557639131560062e-10",
     "prediction": "-0.0983342354850764189852236827993",
     "deviation": 6.130398230718556e-11
    },
    {
     "helicity": "++--",
     "kind": "dJz0",
     "part": "2l_CA",
     "power": 3,
     "c1": [
      "-4.56357045383250440401241113473e-19",
      "-3.53429173528851739280985289225"
     ],
     "K": [
      "-4.70243607027315645512004072038",
      "0.796687464879424245376870014132"
     ],
     "ratio": [
      "0.666666666666785011959994539513",
      "-1.74827644559278663592899774139e-14"
     ],
     "shift": "9.24251756623477003434536764918e-12",
     "prediction": "0.666666666666666666666666666667",
     "deviation": 1.7944448971265145e-13
    },
    {
     "helicity": "++--",
     "kind": "dJz0",
     "part": "2l_CA",
     "power": 2,
     "c1": [
      "-4.56357045383250440401241113473e-19",
      "-3.53429173528851739280985289225"
     ],
     "K": [
      "-4.70243607027315645512004072038",
      "0.796687464879424245376870014132"
     ],
     "ratio": [
      "-2.90166576451033437272438849876",
      "-1.24780072586584054351354782927e-12"
     ],
     "shift": "3.35358607441192404870561206463e-10",
     "prediction": "-2.9016657645149235810147763172",
     "deviation": 1.6389970509233825e-12
    },
    {
     "helicity": "+-++",
     "kind": "dJz2",
     "part": "2l_CF",
     "power": 2,
     "c1": [
      "3.45976522379520170625746175324e-19",
      "3.31539182414553657839220041381e-19"
     ],
     "K": [
      "5.4262552546160560184759970774e-18",
      "-2.94524311274043115690141386698"
     ],
     "ratio": [
      "-4.00000000000508203749555665844",
      "2.16114095417744461111429296835e-12"
     ],
     "shift": "3.62980685369048430724369882356e-10",
     "prediction": -4,
     "deviation": 1.3806166043218423e-12
    },
    {
     "helicity": "+-++",
     "kind": "dJz2",
     "part": "2l_CF",
     "power": 1,
     "c1": [
      "3.45976522379520170625746175324e-19",
      "3.31539182414553657839220041381e-19"
     ],
     "K": [
      "5.4262552546160560184759970774e-18",
      "-2.94524311274043115690141386698"
     ],
     "ratio": [
      "3.80333152896627525360183652098",
      "3.64441527438066628447021413953e-11"
     ],
     "shift": "0.0000000043963402494540525739721156013",
     "prediction": "3.8033315290298471620295526344",
     "deviation": 1.9266610614727654e-11
    },
    {
     "helicity": "+-++",
     "kind": "dJz2",
     "part": "2l_CA",
     "power": 2,
     "c1": [
      "3.45976522379520170625746175324e-19",
      "3.31539182414553657839220041381e-19"
     ],
     "K": [
      "5.4262552546160560184759970774e-18",
      "-2.94524311274043115690141386698"
     ],
     "ratio": [
      "2.00000000000597942119723735898",
      "-3.34375750714157452580406563731e-12"
     ],
     "shift": "4.9269988202744662074195547796e-10",
     "prediction": 2,
     "deviation": 3.4254266931485005e-12
    },
    {
     "helicity": "+-++",
     "kind": "dJz2",
     "part": "2l_CA",
     "power": 1,
     "c1": [
      "3.45976522379520170625746175324e-19",
      "3.31539182414553657839220041381e-19"
     ],
     "K": [
      "5.4262552546160560184759970774e-18",
      "-2.94524311274043115690141386698"
     ],
     "ratio": [
      "-7.80333152895631100298801022942",
      "-5.34283482548924867215377301214e-11"
     ],
     "shift": "0.00000000596746992214266591329945936596",
     "prediction": "-7.8033315290298471620295526344",
     "deviation": 1.1648409040585236e-11
    },
    {
     "helicity": "+---",
     "kind": "dJz2",
     "part": "2l_CF",
     "power": 2,
     "c1": [
      "3.45976522379520170625746175324e-19",
      "3.31539182414553657839220041381e-19"
     ],
     "K": [
      "5.4262552546160560184759970774e-18",
      "-2.94524311274043115690141386698"
     ],
     "ratio": [
      "-4.00000000000508203749555665844",
      "2.16114095417744461111429296835e-12"
     ],
     "shift": "3.62980685369048430724369882356e-10",
     "prediction": -4,
     "deviation": 1.3806166043218423e-12
    },
    {
     "helicity": "+---",
     "kind": "dJz2",
     "part": "2l_CF",
     "power": 1,
     "c1": [
      "3.45976522379520170625746175324e-19",
      "3.31539182414553657839220041381e-19"
     ],
     "K": [
      "5.4262552546160560184759970774e-18",
      "-2.94524311274043115690141386698"
     ],
     "ratio": [
      "3.80333152896627525360183652098",
      "3.64441527438066628447021413953e-11"
     ],
     "shift": "0.0000000043963402494540525739721156013",
     "prediction": "3.8033315290298471620295526344",
     "deviation": 1.9266610614727654e-11
    },
    {
     "helicity": "+---",
     "kind": "dJz2",
     "part": "2l_CA",
     "power": 2,
     "c1": [
      "3.45976522379520170625746175324e-19",
      "3.31539182414553657839220041381e-19"
     ],
     "K": [
      "5.4262552546160560184759970774e-18",
      "-2.94524311274043115690141386698"
     ],
     "ratio": [
      "2.00000000000597942119723735898",
      "-3.34375750714157452580406563731e-12"
     ],
     "shift": "4.9269988202744662074195547796e-10",
     "prediction": 2,
     "deviation": 3.4254266931485005e-12
    },
    {
     "helicity": "+---",
     "kind": "dJz2",
     "part": "2l_CA",
     "power": 1,
     "c1": [
      "3.45976522379520170625746175324e-19",
      "3.31539182414553657839220041381e-19"
     ],
     "K": [
      "5.4262552546160560184759970774e-18",
      "-2.94524311274043115690141386698"
     ],
     "ratio": [
      "-7.80333152895631100298801022942",
      "-5.34283482548924867215377301214e-11"
     ],
     "shift": "0.00000000596746992214266591329945936596",
     "prediction": "-7.8033315290298471620295526344",
     "deviation": 1.1648409040585236e-11
    },
    {
     "helicity": "-+++",
     "kind": "dJz2",
     "part": "2l_CF",
     "power": 2,
     "c1": [
      "3.45976522379520170625746175324e-19",
      "3.31539182414553657839220041381e-19"
     ],
     "K": [
      "5.4262552546160560184759970774e-18",
      "-2.94524311274043115690141386698"
     ],
     "ratio": [
      "-4.00000000000508203749555665844",
      "2.16114095417744461111429296835e-12"
     ],
     "shift": "3.62980685369048430724369882356e-10",
     "prediction": -4,
     "deviation": 1.3806166043218423e-12
    },
    {
     "helicity": "-+++",
     "kind": "dJz2",
     "part": "2l_CF",
     "power": 1,
     "c1": [
      "3.45976522379520170625746175324e-19",
      "3.31539182414553657839220041381e-19"
     ],
     "K": [
      "5.4262552546160560184759970774e-18",
      "-2.94524311274043115690141386698"
     ],
     "ratio": [
      "3.80333152896627525360183652098",
      "3.64441527438066628447021413953e-11"
     ],
     "shift": "0.0000000043963402494540525739721156013",
     "prediction": "3.8033315290298471620295526344",
     "deviation": 1.9266610614727654e-11
    },
    {
     "helicity": "-+++",
     "kind": "dJz2",
     "part": "2l_CA",
     "power": 2,
     "c1": [
      "3.45976522379520170625746175324e-19",
      "3.31539182414553657839220041381e-19"
     ],
     "K": [
      "5.4262552546160560184759970774e-18",
      "-2.94524311274043115690141386698"
     ],
     "ratio": [
      "2.00000000000597942119723735898",
      "-3.34375750714157452580406563731e-12"
     ],
     "shift": "4.9269988202744662074195547796e-10",
     "prediction": 2,
     "deviation": 3.4254266931485005e-12
    },
    {
     "helicity": "-+++",
     "kind": "dJz2",
     "part": "2l_CA",
     "power": 1,
     "c1": [
      "3.45976522379520170625746175324e-19",
      "3.31539182414553657839220041381e-19"
     ],
     "K": [
      "5.4262552546160560184759970774e-18",
      "-2.94524311274043115690141386698"
     ],
     "ratio": [
      "-7.80333152895631100298801022942",
      "-5.34283482548924867215377301214e-11"
     ],
     "shift": "0.00000000596746992214266591329945936596",
     "prediction": "-7.8033315290298471620295526344",
     "deviation": 1.1648409040585236e-11
    },
    {
     "helicity": "-+--",
     "kind": "dJz2",
     "part": "2l_CF",
     "power": 2,
     "c1": [
      "3.45976522379520170625746175324e-19",
      "3.31539182414553657839220041381e-19"
     ],
     "K": [
      "5.4262552546160560184759970774e-18",
      "-2.94524311274043115690141386698"
     ],
     "ratio": [
      "-4.00000000000508203749555665844",
      "2.16114095417744461111429296835e-12"
     ],
     "shift": "3.62980685369048430724369882356e-10",
     "prediction": -4,
     "deviation": 1.3806166043218423e-12
    },
    {
     "helicity": "-+--",
     "kind": "dJz2",
     "part": "2l_CF",
     "power": 1,
     "c1": [
      "3.45976522379520170625746175324e-19",
      "3.31539182414553657839220041381e-19"
     ],
     "K": [
      "5.4262552546160560184759970774e-18",
      "-2.94524311274043115690141386698"
     ],
     "ratio": [
      "3.80333152896627525360183652098",
      "3.64441527438066628447021413953e-11"
     ],
     "shift": "0.0000000043963402494540525739721156013",
     "prediction": "3.8033315290298471620295526344",
     "deviation": 1.9266610614727654e-11
    },
    {
     "helicity": "-+--",
     "kind": "dJz2",
     "part": "2l_CA",
     "power": 2,
     "c1": [
      "3.45976522379520170625746175324e-19",
      "3.31539182414553657839220041381e-19"
     ],
     "K": [
      "5.4262552546160560184759970774e-18",
      "-2.94524311274043115690141386698"
     ],
     "ratio": [
      "2.00000000000597942119723735898",
      "-3.34375750714157452580406563731e-12"
     ],
     "shift": "4.9269988202744662074195547796e-10",
     "prediction": 2,
     "deviation": 3.4254266931485005e-12
    },
    {
     "helicity": "-+--",
     "kind": "dJz2",
     "part": "2l_CA",
     "power": 1,
     "c1": [
      "3.45976522379520170625746175324e-19",
      "3.31539182414553657839220041381e-19"
     ],
     "K": [
      "5.4262552546160560184759970774e-18",
      "-2.94524311274043115690141386698"
     ],
     "ratio": [
      "-7.80333152895631100298801022942",
      "-5.34283482548924867215377301214e-11"
     ],
     "shift": "0.00000000596746992214266591329945936596",
     "prediction": "-7.8033315290298471620295526344",
     "deviation": 1.1648409040585236e-11
    },
    {
     "helicity": "--++",
     "kind": "dJz0",
     "part": "2l_CF",
     "power": 3,
     "c1": [
      "-4.56357045383250440401241113473e-19",
      "-3.53429173528851739280985289225"
     ],
     "K": [
      "-4.70243607027315645512004072038",
      "0.796687464879424245376870014132"
     ],
     "ratio": [
      "-1.33333333333347263128434488942",
      "5.9876918737004875813247815621e-14"
     ],
     "shift": "1.02541631145694480604342332506e-11",
     "prediction": "-1.33333333333333333333333333333",
     "deviation": 1.1371633594747443e-13
    },
    {
     "helicity": "--++",
     "kind": "dJz0",
     "part": "2l_CF",
     "power": 2,
     "c1": [
      "-4.56357045383250440401241113473e-19",
      "-3.53429173528851739280985289225"
     ],
     "K": [
      "-4.70243607027315645512004072038",
      "0.796687464879424245376870014132"
     ],
     "ratio": [
      "-0.098334235490293714870389005478",
      "3.01993149038064890917300814809e-12"
     ],
     "shift": "3.72065493836844557639131560062e-10",
     "prediction": "-0.0983342354850764189852236827993",
     "deviation": 6.130398230718556e-11
    },
    {
     "helicity": "--++",
     "kind": "dJz0",
     "part": "2l_CA",
     "power": 3,
     "c1": [
      "-4.56357045383250440401241113473e-19",
      "-3.53429173528851739280985289225"
     ],
     "K": [
      "-4.70243607027315645512004072038",
      "0.796687464879424245376870014132"
     ],
     "ratio": [
      "0.666666666666785011959994539513",
      "-1.74827644559278663592899774139e-14"
     ],
     "shift": "9.24251756623477003434536764918e-12",
     "prediction": "0.666666666666666666666666666667",
     "deviation": 1.7944448971265145e-13
    },
    {
     "helicity": "--++",
     "kind": "dJz0",
     "part": "2l_CA",
     "power": 2,
     "c1": [
      "-4.56357045383250440401241113473e-19",
      "-3.53429173528851739280985289225"
     ],
     "K": [
      "-4.70243607027315645512004072038",
      "0.796687464879424245376870014132"
     ],
     "ratio": [
      "-2.90166576451033437272438849876",
      "-1.24780072586584054351354782927e-12"
     ],
     "shift": "3.35358607441192404870561206463e-10",
     "prediction": "-2.9016657645149235810147763172",
     "deviation": 1.6389970509233825e-12
    },
    {
     "helicity": "----",
     "kind": "dJz0",
     "part": "2l_CF",
     "power": 3,
     "c1": [
      "-1.26765845939791789000344753743e-18",
      "-9.81747704246810386891625803402"
     ],
     "K": [
      "-9.50676686186987904200011311215",
      "2.2130207357761784593801944837"
     ],
     "ratio": [
      "-1.33333333333350568279852654933",
      "7.21155997849564608657607079121e-14"
     ],
     "shift": "1.23772687049238062670062926879e-11",
     "prediction": "-1.33333333333333333333333333333",
     "deviation": 1.4012159473172404e-13
    },
    {
     "helicity": "----",
     "kind": "dJz0",
     "part": "2l_CF",
     "power": 2,
     "c1": [
      "-1.26765845939791789000344753743e-18",
      "-9.81747704246810386891625803402"
     ],
     "K": [
      "-9.50676686186987904200011311215",
      "2.2130207357761784593801944837"
     ],
     "ratio": [
      "-0.0983342354915410073727226774678",
      "3.65882738256670029818489878962e-12"
     ],
     "shift": "4.49100969196174012068179758201e-10",
     "prediction": "-0.0983342354850764189852236827993",
     "deviation": 7.554016345686616e-11
    },
    {
     "helicity": "----",
     "kind": "dJz0",
     "part": "2l_CA",
     "power": 3,
     "c1": [
      "-1.26765845939791789000344753743e-18",
      "-9.81747704246810386891625803402"
     ],
     "K": [
      "-9.50676686186987904200011311215",
      "2.2130207357761784593801944837"
     ],
     "ratio": [
      "0.666666666666811619307191643648",
      "-2.49685111299892174350520671773e-14"
     ],
     "shift": "1.10726122510025121046860725969e-11",
     "prediction": "0.666666666666666666666666666667",
     "deviation": 2.2063105566131458e-13
    },
    {
     "helicity": "----",
     "kind": "dJz0",
     "part": "2l_CA",
     "power": 2,
     "c1": [
      "-1.26765845939791789000344753743e-18",
      "-9.81747704246810386891625803402"
     ],
     "K": [
      "-9.50676686186987904200011311215",
      "2.2130207357761784593801944837"
     ],
     "ratio": [
      "-2.90166576450931921234182186751",
      "-1.66868334559711607100017750155e-12"
     ],
     "shift": "4.01762376822316063006543838702e-10",
     "prediction": "-2.9016657645149235810147763172",
     "deviation": 2.0152275419342304e-12
    }
   ],
   "r0": {
    "nu0": {
     "++++": {
      "2l_CF": {
       "value": [
        "2.65228123454357148998499528375",
        "1.16696217364978134994640675326e-10"
       ],
       "shift": "0.0000000108788194332630058104072364157",
       "closed": "2.65228123470246831218160195476",
       "deviation": 1.9714514260177515e-10
      },
      "2l_CA": {
       "value": [
        "1.27907519685526579049898149354",
        "-6.15546177483457554324914624928e-11"
       ],
       "shift": "0.00000000973211071076392936882901200544",
       "closed": "1.27907519671281898384465370689",
       "deviation": 1.5517752315383954e-10
      }
     },
     "++--": {
      "2l_CF": {
       "value": [
        "2.65228123457444181177212904631",
        "9.59457942230601436517642876494e-11"
       ],
       "shift": "0.00000000901274680400610534304916783698",
       "closed": "2.65228123470246831218160195476",
       "deviation": 1.599886878382049e-10
      },
      "2l_CA": {
       "value": [
        "1.2790751968298325103773311834",
        "-4.72785371972918223479983994845e-11"
       ],
       "shift": "0.00000000812357573459083130352939450243",
       "closed": "1.27907519671281898384465370689",
       "deviation": 1.2620390434185988e-10
      }
     },
     "--++": {
      "2l_CF": {
       "value": [
        "2.65228123457444181177212904631",
        "9.59457942230601436517642876494e-11"
       ],
       "shift": "0.00000000901274680400610534304916783698",
       "closed": "2.65228123470246831218160195476",
       "deviation": 1.599886878382049e-10
      },
      "2l_CA": {
       "value": [
        "1.2790751968298325103773311834",
        "-4.72785371972918223479983994845e-11"
       ],
       "shift": "0.00000000812357573459083130352939450243",
       "closed": "1.27907519671281898384465370689",
       "deviation": 1.2620390434185988e-10
      }
     },
     "----": {
      "2l_CF": {
       "value": [
        "2.65228123454357148998499528375",
        "1.16696217364978134994640675326e-10"
       ],
       "shift": "0.0000000108788194332630058104072364157",
       "closed": "2.65228123470246831218160195476",
       "deviation": 1.9714514260177515e-10
      },
      "2l_CA": {
       "value": [
        "1.27907519685526579049898149354",
        "-6.15546177483457554324914624928e-11"
       ],
       "shift": "0.00000000973211071076392936882901200544",
       "closed": "1.27907519671281898384465370689",
       "deviation": 1.5517752315383954e-10
      }
     }
    },
    "nu2": {
     "+-++": {
      "2l_CF": {
       "value": [
        "2.6522812341811203015169091275",
        "3.8698514486548352770622123456e-10"
       ],
       "shift": "0.0000000355650579696152117565481750915",
       "closed": "2.65228123470246831218160195476",
       "deviation": 6.492774834926835e-10
      },
      "2l_CA": {
       "value": [
        "1.27907519730408007989158216064",
        "-5.46767472270751968556153025448e-10"
       ],
       "shift": "0.0000000482750200554415028473645044276",
       "closed": "1.27907519671281898384465370689",
       "deviation": 8.053225145443052e-10
      }
     },
     "+---": {
      "2l_CF": {
       "value": [
        "2.6522812341811203015169091275",
        "3.8698514486548352770622123456e-10"
       ],
       "shift": "0.0000000355650579696152117565481750915",
       "closed": "2.65228123470246831218160195476",
       "deviation": 6.492774834926835e-10
      },
      "2l_CA": {
       "value": [
        "1.27907519730408007989158216064",
        "-5.46767472270751968556153025448e-10"
       ],
       "shift": "0.0000000482750200554415028473645044276",
       "closed": "1.27907519671281898384465370689",
       "deviation": 8.053225145443052e-10
      }
     },
     "-+++": {
      "2l_CF": {
       "value": [
        "2.6522812341811203015169091275",
        "3.8698514486548352770622123456e-10"
       ],
       "shift": "0.0000000355650579696152117565481750915",
       "closed": "2.65228123470246831218160195476",
       "deviation": 6.492774834926835e-10
      },
      "2l_CA": {
       "value": [
        "1.27907519730408007989158216064",
        "-5.46767472270751968556153025448e-10"
       ],
       "shift": "0.0000000482750200554415028473645044276",
       "closed": "1.27907519671281898384465370689",
       "deviation": 8.053225145443052e-10
      }
     },
     "-+--": {
      "2l_CF": {
       "value": [
        "2.6522812341811203015169091275",
        "3.8698514486548352770622123456e-10"
       ],
       "shift": "0.0000000355650579696152117565481750915",
       "closed": "2.65228123470246831218160195476",
       "deviation": 6.492774834926835e-10
      },
      "2l_CA": {
       "value": [
        "1.27907519730408007989158216064",
        "-5.46767472270751968556153025448e-10"
       ],
       "shift": "0.0000000482750200554415028473645044276",
       "closed": "1.27907519671281898384465370689",
       "deviation": 8.053225145443052e-10
      }
     }
    }
   }
  },
  "1/2": {
   "x": "0.75",
   "leading_logs": [
    {
     "helicity": "++++",
     "kind": "dJz0",
     "part": "2l_CF",
     "power": 3,
     "c1": [
      "-2.99552013788120866014619712139e-18",
      "-14.1371669411540695711824275399"
     ],
     "K": [
      "-11.7454873703113737592308760924",
      "4.76405867790317843050613429354"
     ],
     "ratio": [
      "-1.3333333333335013272093392667",
      "7.83498949281569803119747808214e-14"
     ],
     "shift": "1.16906644849546762887434335714e-11",
     "prediction": "-1.33333333333333333333333333333",
     "deviation": 1.3902469108416304e-13
    },
    {
     "helicity": "++++",
     "kind": "dJz0",
     "part": "2l_CF",
     "power": 2,
     "c1": [
      "-2.99552013788120866014619712139e-18",
      "-14.1371669411540695711824275399"
     ],
     "K": [
      "-11.7454873703113737592308760924",
      "4.76405867790317843050613429354"
     ],
     "ratio": [
      "0.347952867137310417782880457071",
      "3.77674085001028812583671952969e-12"
     ],
     "shift": "4.08261338511208784352957495962e-10",
     "prediction": "0.34795286714334309254736649782",
     "deviation": 2.0454979123256745e-11
    },
    {
     "helicity": "++++",
     "kind": "dJz0",
     "part": "2l_CA",
     "power": 3,
     "c1": [
      "-2.99552013788120866014619712139e-18",
      "-14.1371669411540695711824275399"
     ],
     "K": [
      "-11.7454873703113737592308760924",
      "4.76405867790317843050613429354"
     ],
     "ratio": [
      "0.666666666666826609760398895679",
      "-1.63900187188514395616667270196e-14"
     ],
     "shift": "1.18308034517420308072103794574e-11",
     "prediction": "0.666666666666666666666666666667",
     "deviation": 2.4117101479871503e-13
    },
    {
     "helicity": "++++",
     "kind": "dJz0",
     "part": "2l_CA",
     "power": 2,
     "c1": [
      "-2.99552013788120866014619712139e-18",
      "-14.1371669411540695711824275399"
     ],
     "K": [
      "-11.7454873703113737592308760924",
      "4.76405867790317843050613429354"
     ],
     "ratio": [
      "-3.34795286713732627957197785995",
      "-1.37828256283138760214943582596e-12"
     ],
     "shift": "4.13155270950362605404754225938e-10",
     "prediction": "-3.34795286714334309254736649782",
     "deviation": 1.8437110057585957e-12
    },
    {
     "helicity": "++--",
     "kind": "dJz0",
     "part": "2l_CF",
     "power": 3,
     "c1": [
      "-3.3283557087568985112735523571e-19",
      "-1.57079632679489661902026972665"
     ],
     "K": [
      "-3.08283193003459708435898623249",
      "0.529339853100353158945126032616"
     ],
     "ratio": [
      "-1.33333333333344611646604445188",
      "5.64486481824897904376831835642e-14"
     ],
     "shift": "8.44976205781628112094748329064e-12",
     "prediction": "-1.33333333333333333333333333333",
     "deviation": 9.4590685373838e-14
    },
    {
     "helicity": "++--",
     "kind": "dJz0",
     "part": "2l_CF",
     "power": 2,
     "c1": [
      "-3.3283557087568985112735523571e-19",
      "-1.57079632679489661902026972665"
     ],
     "K": [
      "-3.08283193003459708435898623249",
      "0.529339853100353158945126032616"
     ],
     "ratio": [
      "0.347952867139311351302571874778",
      "2.68204804155033420755324398358e-12"
     ],
     "shift": "2.95082556878175185683208043301e-10",
     "prediction": "0.34795286714334309254736649782",
     "deviation": 1.3916673519189e-11
    },
    {
     "helicity": "++--",
     "kind": "dJz0",
     "part": "2l_CA",
     "power": 3,
     "c1": [
      "-3.3283557087568985112735523571e-19",
      "-1.57079632679489661902026972665"
     ],
     "K": [
      "-3.08283193003459708435898623249",
      "0.529339853100353158945126032616"
     ],
     "ratio": [
      "0.666666666666781237737122581938",
      "-2.69783418763448437485249718318e-15"
     ],
     "shift": "8.99071338974500721777568268612e-12",
     "prediction": "0.666666666666666666666666666667",
     "deviation": 1.7190424402299122e-13
    },
    {
     "helicity": "++--",
     "kind": "dJz0",
     "part": "2l_CA",
     "power": 2,
     "c1": [
      "-3.3283557087568985112735523571e-19",
      "-1.57079632679489661902026972665"
     ],
     "K": [
      "-3.08283193003459708435898623249",
      "0.529339853100353158945126032616"
     ],
     "ratio": [
      "-3.34795286713899073334257197924",
      "-6.4278300594333201512913513915e-13"
     ],
     "shift": "3.13973657134013134700295925188e-10",
     "prediction": "-3.34795286714334309254736649782",
     "deviation": 1.3141069805883791e-12
    },
    {
     "helicity": "+-++",
     "kind": "dJz2",
     "part": "2l_CF",
     "power": 2,
     "c1": [
      "4.49681236444679938057102694178e-19",
      "4.20227895778394549299071400338e-19"
     ],
     "K": [
      "6.82993904232357837783189828599e-18",
      "-2.35619449019234492378760781094"
     ],
     "ratio": [
      "-4.00000000000323654482113460949",
      "1.19992573252734649973051462718e-12"
     ],
     "shift": "2.37844272265612545453849112581e-10",
     "prediction": -4,
     "deviation": 8.629543782406225e-13
    },
    {
     "helicity": "+-++",
     "kind": "dJz2",
     "part": "2l_CF",
     "power": 1,
     "c1": [
      "4.49681236444679938057102694178e-19",
      "4.20227895778394549299071400338e-19"
     ],
     "K": [
      "6.82993904232357837783189828599e-18",
      "-2.35619449019234492378760781094"
     ],
     "ratio": [
      "4.69590573424740667331523285832",
      "2.03334680752591252612722354672e-11"
     ],
     "shift": "0.0000000027728540782133179185484423189",
     "prediction": "4.69590573428668618509473299564",
     "deviation": 9.418932481981104e-12
    },
    {
     "helicity": "+-++",
     "kind": "dJz2",
     "part": "2l_CA",
     "power": 2,
     "c1": [
      "4.49681236444679938057102694178e-19",
      "4.20227895778394549299071400338e-19"
     ],
     "K": [
      "6.82993904232357837783189828599e-18",
      "-2.35619449019234492378760781094"
     ],
     "ratio": [
      "2.00000000000720539939458969091",
      "-4.63232274296196027425177577723e-12"
     ],
     "shift": "6.35270830823059177011467512496e-10",
     "prediction": 2,
     "deviation": 4.2829952845676855e-12
    },
    {
     "helicity": "+-++",
     "kind": "dJz2",
     "part": "2l_CA",
     "power": 1,
     "c1": [
      "4.49681236444679938057102694178e-19",
      "4.20227895778394549299071400338e-19"
     ],
     "K": [
      "6.82993904232357837783189828599e-18",
      "-2.35619449019234492378760781094"
     ],
     "ratio": [
      "-8.69590573420231672205547814421",
      "-7.02028202249693431833213024138e-11"
     ],
     "shift": "0.00000000740616243241087063488316456",
     "prediction": "-8.69590573428668618509473299564",
     "deviation": 1.2621709596096579e-11
    },
    {
     "helicity": "+---",
     "kind": "dJz2",
     "part": "2l_CF",
     "power": 2,
     "c1": [
      "4.49681236444679938057102694178e-19",
      "4.20227895778394549299071400338e-19"
     ],
     "K": [
      "6.82993904232357837783189828599e-18",
      "-2.35619449019234492378760781094"
     ],
     "ratio": [
      "-4.00000000000323654482113460949",
      "1.19992573252734649973051462718e-12"
     ],
     "shift": "2.37844272265612545453849112581e-10",
     "prediction": -4,
     "deviation": 8.629543782406225e-13
    },
    {
     "helicity": "+---",
     "kind": "dJz2",
     "part": "2l_CF",
     "power": 1,
     "c1": [
      "4.49681236444679938057102694178e-19",
      "4.20227895778394549299071400338e-19"
     ],
     "K": [
      "6.82993904232357837783189828599e-18",
      "-2.35619449019234492378760781094"
     ],
     "ratio": [
      "4.69590573424740667331523285832",
      "2.03334680752591252612722354672e-11"
     ],
     "shift": "0.0000000027728540782133179185484423189",
     "prediction": "4.69590573428668618509473299564",
     "deviation": 9.418932481981104e-12
    },
    {
     "helicity": "+---",
     "kind": "dJz2",
     "part": "2l_CA",
     "power": 2,
     "c1": [
      "4.49681236444679938057102694178e-19",
      "4.20227895778394549299071400338e-19"
     ],
     "K": [
      "6.82993904232357837783189828599e-18",
      "-2.35619449019234492378760781094"
     ],
     "ratio": [
      "2.00000000000720539939458969091",
      "-4.63232274296196027425177577723e-12"
     ],
     "shift": "6.35270830823059177011467512496e-10",
     "prediction": 2,
     "deviation": 4.2829952845676855e-12
    },
    {
     "helicity": "+---",
     "kind": "dJz2",
     "part": "2l_CA",
     "power": 1,
     "c1": [
      "4.49681236444679938057102694178e-19",
      "4.20227895778394549299071400338e-19"
     ],
     "K": [
      "6.82993904232357837783189828599e-18",
      "-2.35619449019234492378760781094"
     ],
     "ratio": [
      "-8.69590573420231672205547814421",
      "-7.02028202249693431833213024138e-11"
     ],
     "shift": "0.00000000740616243241087063488316456",
     "prediction": "-8.69590573428668618509473299564",
     "deviation": 1.2621709596096579e-11
    },
    {
     "helicity": "-+++",
     "kind": "dJz2",
     "part": "2l_CF",
     "power": 2,
     "c1": [
      "4.49681236444679938057102694178e-19",
      "4.20227895778394549299071400338e-19"
     ],
     "K": [
      "6.82993904232357837783189828599e-18",
      "-2.35619449019234492378760781094"
     ],
     "ratio": [
      "-4.00000000000323654482113460949",
      "1.19992573252734649973051462718e-12"
     ],
     "shift": "2.37844272265612545453849112581e-10",
     "prediction": -4,
     "deviation": 8.629543782406225e-13
    },
    {
     "helicity": "-+++",
     "kind": "dJz2",
     "part": "2l_CF",
     "power": 1,
     "c1": [
      "4.49681236444679938057102694178e-19",
      "4.20227895778394549299071400338e-19"
     ],
     "K": [
      "6.82993904232357837783189828599e-18",
      "-2.35619449019234492378760781094"
     ],
     "ratio": [
      "4.69590573424740667331523285832",
      "2.03334680752591252612722354672e-11"
     ],
     "shift": "0.0000000027728540782133179185484423189",
     "prediction": "4.69590573428668618509473299564",
     "deviation": 9.418932481981104e-12
    },
    {
     "helicity": "-+++",
     "kind": "dJz2",
     "part": "2l_CA",
     "power": 2,
     "c1": [
      "4.49681236444679938057102694178e-19",
      "4.20227895778394549299071400338e-19"
     ],
     "K": [
      "6.82993904232357837783189828599e-18",
      "-2.35619449019234492378760781094"
     ],
     "ratio": [
      "2.00000000000720539939458969091",
      "-4.63232274296196027425177577723e-12"
     ],
     "shift": "6.35270830823059177011467512496e-10",
     "prediction": 2,
     "deviation": 4.2829952845676855e-12
    },
    {
     "helicity": "-+++",
     "kind": "dJz2",
     "part": "2l_CA",
     "power": 1,
     "c1": [
      "4.49681236444679938057102694178e-19",
      "4.20227895778394549299071400338e-19"
     ],
     "K": [
      "6.82993904232357837783189828599e-18",
      "-2.35619449019234492378760781094"
     ],
     "ratio": [
      "-8.69590573420231672205547814421",
      "-7.02028202249693431833213024138e-11"
     ],
     "shift": "0.00000000740616243241087063488316456",
     "prediction": "-8.69590573428668618509473299564",
     "deviation": 1.2621709596096579e-11
    },
    {
     "helicity": "-+--",
     "kind": "dJz2",
     "part": "2l_CF",
     "power": 2,
     "c1": [
      "4.49681236444679938057102694178e-19",
      "4.20227895778394549299071400338e-19"
     ],
     "K": [
      "6.82993904232357837783189828599e-18",
      "-2.35619449019234492378760781094"
     ],
     "ratio": [
      "-4.00000000000323654482113460949",
      "1.19992573252734649973051462718e-12"
     ],
     "shift": "2.37844272265612545453849112581e-10",
     "prediction": -4,
     "deviation": 8.629543782406225e-13
    },
    {
     "helicity": "-+--",
     "kind": "dJz2",
     "part": "2l_CF",
     "power": 1,
     "c1": [
      "4.49681236444679938057102694178e-19",
      "4.20227895778394549299071400338e-19"
     ],
     "K": [
      "6.82993904232357837783189828599e-18",
      "-2.35619449019234492378760781094"
     ],
     "ratio": [
      "4.69590573424740667331523285832",
      "2.03334680752591252612722354672e-11"
     ],
     "shift": "0.0000000027728540782133179185484423189",
     "prediction": "4.69590573428668618509473299564",
     "deviation": 9.418932481981104e-12
    },
    {
     "helicity": "-+--",
     "kind": "dJz2",
     "part": "2l_CA",
     "power": 2,
     "c1": [
      "4.49681236444679938057102694178e-19",
      "4.20227895778394549299071400338e-19"
     ],
     "K": [
      "6.82993904232357837783189828599e-18",
      "-2.35619449019234492378760781094"
     ],
     "ratio": [
      "2.00000000000720539939458969091",
      "-4.63232274296196027425177577723e-12"
     ],
     "shift": "6.35270830823059177011467512496e-10",
     "prediction": 2,
     "deviation": 4.2829952845676855e-12
    },
    {
     "helicity": "-+--",
     "kind": "dJz2",
     "part": "2l_CA",
     "power": 1,
     "c1": [
      "4.49681236444679938057102694178e-19",
      "4.20227895778394549299071400338e-19"
     ],
     "K": [
      "6.82993904232357837783189828599e-18",
      "-2.35619449019234492378760781094"
     ],
     "ratio": [
      "-8.69590573420231672205547814421",
      "-7.02028202249693431833213024138e-11"
     ],
     "shift": "0.00000000740616243241087063488316456",
     "prediction": "-8.69590573428668618509473299564",
     "deviation": 1.2621709596096579e-11
    },
    {
     "helicity": "--++",
     "kind": "dJz0",
     "part": "2l_CF",
     "power": 3,
     "c1": [
      "-3.3283557087568985112735523571e-19",
      "-1.57079632679489661902026972665"
     ],
     "K": [
      "-3.08283193003459708435898623249",
      "0.529339853100353158945126032616"
     ],
     "ratio": [
      "-1.33333333333344611646604445188",
      "5.64486481824897904376831835642e-14"
     ],
     "shift": "8.44976205781628112094748329064e-12",
     "prediction": "-1.33333333333333333333333333333",
     "deviation": 9.4590685373838e-14
    },
    {
     "helicity": "--++",
     "kind": "dJz0",
     "part": "2l_CF",
     "power": 2,
     "c1": [
      "-3.3283557087568985112735523571e-19",
      "-1.57079632679489661902026972665"
     ],
     "K": [
      "-3.08283193003459708435898623249",
      "0.529339853100353158945126032616"
     ],
     "ratio": [
      "0.347952867139311351302571874778",
      "2.68204804155033420755324398358e-12"
     ],
     "shift": "2.95082556878175185683208043301e-10",
     "prediction": "0.34795286714334309254736649782",
     "deviation": 1.3916673519189e-11
    },
    {
     "helicity": "--++",
     "kind": "dJz0",
     "part": "2l_CA",
     "power": 3,
     "c1": [
      "-3.3283557087568985112735523571e-19",
      "-1.57079632679489661902026972665"
     ],
     "K": [
      "-3.08283193003459708435898623249",
      "0.529339853100353158945126032616"
     ],
     "ratio": [
      "0.666666666666781237737122581938",
      "-2.69783418763448437485249718318e-15"
     ],
     "shift": "8.99071338974500721777568268612e-12",
     "prediction": "0.666666666666666666666666666667",
     "deviation": 1.7190424402299122e-13
    },
    {
     "helicity": "--++",
     "kind": "dJz0",
     "part": "2l_CA",
     "power": 2,
     "c1": [
      "-3.3283557087568985112735523571e-19",
      "-1.57079632679489661902026972665"
     ],
     "K": [
      "-3.08283193003459708435898623249",
      "0.529339853100353158945126032616"
     ],
     "ratio": [
      "-3.34795286713899073334257197924",
      "-6.4278300594333201512913513915e-13"
     ],
     "shift": "3.13973657134013134700295925188e-10",
     "prediction": "-3.34795286714334309254736649782",
     "deviation": 1.3141069805883791e-12
    },
    {
     "helicity": "----",
     "kind": "dJz0",
     "part": "2l_CF",
     "power": 3,
     "c1": [
      "-2.99552013788120866014619712139e-18",
      "-14.1371669411540695711824275399"
     ],
     "K": [
      "-11.7454873703113737592308760924",
      "4.76405867790317843050613429354"
     ],
     "ratio": [
      "-1.3333333333335013272093392667",
      "7.83498949281569803119747808214e-14"
     ],
     "shift": "1.16906644849546762887434335714e-11",
     "prediction": "-1.33333333333333333333333333333",
     "deviation": 1.3902469108416304e-13
    },
    {
     "helicity": "----",
     "kind": "dJz0",
     "part": "2l_CF",
     "power": 2,
     "c1": [
      "-2.99552013788120866014619712139e-18",
      "-14.1371669411540695711824275399"
     ],
     "K": [
      "-11.7454873703113737592308760924",
      "4.76405867790317843050613429354"
     ],
     "ratio": [
      "0.347952867137310417782880457071",
      "3.77674085001028812583671952969e-12"
     ],
     "shift": "4.08261338511208784352957495962e-10",
     "prediction": "0.34795286714334309254736649782",
     "deviation": 2.0454979123256745e-11
    },
    {
     "helicity": "----",
     "kind": "dJz0",
     "part": "2l_CA",
     "power": 3,
     "c1": [
      "-2.99552013788120866014619712139e-18",
      "-14.1371669411540695711824275399"
     ],
     "K": [
      "-11.7454873703113737592308760924",
      "4.76405867790317843050613429354"
     ],
     "ratio": [
      "0.666666666666826609760398895679",
      "-1.63900187188514395616667270196e-14"
     ],
     "shift": "1.18308034517420308072103794574e-11",
     "prediction": "0.666666666666666666666666666667",
     "deviation": 2.4117101479871503e-13
    },
    {
     "helicity": "----",
     "kind": "dJz0",
     "part": "2l_CA",
     "power": 2,
     "c1": [
      "-2.99552013788120866014619712139e-18",
      "-14.1371669411540695711824275399"
     ],
     "K": [
      "-11.7454873703113737592308760924",
      "4.76405867790317843050613429354"
     ],
     "ratio": [
      "-3.34795286713732627957197785995",
      "-1.37828256283138760214943582596e-12"
     ],
     "shift": "4.13155270950362605404754225938e-10",
     "prediction": "-3.34795286714334309254736649782",
     "deviation": 1.8437110057585957e-12
    }
   ],
   "r0": {
    "nu0": {
     "++++": {
      "2l_CF": {
       "value": [
        "4.54429352039417179926422748218",
        "1.1499209463178953855098033832e-10"
       ],
       "shift": "0.00000000951924641013358144238625944722",
       "closed": "4.54429352053580533685306724782",
       "deviation": 1.8243695019851578e-10
      },
      "2l_CA": {
       "value": [
        "-0.36421199396896515587669134977",
        "-5.39368707087533061439406308708e-11"
       ],
       "shift": "0.00000000963335603651343093392603510318",
       "closed": "-0.364211994117688422455801767587",
       "deviation": 1.5820175739799452e-10
      }
     },
     "++--": {
      "2l_CF": {
       "value": [
        "4.54429352044164921435191617009",
        "8.08664418340571911297530794755e-11"
       ],
       "shift": "0.00000000688030755128307995201562921841",
       "closed": "4.54429352053580533685306724782",
       "deviation": 1.24115900751486e-10
      },
      "2l_CA": {
       "value": [
        "-0.364211994009002499654762309017",
        "-3.00058674201966929805311228419e-11"
       ],
       "shift": "0.00000000732078285798156564616746225033",
       "closed": "-0.364211994117688422455801767587",
       "deviation": 1.127518598283502e-10
      }
     },
     "--++": {
      "2l_CF": {
       "value": [
        "4.54429352044164921435191617009",
        "8.08664418340571911297530794755e-11"
       ],
       "shift": "0.00000000688030755128307995201562921841",
       "closed": "4.54429352053580533685306724782",
       "deviation": 1.24115900751486e-10
      },
      "2l_CA": {
       "value": [
        "-0.364211994009002499654762309017",
        "-3.00058674201966929805311228419e-11"
       ],
       "shift": "0.00000000732078285798156564616746225033",
       "closed": "-0.364211994117688422455801767587",
       "deviation": 1.127518598283502e-10
      }
     },
     "----": {
      "2l_CF": {
       "value": [
        "4.54429352039417179926422748218",
        "1.1499209463178953855098033832e-10"
       ],
       "shift": "0.00000000951924641013358144238625944722",
       "closed": "4.54429352053580533685306724782",
       "deviation": 1.8243695019851578e-10
      },
      "2l_CA": {
       "value": [
        "-0.36421199396896515587669134977",
        "-5.39368707087533061439406308708e-11"
       ],
       "shift": "0.00000000963335603651343093392603510318",
       "closed": "-0.364211994117688422455801767587",
       "deviation": 1.5820175739799452e-10
      }
     }
    },
    "nu2": {
     "+-++": {
      "2l_CF": {
       "value": [
        "4.54429352022337202336347012929",
        "2.13663167136793785559228208348e-10"
       ],
       "shift": "0.0000000215951307318518489791708421997",
       "closed": "4.54429352053580533685306724782",
       "deviation": 3.7850564641629105e-10
      },
      "2l_CA": {
       "value": [
        "-0.364211993474289332017448177896",
        "-6.84219787564905332010016530332e-10"
       ],
       "shift": "0.0000000576795754258722834245187389159",
       "closed": "-0.364211994117688422455801767587",
       "deviation": 9.39211960780028e-10
      }
     },
     "+---": {
      "2l_CF": {
       "value": [
        "4.54429352022337202336347012929",
        "2.13663167136793785559228208348e-10"
       ],
       "shift": "0.0000000215951307318518489791708421997",
       "closed": "4.54429352053580533685306724782",
       "deviation": 3.7850564641629105e-10
      },
      "2l_CA": {
       "value": [
        "-0.364211993474289332017448177896",
        "-6.84219787564905332010016530332e-10"
       ],
       "shift": "0.0000000576795754258722834245187389159",
       "closed": "-0.364211994117688422455801767587",
       "deviation": 9.39211960780028e-10
      }
     },
     "-+++": {
      "2l_CF": {
       "value": [
        "4.54429352022337202336347012929",
        "2.13663167136793785559228208348e-10"
       ],
       "shift": "0.0000000215951307318518489791708421997",
       "closed": "4.54429352053580533685306724782",
       "deviation": 3.7850564641629105e-10
      },
      "2l_CA": {
       "value": [
        "-0.364211993474289332017448177896",
        "-6.84219787564905332010016530332e-10"
       ],
       "shift": "0.0000000576795754258722834245187389159",
       "closed": "-0.364211994117688422455801767587",
       "deviation": 9.39211960780028e-10
      }
     },
     "-+--": {
      "2l_CF": {
       "value": [
        "4.54429352022337202336347012929",
        "2.13663167136793785559228208348e-10"
       ],
       "shift": "0.0000000215951307318518489791708421997",
       "closed": "4.54429352053580533685306724782",
       "deviation": 3.7850564641629105e-10
      },
      "2l_CA": {
       "value": [
        "-0.364211993474289332017448177896",
        "-6.84219787564905332010016530332e-10"
       ],
       "shift": "0.0000000576795754258722834245187389159",
       "closed": "-0.364211994117688422455801767587",
       "deviation": 9.39211960780028e-10
      }
     }
    }
   }
  },
  "2/3": {
   "x": "0.833333333333333333333333333333",
   "leading_logs": [
    {
     "helicity": "++++",
     "kind": "dJz0",
     "part": "2l_CF",
     "power": 3,
     "c1": [
      "-6.58586673049338244313100182018e-18",
      "-17.4532925199432957668189296211"
     ],
     "K": [
      "-12.1101583432071162980363986048",
      "8.50046054264431577452420855662"
     ],
     "ratio": [
      "-1.33333333333349583073459156275",
      "9.04587703482402147048238607783e-14"
     ],
     "shift": "1.13260671304510415602000571086e-11",
     "prediction": "-1.33333333333333333333333333333",
     "deviation": 1.394842623150868e-13
    },
    {
     "helicity": "++++",
     "kind": "dJz0",
     "part": "2l_CF",
     "power": 2,
     "c1": [
      "-6.58586673049338244313100182018e-18",
      "-17.4532925199432957668189296211"
     ],
     "K": [
      "-12.1101583432071162980363986048",
      "8.50046054264431577452420855662"
     ],
     "ratio": [
      "0.948162052038396023468201719013",
      "4.13239349635447731884030656498e-12"
     ],
     "shift": "3.85636592159144682602753490663e-10",
     "prediction": "0.94816205204401925404839076707",
     "deviation": 7.359872813552332e-12
    },
    {
     "helicity": "++++",
     "kind": "dJz0",
     "part": "2l_CA",
     "power": 3,
     "c1": [
      "-6.58586673049338244313100182018e-18",
      "-17.4532925199432957668189296211"
     ],
     "K": [
      "-12.1101583432071162980363986048",
      "8.50046054264431577452420855662"
     ],
     "ratio": [
      "0.666666666666846449642446347195",
      "1.01035050573591260250996492141e-14"
     ],
     "shift": "1.32785225186595978418957560517e-11",
     "prediction": "0.666666666666666666666666666667",
     "deviation": 2.700999781339178e-13
    },
    {
     "helicity": "++++",
     "kind": "dJz0",
     "part": "2l_CA",
     "power": 2,
     "c1": [
      "-6.58586673049338244313100182018e-18",
      "-17.4532925199432957668189296211"
     ],
     "K": [
      "-12.1101583432071162980363986048",
      "8.50046054264431577452420855662"
     ],
     "ratio": [
      "-3.94816205203728014445454895491",
      "-4.7154342015920141518360522222e-13"
     ],
     "shift": "4.52114941049305553878011945441e-10",
     "prediction": "-3.94816205204401925404839076707",
     "deviation": 1.7110712745114166e-12
    },
    {
     "helicity": "++--",
     "kind": "dJz0",
     "part": "2l_CF",
     "power": 3,
     "c1": [
      "-2.63434669219735297725240072807e-19",
      "-0.698131700797731830672757184845"
     ],
     "K": [
      "-2.40440633372828465192145594419",
      "0.340018421705772630980968342265"
     ],
     "ratio": [
      "-1.33333333333343516332652154814",
      "6.13192105745205987085327338595e-14"
     ],
     "shift": "8.11983917880632607890304860156e-12",
     "prediction": "-1.33333333333333333333333333333",
     "deviation": 8.915034277967909e-14
    },
    {
     "helicity": "++--",
     "kind": "dJz0",
     "part": "2l_CF",
     "power": 2,
     "c1": [
      "-2.63434669219735297725240072807e-19",
      "-0.698131700797731830672757184845"
     ],
     "K": [
      "-2.40440633372828465192145594419",
      "0.340018421705772630980968342265"
     ],
     "ratio": [
      "0.948162052040517582127362456864",
      "2.76187132498544520860117841234e-12"
     ],
     "shift": "2.76469057946549572566605329399e-10",
     "prediction": "0.94816205204401925404839076707",
     "deviation": 4.703605457842113e-12
    },
    {
     "helicity": "++--",
     "kind": "dJz0",
     "part": "2l_CA",
     "power": 3,
     "c1": [
      "-2.63434669219735297725240072807e-19",
      "-0.698131700797731830672757184845"
     ],
     "K": [
      "-2.40440633372828465192145594419",
      "0.340018421705772630980968342265"
     ],
     "ratio": [
      "0.666666666666795975380069085564",
      "2.85187248850510068757950773801e-14"
     ],
     "shift": "1.08738613679543898398491817247e-11",
     "prediction": "0.666666666666666666666666666667",
     "deviation": 1.986243623512252e-13
    },
    {
     "helicity": "++--",
     "kind": "dJz0",
     "part": "2l_CA",
     "power": 2,
     "c1": [
      "-2.63434669219735297725240072807e-19",
      "-0.698131700797731830672757184845"
     ],
     "K": [
      "-2.40440633372828465192145594419",
      "0.340018421705772630980968342265"
     ],
     "ratio": [
      "-3.94816205203907242684253483884",
      "4.51715382357042474573346520321e-13"
     ],
     "shift": "3.70239624509616752329950886369e-10",
     "prediction": "-3.94816205204401925404839076707",
     "deviation": 1.258157170955233e-12
    },
    {
     "helicity": "+-++",
     "kind": "dJz2",
     "part": "2l_CF",
     "power": 2,
     "c1": [
      "6.6958679253540215698040689263e-19",
      "6.3578921987630486097161638681e-19"
     ],
     "K": [
      "9.98896672091667103848844478703e-18",
      "-1.74532925199432956943899024642"
     ],
     "ratio": [
      "-4.00000000000092910042952383773",
      "-1.32955909824145618500862884402e-13"
     ],
     "shift": "9.58596874488606109376302617783e-11",
     "prediction": -4,
     "deviation": 2.3464133295555394e-13
    },
    {
     "helicity": "+-++",
     "kind": "dJz2",
     "part": "2l_CF",
     "power": 1,
     "c1": [
      "6.6958679253540215698040689263e-19",
      "6.3578921987630486097161638681e-19"
     ],
     "K": [
      "9.98896672091667103848844478703e-18",
      "-1.74532925199432956943899024642"
     ],
     "ratio": [
      "5.89632410407629560620488000622",
      "-2.02599292140910228441605511624e-13"
     ],
     "shift": "0.00000000108969035987407133033376885764",
     "prediction": "5.89632410408803850809678153414",
     "deviation": 1.9918595499080195e-12
    },
    {
     "helicity": "+-++",
     "kind": "dJz2",
     "part": "2l_CA",
     "power": 2,
     "c1": [
      "6.6958679253540215698040689263e-19",
      "6.3578921987630486097161638681e-19"
     ],
     "K": [
      "9.98896672091667103848844478703e-18",
      "-1.74532925199432956943899024642"
     ],
     "ratio": [
      "2.0000000000122740551778186975",
      "-8.89270915753521260952013661944e-12"
     ],
     "shift": "0.00000000115778740028345362753646985136",
     "prediction": 2,
     "deviation": 7.578467963062333e-12
    },
    {
     "helicity": "+-++",
     "kind": "dJz2",
     "part": "2l_CA",
     "power": 1,
     "c1": [
      "6.6958679253540215698040689263e-19",
      "6.3578921987630486097161638681e-19"
     ],
     "K": [
      "9.98896672091667103848844478703e-18",
      "-1.74532925199432956943899024642"
     ],
     "ratio": [
      "-9.89632410394949510109537845714",
      "-1.29710062017342003163052762555e-10"
     ],
     "shift": "0.0000000131612130442799373069484452076",
     "prediction": "-9.89632410408803850809678153414",
     "deviation": 1.917749021572992e-11
    },
    {
     "helicity": "+---",
     "kind": "dJz2",
     "part": "2l_CF",
     "power": 2,
     "c1": [
      "6.6958679253540215698040689263e-19",
      "6.3578921987630486097161638681e-19"
     ],
     "K": [
      "9.98896672091667103848844478703e-18",
      "-1.74532925199432956943899024642"
     ],
     "ratio": [
      "-4.00000000000092910042952383773",
      "-1.32955909824145618500862884402e-13"
     ],
     "shift": "9.58596874488606109376302617783e-11",
     "prediction": -4,
     "deviation": 2.3464133295555394e-13
    },
    {
     "helicity": "+---",
     "kind": "dJz2",
     "part": "2l_CF",
     "power": 1,
     "c1": [
      "6.6958679253540215698040689263e-19",
      "6.3578921987630486097161638681e-19"
     ],
     "K": [
      "9.98896672091667103848844478703e-18",
      "-1.74532925199432956943899024642"
     ],
     "ratio": [
      "5.89632410407629560620488000622",
      "-2.02599292140910228441605511624e-13"
     ],
     "shift": "0.00000000108969035987407133033376885764",
     "prediction": "5.89632410408803850809678153414",
     "deviation": 1.9918595499080195e-12
    },
    {
     "helicity": "+---",
     "kind": "dJz2",
     "part": "2l_CA",
     "power": 2,
     "c1": [
      "6.6958679253540215698040689263e-19",
      "6.3578921987630486097161638681e-19"
     ],
     "K": [
      "9.98896672091667103848844478703e-18",
      "-1.74532925199432956943899024642"
     ],
     "ratio": [
      "2.0000000000122740551778186975",
      "-8.89270915753521260952013661944e-12"
     ],
     "shift": "0.00000000115778740028345362753646985136",
     "prediction": 2,
     "deviation": 7.578467963062333e-12
    },
    {
     "helicity": "+---",
     "kind": "dJz2",
     "part": "2l_CA",
     "power": 1,
     "c1": [
      "6.6958679253540215698040689263e-19",
      "6.3578921987630486097161638681e-19"
     ],
     "K": [
      "9.98896672091667103848844478703e-18",
      "-1.74532925199432956943899024642"
     ],
     "ratio": [
      "-9.89632410394949510109537845714",
      "-1.29710062017342003163052762555e-10"
     ],
     "shift": "0.0000000131612130442799373069484452076",
     "prediction": "-9.89632410408803850809678153414",
     "deviation": 1.917749021572992e-11
    },
    {
     "helicity": "-+++",
     "kind": "dJz2",
     "part": "2l_CF",
     "power": 2,
     "c1": [
      "6.6958679253540215698040689263e-19",
      "6.3578921987630486097161638681e-19"
     ],
     "K": [
      "9.98896672091667103848844478703e-18",
      "-1.74532925199432956943899024642"
     ],
     "ratio": [
      "-4.00000000000092910042952383773",
      "-1.32955909824145618500862884402e-13"
     ],
     "shift": "9.58596874488606109376302617783e-11",
     "prediction": -4,
     "deviation": 2.3464133295555394e-13
    },
    {
     "helicity": "-+++",
     "kind": "dJz2",
     "part": "2l_CF",
     "power": 1,
     "c1": [
      "6.6958679253540215698040689263e-19",
      "6.3578921987630486097161638681e-19"
     ],
     "K": [
      "9.98896672091667103848844478703e-18",
      "-1.74532925199432956943899024642"
     ],
     "ratio": [
      "5.89632410407629560620488000622",
      "-2.02599292140910228441605511624e-13"
     ],
     "shift": "0.00000000108969035987407133033376885764",
     "prediction": "5.89632410408803850809678153414",
     "deviation": 1.9918595499080195e-12
    },
    {
     "helicity": "-+++",
     "kind": "dJz2",
     "part": "2l_CA",
     "power": 2,
     "c1": [
      "6.6958679253540215698040689263e-19",
      "6.3578921987630486097161638681e-19"
     ],
     "K": [
      "9.98896672091667103848844478703e-18",
      "-1.74532925199432956943899024642"
     ],
     "ratio": [
      "2.0000000000122740551778186975",
      "-8.89270915753521260952013661944e-12"
     ],
     "shift": "0.00000000115778740028345362753646985136",
     "prediction": 2,
     "deviation": 7.578467963062333e-12
    },
    {
     "helicity": "-+++",
     "kind": "dJz2",
     "part": "2l_CA",
     "power": 1,
     "c1": [
      "6.6958679253540215698040689263e-19",
      "6.3578921987630486097161638681e-19"
     ],
     "K": [
      "9.98896672091667103848844478703e-18",
      "-1.74532925199432956943899024642"
     ],
     "ratio": [
      "-9.89632410394949510109537845714",
      "-1.29710062017342003163052762555e-10"
     ],
     "shift": "0.0000000131612130442799373069484452076",
     "prediction": "-9.89632410408803850809678153414",
     "deviation": 1.917749021572992e-11
    },
    {
     "helicity": "-+--",
     "kind": "dJz2",
     "part": "2l_CF",
     "power": 2,
     "c1": [
      "6.6958679253540215698040689263e-19",
      "6.3578921987630486097161638681e-19"
     ],
     "K": [
      "9.98896672091667103848844478703e-18",
      "-1.74532925199432956943899024642"
     ],
     "ratio": [
      "-4.00000000000092910042952383773",
      "-1.32955909824145618500862884402e-13"
     ],
     "shift": "9.58596874488606109376302617783e-11",
     "prediction": -4,
     "deviation": 2.3464133295555394e-13
    },
    {
     "helicity": "-+--",
     "kind": "dJz2",
     "part": "2l_CF",
     "power": 1,
     "c1": [
      "6.6958679253540215698040689263e-19",
      "6.3578921987630486097161638681e-19"
     ],
     "K": [
      "9.98896672091667103848844478703e-18",
      "-1.74532925199432956943899024642"
     ],
     "ratio": [
      "5.89632410407629560620488000622",
      "-2.02599292140910228441605511624e-13"
     ],
     "shift": "0.00000000108969035987407133033376885764",
     "prediction": "5.89632410408803850809678153414",
     "deviation": 1.9918595499080195e-12
    },
    {
     "helicity": "-+--",
     "kind": "dJz2",
     "part": "2l_CA",
     "power": 2,
     "c1": [
      "6.6958679253540215698040689263e-19",
      "6.3578921987630486097161638681e-19"
     ],
     "K": [
      "9.98896672091667103848844478703e-18",
      "-1.74532925199432956943899024642"
     ],
     "ratio": [
      "2.0000000000122740551778186975",
      "-8.89270915753521260952013661944e-12"
     ],
     "shift": "0.00000000115778740028345362753646985136",
     "prediction": 2,
     "deviation": 7.578467963062333e-12
    },
    {
     "helicity": "-+--",
     "kind": "dJz2",
     "part": "2l_CA",
     "power": 1,
     "c1": [
      "6.6958679253540215698040689263e-19",
      "6.3578921987630486097161638681e-19"
     ],
     "K": [
      "9.98896672091667103848844478703e-18",
      "-1.74532925199432956943899024642"
     ],
     "ratio": [
      "-9.89632410394949510109537845714",
      "-1.29710062017342003163052762555e-10"
     ],
     "shift": "0.0000000131612130442799373069484452076",
     "prediction": "-9.89632410408803850809678153414",
     "deviation": 1.917749021572992e-11
    },
    {
     "helicity": "--++",
     "kind": "dJz0",
     "part": "2l_CF",
     "power": 3,
     "c1": [
      "-2.63434669219735297725240072807e-19",
      "-0.698131700797731830672757184845"
     ],
     "K": [
      "-2.40440633372828465192145594419",
      "0.340018421705772630980968342265"
     ],
     "ratio": [
      "-1.33333333333343516332652154814",
      "6.13192105745205987085327338595e-14"
     ],
     "shift": "8.11983917880632607890304860156e-12",
     "prediction": "-1.33333333333333333333333333333",
     "deviation": 8.915034277967909e-14
    },
    {
     "helicity": "--++",
     "kind": "dJz0",
     "part": "2l_CF",
     "power": 2,
     "c1": [
      "-2.63434669219735297725240072807e-19",
      "-0.698131700797731830672757184845"
     ],
     "K": [
      "-2.40440633372828465192145594419",
      "0.340018421705772630980968342265"
     ],
     "ratio": [
      "0.948162052040517582127362456864",
      "2.76187132498544520860117841234e-12"
     ],
     "shift": "2.76469057946549572566605329399e-10",
     "prediction": "0.94816205204401925404839076707",
     "deviation": 4.703605457842113e-12
    },
    {
     "helicity": "--++",
     "kind": "dJz0",
     "part": "2l_CA",
     "power": 3,
     "c1": [
      "-2.63434669219735297725240072807e-19",
      "-0.698131700797731830672757184845"
     ],
     "K": [
      "-2.40440633372828465192145594419",
      "0.340018421705772630980968342265"
     ],
     "ratio": [
      "0.666666666666795975380069085564",
      "2.85187248850510068757950773801e-14"
     ],
     "shift": "1.08738613679543898398491817247e-11",
     "prediction": "0.666666666666666666666666666667",
     "deviation": 1.986243623512252e-13
    },
    {
     "helicity": "--++",
     "kind": "dJz0",
     "part": "2l_CA",
     "power": 2,
     "c1": [
      "-2.63434669219735297725240072807e-19",
      "-0.698131700797731830672757184845"
     ],
     "K": [
      "-2.40440633372828465192145594419",
      "0.340018421705772630980968342265"
     ],
     "ratio": [
      "-3.94816205203907242684253483884",
      "4.51715382357042474573346520321e-13"
     ],
     "shift": "3.70239624509616752329950886369e-10",
     "prediction": "-3.94816205204401925404839076707",
     "deviation": 1.258157170955233e-12
    },
    {
     "helicity": "----",
     "kind": "dJz0",
     "part": "2l_CF",
     "power": 3,
     "c1": [
      "-6.58586673049338244313100182018e-18",
      "-17.4532925199432957668189296211"
     ],
     "K": [
      "-12.1101583432071162980363986048",
      "8.50046054264431577452420855662"
     ],
     "ratio": [
      "-1.33333333333349583073459156275",
      "9.04587703482402147048238607783e-14"
     ],
     "shift": "1.13260671304510415602000571086e-11",
     "prediction": "-1.33333333333333333333333333333",
     "deviation": 1.394842623150868e-13
    },
    {
     "helicity": "----",
     "kind": "dJz0",
     "part": "2l_CF",
     "power": 2,
     "c1": [
      "-6.58586673049338244313100182018e-18",
      "-17.4532925199432957668189296211"
     ],
     "K": [
      "-12.1101583432071162980363986048",
      "8.50046054264431577452420855662"
     ],
     "ratio": [
      "0.948162052038396023468201719013",
      "4.13239349635447731884030656498e-12"
     ],
     "shift": "3.85636592159144682602753490663e-10",
     "prediction": "0.94816205204401925404839076707",
     "deviation": 7.359872813552332e-12
    },
    {
     "helicity": "----",
     "kind": "dJz0",
     "part": "2l_CA",
     "power": 3,
     "c1": [
      "-6.58586673049338244313100182018e-18",
      "-17.4532925199432957668189296211"
     ],
     "K": [
      "-12.1101583432071162980363986048",
      "8.50046054264431577452420855662"
     ],
     "ratio": [
      "0.666666666666846449642446347195",
      "1.01035050573591260250996492141e-14"
     ],
     "shift": "1.32785225186595978418957560517e-11",
     "prediction": "0.666666666666666666666666666667",
     "deviation": 2.700999781339178e-13
    },
    {
     "helicity": "----",
     "kind": "dJz0",
     "part": "2l_CA",
     "power": 2,
     "c1": [
      "-6.58586673049338244313100182018e-18",
      "-17.4532925199432957668189296211"
     ],
     "K": [
      "-12.1101583432071162980363986048",
      "8.50046054264431577452420855662"
     ],
     "ratio": [
      "-3.94816205203728014445454895491",
      "-4.7154342015920141518360522222e-13"
     ],
     "shift": "4.52114941049305553878011945441e-10",
     "prediction": "-3.94816205204401925404839076707",
     "deviation": 1.7110712745114166e-12
    }
   ],
   "r0": {
    "nu0": {
     "++++": {
      "2l_CF": {
       "value": [
        "7.3109763867443001128757639837",
        "1.20326803218274973984831170088e-10"
       ],
       "shift": "0.00000000876749107104466435786707691512",
       "closed": "7.31097638687111127152585101011",
       "deviation": 1.7481307025193227e-10
      },
      "2l_CA": {
       "value": [
        "-2.8423522242661336553639122296",
        "-3.28683040617741933197834012971e-11"
       ],
       "shift": "0.0000000102788837712263610674628217485",
       "closed": "-2.84235222443211875890384216114",
       "deviation": 1.6920809675975468e-10
      }
     },
     "++--": {
      "2l_CF": {
       "value": [
        "7.31097638679274374370572699294",
        "7.96100112406110101374303575241e-11"
       ],
       "shift": "0.0000000062855549661277751246523601501",
       "closed": "7.31097638687111127152585101011",
       "deviation": 1.1171044403442376e-10
      },
      "2l_CA": {
       "value": [
        "-2.84235222430778656270247404694",
        "-4.30209433424010904232800634273e-12"
       ],
       "shift": "0.00000000841743928878876577362839400409",
       "closed": "-2.84235222443211875890384216114",
       "deviation": 1.244066036346793e-10
      }
     },
     "--++": {
      "2l_CF": {
       "value": [
        "7.31097638679274374370572699294",
        "7.96100112406110101374303575241e-11"
       ],
       "shift": "0.0000000062855549661277751246523601501",
       "closed": "7.31097638687111127152585101011",
       "deviation": 1.1171044403442376e-10
      },
      "2l_CA": {
       "value": [
        "-2.84235222430778656270247404694",
        "-4.30209433424010904232800634273e-12"
       ],
       "shift": "0.00000000841743928878876577362839400409",
       "closed": "-2.84235222443211875890384216114",
       "deviation": 1.244066036346793e-10
      }
     },
     "----": {
      "2l_CF": {
       "value": [
        "7.3109763867443001128757639837",
        "1.20326803218274973984831170088e-10"
       ],
       "shift": "0.00000000876749107104466435786707691512",
       "closed": "7.31097638687111127152585101011",
       "deviation": 1.7481307025193227e-10
      },
      "2l_CA": {
       "value": [
        "-2.8423522242661336553639122296",
        "-3.28683040617741933197834012971e-11"
       ],
       "shift": "0.0000000102788837712263610674628217485",
       "closed": "-2.84235222443211875890384216114",
       "deviation": 1.6920809675975468e-10
      }
     }
    },
    "nu2": {
     "+-++": {
      "2l_CF": {
       "value": [
        "7.31097638677351922817706587204",
        "1.04899587693997766396898665152e-11"
       ],
       "shift": "0.00000000827588239658085757597071707911",
       "closed": "7.31097638687111127152585101011",
       "deviation": 9.815419583479285e-11
      },
      "2l_CA": {
       "value": [
        "-2.84235222341768776526588891137",
        "-0.0000000012207152956294133877188491388"
       ],
       "shift": "0.0000000999555978116517130778389720695",
       "closed": "-2.84235222443211875890384216114",
       "deviation": 1.5872038539005917e-09
      }
     },
     "+---": {
      "2l_CF": {
       "value": [
        "7.31097638677351922817706587204",
        "1.04899587693997766396898665152e-11"
       ],
       "shift": "0.00000000827588239658085757597071707911",
       "closed": "7.31097638687111127152585101011",
       "deviation": 9.815419583479285e-11
      },
      "2l_CA": {
       "value": [
        "-2.84235222341768776526588891137",
        "-0.0000000012207152956294133877188491388"
       ],
       "shift": "0.0000000999555978116517130778389720695",
       "closed": "-2.84235222443211875890384216114",
       "deviation": 1.5872038539005917e-09
      }
     },
     "-+++": {
      "2l_CF": {
       "value": [
        "7.31097638677351922817706587204",
        "1.04899587693997766396898665152e-11"
       ],
       "shift": "0.00000000827588239658085757597071707911",
       "closed": "7.31097638687111127152585101011",
       "deviation": 9.815419583479285e-11
      },
      "2l_CA": {
       "value": [
        "-2.84235222341768776526588891137",
        "-0.0000000012207152956294133877188491388"
       ],
       "shift": "0.0000000999555978116517130778389720695",
       "closed": "-2.84235222443211875890384216114",
       "deviation": 1.5872038539005917e-09
      }
     },
     "-+--": {
      "2l_CF": {
       "value": [
        "7.31097638677351922817706587204",
        "1.04899587693997766396898665152e-11"
       ],
       "shift": "0.00000000827588239658085757597071707911",
       "closed": "7.31097638687111127152585101011",
       "deviation": 9.815419583479285e-11
      },
      "2l_CA": {
       "value": [
        "-2.84235222341768776526588891137",
        "-0.0000000012207152956294133877188491388"
       ],
       "shift": "0.0000000999555978116517130778389720695",
       "closed": "-2.84235222443211875890384216114",
       "deviation": 1.5872038539005917e-09
      }
     }
    }
   }
  }
 }
}

==> anc/common/dps/tests/test_dps.py <==
#!/usr/bin/env python3
"""The shared code against the stored results of Paper 2.

1. kinematics: the x, y, p_T^2 and G stored in every gg -> HH and gg -> ZZ point file are reproduced
   to the last digit at the precision of the file;
2. gg -> HH leading logarithms (hh/hh_two_loop/results_colour.json) to 1e-45 and r_0
   (r0/data/r0_from_data.json) to the last digit;
3. gg -> ZZ leading logarithms (zz/results_zz.json, 30-digit strings) to 1e-28 and r_0
   (r0/data/r0_from_zz.json) to 1e-13 (that script took x from a float);
4. the Laurent polynomials of the colour decomposition against numerical evaluation;
5. all 80 regular gg -> AA points and the two precision controls are present; the fitted one-loop
   coefficients C_1 and K, the two-loop logarithms, the absent colour terms and r_0 agree with the
   analytic formulae. These checks fit the point records directly, without reading results_aa.json.
6. the HH and ZZ backend paths resolve to their evaluation scripts in the current layout.

    python3 tests/test_dps.py        (a few seconds)
"""
import json
from fractions import Fraction
import os
import pathlib
import sys

import mpmath as mp

HERE = pathlib.Path(__file__).resolve().parent
PKG = HERE.parent
sys.path.insert(0, str(PKG))
from dps import analysis, fit, kinematics, layout, points, theory      # noqa: E402
from dps.colour import N, NF                                   # noqa: E402

PAPER2 = PKG.parent
mp.mp.dps = 50


def C(pair):
    return mp.mpc(mp.mpf(pair[0]), mp.mpf(pair[1]))


def test_backend_paths():
    from dps.backends import hh, zz
    assert (hh.HH / 'scan_colour_scale.py').is_file(), hh.HH
    assert (zz.ZZ / 'scripts' / 'zz_points.py').is_file(), zz.ZZ
    assert (zz.ZZ / 'scripts' / 'ggvv.py').is_file(), zz.ZZ
    print('backends: HH and ZZ evaluation scripts found in the current layout')


def test_kinematics():
    n = 0
    for p in sorted(layout.path('hh_points').glob('*.json')):
        r = json.loads(p.read_text())
        mp.mp.dps = r['dps']
        k = kinematics.point(r['beta'], r['delta_exp'])
        assert mp.nstr(k['xk'], r['dps']) == r['x'] and mp.nstr(k['y'], r['dps']) == r['y'], p.name
        assert mp.nstr(k['pT2'], r['dps']) == r['pT2'], p.name
        assert [mp.nstr(mp.re(k['G']), r['dps']), mp.nstr(mp.im(k['G']), r['dps'])] == r['G'], p.name
        n += 1
    for p in sorted(layout.path('zz_points').glob('zz_*.json')):
        r = json.loads(p.read_text())
        mp.mp.dps = r['dps']
        k = kinematics.point(r['beta'], r['delta_exp'])
        assert mp.nstr(k['xk'], r['dps']) == r['x'] and mp.nstr(k['t'], r['dps']) == r['t'], p.name
        # zz_points.py computes z = s - 2 - y instead of xk + 1/xk - y: equal up to rounding at the
        # last digits of the working precision, so p_T^2 and G are compared to 10^-(dps - 12)
        tol = mp.mpf(10) ** (12 - r['dps'])
        assert abs(k['pT2'] / mp.mpf(r['pT2']) - 1) < tol, p.name
        assert abs(k['G'] - mp.mpc(mp.mpf(r['G'][0]), mp.mpf(r['G'][1]))) < tol, p.name
        n += 1
    mp.mp.dps = 50
    print(f'kinematics: {n} point files reproduced (gg -> HH to the last digit, gg -> ZZ to the rounding of z)')


def test_hh():
    reg, _ = points.load_hh(layout.path('hh_points'))
    stored = json.load(open(layout.path('hh_colour')))
    r0s = json.load(open(layout.path('r0_hh')))
    name = {(1, 3): 'spin0 G^3', (1, 2): 'spin0 G^2', (2, 2): 'spin2 G^2', (2, 1): 'spin2 G^1'}
    worst, n = mp.mpf(0), 0
    for beta in ('1/4', '1/2', '2/3'):
        for row in analysis.leading_logs_gluon(theory.HH, reg, beta):
            s, = [q for q in stored[beta]['rows']
                  if q['coefficient'] == name[row['component'], row['power']] and q['colour'] == row['colour']]
            worst = max(worst, abs(row['value'] - C((s['re'], s['im']))) / max(abs(row['value']), 1))
            n += 1
        r0 = analysis.r0_gluon(theory.HH, reg, beta)
        for nu in ('nu0', 'nu2'):
            for key in ('r0_N', 'r0_nf'):
                a, s = r0[nu][key], r0s[beta][nu][key]
                assert (str(mp.re(a)), str(mp.im(a))) == (s[0], s[1]), (beta, nu, key)
    assert worst < mp.mpf(10) ** -45, worst
    print(f'gg -> HH: {n} leading-log coefficients to {mp.nstr(worst, 2)}, r_0 identical to r0_from_data.json')


def test_zz():
    reg, _ = points.load_zz(layout.path('zz_points'))
    st = json.load(open(layout.path('zz_results')))['betas']
    r0z = json.load(open(layout.path('r0_zz')))
    worst, worst_r0, n = mp.mpf(0), mp.mpf(0), 0
    for beta in ('1/4', '1/2', '2/3'):
        for row in analysis.leading_logs_quark(reg, beta):
            e = st[beta]['hel'][row['helicity']]
            f = C(e[row['part']]['f'][row['power']])
            norm = C(e['c1']) if row['kind'] == 'dJz0' else C(e['K'])
            worst = max(worst, abs(row['ratio'] - f / norm) / abs(f / norm))
            n += 1
        r0 = analysis.r0_quark(reg, beta)
        for nu in ('nu0', 'nu2'):
            for h, row in r0[nu].items():
                for part in ('2l_CF', '2l_CA'):
                    worst_r0 = max(worst_r0, abs(row[part]['r0'] - C(r0z[beta][nu][h][part])))
    assert worst < mp.mpf(10) ** -28 and worst_r0 < mp.mpf(10) ** -13, (worst, worst_r0)
    print(f'gg -> ZZ: {n} leading-log ratios to {mp.nstr(worst, 2)}, r_0 to {mp.nstr(worst_r0, 2)} of r0_from_zz.json')


def test_laurent():
    sys.path.insert(0, str(layout.p1_root() / 'src' / 'python'))
    try:
        from ggaa import twoloop as tl
    except ImportError as exc:
        raise AssertionError(f'P1 evaluator unavailable at {layout.p1_root()}; set P1_ROOT if needed') from exc
    mp.mp.dps = 30
    base = {'x': mp.mpf('0.3'), 'z': mp.mpf('2.1'), 'Y': mp.mpf('1.4'), 'Z': mp.mpf('3.1'), 'M2': mp.mpf(1),
            'muR2': mp.mpf(1), 'Pi': +mp.pi, 'I': mp.mpc(0, 1)}
    tests = ['(N^2-1)/N*Nf/(2*N)', '-16*(-1 + N^2)*(6*M2*Nf*(1 + x)^4*(-I + Pi + I*Log[M2]))/(x*(1 + z))/N',
             '(4*M2*(1 + x)^2*((-27680*I)*N^3 - (1080*I)*Nf + (6200*I)*N^2*Nf + 15640*N^3*Pi))/N',
             'N^2*Nf^2/N^3 + 1/N^2*N - N^(-1)', '(2*N - Nf)^2/N', '-N*Nf*(-x)^2/(-N)',
             'N*PolyLog[2, 1 - z]*Nf - Log[Y]*N^2/Nf*Nf', '(N*(1+x) - Nf*(1-x))*(N*(1+x) + Nf*(1-x))/(N*Nf)']
    for t in tests:
        for Nc, nf in ((3, 5), (4, 2)):
            num = tl.Evaluator({**base, 'N': mp.mpf(Nc), 'Nf': mp.mpf(nf)}).evaluate(t)
            lau = tl.Evaluator({**base, 'N': N, 'Nf': NF}).evaluate(t)
            assert abs(num - lau.at(Nc, nf)) < mp.mpf(10) ** -24, t
    mp.mp.dps = 50
    print(f'Laurent polynomials: {len(tests)} expressions at two (N, n_f) agree with numerical evaluation')


def test_aa():
    d = layout.AA_POINTS
    assert d.is_dir() and any(d.glob('aa_*.json')), f'gg -> AA point records missing from {d}'
    reg, ctrl = points.load_aa(d)
    expected = {(comp, beta) for comp in (1, 2) for beta in ('1/10', '1/4', '1/2', '2/3', '4/5')}
    assert set(reg) == expected, f'gg -> AA scans differ: missing {expected - set(reg)}, extra {set(reg) - expected}'
    for key, recs in reg.items():
        assert [r['delta_exp'] for r in recs] == list(range(4, 12)), (key, 'incomplete or duplicate scan points')
    assert sorted((r['component'], r['beta'], r['delta_exp']) for r in ctrl) == [(1, '1/2', 10), (2, '1/2', 10)]
    for control in ctrl:
        reference, = [r for r in reg[control['component'], control['beta']]
                      if r['delta_exp'] == control['delta_exp']]
        assert control['dps'] > reference['dps'], control['file']
        assert points.compare_stored(d, control['file'], reference['file']) < mp.mpf('1e-20'), control['file']
    worst, fitted = mp.mpf(0), 0
    for (comp, beta), recs in sorted(reg.items()):
        x = kinematics.momentum_fraction(beta)
        fitted += 1
        one = fit.leading(recs, points.series(recs, '1l:N'), 1, 2)
        if comp == 1:
            worst = max(worst, abs(one[1] / (2 * mp.pi * theory.F_A(x)) - 1))
        else:
            worst = max(worst, abs(one[0] / (mp.pi * theory.W(x)) - 1))
        onef = fit.leading(recs, points.series(recs, '1l:Nf'), 1, 2)
        worst = max(worst, abs(onef[1 if comp == 1 else 0]) / abs(one[1 if comp == 1 else 0]))
    assert worst < mp.mpf(10) ** -8, worst
    print(f'gg -> AA: one-loop C_1 = 2 pi N F_A and K = pi N W, no n_f term, to {mp.nstr(worst, 2)} ({fitted} scans)')
    # Fit the two-loop point data afresh: cached comparison metrics must not certify changed inputs.
    worst_logs, worst_r0, worst_absent, n = mp.mpf(0), mp.mpf(0), mp.mpf(0), 0
    for beta in analysis.betas_of(reg):
        rows = analysis.leading_logs_gluon(theory.AA, reg, beta)
        assert len(rows) == 16, (beta, len(rows))
        worst_logs = max(worst_logs, *(r['deviation'] for r in rows))
        r0 = analysis.r0_gluon(theory.AA, reg, beta)
        closed = analysis.r0_closed_gluon(theory.AA, beta)
        for nu in ('nu0', 'nu2'):
            worst_r0 = max(worst_r0, abs(r0[nu]['r0_N'] - closed[nu]['N']),
                           2 * abs(r0[nu]['r0_nf'] - closed[nu]['nf']))
            worst_absent = max(worst_absent, abs(r0[nu]['Nf2']['over_oneloop']),
                               abs(r0[nu]['Nf_over_N']['over_oneloop']))
        n += 1
    assert worst_logs < mp.mpf(10) ** -8, worst_logs
    assert worst_r0 < mp.mpf(10) ** -8, worst_r0
    assert worst_absent < mp.mpf(10) ** -8, worst_absent
    print(f'gg -> AA: fresh two-loop fits, logarithm deviations {mp.nstr(worst_logs, 2)}, '
          f'r0 absolute error {mp.nstr(worst_r0, 2)}, absent colour terms {mp.nstr(worst_absent, 2)} '
          f'({n} velocities; results_aa.json is not used)')


def test_closed_forms():
    """eq. (7.2) for gg -> HH and eq. (7.4) for gg -> AA differ by the helicity term alone: through F_A in place
    of F_S for nu = 0, through the sign of the flip term for nu = 2"""
    for beta in ('1/10', '1/4', '1/2', '2/3', '4/5'):
        x = kinematics.momentum_fraction(Fraction(beta))
        for N, nf in ((1, 0), (0, 1)):
            c = mp.mpf(2) / 3 * (N - 2 * theory.TF * nf)
            d0 = theory.r0_closed(theory.AA, 0, x, N, nf) - theory.r0_closed(theory.HH, 0, x, N, nf)
            d2 = theory.r0_closed(theory.AA, 2, x, N, nf) - theory.r0_closed(theory.HH, 2, x, N, nf)
            assert abs(d0 - c * (1 / theory.F_A(x) - 1 / theory.F_S(x))) < mp.mpf(10) ** -25
            assert abs(d2 + 2 * c / theory.W(x)) < mp.mpf(10) ** -25
    print('closed forms: gg -> AA minus gg -> HH is the helicity term alone in both components (F_A for nu = 0, the sign for nu = 2)')


if __name__ == '__main__':
    test_backend_paths()
    test_kinematics()
    test_closed_forms()
    test_hh()
    test_zz()
    test_laurent()
    test_aa()
    print('passed')


==> anc/common/dps/tests/test_numerical_guards.py <==
"""Reject bad point records and incomplete or nonfinite numerical comparisons."""
import importlib.util
import json
from pathlib import Path
import shutil
import sys
import tempfile
import unittest
from unittest.mock import patch

sys.path.insert(0, str(Path(__file__).resolve().parents[1]))
import mpmath as mp
from dps import points, fit, layout
from dps.colour import N


class NumericalGuards(unittest.TestCase):
    def test_zero_reference_and_component_sets(self):
        with tempfile.TemporaryDirectory() as tmp:
            root=Path(tmp)
            def write(name, values, **extra):
                (root/name).write_text(json.dumps({'dps':80,'A':values,**extra}))
            write('a', {'N2':['1','0']});write('b',{'N2':['0','0']})
            self.assertEqual(points.compare_stored(root,'a','b'), mp.inf)
            write('a',{'N2':['0','0']})
            self.assertEqual(points.compare_stored(root,'a','b'), 0)
            write('a',{'N2':['0','0'],'Nf2':['0','0']})
            with self.assertRaises(ValueError):points.compare_stored(root,'a','b')
            write('a',{'N2':['0','0']}, A1={'N':['1','0']})
            write('b',{'N2':['0','0']}, A1={'N':['0','0']})
            self.assertEqual(points.compare_stored(root,'a','b'), mp.inf)

    def test_actual_aa_regression_rejects_nan(self):
        spec=importlib.util.spec_from_file_location('scientific_tests',Path(__file__).with_name('test_dps.py'))
        module=importlib.util.module_from_spec(spec);spec.loader.exec_module(module)
        with tempfile.TemporaryDirectory() as tmp:
            root=Path(tmp)
            for p in layout.AA_POINTS.glob('*.json'):shutil.copy2(p,root/p.name)
            target=root/'aa_g1_b4o5_d11_p149.json'
            record=json.loads(target.read_text());record['A']['N2'][0]='nan';target.write_text(json.dumps(record))
            with patch.object(layout, 'AA_POINTS',root), self.assertRaises(ValueError):module.test_aa()

    def test_nonfinite_data_and_fit_coefficients(self):
        for value in ('nan','inf','-inf'):
            with self.assertRaises(ValueError):points.cplx([value,'0'])
            with self.assertRaises(ValueError):points.positive_pT2(value)
        records=[{'G':mp.mpf(i),'pT2':mp.mpf(i+1)} for i in range(3)]
        with self.assertRaises(ValueError):fit.leading(records,[1,mp.nan,3],0,1)
        with self.assertRaises(ValueError):fit.plain([0,1],[1,mp.inf],1)
        with patch.object(mp, 'lu_solve', return_value=mp.matrix([mp.nan,1,1])), self.assertRaises(ValueError):
            fit.leading(records,[1,2,3],0,1)

    def test_colour_power_must_be_integral(self):
        with self.assertRaises(ValueError):N**mp.mpf('1.5')
        with self.assertRaises(ValueError):N**mp.mpf('-1.5')
        self.assertEqual((N**2).at(4,0),16)
        self.assertEqual((N**-1).at(4,0),mp.mpf(1)/4)


if __name__ == '__main__':unittest.main()


==> anc/common/dps/tests/test_provenance.py <==
"""Cache regressions using tiny inputs and mocked expensive amplitude evaluators."""
import json
from pathlib import Path
import sys
import tempfile
from types import SimpleNamespace
import unittest
from unittest.mock import patch

PKG = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(PKG))
from dps import provenance
from dps.backends import aa
from dps import layout


class AmplitudeCacheTests(unittest.TestCase):
    def setUp(self):
        self.tmp = tempfile.TemporaryDirectory()
        self.addCleanup(self.tmp.cleanup)
        self.root = Path(self.tmp.name)
        self.anc = self.root / 'inputs/arXiv-1909.08993/anc'
        self.anc.mkdir(parents=True)
        self.sources = self.root / 'src/python/ggaa'
        self.sources.mkdir(parents=True)
        for name in ('twoloop.py', 'li22.py', 'cache.py'):
            (self.sources / name).write_text('# fixture evaluator\n')
        self.files = {(1, 1): 'one', (1, 2): 'two'}
        (self.anc / 'one').write_text('1')
        (self.anc / 'two').write_text('2')
        self.manifest()
        owner = self
        self.calls = 0

        class Evaluator:
            def __init__(self, symbols):
                self._cache = {}

            def evaluate(self, expression):
                owner.calls += 1
                value = int(expression)
                return (aa.N + aa.NF if value == 1 else
                        value * (aa.N**2 + aa.N*aa.NF + aa.NF**2 + aa.NF/aa.N))

        evaluator = SimpleNamespace(FILES=self.files, Evaluator=Evaluator,
                                    read_expression=lambda path: path.read_text())
        patches = patch.multiple(aa, P1_ROOT=self.root, ANC=self.anc, p1_package=lambda: evaluator)
        patches.start()
        self.addCleanup(patches.stop)
        aa._TEXT.clear()
        self.out = self.root / 'points'

    def manifest(self):
        (self.root / 'inputs/SHA256SUMS').write_text(''.join(
            f'{provenance.sha256_file(self.anc / name)}  {name}\n' for name in self.files.values()))

    def evaluate(self, **options):
        return aa.evaluate(1, '1/2', 3, 40, out_dir=self.out, **options)

    def test_aa_checks_actual_input_before_cache_reuse(self):
        path, _ = self.evaluate()
        path = Path(path)
        original = path.read_bytes()
        first = json.loads(original)
        self.assertEqual(first['inputs']['two'], provenance.sha256_file(self.anc / 'two'))
        self.assertEqual(self.evaluate()[1], 'cached')
        self.assertEqual(self.calls, 2)
        (self.anc / 'two').write_text('3')
        with self.assertRaisesRegex(ValueError, 'actual SHA-256'):
            self.evaluate()
        self.assertEqual(path.read_bytes(), original)
        self.manifest()
        with self.assertRaises(provenance.CacheMismatch):
            self.evaluate()
        self.assertEqual(path.read_bytes(), original)
        self.evaluate(recompute=True)
        second = json.loads(path.read_text())
        self.assertNotEqual(second['A'], first['A'])  # in-memory parsed expression was invalidated too
        self.assertEqual(second['inputs']['two'], provenance.sha256_file(self.anc / 'two'))
        self.assertEqual(self.calls, 4)

    def test_aa_source_precision_and_job_parameters_invalidate(self):
        path, _ = self.evaluate()
        original = Path(path).read_bytes()
        (self.out / aa.file_name(1, '1/2', 3, 41)).write_bytes(original)
        with self.assertRaises(provenance.CacheMismatch):
            aa.evaluate(1, '1/2', 3, 41, out_dir=self.out)
        with self.assertRaises(provenance.CacheMismatch):
            self.evaluate(regular=False)
        (self.sources / 'li22.py').write_text('# changed evaluator algorithm\n')
        with self.assertRaises(provenance.CacheMismatch):
            self.evaluate()
        self.assertEqual(self.calls, 2)
        self.assertEqual(Path(path).read_bytes(), original)

    def test_aa_legacy_result_is_preserved_until_explicit_recompute(self):
        self.out.mkdir()
        path = self.out / aa.file_name(1, '1/2', 3, 40)
        path.write_text('{"A": {"N": ["9", "0"]}}')
        original = path.read_bytes()
        with self.assertRaisesRegex(provenance.CacheMismatch, 'legacy'):
            self.evaluate()
        self.assertEqual(self.calls, 0)
        self.assertEqual(path.read_bytes(), original)
        self.evaluate(recompute=True)
        self.assertIn('provenance', json.loads(path.read_text()))

    def test_aa_matching_metadata_does_not_certify_missing_or_nonfinite_results(self):
        path, _ = self.evaluate()
        path = Path(path)
        valid = json.loads(path.read_text())
        for invalid in ({'provenance': valid['provenance']},
                        {**valid, 'A': {**valid['A'], 'N2': ['nan', '0']}}):
            path.write_text(json.dumps(invalid))
            before = path.read_bytes()
            with self.assertRaisesRegex(provenance.CacheMismatch, 'malformed'):
                self.evaluate()
            self.assertEqual(path.read_bytes(), before)
        self.assertEqual(self.calls, 2)

    def test_hh_input_change_invalidates_result_and_compiled_expression(self):
        sys.path.insert(0, str(layout.path('hh_points').parent))
        import scan_colour_scale as scan
        input_dir = self.root / 'hh'
        (input_dir / 'anc').mkdir(parents=True)
        source = input_dir / 'anc/Gauge1Simp.in'
        source.write_text('2')
        scan._CODES.clear()
        def compile_terms(gauge):
            return [compile(source.read_text(), source.name, 'eval')] * 4
        with patch.object(scan.ev, 'DIR', input_dir), patch.object(scan, 'OUT', self.out), \
             patch.object(scan, 'split_terms', side_effect=compile_terms) as compiler, \
             patch.object(scan, 'identify', return_value=list(scan.MONOMIALS)):
            path, _ = scan.run_job((1, '1/2', 3, 40))
            before = Path(path).read_bytes()
            self.assertEqual(scan.run_job((1, '1/2', 3, 40))[1], 'cached')
            source.write_text('3')
            with self.assertRaises(provenance.CacheMismatch):
                scan.run_job((1, '1/2', 3, 40))
            self.assertEqual(Path(path).read_bytes(), before)
            scan.run_job((1, '1/2', 3, 40), recompute=True)
            self.assertEqual(compiler.call_count, 2)
            self.assertNotEqual(json.loads(before)['A'], json.loads(Path(path).read_text())['A'])
            # A worker receives the explicit output directory; it need not inherit OUT.
            fresh = self.root / 'worker-output'
            scan.OUT = self.root / 'wrong-worker-default'
            worker_path, _ = scan.run_job((1, '1/2', 3, 40), out_dir=fresh)
            self.assertEqual(Path(worker_path).parent, fresh)
            self.assertFalse(scan.OUT.exists())

    def test_failed_atomic_write_preserves_previous_result(self):
        path = self.root / 'result.json'
        path.write_text('{"previous": true}\n')
        before = path.read_bytes()
        with self.assertRaises(ValueError):
            provenance.atomic_write(path, {'result': float('nan')})
        self.assertEqual(path.read_bytes(), before)


if __name__ == '__main__':
    unittest.main()


==> anc/paper2/_build/make_figure.py <==
#!/usr/bin/env python3
# Figures 2-5 of the paper, drawn from the result files listed in SOURCES of make_tables.py,
# so that the figures and the tables always read the same files. Figure 1, the sketch of the
# DPS configuration, is TikZ source (figures/dps_sketch.tex), compiled by `make figure`.
#
#   Fig. 2  figures/forward_approach.pdf  exact one-loop gg -> AA and gg -> ZZ amplitudes from 90
#                                         degrees to the forward limit, in units of their DPS
#                                         terms (Sec. 2.3)
#   Fig. 3  figures/hh_coefficients.pdf   two-loop gg -> HH coefficients and the predictions (Sec. 3.3)
#   Fig. 4  figures/zz_coefficients.pdf   two-loop gg -> ZZ coefficients and the predictions (Sec. 6.2)
#   Fig. 5  figures/fit_windows.pdf       deviation from the prediction against the fit window and
#                                         the fit model (App. B)
#
# Every series has its own marker shape as well as its own colour, so the figures also read in
# black and white. The categorical colours are used in a fixed order (blue, orange, aqua); in
# Fig. 5 each fit model keeps its colour in all panels, and the fits without p_T^2 terms are grey.
# In Fig. 2 the real parts are solid and the imaginary parts dotted.
#
#   python3 make_figure.py
import logging
import pathlib
from fractions import Fraction
import numpy as np
import mpmath as mp
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from make_tables import load, preferred_beta, zz_predictions, lin_coeffs, ZZ_LOG, ZZ_K

HERE = pathlib.Path(__file__).resolve().parent
OUT = HERE/'figures'
mp.mp.dps = 40
# fontTools warns that the time stamps in the header of the cmr10 font file are implausibly
# early whenever it embeds the font; the warning is harmless
logging.getLogger('fontTools').setLevel(logging.ERROR)

INK, INK2, GRID = '#0b0b0b', '#52514e', '#e4e3df'
C1, C2, C3, C5 = '#2a78d6', '#eb6834', '#1baf7a', '#e87ba4'      # categorical slots 1-3 and 5
MARKS = ('o', 's', '^')
plt.rcParams.update({'font.size': 9, 'font.family': 'serif', 'font.serif': ['cmr10'],
                     'mathtext.fontset': 'cm', 'axes.formatter.use_mathtext': True,
                     'axes.unicode_minus': False, 'pdf.fonttype': 42,   # Computer Modern, embedded as TrueType
                     'axes.edgecolor': INK2, 'axes.labelcolor': INK,
                     'xtick.color': INK2, 'ytick.color': INK2, 'axes.linewidth': 0.6,
                     'legend.frameon': False})


def frame(a, title=None):
    a.grid(True, color=GRID, lw=0.5)
    a.set_axisbelow(True)
    if title:
        a.set_title(title, fontsize=9, loc='left', color=INK)


def save(fig, name):
    OUT.mkdir(exist_ok=True)
    fig.savefig(OUT/f'{name}.pdf', metadata={'CreationDate': None})    # no date, so reruns give the same file
    plt.close(fig)
    print(f'wrote figures/{name}.pdf')


def betas_of(d):
    return sorted(d, key=Fraction)


def cplx(v):
    return mp.mpc(mp.mpf(v[0]), mp.mpf(v[1]))


# ---------------------------------------------------------------- Fig. 2: from 90 degrees to the forward limit
def forward_figure():
    """The exact one-loop amplitudes along the lines of fixed beta, from 90 degrees (on the right)
    towards the forward limit, in units of their DPS terms (Sec. 2.3), against
    p_T^2/m^2. Top: the derivative of the amplitude with Delta J_z = 0 with respect to G at fixed
    beta, in units of C_1, which tends to 1 if the amplitude contains C_1 G plus terms that remain
    finite (the difference quotient between neighbouring points, at the geometric mean of their
    p_T^2). Bottom: the amplitude with |Delta J_z| = 2 in units of K, which tends to 1. Real parts
    solid (filled symbols), imaginary parts dotted (open symbols). gg -> AA from the remainders of
    arXiv:1909.08993 as evaluated by P1, on a dense grid (lines); gg -> ZZ at the evaluated points
    (symbols)."""
    sets = ((load('aa_curve'), 'AA', (r'$\mathcal{M}_1^{(1)}$', r'$\mathcal{M}_2^{(1)}$')),
            (load('zz_wide'), 'ZZ', (r'$\mathcal{M}_{{+}{+}{+}{+}}^{(1)}$', r'$\mathcal{M}_{{+}{-}{+}{+}}^{(1)}$')))
    assert betas_of(sets[0][0]) == betas_of(sets[1][0])
    fig, ax = plt.subplots(2, 2, figsize=(7.0, 5.5), sharex=True, sharey='row')
    dot = (0, (1.0, 1.6))
    colours = (C1, C2, C3)
    for col, (data, proc, names) in enumerate(sets):
        for i, b in enumerate(betas_of(data)):
            rows = data[b]['rows']                     # from large to small p_T^2
            pT2 = [mp.mpf(r['pT2']) for r in rows]
            G = [cplx(r['G']) for r in rows]
            m1 = [cplx(r['M1_over_C1_minus_G'])+g for r, g in zip(rows, G)]          # M_1/C_1
            d1 = [(m1[k+1]-m1[k])/(G[k+1]-G[k]) for k in range(len(rows)-1)]
            pm = [mp.sqrt(pT2[k]*pT2[k+1]) for k in range(len(rows)-1)]
            r2 = [cplx(r['M2_over_K']) for r in rows]
            for a, xs, ys in ((ax[0, col], pm, d1), (ax[1, col], pT2, r2)):
                x = [float(v) for v in xs]
                re, im = [float(mp.re(v)) for v in ys], [float(mp.im(v)) for v in ys]
                if proc == 'AA':
                    a.plot(x, re, color=colours[i], lw=1.5, zorder=3-0.1*i)
                    a.plot(x, im, color=colours[i], lw=1.3, ls=dot, zorder=3-0.1*i)
                else:
                    a.plot(x, re, color=colours[i], lw=0.9, marker=MARKS[i], ms=5, mfc=colours[i], mec='white',
                           mew=0.6, zorder=3)
                    a.plot(x, im, color=colours[i], lw=0.9, ls=dot, marker=MARKS[i], ms=4.6, mfc='white',
                           mec=colours[i], mew=1.0, zorder=3)
        for row, name in enumerate(names):
            what = (r'$\Delta J_z=0$', r'$|\Delta J_z|=2$')[row]
            frame(ax[row, col], f'({"abcd"[2*row+col]}) $gg\\to {proc}$, {what}: {name}')
    for a in ax.flat:
        a.set_xscale('log')
        for y in (0, 1):
            a.axhline(y, color=INK2, lw=0.8, ls=(0, (5, 3)), zorder=1)
    ax[0, 0].set_xlim(1e-8, 1.2)
    ax[0, 0].set_xticks([10.0**e for e in range(-8, 1, 2)])
    for a in ax.flat:
        a.xaxis.set_minor_locator(matplotlib.ticker.NullLocator())
    for a in ax[1]:
        a.set_xlabel(r'$p_T^2/m^2$')
    ax[0, 0].set_ylabel(r'$(\partial\mathcal{M}^{(1)}/\partial\mathcal{G})\,/\,C_1$')
    ax[1, 0].set_ylabel(r'$\mathcal{M}^{(1)}/K$')
    handles = [Line2D([], [], color=c, lw=1.5, marker=mk, ms=5, mec='white', mew=0.6, label=f'$\\beta={b}$')
               for c, mk, b in zip(colours, MARKS, betas_of(sets[0][0]))]
    handles += [Line2D([], [], color=INK, lw=1.5, marker='o', ms=4.6, mfc=INK, mec='white', mew=0.6,
                       label='real part'),
                Line2D([], [], color=INK, lw=1.3, ls=dot, marker='o', ms=4.4, mfc='white', mec=INK, mew=1.0,
                       label='imaginary part'),
                Line2D([], [], color=INK2, lw=0.8, ls=(0, (5, 3)), label='DPS value')]
    fig.legend(handles=handles, loc='upper center', ncol=6, fontsize=8, handlelength=2.2,
               columnspacing=1.3, bbox_to_anchor=(0.5, 1.0))
    fig.tight_layout(rect=(0, 0, 1, 0.95))
    save(fig, 'forward_approach')


# ---------------------------------------------------------------- Fig. 3: gg -> HH coefficients
def hh_figure():
    """Top: the N_c = 3, n_f = 5 coefficients at mu_R = m_H, divided by their colour and beta0
    factors, on the one-loop weight curves F_S(x) and W(x), x = (1+beta)/2. Bottom: relative
    deviation of every colour term with a nonzero prediction (task B)."""
    res = load('colour')
    BETAS = betas_of(res)
    b = np.array([float(Fraction(x)) for x in BETAS])
    N, nf = 3, 5
    weight = {'N2': N**2, 'N_Nf': N*nf, 'Nf_over_N': nf/N, 'Nf2': nf**2}
    beta0 = (11*N-2*nf)/3

    def total(beta, coeff):
        rows = [r for r in res[beta]['rows'] if r['coefficient'] == coeff]
        return sum(weight[r['colour']]*float(r['re']) for r in rows)

    def dev(beta, coeff, colour):
        return float([r for r in res[beta]['rows'] if r['coefficient'] == coeff and r['colour'] == colour][0]['deviation'])

    norm = {'spin0 G^3': 8/3*np.pi*N**2, 'spin0 G^2': 4/3*np.pi*N*(11*N-2*nf),
            'spin2 G^2': -4*np.pi*N**2, 'spin2 G^1': (4*N-4*beta0)*np.pi*N}
    w = np.linspace(0.5, 0.97, 200)
    FS = 1/(w*(1-w))+2*w*(1-w)
    Kt = (w**4+(1-w)**4)/(w*(1-w))
    bb = 2*w-1

    fig, ax = plt.subplots(2, 2, figsize=(7.0, 5.2), gridspec_kw={'height_ratios': [1.25, 1]})
    for a in ax.flat:
        frame(a)
        a.set_xlim(0.15, 0.75)

    a = ax[0, 0]
    a.plot(bb, FS, color=INK2, lw=1.2, ls='--', label=r'$F_S((1+\beta)/2)$')
    a.plot(b, [total(x, 'spin0 G^3')/norm['spin0 G^3'] for x in BETAS], 'o', ms=10, mfc='none', mec=C1,
           mew=1.6, label=r'$c_{13}/[\frac{4}{3} C_A\cdot2\pi C_A]$')
    a.plot(b, [total(x, 'spin0 G^2')/norm['spin0 G^2'] for x in BETAS], 's', ms=4.5, color=C2,
           mec=C2, label=r'$c_{12}/[2\beta_0\cdot2\pi C_A]$')
    a.set_ylim(4, 10)
    a.set_ylabel('normalised coefficient')
    a.set_title(r'(a) equal helicities, $\mathcal{M}_1$', fontsize=9, loc='left', color=INK)
    a.legend(loc='upper left', fontsize=8)

    a = ax[0, 1]
    a.plot(bb, Kt, color=INK2, lw=1.2, ls='--', label=r'$W((1+\beta)/2)$')
    a.plot(b, [total(x, 'spin2 G^2')/norm['spin2 G^2'] for x in BETAS], 'o', ms=10, mfc='none', mec=C1,
           mew=1.6, label=r'$c_{22}/[-4C_A\cdot\pi C_A]$')
    a.plot(b, [total(x, 'spin2 G^1')/norm['spin2 G^1'] for x in BETAS], 's', ms=4.5, color=C2,
           mec=C2, label=r'$c_{21}/[(4C_A-4\beta_0)\pi C_A]$')
    a.set_ylim(0, 6)
    a.set_title(r'(b) opposite helicities, $\mathcal{M}_2$', fontsize=9, loc='left', color=INK)
    a.legend(loc='upper left', fontsize=8)

    for a, coeffs, title in ((ax[1, 0], (('spin0 G^3', 'N2', 'o', C1, r'$c_{13}$, $N^2$'),
                                         ('spin0 G^2', 'N2', 's', C2, r'$c_{12}$, $N^2$'),
                                         ('spin0 G^2', 'N_Nf', '^', C3, r'$c_{12}$, $Nn_f$')),
                              r'(c) relative deviation, $\mathcal{M}_1$'),
                             (ax[1, 1], (('spin2 G^2', 'N2', 'o', C1, r'$c_{22}$, $N^2$'),
                                         ('spin2 G^1', 'N2', 's', C2, r'$c_{21}$, $N^2$'),
                                         ('spin2 G^1', 'N_Nf', '^', C3, r'$c_{21}$, $Nn_f$')),
                              r'(d) relative deviation, $\mathcal{M}_2$')):
        for i, (ck, col, mk, c, lab) in enumerate(coeffs):
            a.plot(b+(i-1)*0.012, [dev(x, ck, col) for x in BETAS], mk, ms=6, color=c, mec='white', mew=0.8, label=lab)
        a.set_yscale('log')
        a.set_ylim(1e-15, 1e-5)
        a.set_xlabel(r'$\beta$')
        a.set_title(title, fontsize=9, loc='left', color=INK)
        a.legend(loc='upper left', fontsize=8, ncol=1)
    ax[1, 0].set_ylabel(r'$|\mathrm{extracted}/\mathrm{predicted}-1|$')

    fig.tight_layout()
    save(fig, 'hh_coefficients')


# A compact comparison for the PRL Letter: predictions and independent VVamp fits.
def zz_prediction_figure():
    """Predicted leading two-loop ZZ coefficients and fits at three velocities."""
    data=load('zz'); pred=zz_predictions()
    betas=betas_of(data['betas'])
    grid=np.linspace(0.20,0.72,180)
    xg=(1+grid)/2
    Lx=np.log(xg*(1-xg))
    bf=np.array([float(Fraction(b)) for b in betas])
    fig,ax=plt.subplots(figsize=(3.45,2.52))
    for power,marker in ((3,'o'),(2,'s')):
        for part,colour in (('CF',C1),('CA',C2)):
            a0,a1=(float(q) for q in lin_coeffs(pred[('log',power,part)]))
            curve=a0+a1*Lx
            vals=[]
            for beta in betas:
                rec=data['betas'][beta]
                hel=ZZ_LOG[0]
                ratio=2*cplx(rec['hel'][hel]['2l_'+part]['f'][power])/cplx(rec['hel'][hel]['c1'])
                vals.append(float(mp.re(ratio)))
            style='-' if a1 else '--'
            ax.plot(grid,curve,color=colour,ls=style,lw=1.2,zorder=2)
            ax.plot(bf,vals,marker,ls='none',color=colour,ms=4.5,
                    mfc='white' if power==3 else colour,mew=1.1,zorder=3,
                    label=rf'$C_{{{part[-1]}}},\;\mathcal{{G}}^{power}$')
    frame(ax)
    ax.set_xlim(.18,.74)
    ax.set_xlabel(r'$\beta$')
    ax.set_ylabel(r'$2f_j/C_1$')
    ax.legend(fontsize=7,loc='lower left',ncol=2,handletextpad=.3,columnspacing=.85)
    fig.tight_layout(pad=.6)
    save(fig,'zz_prediction')



# The Letter compares the two splitting channels and all three tested hard processes.
def three_process_comparison_figure():
    """Leading and next-to-leading isotropic two-loop DPS logarithms.

    The reported HH/AA amplitudes use a_s=alpha_s/(4*pi); the published ZZ
    amplitudes instead use alpha_s/(2*pi), giving a factor two in the
    two-loop/one-loop ratios. The plotted points are *unconstrained* amplitude
    fits. Prediction curves are obtained solely from Delta_C and B; no
    plotted fit value is used in their construction.
    """
    hh, one, aa, zz = (load(k) for k in ('colour', 'one_loop', 'dps_aa', 'zz'))
    aa = aa['betas']; zz = zz['betas']
    betas = ['1/4', '1/2', '2/3']
    assert all(set(betas).issubset(d) for d in (hh, one, aa, zz))
    Nc, nf = 3, 5
    CA, CF = mp.mpf(Nc), mp.mpf(Nc*Nc-1)/(2*Nc)
    beta0 = (11*CA - 2*nf)/3
    colour_weights = {'N2': Nc*Nc, 'N_Nf': Nc*nf,
                      'Nf_over_N': mp.mpf(nf)/Nc, 'Nf2': nf*nf}
    out = {p: {j: [] for j in (3, 2)} for p in ('HH', 'AA', 'ZZ')}
    theory = {p: {j: [] for j in (3, 2)} for p in out}
    for b in betas:
        # The HH one-loop slope in results_one_loop.json is per Nc.
        ch = CA*mp.mpf(one[b]['one_loop']['DPS_minus_2piFS'])
        # The AA analytic one-loop slope in results_aa.json is also per Nc.
        ca = CA*mp.mpf(aa[b]['one_loop']['C1/N']['analytic'])
        cz = cplx(zz[b]['hel']['++++']['c1'])
        for j in (3, 2):
            h = sum(colour_weights[r['colour']]*cplx((r['re'],r['im']))
                    for r in hh[b]['rows'] if r['coefficient']==f'spin0 G^{j}')/ch
            a = sum(colour_weights[r['colour']]*cplx(r['value'])
                    for r in aa[b]['leading_logs']
                    if r['component']==1 and r['power']==j)/ca
            z = 2*sum(c*cplx(zz[b]['hel']['++++']['2l_'+label]['f'][j])
                      for label,c in (('CF',CF),('CA',CA)))/cz
            Lx = mp.log((1-(mp.mpf(Fraction(b).numerator)/Fraction(b).denominator)**2)/4)
            for proc, value, expected in (
                ('HH',h, -mp.mpf(4)/3*CA if j==3 else -2*beta0),
                ('AA',a, -mp.mpf(4)/3*CA if j==3 else -2*beta0),
                ('ZZ',z, -mp.mpf(4)/3*(2*CF-CA) if j==3 else -6*CF+4*(CA-CF)*Lx),
            ):
                if abs(value-expected)>mp.mpf('1e-8'):
                    raise AssertionError(f'{proc} beta={b}, power={j}: {value} != {expected}')
                out[proc][j].append(float(mp.re(value)))
                theory[proc][j].append(float(expected))
    bf=np.array([float(Fraction(b)) for b in betas])
    bg=np.linspace(0.18,0.73,201)
    gluon_c3=float(-mp.mpf(4)*CA/3)
    quark_c3=float(-mp.mpf(4)*(2*CF-CA)/3)
    gluon_c2=float(-2*beta0)
    quark_c2=(-6*float(CF)+4*float(CA-CF)*np.log((1-bg*bg)/4))
    fig, axes=plt.subplots(1,2,figsize=(6.75,2.6))
    for ax in axes:
        frame(ax)
        ax.set_xlim(0.18,0.73)
        ax.set_xticks([0.25,0.5,2/3]); ax.set_xticklabels([r'$1/4$',r'$1/2$',r'$2/3$'])
        ax.set_xlabel(r'$\beta$')
    axes[0].axhline(gluon_c3,lw=1.3,color=INK,ls='-',zorder=2)
    axes[0].axhline(quark_c3,lw=1.3,color=INK2,ls='--',zorder=2)
    axes[1].axhline(gluon_c2,lw=1.3,color=INK,ls='-',zorder=2)
    axes[1].plot(bg,quark_c2,lw=1.3,color=INK2,ls='--',zorder=2)
    process=(('HH',C1,'s',-0.012),('AA',C2,'D',0.012),('ZZ',C3,'o',0.0))
    for p,col,mark,dx in process:
        for j,ax in ((3,axes[0]),(2,axes[1])):
            ax.plot(bf+dx,out[p][j],linestyle='none',marker=mark,ms=5.1,
                    color=col,mfc=('white' if p=='AA' else col),mec=col,
                    mew=1.3,zorder=5,label=rf'$gg\to {p}$' if j==3 else None)
    axes[0].set_ylabel(r'$c_3/C_1$')
    axes[1].set_ylabel(r'$c_2/C_1$')
    axes[0].set_ylim(-4.65,1.1)
    axes[1].set_ylim(-22.4,-14.0)
    axes[0].set_title(r'(a) Cubic logarithm',fontsize=9,color=INK,loc='left')
    axes[1].set_title(r'(b) Quadratic logarithm',fontsize=9,color=INK,loc='left')
    processes=[Line2D([],[],marker=mk,color=c,mfc=('white' if p=='AA' else c),
                      lw=0,ms=5.5,label=rf'$gg\to {p}$') for p,c,mk,_ in process]
    prediction_lines=[Line2D([],[],color=INK,lw=1.3,label=r'$g\to gg$ prediction'),
                      Line2D([],[],color=INK2,lw=1.3,ls='--',label=r'$g\to q\bar q$ prediction')]
    fig.legend(handles=processes+prediction_lines,loc='upper center',ncol=5,
               bbox_to_anchor=(0.5,1.0),fontsize=8,handletextpad=.4,
               columnspacing=1.05,handlelength=1.6)
    fig.subplots_adjust(left=.10,right=.985,bottom=.23,top=.76,wspace=.34)
    save(fig, 'three_process_comparison')


# ---------------------------------------------------------------- Fig. 4: gg -> ZZ coefficients
def spread_labels(ys, gap):
    """positions for labels at heights ys (any order), at least `gap` apart, as close as possible
    to ys; returned in the original order"""
    order = sorted(range(len(ys)), key=lambda k: ys[k])
    pos = [ys[k] for k in order]
    for _ in range(50):
        moved = False
        for n in range(1, len(pos)):
            if pos[n]-pos[n-1] < gap:
                d = (gap-(pos[n]-pos[n-1]))/2
                pos[n-1] -= d; pos[n] += d
                moved = True
        if not moved:
            break
    out = [0.0]*len(ys)
    for k, y in zip(order, pos):
        out[k] = y
    return out


def zz_figure():
    """Top: the coefficients of eq. (6.3), 2 f_j/C_1 for ++++ and 2 f_j/K for +-++ (the factor 2
    converts the expansion in alpha_s/2pi of the source to a_s), against beta, with the
    predictions of eq. (6.3), and dotted the predictions for the coefficients that depend on L_x
    if the scale were the gluon value Q_*^2 = m^4/s, which has no terms in L_x. Bottom: absolute
    deviation from the prediction, the largest over the four amplitudes of each group (as in
    Table 7)."""
    zz = load('zz')
    pred = zz_predictions()
    betas = betas_of(zz['betas'])
    bf = np.array([float(Fraction(b)) for b in betas])
    B0, B1 = 0.15, 0.75
    grid = np.linspace(B0, B1, 200)
    xg = (1+grid)/2
    Lg = np.log(xg*(1-xg))
    groups = ((ZZ_LOG, 'log', 'c1', (3, 2), r'(a) $\Delta J_z=0$: $\mathcal{M}_{{+}{+}{+}{+}}$, units of $C_1$',
               r'(c) $\Delta J_z=0$: largest deviation'),
              (ZZ_K, 'K', 'K', (2, 1), r'(b) $|\Delta J_z|=2$: $\mathcal{M}_{{+}{-}{+}{+}}$, units of $K$',
               r'(d) $|\Delta J_z|=2$: largest deviation'))
    gname = {3: r'\mathcal{G}^3', 2: r'\mathcal{G}^2', 1: r'\mathcal{G}'}
    pname = {'CF': 'C_F', 'CA': 'C_A'}
    colour = {'CF': C1, 'CA': C2}
    fig, ax = plt.subplots(2, 2, figsize=(7.0, 5.8), gridspec_kw={'height_ratios': [1.4, 1]})
    for col, (hels, kind, key, powers, title, dtitle) in enumerate(groups):
        top, bot = ax[0, col], ax[1, col]
        labels, alts, handles, ys = [], {}, [], []
        for k, j in enumerate(powers):
            for i, part in enumerate(('CF', 'CA')):
                a0, a1 = (float(q) for q in lin_coeffs(pred[(kind, j, part)]))
                vals, devs = [], []
                for b in betas:
                    r = zz['betas'][b]
                    q = Fraction(b)
                    x = (1+mp.mpf(q.numerator)/q.denominator)/2
                    p = a0+a1*mp.log(x*(1-x))
                    ratios = [2*cplx(r['hel'][h]['2l_'+part]['f'][j])/cplx(r['hel'][h][key]) for h in hels]
                    vals.append(float(mp.re(ratios[0])))
                    devs.append(float(max(abs(v-p) for v in ratios)))
                first = k == 0                       # highest power: open circles, as in Fig. 3
                mk = dict(marker='o', ms=8, mfc='none', mec=colour[part], mew=1.4) if first else \
                    dict(marker='s', ms=4.5, mfc=colour[part], mec=colour[part])
                curve = a0+a1*Lg
                top.plot(grid, curve, ls='-' if a1 else (0, (5, 2.5)), color=colour[part], lw=1.1)
                top.plot(bf, vals, ls='none', **mk)
                ys += list(curve)+vals
                labels.append((curve[-1], f'${gname[j]}$, ${pname[part]}$'))
                if a1:                               # the same coefficient for the gluon scale (no L_x)
                    alts.setdefault(a0, []).append((j, part))
                    ys.append(a0)
                bot.plot(bf+(2*k+i-1.5)*0.010, devs, ls='none',
                         **(dict(marker='o', ms=6, mfc='white', mec=colour[part], mew=1.3) if first else
                            dict(marker='s', ms=5, mfc=colour[part], mec='white', mew=0.6)))
                handles.append(Line2D([], [], ls='none', label=f'${gname[j]}$, ${pname[part]}$',
                                      **(dict(marker='o', ms=6, mfc='white', mec=colour[part], mew=1.3) if first else
                                         dict(marker='s', ms=5, mfc=colour[part], mec='white', mew=0.6))))
        y0, y1 = min(ys), max(ys)
        pad = 0.07*(y1-y0)
        top.set_ylim(y0-pad, y1+pad)
        span = y1-y0+2*pad
        for a0, parts in alts.items():               # coinciding lines alternate their colours
            for n, (j, part) in enumerate(parts):
                top.plot(grid, np.full_like(grid, a0), color=colour[part], lw=1.3,
                         ls=(1.8*n, (1.0, 1.8*len(parts)-1.0)) if len(parts) > 1 else (0, (1.0, 1.6)))
            powers_here = {j for j, _ in parts}
            assert len(powers_here) == 1
            who = ' and '.join(f'${pname[part]}$' for _, part in parts)
            text = f'${gname[powers_here.pop()]}$, {who}, for $Q_*^2=m^4/s$'
            # label at the right end of the dotted line, on the side with more room over the width
            # of the label (beta > 0.4)
            near = [c for c in top.get_lines() if len(c.get_xdata()) == len(grid) and c.get_ydata()[0] != a0]
            right = grid > 0.4
            room = lambda s: min(min(abs(c.get_ydata()[right]-(a0+s*f*span)).min() for f in (0.02, 0.05, 0.08))
                                 for c in near)
            s = 1 if room(1) >= room(-1) else -1
            top.text(B1-0.01, a0+s*0.022*span, text, fontsize=7, color=INK,
                     va='bottom' if s > 0 else 'top', ha='right')
        for (y, text), yl in zip(labels, spread_labels([y for y, _ in labels], 0.065*span)):
            top.text(B1+0.012, yl, text, fontsize=8, color=INK, va='center', ha='left', clip_on=False)
        frame(top, title)
        frame(bot, dtitle)
        for a in (top, bot):
            a.set_xlim(B0, B1)
        bot.set_yscale('log')
        bot.set_xlabel(r'$\beta$')
        bot.legend(handles=handles, loc='upper left', fontsize=7.5, ncol=2, handletextpad=0.3, columnspacing=1.0)
    ax[0, 0].set_ylabel('coefficient')
    ax[1, 0].set_ylabel(r'$|\mathrm{extracted}-\mathrm{predicted}|$')
    lo = min(min(l.get_ydata()) for a in ax[1] for l in a.get_lines())
    hi = max(max(l.get_ydata()) for a in ax[1] for l in a.get_lines())
    for a in ax[1]:
        a.set_ylim(10**np.floor(np.log10(lo)-0.3), 10**np.ceil(np.log10(hi)+1.3))
    fig.tight_layout(w_pad=4.5)
    save(fig, 'zz_coefficients')


# ---------------------------------------------------------------- Fig. 5: fit windows
def windows_figure():
    """Relative deviation of a coefficient of the next-to-highest power of G from its prediction at
    beta = 1/2, for fits through windows of consecutive deltas, against the smallest delta of the
    window, for every fit model: no p_T^2 terms, or p_T^2 times a polynomial of degree P in G.
    The last point of the model of the paper (P = 2 for gg -> HH, P = 3 for two-loop gg -> ZZ) is
    the fit of Tables 2 and 7, and the point before it the fit with the window moved one step up
    in delta, from which the numerical uncertainty is estimated. The models keep their colour in all panels."""
    hh, zz = load('windows'), load('zz_windows')
    b = preferred_beta(list(hh))
    models = {'plain': ('no $p_T^2$ terms', 'v', INK2), 'pT2': ('$P=0$', 'D', C1), 'pT2 G': ('$P=1$', '^', C2),
              'pT2 G^2': ('$P=2$', 's', C3), 'pT2 G^3': ('$P=3$', 'o', C5)}
    panels = ((hh[b]['spin0 G^2']['rows'], 'pT2 G^2', r'(a) $gg\to HH$: $c_{12}$, $N^2$ term'),
              (hh[b]['spin2 G^1']['rows'], 'pT2 G^2', r'(b) $gg\to HH$: $c_{21}$, $N^2$ term'),
              ([r for r in zz[b]['++++ 2l_CF']['rows'] if r['power'] == 2], 'pT2 G^3',
               r'(c) $gg\to ZZ$: $\mathcal{G}^2$ in $\mathcal{M}_{{+}{+}{+}{+}}$, $C_F$ term'),
              ([r for r in zz[b]['+-++ 2l_CF']['rows'] if r['power'] == 1], 'pT2 G^3',
               r'(d) $gg\to ZZ$: $\mathcal{G}$ in $\mathcal{M}_{{+}{-}{+}{+}}$, $C_F$ term'))
    fig, ax = plt.subplots(2, 2, figsize=(7.0, 5.2), sharex=True, sharey=True)
    ks = set()
    for a, (rows, paper, title) in zip(ax.flat, panels):
        for m, (lab, mk, col) in models.items():
            sel = [r for r in rows if r['model'] == m]
            if not sel:
                continue
            k = [r['delta_exp_min'] for r in sel]      # the window ends at delta = 10^-k
            ks |= set(k)
            main = m == paper
            a.semilogy(k, [float(mp.mpf(r['rel_dev'])) for r in sel], marker=mk, color=col,
                       lw=2.6 if main else 1.2, ms=7 if main else 4.8, mec='white', mew=0.7,
                       zorder=3 if main else 2)
        frame(a, title)
    kk = list(range(min(ks), max(ks)+1))
    ax[1, 0].set_xticks(kk)
    ax[1, 0].set_xticklabels([f'$10^{{-{k}}}$' for k in kk])
    ax[1, 0].set_xlim(kk[0]-0.4, kk[-1]+0.4)
    lo = min(l.get_ydata().min() for a in ax.flat for l in a.get_lines())
    hi = max(l.get_ydata().max() for a in ax.flat for l in a.get_lines())
    e0, e1 = int(np.floor(np.log10(lo)-0.3)), int(np.ceil(np.log10(hi)+0.3))
    ax[0, 0].set_ylim(10.0**e0, 10.0**e1)
    ax[0, 0].set_yticks([10.0**e for e in range(e0 + (e0 % 2), e1+1, 2)])
    ax[0, 0].minorticks_off()
    for a in ax.flat:
        a.yaxis.set_minor_locator(matplotlib.ticker.NullLocator())
    for a in ax[1]:
        a.set_xlabel(r'smallest $\delta$ in the fit window')
    for a in ax[:, 0]:
        a.set_ylabel('relative deviation')
    handles = [Line2D([], [], marker=mk, color=col, lw=1.2, ms=4.8, mec='white', mew=0.7, label=lab)
               for lab, mk, col in models.values()]
    handles.append(Line2D([], [], color=INK, lw=2.6, label='used in the text'))
    fig.legend(handles=handles, loc='upper center', ncol=6, fontsize=8, handlelength=2.2,
               columnspacing=1.3, bbox_to_anchor=(0.5, 1.0))
    fig.tight_layout(rect=(0, 0, 1, 0.95))
    save(fig, 'fit_windows')


if __name__ == '__main__':
    forward_figure()
    hh_figure()
    zz_figure()
    windows_figure()


==> anc/paper2/_build/make_tables.py <==
#!/usr/bin/env python3
# Writes numbers.tex (every number the text quotes, as a macro) and tables/table_*.tex
# (Tables 1-11) from the result files, and checks what the text says about the figures.
# Nothing in the tables or in the quoted numbers is typed by hand: results come from the
# analyses in ../hh, ../zz, ../n4, ../kernel, ../r0 and the shared code dps/ (../dps or ../../common/dps), the scan settings from the scan points, and the few numbers
# taken from P1 or from an earlier evaluation from small data files that say where each one
# comes from. make_figure.py reads the result files listed in SOURCES below.
#
#   python3 make_tables.py          (or `make tables`; `make figures` in ../hh runs it too)
import json, math, pathlib
from fractions import Fraction
import mpmath as mp
import sympy as sp

HERE = pathlib.Path(__file__).resolve().parent
R = HERE.parent
DPS = R/'dps' if (R/'dps').is_dir() else R.parent/'common'/'dps'     # the shared code: in paper2/ or in <master>/common/
SOURCES = {
    'colour': R/'hh'/'hh_two_loop'/'results_colour.json',      # Sec. 3.3
    'one_loop': R/'hh'/'hh_two_loop'/'results_one_loop.json',  # Sec. 3.4
    'scale': R/'hh'/'hh_two_loop'/'results_scale.json',        # Sec. 3.5
    'forward': R/'hh'/'hh_two_loop'/'results_forward.json',    # Sec. 2.5
    'stage2a': R/'hh'/'stage2a'/'results_stage2a.json',        # Sec. 4
    'scan': R/'hh'/'hh_two_loop'/'points',                     # the scan settings, read from the points
    'p1': HERE/'p1_numbers.json',                              # numbers quoted from P1, with their sources
    'bose': R/'hh'/'hh_two_loop'/'bose_symmetry.json',         # Bose-symmetry check of the evaluator
    'hh_li22': R/'hh'/'hh_two_loop'/'logs'/'check_li22_values.log',  # App. A: Li_{2,2} against eq. (li22sum)
    'hh_eval': R/'hh'/'hh_two_loop'/'evaluate_hh.py',          # App. A: the guard digits of its Li_{2,2}
    'zz_li22_scan': R/'zz'/'logs'/'check_li22_scan.log',       # App. A: gg -> ZZ Li_{2,2} at the precision of the scan
    'zz': R/'zz'/'results_zz.json',                            # Sec. 6.2, the fits of the gg -> ZZ amplitudes
    'zz_summary': R/'zz'/'summary.json',                       # Sec. 6.2, App. A: scan settings and cross-checks
    'windows': R/'hh'/'hh_two_loop'/'results_windows.json',    # Fig. 5: gg -> HH fits through every window and model
    'zz_windows': R/'zz'/'results_windows.json',               # Fig. 5: the same for gg -> ZZ
    'zz_forward': R/'zz'/'results_forward.json',               # Sec. 6.2: one-loop gg -> ZZ approach to the forward limit
    'aa_curve': R/'hh'/'one_loop'/'results_aa_curve.json',     # Fig. 2: exact one-loop gg -> AA from 90 degrees
    'zz_wide': R/'zz'/'results_wide.json',                     # Fig. 2: one-loop gg -> ZZ from 90 degrees
    'n4': R/'n4'/'results_stage_d.json',                       # Sec. 5.1, Tables 5, 6: planar N = 4 (Dixon-Esterlis)
    'kernel': R/'kernel'/'results_stage_b.json',               # App. E: the boundary term at one loop
    'r0_fits': R/'r0'/'data'/'r0_closed_forms.json',           # Sec. 7.1: the closed forms of r0 against the fits
    'r0_scan_hh': R/'r0'/'data'/'r0_from_data.json',           # Sec. 7.1: r0 of gg -> HH at the three scan velocities, with bounds
    'r0_scan_zz': R/'r0'/'data'/'r0_from_zz.json',             # Sec. 7.1, Table r0_zz: r0 of the eight gg -> ZZ amplitudes
    'r0_blind_hh': R/'r0'/'data'/'blind_test_hh.json',         # Sec. 7.1: blind test of the HH closed form
    'r0_blind_zz': R/'r0'/'data'/'blind_test_zz.json',         # Sec. 7.1: blind test of the ZZ closed form
    'r0_quarks': R/'r0'/'theory'/'r0_theory_quarks.json',      # Sec. 7.2, App. F, Table 9: g -> q qbar from the regions
    'r0_gluons': R/'r0'/'theory'/'r0_theory_gluons.json',      # Sec. 7.2, App. F, Table 9: g -> gg from the regions
    'n4reg': R/'r0'/'theory'/'kappa1_n4.json',                 # Sec. 7.3, Table 11: kappa_1 of planar N = 4 from the regions
    'n4fdh': R/'r0'/'theory'/'fdh_check_x1o2.json',             # Sec. 7.3: the scheme check of the scalar graphs
    'glauber': R/'r0'/'theory'/'glauber.json',                 # Sec. 7.2, 7.3, App. F: the imaginary part of the kernel
    'three_loop': R/'r0'/'theory'/'three_loop.json',           # Paper II Sec. 7.2: the three-loop prediction (equation and table)
    'dps_aa': DPS/'results_aa.json',                           # Sec. 7.1, Table 10: two loop gg -> AA on the forward line
    'dps_hh': DPS/'results_hh.json',                           # Table 10: the gg -> HH fits of the shared code
    'dps_aa_check': DPS/'aa_digit_check.json',                 # App. A: digit loss of the gg -> AA files
    'n4_primary': R/'n4'/'results_primary_nmhv.json',          # Sec. 5.1: five-loop next-to-MHV coefficients from the multi-Regge amplitude
    'ultrasoft': R.parent/'checks'/'ultrasoft_numerators.json',  # App. E: ultrasoft attachments with the complete numerators
    'ultrasoft_d': R.parent/'checks'/'ultrasoft_dimensions_20261112',   # App. E: the same in d dimensions (a folder of records)
    'uv_matching': R/'unequal_virtuality'/'results'/'matching_checks.json',  # separate unequal-virtuality matching tests
    'collins_soper': R.parent/'checks'/'collins_soper_kernel.json',     # App. E, Sec. 5.1: the Collins-Soper equation of the kernel
}


NUMBER_WORDS = ['no', 'one', 'two', 'three', 'four', 'five', 'six', 'seven', 'eight', 'nine', 'ten',
                'eleven', 'twelve', 'thirteen', 'fourteen', 'fifteen', 'sixteen', 'seventeen', 'eighteen']


def load(key):
    return json.loads(SOURCES[key].read_text())


def sci(x, digits=1, floor=None):
    """1.2e-11 -> 1.2\\times10^{-11}; values below `floor` are written as the floor."""
    x = float(x)
    if floor is not None and x < floor:
        x = floor
    if x == 0:
        return '0'
    e = math.floor(math.log10(abs(x)))
    m = round(x/10**e, digits)
    if m >= 10:
        m /= 10; e += 1
    ms = f'{m:.{digits}f}'                 # keep trailing zeros: 2.0e-12 is quoted as 2.0, like 2.3
    return f'{ms}\\times10^{{{e}}}' if ms != '1' else f'10^{{{e}}}'


def hh_li22_check():
    """App. A: the log of hh/hh_two_loop/check_li22_values.py, which compares the Li_{2,2} of evaluate_hh.py
    with eq. (li22sum) at twice the digits for every argument of the scan, its precision control and the
    blind test: the largest relative difference, and the largest in units of 10^-digits of the point"""
    import re
    text = SOURCES['hh_li22'].read_text()
    rows = re.findall(r'^Gauge(\d)Simp, beta = (\S+), delta = 10\^-(\d+), (\d+) digits: (\d+) distinct arguments, '
                      r'nearest singular point of the integrand at t = 1 \+ (\S+), largest relative difference (\S+) ',
                      text, flags=re.M)
    points = {(b, int(k), int(d)) for _, b, k, d, *_ in rows}
    # every point of the scan (three velocities, delta = 10^-4 ... 10^-11), its control and the blind test
    scan = {(b, k, 30 + 3*k) for b in ('1/2', '1/4', '2/3', '1/10', '4/5') for k in range(4, 12)} | {('1/2', 10, 75)}
    assert points == scan and len(rows) == 2*len(scan), sorted(points ^ scan)
    total, = re.findall(r'^largest relative difference over all points: (\S+)$', text, flags=re.M)
    worst = max(float(r[6]) for r in rows)
    assert abs(worst - float(total)) <= 1e-3*worst
    ratio = max(float(r[6])*10**int(r[3]) for r in rows)
    guard, = re.findall(r'^LI22_GUARD = (\d+)', SOURCES['hh_eval'].read_text(), flags=re.M)
    return {'max_rel_diff': worst, 'max_in_working_precision': ratio, 'guard': int(guard),
            'nearest': min(float(r[5]) for r in rows)}


def zz_li22_scan_check():
    """App. A: the log of zz/scripts/check_li22_scan.py, which compares at the working precision of every point of
    the gg -> ZZ scan, its control and the blind test each real argument on the integral branch of ggvv.li22 with
    the integral split as in hh/hh_two_loop/evaluate_hh.li22: the number of arguments and the largest absolute
    difference in units of the last digit (the values are at most of order one)"""
    import re
    text = SOURCES['zz_li22_scan'].read_text()
    rows = re.findall(r'^beta = (\S+), delta = 10\^-(\d+), (\d+) digits: \d+ distinct arguments, (\d+) real ones on the '
                      r'integral branch(, \(\d+ complex)?.*; largest absolute difference (\S+) x 10\^-(\d+) ', text, flags=re.M)
    points = {(b, int(k), int(d)) for b, k, d, *_ in rows}
    expected = {(b, k, 30 + 5*k) for b in ('1/4', '1/2', '2/3', '4/5') for k in range(4, 13)} | {('1/2', 10, 95)}
    assert points == expected and len(rows) == len(expected), sorted(points ^ expected)
    assert not any(r[4] for r in rows), 'complex arguments on the integral branch were not compared'
    assert all(r[2] == r[6] for r in rows)
    units = max(float(r[5]) for r in rows)
    total, = re.findall(r'largest absolute difference in units of 10\^-digits: (\S+)$', text, flags=re.M)
    assert abs(units - float(total)) <= 1e-2*units
    return {'arguments': sum(int(r[3]) for r in rows), 'units': units}


def up(x):
    """a deviation rounded up to one significant digit, so the text quotes an upper bound"""
    x = float(x)
    e = math.floor(math.log10(x))
    m = math.ceil(round(x/10**e, 9))       # the inner round stops 2.0000000001 becoming 3
    if m == 10:
        m, e = 1, e+1
    return f'{m}\\times10^{{{e}}}' if m != 1 else f'10^{{{e}}}'


def frac_tex(q):
    """Fraction(1, 2) -> \\frac12, Fraction(3, 10) -> \\frac{3}{10}, Fraction(2) -> 2"""
    q = Fraction(q)
    if q.denominator == 1:
        return str(q.numerator)
    if q.numerator < 10 and q.denominator < 10:
        return f'\\frac{q.numerator}{q.denominator}'
    return f'\\frac{{{q.numerator}}}{{{q.denominator}}}'


def coeff_tex(expr):
    """'-4*C_A/3' -> -\\frac43C_A, '2' -> +2: an entry of Table 4, sign always written"""
    CA = sp.Symbol('C_A')
    e = sp.sympify(expr, locals={'C_A': CA})
    c, rest = e.as_coeff_Mul()
    assert rest in (1, CA), expr
    c = Fraction(int(sp.Rational(c).p), int(sp.Rational(c).q))
    return ('-' if c < 0 else '+') + frac_tex(abs(c)) + ('C_A' if rest == CA else '')


def summarise_points(points_dir):
    """Scan settings from the point files: velocities, delta = 10^-k, and the digits rule."""
    pts = [json.loads(p.read_text()) for p in sorted(pathlib.Path(points_dir).glob('*.json'))]
    betas = sorted({p['beta'] for p in pts}, key=Fraction)
    ks = sorted({p['delta_exp'] for p in pts})
    regular = {k: min(p['dps'] for p in pts if p['delta_exp'] == k) for k in ks}
    per_decade = (regular[ks[-1]]-regular[ks[0]])//(ks[-1]-ks[0])
    base = regular[ks[0]]-per_decade*ks[0]
    assert all(regular[k] == base+per_decade*k for k in ks), 'working digits are not linear in k'
    controls = [{'gauge': p['gauge'], 'beta': p['beta'], 'delta_exp': p['delta_exp'],
                 'extra_digits': p['dps']-regular[p['delta_exp']]}
                for p in pts if p['dps'] != regular[p['delta_exp']]]
    L_values = sorted(int(L) for L in pts[0]['A']['N2'])
    pT2 = [float(p['pT2']) for p in pts]                 # p_T^2/m_H^2 of each point
    return {'points': len(pts), 'betas': betas, 'delta_exponents': ks, 'L_values': L_values,
            'digits': {'base': base, 'per_decade': per_decade}, 'controls': controls,
            'pT2_range': [min(pT2), max(pT2)]}


def preferred_beta(betas):
    """the velocity of Tables 2 and 7 and of Fig. 5: 1/2 if it was scanned"""
    return '1/2' if '1/2' in betas else sorted(betas, key=Fraction)[0]


def scan_summary():
    src = SOURCES['scan']
    return summarise_points(src) if src.is_dir() else json.loads(src.read_text())


# ---------------------------------------------------------------- gg -> ZZ (section 6.2, Table 7)
ZZ_LOG = ('++++', '++--', '----', '--++')      # amplitudes with a one-loop logarithm C_1 G
ZZ_K = ('+-++', '+---', '-+++', '-+--')        # |Delta J_z| = 2, one-loop forward limit K
ZZ_NOLOG = ('++00', '--00', '+-+-', '-+-+')    # Delta J_z = 0, forward limit without logarithm
LAM = sp.Symbol('L_x')                         # L_x = ln[x(1-x)]


def ratio_spread(curve, from_exp):
    """(M - K)/(K p_T^2) at the points with delta <= 10^-from_exp of an approach curve (Secs. 2.5, 6.2):
    the largest difference between two of its values relative to their mean, and the number of
    points"""
    r = [mp.mpc(mp.mpf(c['rel_re']), mp.mpf(c['rel_im']))/mp.mpf(c['pT2']) for c in curve
         if c['delta_exp'] >= from_exp]
    return max(abs(a-b) for a in r for b in r)/abs(sum(r)/len(r)), len(r)


def digits(spread):
    """'constant to n digits': the number of leading digits the spread leaves unchanged"""
    return int(mp.floor(-mp.log10(spread)))


def zz_predictions():
    """Eq. (5.6) with Delta_C = 2C_F - C_A, B = 6C_F and G -> G_q = G - (C_A - C_F)/Delta_C L_x
    (eq. 6.1), expanded in G: {(kind, power, part): coefficient}, linear in L_x, in units of
    C_1 (kind 'log') or K (kind 'K'), for the coefficient of C_F or C_A."""
    CF, CA, G = sp.symbols('C_F C_A G')
    DC, B = 2*CF-CA, 6*CF
    Gq = G-(CA-CF)/DC*LAM
    forms = {'log': (-sp.Rational(4, 3)*DC*Gq**3-B*Gq**2, (3, 2)),
             'K': (-4*DC*Gq**2+(4*DC-2*B)*Gq, (3, 2, 1))}
    out = {}
    for kind, (expr, powers) in forms.items():
        poly = sp.Poly(sp.expand(expr), G)
        for j in powers:
            c = sp.expand(sp.cancel(poly.coeff_monomial(G**j)))
            a, b = sp.expand(c.coeff(CF)), sp.expand(c.coeff(CA))
            assert sp.simplify(c-a*CF-b*CA) == 0, 'not linear in the Casimirs'
            out[(kind, j, 'CF')], out[(kind, j, 'CA')] = a, b
    return out


def lin_coeffs(expr):
    """a + b*L_x -> (Fraction(a), Fraction(b))"""
    p = sp.Poly(expr, LAM)
    return tuple(Fraction(str(p.coeff_monomial(m))) for m in (1, LAM))


def mpq(q):
    return mp.mpf(q.numerator)/q.denominator


def lin_tex(expr):
    """-4*L_x - 6 -> -4L_x-6, -8/3 -> -\\frac83"""
    a, b = lin_coeffs(expr)
    s = ''
    if b:
        s = ('-' if b < 0 else '')+(frac_tex(abs(b)) if abs(b) != 1 else '')+'L_x'
    if a or not s:
        s += ('-' if a < 0 else ('+' if s else ''))+frac_tex(abs(a))
    return s


def zz_part(zz, zs, zf):
    """Macros of section 6.2 and appendices A and B, and tables/table_zz.tex. The source
    expands in alpha_s/(2 pi) per loop, the paper in a_s = alpha_s/(4 pi): the n-loop
    coefficients are multiplied by 2^n, so the two-loop/one-loop ratios by 2."""
    mp.mp.dps = 30
    R = lambda v: mp.mpc(mp.mpf(v[0]), mp.mpf(v[1]))
    pred = zz_predictions()
    betas = sorted(zz['betas'], key=Fraction)
    scan = zs['scan']
    assert betas == scan['betas']
    rows = {}            # (kind, j, part) -> {'dev', 'shift', 'value' at the table velocity}
    tb = preferred_beta(betas)
    kcubic = nolog = 0
    for b in betas:
        r = zz['betas'][b]
        x = (1+mpq(Fraction(b)))/2
        lam = mp.log(x*(1-x))
        assert abs(lam-mp.mpf(r['L'])) < 1e-12
        for kind, hels, key, powers in (('log', ZZ_LOG, 'c1', (3, 2)), ('K', ZZ_K, 'K', (3, 2, 1))):
            for h in hels:
                one = R(r['hel'][h][key])
                for part in ('CF', 'CA'):
                    fit = r['hel'][h]['2l_'+part]
                    f, fw = [R(v) for v in fit['f']], [R(v) for v in fit['f_w1']]
                    for j in powers:
                        ratio = 2*f[j]/one
                        a0, a1 = lin_coeffs(pred[(kind, j, part)])
                        p = mpq(a0)+mpq(a1)*lam
                        row = rows.setdefault((kind, j, part), {'dev': 0, 'shift': 0})
                        row['dev'] = max(row['dev'], abs(ratio-p))
                        row['shift'] = max(row['shift'], 2*abs(f[j]-fw[j])/abs(one))
                        if b == tb and h == hels[0]:
                            row['value'], row['pred'] = ratio, p
                        if kind == 'K' and j == 3:
                            kcubic = max(kcubic, abs(ratio))
        for h in ZZ_NOLOG:
            K = R(r['hel'][h]['K'])
            for part in ('CF', 'CA'):
                f = [R(v) for v in r['hel'][h]['2l_'+part]['f']]
                nolog = max(nolog, *(abs(2*f[j]/K) for j in (1, 2, 3)))
    for key, row in rows.items():
        assert row['dev'] <= row['shift'], f'{key}: deviation larger than the fit-window shift'
        assert abs(mp.im(row['value'])) < 1e-9
    dev = lambda kind: max(row['dev'] for (k, j, p), row in rows.items() if k == kind and pred[(k, j, p)] != 0)
    shift = max(row['shift'] for row in rows.values())
    ctrl, = scan['controls']
    chk, fwd = zs['checks'], zs['route_b_forward']['CF']
    cf, = fwd
    ca_rows = sorted(zs['route_b_forward']['CA_plus4'], key=lambda r: r['delta_exp'])
    ca_matches=zs['route_b_forward']['CA']
    assert len(ca_rows)>=3 and len(ca_matches)>=2
    assert all(row['max_rel_diff']<1e-15 for row in ca_matches)
    ca_cf,=[row for row in ca_matches if (row['beta'],row['delta_exp'])==(cf['beta'],cf['delta_exp'])]
    assert ca_cf['dps']==cf['dps'] and ca_cf['amplitudes']==cf['amplitudes']
    odd = zs['one_loop']['odd_dJz_effective_power']
    assert 0.6 < odd[0] and odd[1] < 1.01, 'the text says that the odd-Delta J_z amplitudes vanish like p_T'
    assert zs['one_loop']['no_log_c1_max_rel'] < 1e-15, 'the text says that these amplitudes have no logarithm'
    cxx, liv, p2 = chk['cxx'], chk['li22_values'], chk['p0002']
    assert p2['differ'] == 0 and p2['statements_py'] == p2['statements']
    bench, = [p for p in cxx['points'] if p.get('point') == 'benchmark']
    fwd, = [p for p in cxx['points'] if p.get('point') != 'benchmark']
    lfwd = [p for p in liv['points'] if p.get('point') != 'benchmark']
    assert len(lfwd) == len(liv['points']) - 1 == len(betas)
    assert sorted((p['beta'] for p in lfwd), key=Fraction) == betas
    assert {p['delta_exp'] for p in lfwd} == {max(scan['delta_exponents'])}
    li_where = (f'the benchmark point and at $\\delta=10^{{-{lfwd[0]["delta_exp"]}}}$, the smallest value of the '
                f'scan, for all {NUMBER_WORDS[len(betas)]} velocities')
    alist = lambda names: ', '.join(f'$A_{{{a[1:]}}}$' for a in names[:-1]) + \
        (' and ' if len(names) > 1 else '') + f'$A_{{{names[-1][1:]}}}$'
    bench_cf = chk['benchmark_two_loop_CF']
    li = chk['li22']
    # Sec. 6.2: (M - K)/(K p_T^2) of the one-loop +-++ amplitude is constant to n digits over the
    # points with delta <= 10^-6, as in Sec. 2.5 for gg -> HH
    fwd_spreads = [ratio_spread(v['curve'], v['spread_from_delta_exp']) for v in zf.values()]
    assert len({n for _, n in fwd_spreads}) == 1
    fwd_digits, fwd_points = digits(max(s for s, _ in fwd_spreads)), fwd_spreads[0][1]
    assert li['convergent_as_given'] == li['calls']        # benchmark point (logs of make checks)
    zls = zz_li22_scan_check()
    assert 1 < zls['units'] < 1000, 'the text says "all but at most the last few digits"'
    assert scan['li22']['bad_order'] == 0 and scan['li22']['max_rate'] < 1   # every scan point
    macros = {
        'zzBetas': ','.join(frac_tex(Fraction(b)) for b in betas),
        'zzDeltaFirst': f'10^{{-{min(scan["delta_exponents"])}}}',
        'zzDeltaLast': f'10^{{-{max(scan["delta_exponents"])}}}',
        'zzDigitsBase': str(scan['digits']['base']), 'zzDigitsPerDecade': str(scan['digits']['per_decade']),
        'zzCtrlDelta': f'10^{{-{ctrl["delta_exp"]}}}', 'zzCtrlBeta': frac_tex(Fraction(ctrl['beta'])),
        'zzPrecisionCtrl': up(ctrl['max_rel_diff']),
        'zzOneLoopDev': up(zs['one_loop']['closed_form_max_rel_dev']),
        'zzRouteBCAbeta': frac_tex(Fraction(ca_rows[0]['beta'])),
        'zzVanishMax': up(zs['one_loop']['vanishing_max_rel']),
        'zzLogDevMax': up(dev('log')), 'zzKDevMax': up(dev('K')), 'zzDevMax': up(max(dev('log'), dev('K'))),
        'zzShiftMax': up(shift), 'zzKcubicMax': up(kcubic), 'zzNoLogMax': up(nolog),
        'zzLowerModelDev': sci(2*zs['worst_log']['f2_lower_model'], 0),          # the text says "about"
        'zzTableBeta': frac_tex(Fraction(tb)),
        'zzTensorDev': up(chk['tensor_basis_max_rel_diff']),
        'zzBenchOneLoop': up(chk['benchmark_one_loop']['max_rel_diff']),
        'zzBenchCF': up(chk['benchmark_two_loop_CF']['max_rel_diff']),
        'zzBenchCA': up(chk['benchmark_two_loop_CA']['max_rel_diff']),
        'zzForwardCA': up(ca_cf['max_rel_diff']),
        'zzForwardCF': up(cf['max_rel_diff']), 'zzForwardCFBeta': frac_tex(Fraction(cf['beta'])),
        'zzForwardCFDelta': f'10^{{-{cf["delta_exp"]}}}',
        'zzCxxBenchOneLoop': up(bench['max_rel_diff']['1l']),
        'zzCxxBenchTwo': up(max(bench['max_rel_diff']['2l_CF'], bench['max_rel_diff']['2l_CA'])),
        'zzCxxFwdOneLoop': up(fwd['max_rel_diff']['1l']), 'zzCxxFwdCF': up(fwd['max_rel_diff']['2l_CF']),
        'zzCxxFwdCA': up(fwd['max_rel_diff']['2l_CA']),
        'zzCxxFwdBeta': frac_tex(Fraction(fwd['beta'])), 'zzCxxFwdDelta': f'10^{{-{fwd["delta_exp"]}}}',
        'zzLiValueDev': up(liv['max_rel_diff']),
        'zzpTsqMin': sci(min(float(c['pT2']) for v in zf.values() for c in v['curve']), 1),
        'zzpTsqMax': sci(max(float(c['pT2']) for v in zf.values() for c in v['curve']), 1),
    }
    words = {
        'zzVelocityCount': NUMBER_WORDS[len(betas)],
        'zzDeltaCount': NUMBER_WORDS[len(scan['delta_exponents'])],
        'zzCtrlExtraDigits': str(ctrl['extra_digits']),
        'zzLiCalls': str(li['calls']), 'zzLiSwapped': str(li['convergent_if_swapped']),
        'zzBenchOneLoopCount': str(chk['benchmark_one_loop']['coefficients']),
        'zzForwardCFDigits': str(cf['dps']), 'zzForwardCFCount': str(cf['amplitudes']),
        'zzBenchCFList': alist(bench_cf['benchmark']), 'zzBenchCFListX': alist(bench_cf['t_u_exchanged']),
        'zzLiValuePoints': li_where, 'zzPzeroStatements': str(p2['statements']),
        'zzLiScanArgs': str(zls['arguments']),
        'zzLiScanDigits': NUMBER_WORDS[math.ceil(math.log10(zls['units']))] if zls['units'] > 1 else 'none',
        'zzFwdDigits': NUMBER_WORDS[fwd_digits], 'zzFwdDecades': NUMBER_WORDS[fwd_points-1],
    }

    # Table 7
    names = {'CF': '$C_F$', 'CA': '$C_A$'}
    hel = lambda hs: ', '.join('$\\hel'+h+'$' for h in hs)
    heads = {'log': 'amplitudes '+hel(ZZ_LOG)+', in units of $C_1$', 'K': 'amplitudes '+hel(ZZ_K)+', in units of $K$'}
    t = ['\\begin{table}[t]', '\\centering', '\\small',
         '\\begin{tabular}{lllllll}', '\\toprule',
         f'&&&\\multicolumn{{2}}{{c}}{{$\\beta={frac_tex(Fraction(tb))}$}}&\\multicolumn{{2}}{{c}}{{largest}}\\\\',
         '\\cmidrule(lr){4-5}\\cmidrule(lr){6-7}',
         'coefficient & part & prediction & predicted & extracted & deviation & shift\\\\']
    for kind, powers in (('log', (3, 2)), ('K', (3, 2, 1))):
        t += ['\\midrule', f'\\multicolumn{{7}}{{l}}{{{heads[kind]}}}\\\\']
        for j in powers:
            for i, part in enumerate(('CF', 'CA')):
                row, pr = rows[(kind, j, part)], pred[(kind, j, part)]
                coeff = ('$\\G^3$', '$\\G^2$', '$\\G$')[3-j] if i == 0 else ''
                if pr == 0:
                    t.append(f'{coeff} & {names[part]} & $0$ & $0$ & ${sci(abs(row["value"]), 1)}$ & '
                             f'${sci(row["dev"], 1)}$ & ${sci(row["shift"], 1)}$\\\\')
                else:
                    t.append(f'{coeff} & {names[part]} & ${lin_tex(pr)}$ & ${float(row["pred"]):.10f}$ & '
                             f'${float(mp.re(row["value"])):.10f}$ & ${sci(row["dev"], 1)}$ & ${sci(row["shift"], 1)}$\\\\')
    t += ['\\bottomrule', '\\end{tabular}',
          '\\caption{Coefficients of the leading logarithms of the two-loop $gg\\to ZZ$ amplitudes in the forward '
          'limit, by colour part, in units of the one-loop coefficients, both expanded in $a_s$, '
          'compared with eq.~(\\ref{eq:zzpred}); $L_x=\\ln[x(1-x)]$. The extracted values are those of the first '
          f'amplitude of each group at $\\beta={frac_tex(Fraction(tb))}$: the real part where the prediction is '
          'nonzero, the modulus where it vanishes. The last two columns give the largest '
          'modulus of the difference from the prediction and the largest change when the fit window is moved one '
          f'step up in $\\delta$, over the four amplitudes of each group and the {NUMBER_WORDS[len(betas)]} velocities.}}',
          '\\label{tab:zz}', '\\end{table}']
    (HERE/'tables'/'table_zz.tex').write_text('\n'.join(t)+'\n')
    return macros, words



# ---------------------------------------------------------------- Fig. 2: from 90 degrees to the forward limit
def forward_part(aa, zw, zz, tol=mp.mpf(1)/100, below=6):
    """Checks what Secs. 2.3, 2.5 and 6.2 and the caption of Fig. 2 say about the curves, and
    returns their macros:
      dpsOnset: the largest p_T^2/m^2 = 10^-k below which, at all velocities and for both
        processes, the derivative of the amplitude with Delta J_z = 0 with respect to G, in units
        of C_1, and the amplitude with |Delta J_z| = 2, in units of K, differ from 1 by less than
        one per cent (the derivative taken as in the figure: the difference quotient between
        neighbouring points, at the geometric mean of their p_T^2);
      aaRealLogDev: along each line, Re M_1/C_1 of gg -> AA equals (1/2) ln(p_T^2/m_T^2) plus a
        constant, m_T^2 = m^2 + p_T^2, to this accuracy (the largest spread of the difference),
        which is why the real parts in Fig. 2(a) coincide;
      aaApproach...: (M_2 - K)/(K p_T^2) of gg -> AA at p_T^2 <= 10^-below m^2 is constant to so
        many digits over so many decades, as for gg -> HH in Sec. 2.5."""
    mp.mp.dps = 30
    R = lambda v: mp.mpc(mp.mpf(v[0]), mp.mpf(v[1])) if isinstance(v, list) else mp.mpf(v)
    betas = sorted(zz['betas'], key=Fraction)
    assert sorted(aa, key=Fraction) == sorted(zw, key=Fraction) == betas
    outside = []            # p_T^2 of the values that differ from 1 by one per cent or more
    real_log, approach, decades = 0, 0, []
    for proc, data in (('AA', aa), ('ZZ', zw)):
        for b in betas:
            v = data[b]
            beta = mpq(Fraction(b))
            x, s = (1+beta)/2, 4/(1-beta**2)              # s in units of m^2
            rows = v['rows']
            pT2 = [mp.mpf(r['pT2']) for r in rows]
            assert all(p > q for p, q in zip(pT2, pT2[1:])), 'ordered from large to small p_T^2'
            assert abs(pT2[0]*(1-beta**2)/beta**2-1) < 1e-20, 'each curve begins at 90 degrees'
            G = [R(r['G']) for r in rows]
            assert all(abs(g-mp.log(s*p)/2-mp.pi*1j/2) < 1e-20 for g, p in zip(G, pT2)), 'G of eq. (2.8)'
            m1 = [R(r['M1_over_C1_minus_G'])+g for r, g in zip(rows, G)]          # M/C_1
            d1 = [((m1[k+1]-m1[k])/(G[k+1]-G[k]), mp.sqrt(pT2[k]*pT2[k+1])) for k in range(len(rows)-1)]
            r2 = [(R(r['M2_over_K']), p) for r, p in zip(rows, pT2)]
            outside += [p for val, p in d1+r2 if abs(val-1) >= tol]
            assert abs(d1[-1][0]-1) < 1e-6 and abs(r2[-1][0]-1) < 1e-6, 'both tend to 1'
            if proc == 'AA':        # C_1 = 2 pi N_c m^2 F_A(x) and K = pi N_c m^2 W(x)
                FA, W = 1/(x*(1-x))-2*x*(1-x), (x**4+(1-x)**4)/(x*(1-x))
                assert abs(R(v['C1'])/(6*mp.pi*FA)-1) < 1e-25 and abs(R(v['K'])/(3*mp.pi*W)-1) < 1e-25
                c = [mp.re(m)-mp.log(p/(1+p))/2 for m, p in zip(m1, pT2)]
                real_log = max(real_log, max(c)-min(c))
                eta = [(val-1)/p for val, p in r2 if p <= mp.mpf(10)**-below]
                mean = sum(eta)/len(eta)
                approach = max(approach, max(abs(e1-e2) for e1 in eta for e2 in eta)/abs(mean))
                sel = [p for p in pT2 if p <= mp.mpf(10)**-below]
                decades.append(mp.log10(sel[0]/sel[-1]))
            else:                   # the closed forms of Sec. 6.2 in the normalisation of the source,
                C1, K = -8j*mp.pi*x**2, -4j*mp.pi*x*(1-x)          # and the fitted coefficients
                hz = zz['betas'][b]['hel']
                assert abs(R(v['C1'])-C1) < 1e-25 and abs(R(v['K'])-K) < 1e-25
                assert abs(R(hz['++++']['c1'])/C1-1) < 1e-15 and abs(R(hz['+-++']['K'])/K-1) < 1e-15
    assert real_log < 1e-25, 'Fig. 2(a): Re M_1/C_1 - (1/2) ln(p_T^2/m_T^2) is constant'
    k = int(mp.ceil(-mp.log10(min(outside))))
    return {'dpsOnset': f'10^{{-{k}}}', 'aaRealLogDev': up(real_log), 'aaApproachBelow': f'10^{{-{below}}}'},         {'aaApproachDigits': NUMBER_WORDS[digits(approach)],
         'aaApproachDecades': NUMBER_WORDS[int(mp.floor(min(decades)+mp.mpf(10)**-20))]}


# ---------------------------------------------------------------- appendix B: Fig. 5, the fit windows
def windows_part(hw, zw, colour, zz):
    """Checks the statements of appendix B about Fig. 5 on all coefficients and velocities, not
    only those shown, and returns the velocity of the figure. The rows of each model are the
    windows in the order of the scan, so that the last row is the window of smallest delta."""
    last = lambda rows, m: float([r for r in rows if r['model'] == m][-1]['rel_dev'])
    # the last window of the model of the paper is the fit of Tables 2 and 7 (caption of Fig. 5)
    for b in hw:
        for k, v in hw[b].items():
            row, = [r for r in colour[b]['rows'] if r['coefficient'] == k and r['colour'] == 'N2']
            assert math.isclose(float(row['deviation']), last(v['rows'], 'pT2 G^2'), rel_tol=1e-6), (b, k)
    mp.mp.dps = 30
    R = lambda v: mp.mpc(mp.mpf(v[0]), mp.mpf(v[1]))
    pred = zz_predictions()
    for b in zw:
        x = (1+mpq(Fraction(b)))/2
        for k, v in zw[b].items():
            h, part = k.split()                       # e.g. '++++', '2l_CA'
            kind, key = ('log', 'c1') if h in ZZ_LOG else ('K', 'K')
            hz = zz['betas'][b]['hel'][h]
            for power in {r['power'] for r in v['rows']}:
                a0, a1 = lin_coeffs(pred[(kind, power, part[3:])])
                pr = mpq(a0)+mpq(a1)*mp.log(x*(1-x))
                dev = abs(2*R(hz[part]['f'][power])/R(hz[key])-pr)/abs(pr)
                assert math.isclose(float(dev), last([r for r in v['rows'] if r['power'] == power], 'pT2 G^3'),
                                    rel_tol=1e-6), (b, k, power)
    sets = [(b, k, v['rows'], 'pT2 G^2') for b in hw for k, v in hw[b].items()]
    sets += [(b, f'{k} G^{p}', [r for r in v['rows'] if r['power'] == p], 'pT2 G^3')
             for b in zw for k, v in zw[b].items() for p in {r['power'] for r in v['rows']}]
    for b, k, rows, paper in sets:
        models = list(dict.fromkeys(r['model'] for r in rows))
        for m in models:                    # the deviation decreases as the window moves to smaller delta
            dev = [float(r['rel_dev']) for r in rows if r['model'] == m]
            assert all(y < x for x, y in zip(dev, dev[1:])), (b, k, m)
        # the paper model is better than the fit without p_T^2 terms by orders of magnitude
        assert last(rows, paper) < 1e-3*last(rows, 'plain'), (b, k)
        if paper == 'pT2 G^2' or k.startswith('++++'):    # gg -> HH, and the first gg -> ZZ group:
            assert all(last(rows, paper) <= last(rows, m) for m in models), (b, k)   # the paper model is best
        else:                               # the second gg -> ZZ group: P = 2 does better than P = 3
            assert last(rows, 'pT2 G^2') < last(rows, 'pT2 G^3'), (b, k)
    assert set(hw) == set(zw)
    # the statements about the two gg -> ZZ groups hold for all their amplitudes: results_zz.json
    # has the fit with P = 2 through the window of smallest delta for each of them
    for b in zz['betas']:
        x = (1+mpq(Fraction(b)))/2
        for kind, hels, key, powers in (('log', ZZ_LOG, 'c1', (3, 2)), ('K', ZZ_K, 'K', (2, 1))):
            for h in hels:
                hz = zz['betas'][b]['hel'][h]
                for part in ('CF', 'CA'):
                    for power in powers:
                        a0, a1 = lin_coeffs(pred[(kind, power, part)])
                        pr = mpq(a0)+mpq(a1)*mp.log(x*(1-x))
                        dev = lambda f: abs(2*R(f[power])/R(hz[key])-pr)/abs(pr)
                        p3, p2 = dev(hz['2l_'+part]['f']), dev(hz['2l_'+part]['f_lower_model'])
                        if kind == 'log':           # first group: P = 3 better by orders of magnitude
                            assert p3 < 1e-3*p2, (b, h, part, power)
                        else:                       # second group: P = 2 better
                            assert p2 < p3, (b, h, part, power)
    return {'windowBeta': frac_tex(Fraction(preferred_beta(list(hw))))}


# ---------------------------------------------------------------- Sec. 5.1, Tables 5 and 6: planar N = 4
N4_NAMES = {'r0': '\\kappa_1', 'r0b': '\\kappa_2', 'r0c': '\\kappa_3', 'r0d': '\\kappa_4', 'B2': 'B^{(2)}', 'B3': 'B^{(3)}',
            'B4': 'B^{(4)}', 'G4': '\\gamma_K^{(4)}'}


def n4_tex(expr):
    """a coefficient of the Dixon-Esterlis data or a solved constant, in the notation z2, zeta_2, ..., as LaTeX"""
    loc = {f'z{k}': sp.Symbol(f'zeta_{k}') for k in range(2, 10)} | {f'zeta_{k}': sp.Symbol(f'zeta_{k}') for k in range(2, 10)}
    e = sp.sympify(expr, locals=loc)
    return sp.latex(sp.nsimplify(e)) if e.is_number else sp.latex(e)


def n4_lines(expr, per_line=6, first=''):
    """LaTeX of a sum, broken into lines of at most per_line terms (for the aligned environments)"""
    loc = {f'zeta_{k}': sp.Symbol(f'zeta_{k}') for k in range(2, 10)}
    e = sp.expand(sp.sympify(expr, locals=loc))
    weight = lambda t: sum(k*sp.degree(t, loc[f'zeta_{k}']) for k in range(2, 10) if t.has(loc[f'zeta_{k}']))
    terms = sorted(sp.Add.make_args(e), key=lambda t: (-weight(t), str(t)))       # by transcendental weight
    pieces = []
    for t in terms:
        tex = sp.latex(t)
        pieces.append(('-' + tex[1:].strip() if tex.startswith('-') else '+' + tex.strip()))
    lines = [''.join(pieces[i:i + per_line]) for i in range(0, len(pieces), per_line)]
    lines[0] = lines[0][1:] if lines[0].startswith('+') else lines[0]
    return [first + lines[0]] + ['&\\quad ' + l for l in lines[1:]]


def n4_part(res):
    """Checks the statements of Sec. 5.1 about the comparison with planar N = 4 and writes Tables 5 and 6."""
    rows, nm = res['three_to_three'], res['nmhv']
    assert res['n_pass'] + res['n_fixed'] + res['n_norm'] == res['n_checked'] == len(rows)
    assert not any(r['status'].startswith('FAIL') for r in rows)
    assert res['four_loop_cusp_agrees'] and res['LL_Gaussian_integral'] and res['nmhv_LL_exponential']
    assert res['components_related'] and res['two_to_four_single_log_difference'] == '0'
    assert all(r['DE'] == r['prediction'] for r in res['two_to_four_two_loops'])   # 2 -> 4: ln^3, ln^2, ln, no v
    two4 = {(r['L'], r['k']): r['DE'] for r in res['two_to_four_two_loops']}
    assert two4 == {('1', 1): '-I*pi', ('2', 3): 'I*pi/6', ('2', 2): '-pi**2/2', ('2', 1): '-2*I*pi**3/3'}, two4
    assert res['three_loop_ln3_coefficient'].startswith('C_1 (-2/3) (kappa_1 + gamma_K^(2)/4) G^3')
    norm = [r for r in rows if r['status'] == 'normalisation']
    assert len(norm) == 1 and (norm[0]['L'], norm[0]['k']) == (1, 1) and norm[0]['DE'] == '1/2'
    assert not any(r['status'].startswith('FAIL') for r in nm)
    norm = [r for r in nm if r['status'] == 'normalisation']
    assert len(norm) == 1 and (norm[0]['L'], norm[0]['k']) == (1, 0) and norm[0]['DE'] == '1'
    assert res['nmhv_n_pass'] == res['nmhv_n_checked'] == len(nm) - 1
    assert {(r['L'], r['k']) for r in nm} == {(L, k) for L in range(1, 5) for k in range(2*L - 1)}   # all coefficients, k = 0 included
    five = res['nmhv_five_loop_prediction']
    assert sorted(five, key=int) == [str(k) for k in range(9)] and five['8'] == '1/384'
    # the NLL tower vanishes: every k = 2L-2 row is a PASS with coefficient 0
    for r in rows:
        if r['k'] == 2*r['L'] - 2:
            assert r['status'] == 'PASS' and r['DE'] == '0', r
    first = {}                                   # the order at which each constant is fixed
    for r in rows:
        if r['status'].startswith('fixes'):
            first[r['status'].split()[1]] = (r['L'], r['k'])

    def status(r, norm):
        if r['status'] == 'PASS':
            return 'agrees'
        if r['status'].startswith('fixes'):
            return f'fixes ${N4_NAMES[r["status"].split()[1]]}$'
        assert r['status'] == 'normalisation', r
        return f'defines ${norm}$'

    def block(rs, norm):
        return [f'{r["L"]} & {r["k"]} & ${n4_tex(r["DE"])}$ & {status(r, norm)}' for r in rs]

    def table(rs, label, caption, name, norm):
        half = (len(rs) + 1)//2
        left, right = block(rs[:half], norm), block(rs[half:], norm) + [' & & & ']*(half - len(rs[half:]))
        t = ['\\begin{table}[t]', '\\centering', '\\small', '\\setlength{\\tabcolsep}{4pt}',
             '\\begin{tabular}{ccll@{\\hspace{14pt}}|@{\\hspace{14pt}}ccll}', '\\toprule',
             '$L$ & $k$ & coefficient & result & $L$ & $k$ & coefficient & result\\\\', '\\midrule']
        t += [f'{l} & {r}\\\\' for l, r in zip(left, right)]
        t += ['\\bottomrule', '\\end{tabular}', f'\\caption{{{caption}}}', f'\\label{{{label}}}', '\\end{table}']
        (HERE/'tables'/f'{name}.tex').write_text('\n'.join(t)+'\n')

    table(rows, 'tab:n4',
          'The coefficients of $2\\pi i\\ln^k|\\delta_*|$ in the $L$-loop MHV amplitude $\\mathcal E^{(L)}$ of ref.~\\cite{Dixon:2016epj}, '
          'eqs.~(3.17)--(3.21), in $3\\to3$ kinematics, and the comparison with the structure of section~\\ref{sec:rg} '
          'in the conformal theory: each fitted constant is fixed by the first coefficient in which it appears '
          '(the constants are given in eq.~(\\ref{eq:n4const})); every other coefficient is a prediction.',
          'table_n4', 'C_1')
    table(nm, 'tab:n4nmhv',
          'The same for the next-to-MHV amplitude: coefficients of $\\pi i\\,\\frac{1+w}{1+w^*}\\ln^k|\\delta_*|$ in $\\rho^{(L)}$, '
          'including the constants $k=0$, eqs.~(D.14)--(D.17) of the erratum to ref.~\\cite{Dixon:2016epj}, compared with the '
          '$|\\Delta J_z|=2$ component of the kernel, transformed with $\\nu=2$ in eq.~(\\ref{eq:Fm}), with the constants of '
          'table~\\ref{tab:n4} and no new one; the one-loop term defines the normalisation $K$.',
          'table_n4nmhv', 'K')
    g4 = res['solved_constants']['G4']
    # the constants have uniform transcendental weight: 2n for kappa_n, 2n - 1 for B^(n) (Sec. 5.1)
    loc = {f'zeta_{k}': sp.Symbol(f'zeta_{k}') for k in range(2, 10)}
    weight = lambda t: sum(k*sp.degree(t, loc[f'zeta_{k}']) for k in range(2, 10) if t.has(loc[f'zeta_{k}']))
    for name, w in (('r0', 2), ('r0b', 4), ('r0c', 6), ('r0d', 8), ('B2', 3), ('B3', 5), ('B4', 7), ('G4', 6)):
        e = sp.expand(sp.sympify(res['solved_constants'][name], locals=loc))
        assert all(weight(t) == w for t in sp.Add.make_args(e)), (name, e)
    rows = (('r0', None), ('r0b', 'B2'), ('r0c', 'B3'), ('r0d', 'B4'))       # one line of eq. (5.8) per loop order
    consts = []
    for i, (k, b) in enumerate(rows):
        line = f'{N4_NAMES[k]}&={n4_tex(res["solved_constants"][k])},'
        if b:
            line += f' &\\qquad {N4_NAMES[b]}&={n4_tex(res["solved_constants"][b])}' + (',' if i < len(rows) - 1 else '.')
        consts.append(line)
    consts = '\\\\\n'.join(consts)
    # the five-loop prediction for the |Delta J_z| = 2 component, one line per power, long coefficients broken
    lines = []
    for k in range(8, -1, -1):
        power = {0: '', 1: '\\ln|\\delta_*|'}.get(k, f'\\ln^{k}|\\delta_*|')
        coef = [c.replace('\\frac', '\\tfrac') for c in n4_lines(five[str(k)], per_line=8)]
        if len(coef) == 1 and '+' not in coef[0][1:] and '-' not in coef[0][1:]:     # a single term
            body = [coef[0] + ('\\,' + power if power else '')]
        else:
            body = ['\\big(' + coef[0]] + coef[1:]
            body[-1] += '\\big)' + ('\\,' + power if power else '')
        body[0] = ('&' if k == 8 else '&+') + body[0] if not body[0].startswith('-') else '&' + body[0]
        lines += body
    five_tex = '\\notag\\\\\n'.join(lines)       # for an align environment that may break across pages
    return {'nFourCuspFour': n4_tex(g4), 'nFourConstants': consts}, \
        {'nFourChecked': str(res['n_checked']), 'nFourPass': str(res['n_pass']), 'nFourFixed': NUMBER_WORDS[res['n_fixed']],
         'nFourLoops': NUMBER_WORDS[res['loops_compared']], 'nFourNmhvChecked': str(res['nmhv_n_checked']),
         'nFourNmhvPass': str(res['nmhv_n_pass']), 'nFourNmhvFive': five_tex}      # the last one is math, for an aligned environment


# ---------------------------------------------------------------- Sec. 5.1: the five-loop next-to-MHV coefficients
def nmhv_primary_part(prim, res):
    """The comparison of n4/check_primary_nmhv.py with the multi-Regge amplitude: the counts the text quotes,
    and the check that the five-loop coefficients compared there are those printed in eq. (n4five)."""
    comps = prim['comparisons']
    assert prim['passed'] is True and all(str(c['difference']) == '0' for c in comps)
    low = [c for c in comps if c['loop'] <= 4]
    five = {c['power']: c for c in comps if c['loop'] == 5}
    assert len(low) + len(five) == len(comps)
    assert len(low) == prim['lower_loop_coefficients'] == res['nmhv_n_checked'] + 1, \
        'the text counts the one-loop coefficient, which defines K, among those through four loops'
    assert len(five) == prim['five_loop_coefficients'] and set(five) == {int(k) for k in res['nmhv_five_loop_prediction']}
    pi2 = sp.pi**2
    even = {2: pi2/6, 4: pi2**2/90, 6: pi2**3/945, 8: pi2**4/9450}
    odd = {k: sp.Symbol(f'z{k}') for k in (3, 5, 7, 9)}
    printed_names = {f'zeta_{k}': (even[k] if k in even else odd[k]) for k in range(2, 10)}
    primary_names = {'p2': pi2, **{f'z{k}': v for k, v in odd.items()}}
    for k, c in five.items():
        printed = sp.sympify(res['nmhv_five_loop_prediction'][str(k)], locals=printed_names)
        assert sp.expand(printed - sp.sympify(c['target'], locals=primary_names)) == 0, \
            f'the coefficient of ln^{k} compared with the multi-Regge amplitude is not that of eq. (n4five)'
        assert sp.expand(sp.sympify(c['primary'], locals=primary_names) - printed) == 0, k
    return {'nFourNmhvFiveCount': NUMBER_WORDS[len(five)], 'nFourNmhvLower': str(len(low))}


# ---------------------------------------------------------------- appendix E: ultrasoft attachments with the complete numerators
def ultrasoft_part(us):
    """Checks what the text says about checks/ultrasoft_numerators.py (exact arithmetic, stored in
    checks/ultrasoft_numerators.json) and writes the counts it quotes."""
    assert us['passed'] is True and us['arithmetic'].startswith('exact')
    one_q, one_g = us['C g->qqbar, one gluon'], us['D g->gg, one gluon']
    two_q, two_g = us['E g->qqbar, two gluons'], us['F g->gg, two gluons']
    assert us['F generic g->gg builder reproduces section D'] is True
    # one gluon: the three attachments and the Wilson line are leading, the contact terms down by lambda^2
    rel = one_g['relative power (at least)']
    contact = [v for k, v in rel.items() if k[0] in 'de']
    assert all(rel[k] == 0 for k in ('a', 'b', 'c', 'W')) and len(contact) == 5 and min(contact) == 2, \
        'the text says that the contact terms are suppressed by lambda^2'
    # the other polarisations of the gluon: G and the transverse ones down by lambda, p1 by lambda^2
    pols = [one_q['relative power of the other polarisations (at least)'],
            {k.replace('polarisation ', ''): v for k, v in rel.items() if k.startswith('polarisation ')}]
    for pol in pols:
        assert pol == {'G': 1, 'transverse x': 1, 'transverse y': 1, 'p1': 2}, pol
    # two gluons: twelve leading configurations for either splitting; every other graph down by lambda^2 or zero
    orders = two_q['numerator orders (None: vanishes identically)']
    lead_q = [k for k, v in orders.items() if v is not None and not k.startswith('W')]
    assert [k for k, v in orders.items() if v is None] == ['s1', 's2', 's3'] and len(set(orders[k] for k in lead_q)) == 1
    lead_g, other = two_g['leading-power graphs'], two_g['relative power of the other graphs (at least)']
    zero = two_g['vanish identically (all colour structures)']
    assert len(lead_q) == len(lead_g) == 12, 'the text says twelve'
    assert two_g['graphs'] == len(lead_g) + len(other) + len(zero) and min(other.values()) == 2 and len(zero) == 1, \
        'the text says that the other graphs are suppressed by lambda^2 or vanish'
    return {'usTwoGluonGraphs': str(two_g['graphs']), 'usTwoGluonLeading': NUMBER_WORDS[len(lead_g)]}


def ultrasoft_dimension_part(folder, four):
    """The runs of checks/ultrasoft_numerators.py with the algebra in d dimensions (records in
    checks/ultrasoft_dimensions_20261112) against what the text says, and the dimensions it quotes."""
    rec = {p.stem: json.loads(p.read_text()) for p in sorted(folder.glob('*.json'))}
    lo, hi, dep, lin = rec['n6_d6'], rec['n6_d7'], rec['dependence_n6'], rec['dependence_n5']
    assert all(r['passed'] is True for r in rec.values())
    assert lo['dimension'] == lo['vector dimension'] == hi['vector dimension'] == dep['vector dimension'], \
        'the text says that the momenta and polarisations have the lower of the two dimensions'
    assert dep['dimensions'] == [lo['dimension'], hi['dimension']] and hi['dimension'] == lo['dimension'] + 1
    assert lo['seed'] == hi['seed'] == four['seed'] and lo['generators'] == hi['generators'], 'the same points'
    assert set(lo['sections']) == set('ABCDEF') and {'D', 'F'} <= set(hi['sections']), \
        'every section in the lower dimension, the g -> gg sections in the higher'
    # the structure of the four-dimensional run: contact terms, other polarisations, the twelve leading graphs
    one, two = 'D g->gg, one gluon', 'F g->gg, two gluons'
    for r in (lo, hi):
        rel = r[one]['relative power (at least)']
        ref = four[one]['relative power (at least)']
        assert all(rel[k] == v for k, v in ref.items()), 'the powers of the four-dimensional run'
        extra = [v for k, v in rel.items() if k not in ref]
        assert extra and min(extra) == 1, 'the polarisations along the additional directions are down by lambda'
        for key in ('graphs', 'leading-power graphs', 'relative power of the other graphs (at least)',
                    'vanish identically (all colour structures)'):
            assert r[two][key] == four[two][key], key
    quark = lo['C g->qqbar, one gluon']['relative power of the other polarisations (at least)']
    assert quark['G'] == 1 and quark['p1'] == 2 and all(v == 1 for k, v in quark.items() if k.startswith('transverse'))
    assert lo['E g->qqbar, two gluons']['numerator orders (None: vanishes identically)'] \
        == four['E g->qqbar, two gluons']['numerator orders (None: vanishes identically)']
    # the g -> gg numerators depend on the dimension, linearly
    assert all(v['of which depend on the dimension'] > 0 for v in dep['sections'].values())
    assert dep['sections'][one]['of which depend on the dimension'] == dep['sections'][one]['Wilson-line terms compared']
    assert len(lin['dimensions']) >= 3 and all(v.get('linear in the dimension') is True for v in lin['sections'].values()), \
        'the text says that a gluon numerator is linear in d'
    return {'usDimLow': NUMBER_WORDS[lo['dimension']], 'usDimHigh': NUMBER_WORDS[hi['dimension']]}


# ---------------------------------------------------------------- appendix E, Sec. 5.1: the Collins-Soper equation of the kernel
def cs_poly_tex(rows, key, loops):
    """sum_n c_n a^n from the records of checks/collins_soper_kernel.py: {monomial: coefficient} per loop order"""
    zeta = {f'zeta_{k}': sp.Symbol(f'zeta_{k}') for k in range(2, 10)}
    pieces = []
    for n in loops:
        terms = rows[f'B^({n})'][key]
        e = sum(sp.Rational(c)*sp.Mul(*[zeta[z] for z in mono.split()]) for mono, c in terms.items())
        negative = all(Fraction(c) < 0 for c in terms.values())
        tex = sp.latex(-e if negative else e).replace('\\frac', '\\tfrac')
        if len(terms) > 1:
            tex = '\\big(' + tex + '\\big)'
        pieces.append(('-' if negative else '+') + tex + f'a^{n}')
    out = ''.join(pieces)
    return out[1:] if out.startswith('+') else out


def collins_soper_part(cs, res):
    """checks/collins_soper_kernel.py (stored in checks/collins_soper_kernel.json) against what the text says about
    the colour structure of the collinear functions, the soft function, the rapidity anomalous dimension and the
    two parts of B in planar N = 4; writes the expressions and counts the text quotes."""
    assert cs['passed'] is True and cs['arithmetic'].startswith('exact')
    inv = cs['A1 invariant tensors']
    assert inv['(8; 3, 3bar)'] == 1 and inv['(8; 8, 8)'] == 2, 'the text says: one tensor for g -> q qbar, f and d for g -> gg'
    assert cs['A3 charge conjugation'] == {'f^ABC': 'even', 'd^ABC': 'odd'}, 'the text says that charge conjugation excludes d'
    p = cs['A4 the collinear tensor']['p = (C_a - C_k - C_kbar)/2']
    assert p['g -> q qbar (t^A)'] == '1/6' and p['g -> g g (f^ABC)'] == '-3/2', 'T_k.T_kbar = -Delta_C/2 on the tensor'
    for kind in ('g -> q qbar', 'g -> g g'):
        four = cs[f'A5 four lines, {kind}']
        assert four['Psi is an eigenvector of D'] is False and not four['<D^2> - <D>^2'].startswith('0 '), \
            'the text says that the exchange between the two positions is not diagonal and <D^2> differs from <D>^2'
    assert inv['singlets of q qbar qbar q'] == 2 and 'matrix of D on the two singlets (columns: images)' in cs['A5 four lines, g -> q qbar']
    red = cs['A6 reduction with the vertex conditions']
    n_words = red['colour factors of two exchanges']
    assert len(red['two exchanges']) == n_words and len(red['three-gluon vertex on three lines']) == 4
    # planar N = 4: the two parts of B add up to the constants printed in eq. (n4const)
    B = cs['B anomalous dimensions']
    rows, loops = B['planar N = 4, coupling a = 2 g^2'], B['loops through which B = D_gamma + gamma_rap is checked']
    zeta = {f'zeta_{k}': sp.Symbol(f'zeta_{k}') for k in range(2, 10)}
    for n in range(2, loops + 1):
        row = rows[f'B^({n})']
        assert row['difference'] == '0' and row['sum'] == row['paper2/n4/results_stage_d.json']
        total = sum(sp.Rational(c)*sp.Mul(*[zeta[z] for z in mono.split()]) for mono, c in row['sum'].items())
        printed = sp.sympify(res['solved_constants'][f'B{n}'], locals=zeta)
        assert sp.expand(total - printed) == 0, f'B^({n}) of eq. (n4const)'
        parts = [sum(sp.Rational(c)*sp.Mul(*[zeta[z] for z in mono.split()]) for mono, c in row[k].items())
                 for k in ('D_gamma', 'gamma_rap')]
        assert sp.expand(parts[0] + parts[1] - printed) == 0
    assert loops == 4 and set(rows) == {'B^(2)', 'B^(3)', 'B^(4)'}, 'the text says B^(2), B^(3) and B^(4)'
    # QCD: the two-loop coefficient the text prints
    d2 = B['QCD']['d_2 = -gamma_rap^(2)/Delta_C']
    assert set(d2) == {'C_A', 'C_A zeta_3', 'T_F n_f'} and Fraction(d2['C_A zeta_3']).denominator == 1
    assert Fraction(d2['C_A']) > 0 > Fraction(d2['C_A zeta_3']) and Fraction(d2['T_F n_f']) < 0
    d2_tex = (f'\\big({frac_tex(d2["C_A"])}-{abs(Fraction(d2["C_A zeta_3"]))}\\zeta_3\\big)C_A'
              f'-{frac_tex(abs(Fraction(d2["T_F n_f"])))}T_Fn_f')
    model = cs['D three-loop model']['fourth logarithm']
    assert model['nu = 0']['fourth power of G'] == 2 and model['nu = 2']['fourth power of G'] == 1, \
        'the text says: the coefficients of G^2 in M_1 and of G in M_2'
    assert model['nu = 0']['coefficient'].startswith('-1*(DG1 + beta1 + r1_3)')
    assert model['nu = 2']['coefficient'].startswith('-2*(DG1 + beta1 + r1_3)')
    return {'csDgammaNFour': cs_poly_tex(rows, 'D_gamma', range(2, loops + 1)),
            'csGammaRapNFour': cs_poly_tex(rows, 'gamma_rap', range(2, loops + 1)),
            'csDtwo': d2_tex}, \
        {'csLoops': NUMBER_WORDS[loops], 'csColourFactors': str(n_words)}


# ---------------------------------------------------------------- appendix E: the boundary term at one loop
def kernel_part(res):
    """Checks the statements of appendix E (task K, Stage B) and writes the numbers it quotes."""
    t, mo, lg = res['telescoping'], res['model'], res['logs']
    # bookkeeping of the region scales: only ultrasoft regions give r2, and r1 is the eps^0 term of the
    # rapidity coefficient plus ultrasoft terms; the rapidity coefficient has no eps^0 term
    assert lg['r2'] == 'c_u/2' and lg['r1'] == 'c_u*kappa_u + d_u + g1'
    assert lg['rapidity_coefficient_eps0'] == '0' and lg['triangle_cu'] == -1 and lg['triangle_X2'] == '-1/2'
    # the ultrasoft cancellation: both colour components, corrections falling with lambda, one attachment O(1)
    us = t['ultrasoft']
    dev = [max(r['dev_Tk'], r['dev_Tkbar']) for r in us]
    assert all(dev[i+1] < dev[i]/5 for i in range(len(dev) - 1)) and all(r['single_attachment'] > 0.1 for r in us)
    assert min(min(g['dev_Tk'], g['dev_Tkbar']) for g in t['glauber']) > 0.05       # fails for Glauber momenta
    assert all(s['parent_over_daughter'] < 2*s['lambda'] for s in t['soft'])         # parent suppressed for soft
    assert t['residues_vs_quadrature_worst'] < 1e-5
    # the explicit two-loop graph
    lams = sorted({l for s in mo['log_slopes'] for l in s['lambda']})                  # the lambdas of the logarithm test
    for r in mo['ultrasoft_lambda6F'].values():
        ch = r['rel_changes']
        assert all(ch[i+1] < 0.6*ch[i] for i in range(len(ch) - 1))                  # lambda^6 F converges
    slope = max(s['rel_diff'] for s in mo['log_slopes'])
    real = max(s['real_part_change'] for s in mo['log_slopes'])
    assert slope < 1e-2 and real < 1e-3
    def pow10(v):
        e = round(math.log10(v)); assert abs(v - 10**e) < 1e-12*10**e; return f'10^{{{e}}}'
    return {'kernX': f'{mo["x"]:g}', 'kernLamMax': pow10(max(lams)), 'kernLamMin': pow10(min(lams)),
            'kernSlopeDev': up(slope), 'kernRealDev': up(real), 'kernUsDev': up(dev[-1]),
            'kernUsLam': pow10(us[-1]['lambda'])}, \
        {'kernSlopePoints': NUMBER_WORDS[len(mo['log_slopes'])]}


def r0_closed(x, which, nu=0):
    """the closed forms of eqs. (7.2)-(7.3) at momentum fraction x: 'CA', 'nf' (coefficient of 2 T_F n_f) for gluon
    splittings, 'CF', 'CAq' for quark splittings (as r0/data/r0_closed_forms.py)"""
    x = mp.mpf(x)
    z2 = mp.zeta(2)
    lx, ly = mp.log(x), mp.log(1 - x)
    F = 1/(x*(1 - x)) + 2*x*(1 - x) if nu == 0 else (x**4 + (1 - x)**4)/(x*(1 - x))
    return {'CA': mp.mpf(134)/9 - 5*z2 - 4*lx*ly + mp.mpf(2)/3/F, 'nf': -mp.mpf(20)/9 - mp.mpf(2)/3/F,
            'CF': 12 - 6*z2 + 2*(lx - ly)**2, 'CAq': 2 + z2 - 2*(lx**2 + ly**2)}[which]


def r0_fits_part(shh, szz, bhh, bzz):
    """Sec. 7.1: the fitted r0 of gg -> HH and of the eight gg -> ZZ amplitudes at the three scan velocities against
    the closed forms, with the window-shift bounds; the identification of the closed forms re-done from the scan
    values (exact solves for the rational coefficients, PSLQ for the constants); Table r0_zz. Returns the macros."""
    mp.mp.dps = 30
    # ---- gg -> HH: value, imaginary part, window shift per velocity, component and colour part
    dev_hh = bound_hh = ratio_hh = 0.0
    for b, r in shh.items():
        for comp, nu in (('nu0', 0), ('nu2', 2)):
            for key, which in (('r0_N', 'CA'), ('r0_nf', 'nf')):
                v = [mp.mpf(s) for s in r[comp][key]]
                dev = abs(mp.mpc(v[0] - r0_closed(r['x'], which, nu), v[1]))
                assert dev <= v[2], (b, comp, key, dev, v[2])                      # every deviation below its bound
                dev_hh, bound_hh, ratio_hh = max(dev_hh, dev), max(bound_hh, v[2]), max(ratio_hh, dev/v[2])
    # ---- gg -> ZZ: the same for the eight helicity amplitudes; the table shows the first amplitude of each group
    dev_zz = bound_zz = ratio_zz = spread_zz = 0.0
    groups = {'nu0': None, 'nu2': None}
    cols = [('nu0', '2l_CF'), ('nu0', '2l_CA'), ('nu2', '2l_CF'), ('nu2', '2l_CA')]
    col_dev = {c: 0.0 for c in cols}
    col_bound = {c: 0.0 for c in cols}
    rows = []
    for b in sorted(szz, key=Fraction):
        r = szz[b]
        x = Fraction(r['x']).limit_denominator(100)
        fitted, closed = [], []
        for comp, key in cols:
            hels = list(r[comp])
            assert len(hels) == 4, hels
            groups[comp] = groups[comp] or hels
            assert groups[comp] == hels
            which = 'CF' if key == '2l_CF' else 'CAq'
            cf = r0_closed(r['x'], which)
            vals = [[mp.mpf(s) for s in r[comp][h][key]] for h in hels]
            for v in vals:
                dev = abs(mp.mpc(v[0] - cf, v[1]))
                assert dev <= v[2], (b, comp, key, dev, v[2])
                dev_zz, bound_zz, ratio_zz = max(dev_zz, dev), max(bound_zz, v[2]), max(ratio_zz, dev/v[2])
                col_dev[comp, key] = max(col_dev[comp, key], dev)
                col_bound[comp, key] = max(col_bound[comp, key], v[2])
            spread_zz = max(spread_zz, max(abs(v[0] - vals[0][0]) for v in vals))
            fitted.append(f'{float(vals[0][0]):.8f}')
            closed.append(f'{float(cf):.8f}')
        rows.append((f'$x={frac_tex(x)}$', fitted, closed))
    assert dev_hh < 1e-8 and dev_zz < 1e-8 and spread_zz < 1e-9 and ratio_hh < 0.1 and ratio_zz < 0.1
    # ---- the identification of the closed forms, re-done from the scan values
    xs = [mp.mpf(r['x']) for r in shh.values()]
    assert len(xs) == 3
    z2 = mp.zeta(2)
    ident_res = ident_c = 0.0

    def pslq_check(c, expect):
        """PSLQ on the basis {1, zeta_2} for a constant known to ~1e-9: the relation must be the expected (p, q) with
        c = p + q zeta_2 (coefficients below 200; tolerance 1e-8, above the fit precision), and |c - p - q zeta_2| is
        returned"""
        rel = mp.pslq([c, 1, z2], tol=mp.mpf(10)**-8, maxcoeff=200, maxsteps=10**5)
        assert rel is not None and (Fraction(-rel[1], rel[0]), Fraction(-rel[2], rel[0])) == expect, (rel, expect)
        return abs(c - expect[0] - expect[1]*z2)
    for comp, nu in (('nu0', 0), ('nu2', 2)):
        F = [1/(x*(1 - x)) + 2*x*(1 - x) if nu == 0 else (x**4 + (1 - x)**4)/(x*(1 - x)) for x in xs]
        # C_A part: c + a ln x ln(1-x) + b/F_nu, three unknowns from the three velocities (exact solve)
        A = mp.matrix([[1, mp.log(x)*mp.log(1 - x), 1/f] for x, f in zip(xs, F)])
        y = mp.matrix([mp.mpf(r[comp]['r0_N'][0]) for r in shh.values()])
        c, a, bb = mp.lu_solve(A, y)
        ident_res = max(ident_res, abs(a + 4), abs(bb - mp.mpf(2)/3))
        ident_c = max(ident_c, pslq_check(c, (Fraction(134, 9), Fraction(-5))))
        # 2 T_F n_f part: c' + b'/F_nu, two unknowns; the third velocity is a check
        A = mp.matrix([[1, 1/f] for f in F[:2]])
        y = mp.matrix([mp.mpf(r[comp]['r0_nf'][0]) for r in list(shh.values())[:2]])
        c2, b2 = mp.lu_solve(A, y)
        third = mp.mpf(list(shh.values())[2][comp]['r0_nf'][0])
        ident_res = max(ident_res, abs(b2 + mp.mpf(2)/3), abs(c2 + b2/F[2] - third))
        ident_c = max(ident_c, pslq_check(c2, (Fraction(-20, 9), Fraction(0))))
    # quark splittings: C_F part c + a ln^2[x/(1-x)], C_A part c + a [ln^2 x + ln^2(1-x)]; the first helicity amplitude
    xz = [mp.mpf(r['x']) for r in szz.values()]
    for key, fn, a_exp, c_exp in (('2l_CF', lambda x: (mp.log(x) - mp.log(1 - x))**2, 2, (12, -6)),
                                  ('2l_CA', lambda x: mp.log(x)**2 + mp.log(1 - x)**2, -2, (2, 1))):
        vals = [mp.mpf(r['nu0'][groups['nu0'][0]][key][0]) for r in szz.values()]
        A = mp.matrix([[1, fn(x)] for x in xz[:2]])
        c, a = mp.lu_solve(A, mp.matrix(vals[:2]))
        ident_res = max(ident_res, abs(a - a_exp), abs(c + a*fn(xz[2]) - vals[2]))
        ident_c = max(ident_c, pslq_check(c, (Fraction(c_exp[0]), Fraction(c_exp[1]))))
    assert ident_res < 1e-7 and ident_c < 1e-8, (ident_res, ident_c)
    # ---- Table r0_zz
    t = ['\\begin{table}[t]', '\\centering', '\\footnotesize', '\\setlength{\\tabcolsep}{5pt}',
         '\\begin{tabular}{llcccc}', '\\toprule',
         '& & \\multicolumn{2}{c}{$\\nu=0$: $\\M_{\\hel++++}$} & \\multicolumn{2}{c}{$\\nu=2$: $\\M_{\\hel+-++}$}\\\\',
         '\\cmidrule(lr){3-4}\\cmidrule(lr){5-6}',
         '& & $C_F$ & $C_A$ & $C_F$ & $C_A$\\\\', '\\midrule']
    for label, fitted, closed in rows:
        t.append(label + ' & amplitudes & ' + ' & '.join(f'${v}$' for v in fitted) + '\\\\')
        t.append(' & closed form & ' + ' & '.join(f'${v}$' for v in closed) + '\\\\')
    t += ['\\midrule',
          '\\multicolumn{2}{l}{largest difference} & ' + ' & '.join(f'${sci(col_dev[c], 1)}$' for c in cols) + '\\\\',
          '\\multicolumn{2}{l}{window shift} & ' + ' & '.join(f'${sci(col_bound[c], 1)}$' for c in cols) + '\\\\',
          '\\bottomrule', '\\end{tabular}',
          '\\caption{The constant $r_0$ of the one-loop kernel read off the two-loop $gg\\to ZZ$ amplitudes with '
          'eq.~(\\ref{eq:r0read}), by colour factor, at the three velocities of the scans, against eq.~(\\ref{eq:r0q}). '
          'The values shown are those of the first amplitude of each group; the other three amplitudes of each group '
          f'agree with them to ${sci(spread_zz, 1)}$. The row marked largest difference gives, for each column, the '
          'largest difference between the amplitudes and the closed form over the four amplitudes of the group and '
          'the three velocities, and the row marked window shift the largest change of the fitted value when the fit window '
          'is moved one step up in $\\delta$ (appendix~\\ref{app:fits}).}',
          '\\label{tab:r0zz}', '\\end{table}']
    (HERE/'tables'/'table_r0_zz.tex').write_text('\n'.join(t)+'\n')
    assert groups['nu0'][0] == '++++' and groups['nu2'][0] == '+-++', groups
    macros = {'rzBoundHH': sci(bound_hh, 1), 'rzBoundZZ': sci(bound_zz, 1),
              'rzRatioHH': f'{float(ratio_hh):.2f}', 'rzRatioZZ': f'{float(ratio_zz):.2f}',
              'rzIdentRes': sci(ident_res, 1), 'rzIdentC': sci(ident_c, 1), 'rzZZspread': sci(spread_zz, 1)}
    return macros, {'rzScanX': '$x=' + '$, $'.join(frac_tex(Fraction(float(x)).limit_denominator(100)) for x in xs[:-1])
                    + f'$ and ${frac_tex(Fraction(float(xs[-1])).limit_denominator(100))}$'}


def r0_part(fits, bhh, bzz, rq, rg):
    """Sec. 7 and App. F: the constant r0, from the fits (closed forms, blind tests) and from the regions
    (Table 9); checks what the text says and returns the macros."""
    blind_hh = max(max(r['dev_C_A'], r['dev_n_f']) for r in bhh)
    blind_hh_unc = max(max(r['shift_C_A'], r['shift_n_f']) for r in bhh)
    blind_zz = max(max(r['2l_CF']['dev'], r['2l_CA']['dev']) for r in bzz)
    blind_zz_unc = max(max(r['2l_CF']['shift'], r['2l_CA']['shift']) for r in bzz)
    assert all(abs(r['C_A'][1]) < 1e-8 and abs(r['n_f'][1]) < 1e-8 for r in bhh)          # imaginary parts cancel
    assert all(abs(r[k]['r0'][1]) < 1e-8 for r in bzz for k in ('2l_CF', '2l_CA'))
    assert blind_hh < 1e-8 and blind_zz < 1e-8 and fits['HH'] < 1e-8 and fits['ZZ'] < 1e-8
    xs = sorted(set(rq['x']) & set(rg['x']), key=Fraction)
    assert len(xs) == 3, xs
    eta, pole, imag, dq, dg, spread = 0, 0, 0, 0, 0, 0
    rows = []
    for xk in xs:
        q, g = rq['x'][xk], rg['x'][xk]
        row = [f'{float(Fraction(xk)):.1f}']
        for c in ('CF', 'CA'):
            t = q[c]['theory, J1 structure ek, J2 structure ek']
            eta = max(eta, t['max |1/eta coefficient|']); imag = max(imag, t['max |imag|'])
            ex = q[c]['expected poles']
            pole = max(pole, abs(t['eps^-2'] - ex['eps^-2']), abs(t['eps^-1'] - ex['eps^-1']))
            spread = max(spread, q[c]['max spread of eps^0 over the four helicity configurations'])
            dq = max(dq, abs(q[c]['difference']))
            row.append(t['eps^0'])
        for nu in ('nu=0', 'nu=2'):
            for c in ('CA', 'nf'):
                t = g[c][nu]
                eta = max(eta, t['max |1/eta coefficient|']); imag = max(imag, t['max |imag|'])
                ex = t['expected poles']
                pole = max(pole, abs(t['eps^-2'] - ex['eps^-2']), abs(t['eps^-1'] - ex['eps^-1']))
                dg = max(dg, abs(t['difference']))
                row.append(t['eps^0'])
        rows.append(row)
    assert eta < 1e-9 and pole < 1e-8 and imag < 1e-9 and dq < 1e-6 and dg < 1e-6 and spread < 1e-6
    cols = [('quarks', 'CF'), ('quarks', 'CA'), ('nu=0', 'CA'), ('nu=0', 'nf'), ('nu=2', 'CA'), ('nu=2', 'nf')]
    diffs = []
    for grp, c in cols:
        if grp == 'quarks':
            diffs.append(max(abs(rq['x'][xk][c]['difference']) for xk in xs))
        else:
            diffs.append(max(abs(rg['x'][xk][c][grp]['difference']) for xk in xs))
    t = ['\\begin{table}[t]', '\\centering', '\\small', '\\setlength{\\tabcolsep}{4pt}',
         '\\begin{tabular}{lcccccc}', '\\toprule',
         '& \\multicolumn{2}{c}{$g\\to q\\bar q$} & \\multicolumn{2}{c}{$g\\to gg$, $\\nu=0$} '
         '& \\multicolumn{2}{c}{$g\\to gg$, $\\nu=2$}\\\\',
         '\\cmidrule(lr){2-3}\\cmidrule(lr){4-5}\\cmidrule(lr){6-7}',
         '$x$ & $C_F$ & $C_A$ & $C_A$ & $T_Fn_f$ & $C_A$ & $T_Fn_f$\\\\', '\\midrule']
    for r in rows:
        t.append(r[0] + ' & ' + ' & '.join(f'${v:.8f}$' for v in r[1:]) + '\\\\')
    t += ['\\midrule', 'difference & ' + ' & '.join(f'${sci(v, 1)}$' for v in diffs) + '\\\\',
          '\\bottomrule', '\\end{tabular}',
          '\\caption{The constant $r_0$ of the one-loop kernel from the regions (appendix~\\ref{app:regions}), '
          'coefficient by colour factor, for quark splittings ($gg\\to ZZ$) and for the two components of '
          'gluon splittings ($gg\\to HH$); by the symmetry $x\\to1-x$, $x=0.7$ and $0.9$ give the same. The '
          'last row gives the largest difference between numerical region integrations and the analytic '
          'expressions of eqs.~(\\ref{eq:r0g}) and~(\\ref{eq:r0q}) over the three values of $x$.}',
          '\\label{tab:r0}', '\\end{table}']
    (HERE/'tables'/'table_r0.tex').write_text('\n'.join(t)+'\n')
    # the finite part of J1 is the same for the two helicity structures of g -> q qbar, at x and at 1 - x
    jspread = max(abs(rq['x'][xk][c][f'J1{y}finite part, ek'] - rq['x'][xk][c][f'J1{y}finite part, ke'])
                  for xk in xs for c in ('CF', 'CA') for y in (' ', ' at 1 - x, '))
    assert jspread < 1e-6
    # precision checks at x = 1/2, for both splittings: higher quadrature orders, 16 points on the eps circle
    prec = {}
    for name, res in (('quarks', rq), ('gluons', rg)):
        ch = res['precision checks at x = 1/2 (change of r0)']
        assert set(ch) == {'quadrature orders 96, 72, 40 instead of 64, 48, 28',
                           '16 instead of 32 points on the eps circle'}, (name, set(ch))
        for lab, v in ch.items():
            key = 'quad' if lab.startswith('quadrature') else 'alias'
            prec[key] = max(prec.get(key, 0), max(abs(w) for w in v.values()))
    assert prec['quad'] < 1e-6 and prec['alias'] < 1e-5
    # at x = 1/2 the higher quadrature orders move every colour part towards the closed forms
    lab = 'quadrature orders 96, 72, 40 instead of 64, 48, 28'
    moved = []
    for c in ('CF', 'CA'):
        d = rq['x']['1/2'][c]['difference']
        moved.append((d, d + rq['precision checks at x = 1/2 (change of r0)'][lab][c]))
    for c in ('CA', 'nf'):
        for nu in (0, 2):
            d = rg['x']['1/2'][c][f'nu={nu}']['difference']
            moved.append((d, d + rg['precision checks at x = 1/2 (change of r0)'][lab][f'{c}, nu={nu}']))
    assert all(abs(new) < abs(old) for old, new in moved), moved
    quad_dev = max(abs(new) for _, new in moved)
    macros = {'rzFitHH': sci(fits['HH'], 1), 'rzFitZZ': sci(fits['ZZ'], 1),
              'rzBlindHH': sci(blind_hh, 1), 'rzBlindZZ': sci(blind_zz, 1),
              'rzBlindHHunc': sci(blind_hh_unc, 1), 'rzBlindZZunc': sci(blind_zz_unc, 1),
              'rzRegQ': sci(dq, 1), 'rzRegG': sci(dg, 1), 'rzEta': sci(eta, 1), 'rzPole': sci(pole, 1),
              'rzSpread': sci(spread, 1), 'rzJspread': sci(jspread, 1), 'rzImag': sci(imag, 1),
              'rzQuad': sci(prec['quad'], 1), 'rzAlias': sci(prec['alias'], 1), 'rzQuadDev': sci(quad_dev, 1)}
    vals = [f'{float(Fraction(xk)):.1f}' for xk in xs]
    words = {'rzXvalues': '$x=' + '$, $'.join(vals[:-1]) + f'$ and ${vals[-1]}$'}
    return macros, words


# ---------------------------------------------------------------- Sec. 7.3, Table 11: kappa_1 of planar N = 4 from the regions
def n4reg_part(res, fdh):
    """kappa_1 = zeta_2 from the regions (r0/theory/n4_hexagon.py): checks what the text says, writes Table 11,
    returns the macros."""
    assert res['symbolic']['poles'] == 'cancel' and res['symbolic']['X^2'] == '-1/2' and res['symbolic']['X^1'] == '0'
    assert not res['symbolic']['depends on t1, t2']
    z2 = res['zeta_2']
    pairs = res['pairs']
    fracs = sorted({p['x1'] for p in pairs} | {p['x2'] for p in pairs}, key=Fraction)
    assert len(fracs) == 5 and len(pairs) == 15, (fracs, len(pairs))
    eta = imag = pole = closed = dev = spread_nu = 0.0
    rows = []
    for p in pairs:
        ex = p['expected poles (a_s C_A units)']
        row = [f'{float(Fraction(p["x1"])):.1f}', f'{float(Fraction(p["x2"])):.1f}']
        for nu in ('nu=0', 'nu=2'):
            t = p[nu]
            eta = max(eta, t['max |1/eta coefficient|']); imag = max(imag, t['max |imag|'])
            pole = max(pole, abs(t['eps^-2'] - ex['eps^-2']), abs(t['eps^-1'] - ex['eps^-1']))
            closed = max(closed, abs(t['r0 - [-5 z2 - 2 ln x ln(1-x) terms]']))
            dev = max(dev, abs(t['kappa_1 - zeta_2']))
        spread_nu = max(spread_nu, abs(p['nu=0']['eps^0'] - p['nu=2']['eps^0']))
        row += [p['nu=0']['eps^0'], p['nu=2']['eps^0'], p['nu=0']['kappa_1'], p['nu=2']['kappa_1']]
        rows.append(row)
    assert eta < 1e-9 and imag < 1e-8 and pole < 1e-8 and closed < 1e-6 and dev < 1e-6 and spread_nu < 1e-6
    assert fdh['largest deviation'] < 1e-9 and fdh['x'] == '1/2'
    prec = {}
    for k, v in res.items():
        if k.startswith('change of r0/C_A at x = 1/2'):
            key = 'quad' if 'quadrature' in k else 'alias'
            prec[key] = max(abs(w) for w in v.values())
    t = ['\\begin{table}[t]', '\\centering', '\\small', '\\setlength{\\tabcolsep}{5pt}',
         '\\begin{tabular}{cccccc}', '\\toprule',
         '& & \\multicolumn{2}{c}{$r_0^{\\mathcal N=4}/C_A$} & \\multicolumn{2}{c}{$\\kappa_1$}\\\\',
         '\\cmidrule(lr){3-4}\\cmidrule(lr){5-6}',
         '$x_1$ & $x_2$ & $\\nu=0$ & $\\nu=2$ & $\\nu=0$ & $\\nu=2$\\\\', '\\midrule']
    for r in rows:
        t.append(f'{r[0]} & {r[1]} & ' + ' & '.join(f'${v:.8f}$' for v in r[2:]) + '\\\\')
    t += ['\\midrule', f'eq.~(\\ref{{eq:r0n4}}), $\\zeta_2$ & & \\multicolumn{{2}}{{c}}{{to ${sci(closed, 1)}$}} '
          f'& \\multicolumn{{2}}{{c}}{{${z2:.8f}$, to ${sci(dev, 1)}$}}\\\\',
          '\\bottomrule', '\\end{tabular}',
          '\\caption{Planar $\\mathcal N=4$ super Yang--Mills theory from the regions: the finite part of the '
          'one-loop kernel at $\\mu=\\mu_b$, in units of $a_sC_A$, for the two components and all pairs of the '
          'momentum fractions of the two splittings, and the constant $\\kappa_1$ of eq.~(\\ref{eq:kappaone}) '
          'that follows with the hard functions and the normalisation of ref.~\\cite{Dixon:2016epj}. The last '
          'row gives the largest difference from eq.~(\\ref{eq:r0n4}) and from $\\zeta_2$.}',
          '\\label{tab:n4reg}', '\\end{table}']
    (HERE/'tables'/'table_n4reg.tex').write_text('\n'.join(t)+'\n')
    macros = {'kappaOneReg': sci(dev, 1), 'nFourFDH': sci(fdh['largest deviation'], 1), 'rzNfourPole': sci(pole, 1),
              'rzNfourEta': sci(eta, 1), 'rzNfourImag': sci(imag, 1), 'rzNfourClosed': sci(closed, 1),
              'rzNfourSpread': sci(spread_nu, 1)}
    if prec:
        macros |= {'rzNfourQuad': sci(prec['quad'], 1), 'rzNfourAlias': sci(prec['alias'], 1)}
    words = {'nFourRegPairs': NUMBER_WORDS[len(pairs)] if len(pairs) < len(NUMBER_WORDS) else str(len(pairs)),
             'nFourRegFracs': '$x=' + '$, $'.join(frac_tex(Fraction(f)) for f in fracs[:-1]) + f'$ and ${frac_tex(Fraction(fracs[-1]))}$'}
    return macros, words


# ---------------------------------------------------------------- Paper II Sec. 7.2: the three-loop prediction
def three_loop_part(tl):
    """The three-loop coefficients of r0/theory/three_loop.py: the display equation (tables/eq_threeloop.tex) in the
    general form and the table of the x-dependent coefficients for gg -> HH at mu = m (tables/table_threeloop.tex);
    checks the structure and returns the macros."""
    names = {'Delta_C': sp.Symbol(r'\DD'), 'B': sp.Symbol('B'), 'beta0': sp.Symbol(r'\beta_0'), 'g1': sp.Symbol(r'\Gamma_1'),
             'h': sp.Symbol('h'), 'r0': sp.Symbol('r_0'), 'L_*': sp.Symbol('L_*'), 'zeta3': sp.Symbol(r'\zeta_3')}
    loc = {k: v for k, v in names.items()}
    DD, Bs, b0, G1, hs, r0s, Ls = (names[k] for k in ('Delta_C', 'B', 'beta0', 'g1', 'h', 'r0', 'L_*'))

    def coeff(nu, power):
        rec = tl[nu][f'G^{power}']
        assert not rec['open'], (nu, power, rec['open'])
        return sp.sympify(rec['coefficient'].replace('L_*', 'Lstar'), locals=loc | {'Lstar': Ls})

    c5, c4, c3 = coeff('nu=0', 5), coeff('nu=0', 4), coeff('nu=0', 3)
    d4, d3, d2 = coeff('nu=2', 4), coeff('nu=2', 3), coeff('nu=2', 2)
    # the structure the text states
    assert sp.expand(c5 - sp.Rational(8, 5)*DD**2) == 0 and sp.expand(d4 - 8*DD**2) == 0
    assert sp.expand(c4 - (2*Bs*DD + sp.Rational(4, 3)*DD*b0)) == 0
    assert sp.expand(d3 - (8*Bs*DD - 16*DD**2 + sp.Rational(16, 3)*DD*b0)) == 0
    c4_form = 2*DD*(Bs + sp.Rational(2, 3)*b0)
    c3_form = (sp.Rational(2, 3)*Bs*(Bs + b0) - sp.Rational(1, 3)*DD*G1 - sp.Rational(8, 3)*DD*hs - sp.Rational(4, 3)*DD*r0s
               - sp.Rational(4, 3)*DD*Ls*(Bs + b0 + DD*Ls))
    assert sp.expand(c4 - c4_form) == 0 and sp.expand(c3 - c3_form) == 0
    # the nu = 2 coefficients in terms of the nu = 0 ones (the two transforms of eq. (5.5))
    assert sp.expand(d3 - (4*c4_form - 16*DD**2)) == 0
    assert sp.expand(d2 - (3*c3_form - 4*DD*(3*Bs + 2*b0 - 6*DD))) == 0
    # the next coefficients are open: they contain DG1, beta1, r1_3
    assert set(tl['nu=0']['G^2']['open']) >= {'DG1', 'beta1', 'r1_3'} and set(tl['nu=2']['G^1']['open']) >= {'DG1', 'beta1', 'r1_3'}
    # the component label: three_loop.py evaluates r_0 of each component (r0[0], r0[2]); the display must say so
    eq = ['\\begin{equation}', '\\begin{aligned}',
          '\\M_1^{(3)}&\\supset C_1\\Big[\\tfrac85\\DD^2\\,\\G^5+c_4\\G^4+c_3^{(0)}\\G^3\\Big],\\\\',
          '\\M_2^{(3)}&\\supset K\\Big[8\\DD^2\\,\\G^4+\\big(4c_4-16\\DD^2\\big)\\G^3'
          '+\\big(3c_3^{(2)}-4\\DD(3B+2\\beta_0-6\\DD)\\big)\\G^2\\Big],\\\\',
          'c_4&=2\\DD\\big(B+\\tfrac23\\beta_0\\big),\\\\',
          'c_3^{(\\nu)}&=\\tfrac23B(B+\\beta_0)-\\tfrac13\\DD\\Gamma_1-\\tfrac83\\DD h-\\tfrac43\\DD r_0^{(\\nu)}'
          '-\\tfrac43\\DD L_*\\big(B+\\beta_0+\\DD L_*\\big),',
          '\\end{aligned}', '\\label{eq:threeloop}', '\\end{equation}']
    (HERE/'tables'/'eq_threeloop.tex').write_text('\n'.join(eq) + '\n')
    # the gg -> HH numbers at mu = m
    num = tl['numbers gg -> HH at mu = m']
    xs = sorted(num, key=Fraction)
    assert xs == ['5/8', '3/4', '5/6'], xs
    cols = ['N^2', 'N n_f', 'n_f^2']
    fmt = lambda v: (f'{v[0]:.3f}' + (f'{v[1]:+.3f}\\,i' if abs(v[1]) > 5e-4 else ''))
    t = ['\\begin{table}[t]', '\\centering', '\\small', '\\setlength{\\tabcolsep}{5pt}',
         '\\begin{tabular}{lccc}', '\\toprule', '& $N^2$ & $Nn_f$ & $n_f^2$\\\\', '\\midrule',
         '\\multicolumn{4}{l}{coefficient of $\\G^3$ in $\\M_1^{(3)}/C_1$}\\\\']
    for xk in xs:
        t.append(f'$x={frac_tex(Fraction(xk))}$ & ' + ' & '.join(f'${fmt(num[xk]["nu=0 G^3"][c])}$' for c in cols) + '\\\\')
    t += ['\\midrule', '\\multicolumn{4}{l}{coefficient of $\\G^2$ in $\\M_2^{(3)}/K$}\\\\']
    for xk in xs:
        t.append(f'$x={frac_tex(Fraction(xk))}$ & ' + ' & '.join(f'${fmt(num[xk]["nu=2 G^2"][c])}$' for c in cols) + '\\\\')
    t += ['\\bottomrule', '\\end{tabular}',
          '\\caption{Conditional predictions under the boundary ansatz of sec.~\\ref{sec:threeloop}: the '
          '$x$-dependent coefficients of eq.~(\\ref{eq:threeloop}) for the three-loop $gg\\to HH$ amplitudes with '
          'effective vertices, in minimal subtraction at $\\mu=m_H$, by colour structure, at the three velocities of the '
          'scans; the real part first, the imaginary part marked $i$. The $x$-independent coefficients are those of '
          'eq.~(\\ref{eq:threeloop}) with $\\DD=C_A$ and $B=2\\beta_0$: $\\tfrac85C_A^2$ and '
          '$\\tfrac{176}9C_A^2-\\tfrac{32}9C_An_f$ for $\\G^5$ and $\\G^4$ in $\\M_1^{(3)}/C_1$, '
          '$8C_A^2$ and $\\tfrac{560}9C_A^2-\\tfrac{128}9C_An_f$ for $\\G^4$ and $\\G^3$ in $\\M_2^{(3)}/K$.}',
          '\\label{tab:threeloop}', '\\end{table}']
    (HERE/'tables'/'table_threeloop.tex').write_text('\n'.join(t) + '\n')
    # the x-independent gluon coefficients quoted in the caption, checked against the script's values
    CA, nf = sp.symbols('C_A n_f')
    gl = {k: sp.sympify(v, locals={'C_A': CA, 'n_f': nf}) for k, v in tl['cases']['gluon splittings (gg -> HH)'].items()
          if k in ('nu=0 G^5', 'nu=0 G^4', 'nu=2 G^4', 'nu=2 G^3')}
    assert sp.expand(gl['nu=0 G^5'] - sp.Rational(8, 5)*CA**2) == 0 and sp.expand(gl['nu=2 G^4'] - 8*CA**2) == 0
    assert sp.expand(gl['nu=0 G^4'] - (sp.Rational(176, 9)*CA**2 - sp.Rational(32, 9)*CA*nf)) == 0
    assert sp.expand(gl['nu=2 G^3'] - (sp.Rational(560, 9)*CA**2 - sp.Rational(128, 9)*CA*nf)) == 0
    return {}, {}


# ---------------------------------------------------------------- Sec. 7.1, Table 10: r0 from gg -> HH and gg -> AA
def aa_part(aa, hh, check):
    """The two-loop gg -> AA amplitudes on the forward line (dps/): r0 of both components against
    eq. (7.2) with F_A (nu = 0) and with the opposite sign of the helicity-flip term (nu = 2), next to
    gg -> HH; checks what the text says and writes Table 10."""
    betas = [b for b in sorted(aa['betas'], key=Fraction) if b in ('1/4', '1/2', '2/3')]
    blind = [b for b in sorted(aa['betas'], key=Fraction) if b not in betas]
    assert betas == sorted(hh['betas'], key=Fraction) == ['1/4', '1/2', '2/3'], betas
    cols = [(nu, c) for nu in ('nu0', 'nu2') for c in ('N', 'TFnf')]
    rows, diffs = [], {('HH', k): 0.0 for k in cols} | {('AA', k): 0.0 for k in cols}
    bounds = {('HH', k): 0.0 for k in cols} | {('AA', k): 0.0 for k in cols}
    fit_aa = fit_nu2 = fit_nu0 = imag = vanish = lead = lead0 = oneloop = oneloop_nf = parity = overlap = 0.0
    lead_window_shift = 0.0
    for b in sorted(aa['betas'], key=Fraction):           # the difference from gg -> HH, at every velocity
        a = aa['betas'][b]['r0']['against_hh']
        parity = max(parity, a['nu2']['N'], a['nu2']['TFnf'])
        overlap = max(overlap, a['nu0']['N'], a['nu0']['TFnf'])
    assert parity < 1e-8 and overlap < 1e-8, (parity, overlap)
    for b in betas:
        x = Fraction(1 + Fraction(b), 2)
        r = {'HH': hh['betas'][b]['r0'], 'AA': aa['betas'][b]['r0']}
        fitted = [f'{float(r[pr][nu][c]["value"][0]):.8f}' for nu, c in cols for pr in ('HH', 'AA')]
        closed = [f'{float(r[pr][nu][c]["closed"]):.8f}' for nu, c in cols for pr in ('HH', 'AA')]
        rows.append((f'$x={frac_tex(x)}$', fitted, closed))
        for nu, c in cols:
            for pr in ('HH', 'AA'):
                e = r[pr][nu][c]
                diffs[pr, (nu, c)] = max(diffs[pr, (nu, c)], e['deviation'])
                sh = float(e['shift'][0] if isinstance(e['shift'], list) else e['shift'])
                assert e['deviation'] <= sh < 1e-7, (pr, b, nu, c)
                bounds[pr, (nu, c)] = max(bounds[pr, (nu, c)], sh)
            e = r['AA'][nu][c]
            fit_aa = max(fit_aa, e['deviation']); imag = max(imag, e['imag'])
            if nu == 'nu2':
                fit_nu2 = max(fit_nu2, e['deviation'])
            else:
                fit_nu0 = max(fit_nu0, e['deviation'])
            vanish = max(vanish, r['AA'][nu]['Nf2_over_oneloop'], r['AA'][nu]['Nf_over_N_over_oneloop'])
        for row in aa['betas'][b]['leading_logs']:
            if float(row['prediction']) != 0:
                lead = max(lead, row['deviation'])
                lead_window_shift = max(lead_window_shift, float(row['shift']) / abs(float(row['prediction'])))
            else:
                lead0 = max(lead0, row['deviation'] / abs(float(
                    [q for q in aa['betas'][b]['leading_logs'] if q['component'] == row['component']
                     and q['power'] == row['power'] and q['colour'] == 'N2'][0]['prediction'])))
        for key in ('C1/N', 'K/N'):
            o = aa['betas'][b]['one_loop'][key]
            oneloop = max(oneloop, o['deviation']); oneloop_nf = max(oneloop_nf, o['nf_term_over_fit'])
    assert fit_aa < 1e-8 and imag < 1e-8 and vanish < 1e-8 and lead < 1e-8 and lead0 < 1e-8, (fit_aa, imag, vanish, lead, lead0)
    assert oneloop < 1e-8 and oneloop_nf < 1e-8, (oneloop, oneloop_nf)
    ctrl = max((c['max_rel_diff'] for c in aa['control']), default=0.0)
    assert aa['control'] and ctrl < 1e-20, ctrl
    # Table 10: the two components one above the other, four numbers per row
    t = ['\\begin{table}[t]', '\\centering', '\\footnotesize', '\\setlength{\\tabcolsep}{5pt}',
         '\\begin{tabular}{llcccc}', '\\toprule',
         '& & \\multicolumn{2}{c}{$C_A$} & \\multicolumn{2}{c}{$T_Fn_f$}\\\\',
         '\\cmidrule(lr){3-4}\\cmidrule(lr){5-6}',
         '& & $HH$ & $AA$ & $HH$ & $AA$\\\\', '\\midrule']
    for k, nu in enumerate(('nu0', 'nu2')):
        if k:
            t.append('\\midrule')
        t.append(f'\\multicolumn{{6}}{{l}}{{$\\nu={nu[-1]}$}}\\\\')
        sl = slice(4*k, 4*k + 4)
        for label, fitted, closed in rows:
            t.append(label + ' & amplitudes & ' + ' & '.join(f'${v}$' for v in fitted[sl]) + '\\\\')
            t.append(' & closed form & ' + ' & '.join(f'${v}$' for v in closed[sl]) + '\\\\')
        t.append('\\multicolumn{2}{l}{largest difference} & ' +
                 ' & '.join(f'${sci(diffs[pr, c], 1)}$' for c in cols[2*k:2*k + 2] for pr in ('HH', 'AA')) + '\\\\')
        t.append('\\multicolumn{2}{l}{window shift} & ' +
                 ' & '.join(f'${sci(bounds[pr, c], 1)}$' for c in cols[2*k:2*k + 2] for pr in ('HH', 'AA')) + '\\\\')
    t += ['\\bottomrule', '\\end{tabular}',
          '\\caption{The constant $r_0$ of the one-loop kernel read off the two-loop $gg\\to HH$ and $gg\\to AA$ '
          'amplitudes with eq.~(\\ref{eq:r0read}), for the two components and the two colour factors of '
          'gluon splittings, at the three velocities of the scans, against the closed forms: eq.~(\\ref{eq:r0g}) '
          'with $F_0=F_S$ for $HH$, and eq.~(\\ref{eq:r0aa}) for $AA$, which has $F_0=F_A$ for $\\nu=0$ and the '
          'helicity-flip term with the opposite sign for $\\nu=2$. The two processes differ by the helicity term '
          'alone in both components. The rows marked largest difference give, for each component, the largest '
          'difference between the amplitudes and the closed forms over the three velocities, and the rows marked '
          'window shift the largest change of the fitted value when the fit window is moved one step up in $\\delta$ '
          '(appendix~\\ref{app:fits}).}',
          '\\label{tab:r0amp}', '\\end{table}']
    (HERE/'tables'/'table_r0_amp.tex').write_text('\n'.join(t)+'\n')
    pts = aa['betas'][betas[0]]
    macros = {'rzFitAA': sci(fit_aa, 1), 'rzAAnuTwo': sci(fit_nu2, 1), 'rzAAnuZero': sci(fit_nu0, 1),
              'rzAAimag': sci(imag, 1), 'rzAAvanish': sci(vanish, 1), 'rzAAlead': sci(lead, 1),
              'rzAALogShift': sci(lead_window_shift, 1),
              'rzAAleadVanish': sci(lead0, 1), 'rzAAoneLoop': sci(oneloop, 1), 'rzAAoneLoopNf': sci(oneloop_nf, 1),
              'rzAActrl': sci(ctrl, 1), 'rzBoundAA': sci(max(bounds['AA', c] for c in cols), 1),
              'aaDeltaFirst': f'10^{{-{min(pts["deltas"]["1"])}}}',
              'aaDeltaLast': f'10^{{-{max(pts["deltas"]["1"])}}}', 'rzAAparity': sci(parity, 1),
              'rzAAoverlap': sci(overlap, 1)}
    if blind:
        bdev = max(aa['betas'][b]['r0'][nu][c]['deviation'] for b in blind for nu, c in cols)
        bunc = max(float(aa['betas'][b]['r0'][nu][c]['shift'][0] if isinstance(aa['betas'][b]['r0'][nu][c]['shift'], list)
                         else aa['betas'][b]['r0'][nu][c]['shift']) for b in blind for nu, c in cols)
        assert bdev < 1e-8 and set(blind) == {'1/10', '4/5'}, (bdev, blind)
        macros |= {'rzBlindAA': sci(bdev, 1), 'rzBlindAAunc': sci(bunc, 1),
                   'aaBlindBetas': ','.join(frac_tex(Fraction(b)) for b in blind)}
    c4, c8 = check['g1_b1o2_k4'], check['g1_b1o2_k8']
    assert c4['beta'] == c8['beta'] == '1/2' and c4['delta_exp'] == 4 and c8['delta_exp'] == 8
    words_loss = {'aaLossFour': str(round(c4['loss']['N2'])), 'aaLossEight': str(round(c8['loss']['N2']))}
    words = {'aaPointCount': str(sum(len(v['deltas']['1']) + len(v['deltas']['2']) for v in aa['betas'].values()))}
    words |= words_loss
    return macros, words


# ---------------------------------------------------------------- Table 8: the three processes compared
def rg_coefficients(DC, B):
    """The four coefficients of eq. (5.6): G^3 and G^2 of the Delta J_z = 0 amplitude in units of
    C_1, G^2 and G of the |Delta J_z| = 2 amplitude in units of K, in the variable of Q_*."""
    return [-Fraction(4, 3)*DC, -B, -4*DC, 4*DC-2*B]


def compare_table(colour, zz):
    N, nf = 3, 5
    CA, CF = Fraction(N), Fraction(N*N-1, 2*N)
    beta0 = Fraction(11, 3)*CA-Fraction(2, 3)*nf
    gluon = rg_coefficients(CA, 2*beta0)
    quark = rg_coefficients(2*CF-CA, 6*CF)
    assert set(colour) == set(zz['betas'])
    vel = ','.join(frac_tex(Fraction(b)) for b in sorted(colour, key=Fraction))
    sgn = lambda q: ('-' if q < 0 else '')+frac_tex(abs(q))
    both = lambda a: f'\\multicolumn{{2}}{{c}}{{{a}}}'          # the same entry for AA and HH
    rows = [
        ('final state couples to', both('gluons, effective vertex'), 'quarks, massless loop'),
        ('splitting', both('$g\\to gg$'), '$g\\to q\\bar q$'),
        ('$\\DD$', both('$C_A$'), '$2C_F-C_A$'),
        ('$B$', both('$2\\beta_0$'), '$6C_F$'),
        ('$Q_*^2$', both('$m^4/s$'), '$s^{N_c^2}/m^{2(N_c^2-1)}$'),
        ('variable $\\G_*$', both('$\\G$'), '$\\G_q$'),
    ]
    t = ['\\begin{table}[t]', '\\centering', '\\small', '\\begin{tabular}{lccc}', '\\toprule',
         '& $gg\\to AA$ & $gg\\to HH$ & $gg\\to ZZ$\\\\', '\\midrule']
    t += [' & '.join(r)+'\\\\' for r in rows]
    t += ['\\midrule', '\\multicolumn{4}{l}{one loop}\\\\',
          '$C_1$ & $2\\pi N_cm^2F_A(x)$ & $-2\\pi N_cm^2F_S(x)$ & $|C_1|=16\\pi x^2,\\ 16\\pi(1-x)^2$\\\\',
          f'$K$ & {both("$\\pi N_cm^2W(x)$")} & $|K|=8\\pi x(1-x)$\\\\']
    for head, items in (('two loops, $\\Delta J_z=0$, units of $C_1$', (('$\\G_*^3$', 0), ('$\\G_*^2$', 1))),
                        ('two loops, $|\\Delta J_z|=2$, units of $K$', (('$\\G_*^2$', 2), ('$\\G_*$', 3)))):
        t += ['\\midrule', f'\\multicolumn{{4}}{{l}}{{{head}}}\\\\']
        t += [f'{lab} & {both("$"+sgn(gluon[i])+"$")} & ${sgn(quark[i])}$\\\\' for lab, i in items]
    t += ['\\midrule',
          f'tested in & ref.~\\cite{{P1}}, section~\\ref{{sec:r0}} & section~\\ref{{sec:hh}} & section~\\ref{{sec:zz}}\\\\',
          '\\bottomrule', '\\end{tabular}',
          '\\caption{The DPS terms in the three processes. The two-loop coefficients follow from eq.~(\\ref{eq:rg}) '
          'with the colour factors above, in the variable $\\G_*=\\ln(p_T/Q_*)+i\\pi/2$ of the scale $Q_*$, '
          'which is $\\G$ of eq.~(\\ref{eq:Gdef}) for gluon splittings and $\\G_q$ of eq.~(\\ref{eq:Gq}) for '
          f'quark splittings, for $N_c={N}$ and $n_f={nf}$. '
          'For $gg\\to ZZ$ the one-loop coefficients are moduli in the normalisation of section~\\ref{sec:zz}, '
          'and the amplitudes with $\\Delta J_z=0$ and $|\\Delta J_z|=2$ are those of the first and second '
          'group there; for $gg\\to AA$ and $gg\\to HH$ they are $\\M_1$ and $\\M_2$. Ref.~\\cite{P1} tested the '
          '$gg\\to AA$ relations at threshold and, for the $\\G^3$ and $\\G^2$ coefficients, in the forward limit; '
          'section~\\ref{sec:r0} tests the constant of the boundary term there. The $gg\\to HH$ and '
          f'$gg\\to ZZ$ amplitudes are tested at $\\beta={vel}$.}}',
          '\\label{tab:compare}', '\\end{table}']
    (HERE/'tables'/'table_compare.tex').write_text('\n'.join(t)+'\n')

def glauber_part(g):
    """The imaginary part of the kernel (r0/theory/glauber.py, task 5): checks what Secs. 7.2, 7.3 and App. F say
    and returns the macros."""
    b = g['b_space']
    assert b['Im K/K0 in units of 2 pi i Dc']['eps^-1'] == '1' and b['finite part at mu = mu_b'] == 0
    assert b['pole equals that of 2 I_K'] and b['X_mu term equals Im of the RG bracket']
    pair = g['off_shell_eikonal_pair']
    assert pair['worst rel diff'] < 1e-9
    assert all(r['phase relative to the log'] == ('ln(A/sigma1 sigma2) - i pi' if r['sigma1'] > 0 and r['sigma2'] > 0
                                                  else 'none (real)') for r in pair['rows'])
    r = g['eta_regulated_regions']                   # part 2b: the four regions of the off-shell exchange with the regulator
    assert r['worst rel diff of the sum from J at A/|s1 s2| = 5e5'] < 1e-5 and r['worst rel deviation of G from 2 pi^2/A'] < 1e-8
    assert r['largest real part of C_n + C_nbar + S (s2 > 0)'] < 1e-20 and r['worst rel deviation of the 3 -> 3 cancellation'] < 1e-5
    assert len(r['cases']) == 4 and {c['s2'] > 0 for c in r['cases']} == {True, False}
    ratio = max(c['A/|s1 s2|'] for c in r['cases'])
    assert ratio == 5e5
    m = g['explicit_two_loop_graph']
    graph = m['worst rel deviation of Re f0 from -(pi/2) Im f1']
    assert graph < 1e-3 and len(m['rows']) == 18
    assert all(abs(row['Glauber region from the leading-power integrand']/row['-(pi/2) Im f1'] - 1) < 1e-12 for row in m['rows'])
    assert len({(r['x'], tuple(r['khat'])) for r in m['rows']}) == 3 and len({tuple(r['lhat']) for r in m['rows']}) == 6
    q = g['qcd_imaginary_parts']
    assert q['largest |Im r0|'] < 1e-8 and q['largest |Im r0|/uncertainty'] < 1
    procs = q['processes']
    assert {'gg -> HH', 'gg -> ZZ'} <= set(procs)
    h = g['n4_two_to_four']
    assert h['poles cancel with the kernel L_*/eps, L_* = -X_r + i pi'] and not h['depends on t1, t2 or v']
    assert h['c_G from the single logarithm'] == '0'
    de = h['DE coefficients of ln^k delta in E^(2) (H^v_w = H_w(1-v))']
    assert sp.simplify(sp.sympify(de['1']) + 2*sp.I*sp.pi**3/3) == 0 and sp.simplify(sp.sympify(de['2']) + sp.pi**2/2) == 0
    names = {'gg -> HH': '$gg\\to HH$', 'gg -> ZZ': '$gg\\to ZZ$', 'gg -> AA': '$gg\\to AA$'}
    order = [p for p in ('gg -> HH', 'gg -> AA', 'gg -> ZZ') if p in procs]
    plist = ', '.join(names[p] for p in order[:-1]) + ' and ' + names[order[-1]]
    macros = {'glauberGraph': sci(graph, 1), 'glauberImag': sci(q['largest |Im r0|'], 1),
              'glauberImagRatio': f"{q['largest |Im r0|/uncertainty']:.2f}", 'glauberPair': sci(pair['worst rel diff'], 1),
              'glauberSum': sci(r['worst rel diff of the sum from J at A/|s1 s2| = 5e5'], 1),
              'glauberRatio': sci(ratio, 0), 'glauberG': sci(r['worst rel deviation of G from 2 pi^2/A'], 1),
              'glauberCancel': sci(r['worst rel deviation of the 3 -> 3 cancellation'], 1)}
    words = {'glauberConfigs': NUMBER_WORDS[len(m['rows'])], 'glauberProcs': plist,
             'glauberValues': str(len(q['rows']))}
    return macros, words




def unequal_matching_part(data):
    """New fits of retained unequal-mass amplitudes, including both helicities."""
    results=data['results']
    assert len(results)==2 and all(set(r['helicities'])=={'++++','++--'} for r in results)
    macros={}
    for i, r in enumerate(results,1):
        leading=float(r['leading_log_max_deviation'])
        p2=float(r['leading_log_P2_change'])
        window=float(r['leading_log_window_shift'])
        matching=float(r['finite_matching_max_deviation'])
        c1=max(float(h['c1_absolute_deviation']) for h in r['helicities'].values())
        assert leading<1e-8 and p2<1e-6 and window<1e-7 and matching<1e-8 and c1<1e-12
        suffix=('One','Two')[i-1]
        macros.update({f'uvLead{suffix}':sci(leading,1),f'uvPtwo{suffix}':sci(p2,1),
                       f'uvWindow{suffix}':sci(window,1),f'uvMatching{suffix}':sci(matching,1),
                       f'uvCOne{suffix}':sci(c1,1)})
    return macros

def main():
    colour, oneloop, scale, forward = load('colour'), load('one_loop'), load('scale'), load('forward')
    stage2a, p1, bose, scan = load('stage2a'), load('p1'), load('bose'), scan_summary()
    BETAS = sorted(colour, key=Fraction)
    rows_all = [r for b in BETAS for r in colour[b]['rows']]
    nonzero = [r for r in rows_all if float(r['prediction']) != 0]

    # ------------------------------------------------------------ numbers quoted in the text
    lead_dev = max(float(r['deviation']) for r in nonzero)
    vanish = max(float(r['deviation']) for r in rows_all if float(r['prediction']) == 0)
    shift = max(float(r['window_shift']) for r in rows_all if r['window_shift'] != 'nan')
    plain_max = max(float(r['plain_fit_deviation']) for r in nonzero)
    ol_slope = max(float(oneloop[b]['one_loop']['spin0_slope_rel_dev']) for b in BETAS)
    ol_K = max(float(oneloop[b]['one_loop']['spin2_forward_rel_dev']) for b in BETAS)
    ol_shift = max(float(oneloop[b]['one_loop']['spin0_slope_shift']) for b in BETAS)   # fit bound (window shift)
    tree = max(float(oneloop[b]['tree_max_rel_diff']) for b in BETAS)
    absent = max(float(v) for d in scale['absent_terms'].values() for c in d.values() for v in c.values())
    # the spin-0 single log moves with mu_R by design; its slope is checked separately
    spread = max(float(v['spread']) for b in scale['three_scales'] for k, v in scale['three_scales'][b].items()
                 if not k.startswith('spin0 G^1'))
    slope_dev = max(float(scale['three_scales'][b]['spin0 G^1 slope in L']['rel_dev']) for b in scale['three_scales'])
    stored = float(scale['stored_points']['max_rel_diff'])
    prec = max(float(c['rel_diff']) for c in scale['precision_control'])
    ctrl = scale['precision_control'][0]
    assert all(c['delta_exp'] == ctrl['delta_exp'] and c['beta'] == ctrl['beta'] and c['dps'] == ctrl['dps']
               for c in scale['precision_control']), 'the text describes one control setting'
    kdig = min(int(v['constant_digits']) for v in forward.values())
    # constant_digits refers to the real part of (M - K)/p_T^2; the text does not say so, so check
    # that the complex ratio is constant to as many digits, over the same points
    for v in forward.values():
        sp, n = ratio_spread(v['curve'], 6)
        assert digits(sp) >= kdig and n == len(v['r_values']), 'forward_approach.py stores r for delta <= 10^-6'
    kslope = max(float(v['dr_dpT2_spread']) for v in forward.values())
    table2_beta = preferred_beta(BETAS)
    # Appendix B: imaginary parts of the fitted leading coefficients (real in the prediction),
    # and one power of G more than expected, both relative to the leading N^2 coefficient
    imag = max(abs(float(r['im']))/abs(float(r['prediction'])) for r in nonzero)

    def lead(b, coeff):
        return abs(float([r for r in colour[b]['rows'] if r['coefficient'] == coeff and r['colour'] == 'N2'][0]['prediction']))
    extra = max(float(v)/lead(b, 'spin0 G^3' if k.startswith('spin0') else 'spin2 G^2')
                for b in BETAS for k, v in colour[b]['extra_powers'].items())
    pT2_lo, pT2_hi = scan['pT2_range']
    hhli = hh_li22_check()
    assert hhli['max_in_working_precision'] < 1, 'the text says that Li_{2,2} agrees within the working precision'

    macros = {
        # task B
        'devLeadMax': up(lead_dev), 'vanishMax': up(vanish), 'shiftMax': up(shift),
        'plainDevMax': sci(plain_max, 0),                      # the text says "about"
        'colourTableBeta': frac_tex(Fraction(table2_beta)),
        'imagMax': up(imag), 'extraPowerMax': up(extra),
        # task C
        'devOneLoopMax': up(max(ol_slope, ol_K)), 'devKMax': up(ol_K), 'treeMax': up(tree),
        'oneLoopShiftMax': up(ol_shift),
        # task D
        'absentMax': up(absent), 'scaleSpread': up(spread), 'scaleSlopeDev': up(slope_dev),
        'storedMaxDiff': up(stored), 'precisionCtrl': up(prec),
        'ctrlDelta': f'10^{{-{ctrl["delta_exp"]}}}', 'ctrlBeta': frac_tex(Fraction(ctrl['beta'])),
        'ctrlExtraDigits': str(ctrl['dps'][1]-ctrl['dps'][0]),
        # task F
        'kOneSlopeSpread': up(kslope),
        # scan settings, from the points themselves
        'scanBetas': ','.join(frac_tex(Fraction(b)) for b in scan['betas']),
        'scanDeltaFirst': f'10^{{-{min(scan["delta_exponents"])}}}',
        'scanDeltaLast': f'10^{{-{max(scan["delta_exponents"])}}}',
        'digitsBase': str(scan['digits']['base']), 'digitsPerDecade': str(scan['digits']['per_decade']),
        'pTsqMin': sci(pT2_lo, 1), 'pTsqMax': sci(pT2_hi, 1),
        # quoted from P1 and from the earlier package (data/p1_numbers.json, data/bose_symmetry.json)
        'pOneKoneDev': sci(p1['AA_K1']['value'], 0),
        'pOneAALogDev': sci(p1['AA_log']['value'], 0),
        'pOneHHLogDev': sci(p1['HH_log']['value'], 0),
        'boseDevMone': up(bose['1']['rel']), 'boseDevMtwo': up(bose['2']['rel']),
        # App. A: Li_{2,2} against eq. (li22sum); the text says "within the working precision"
        'hhLiValueDev': up(hhli['max_rel_diff']),
    }
    # counts the text spells out as words (not math)
    words = {
        'hhLiGuard': str(hhli['guard']),
        'velocityCount': NUMBER_WORDS[len(BETAS)],
        'lValueCount': NUMBER_WORDS[len(scan['L_values'])],
        'kOneApproachDecades': NUMBER_WORDS[min(len(v['r_values']) for v in forward.values())-1],
        'storedCount': str(scale['stored_points']['compared']),
        'kOneApproachDigits': NUMBER_WORDS[kdig],
    }
    # gg -> ZZ (task J): section 6.2, Table 7 and the gg -> ZZ parts of appendices A and B
    (HERE/'tables').mkdir(exist_ok=True)
    zz_macros, zz_words = zz_part(load('zz'), load('zz_summary'), load('zz_forward'))
    assert len({v['spread_from_delta_exp'] for v in load('zz_forward').values()}) == 1
    compare_table(colour, load('zz'))
    assert not set(zz_macros) & set(macros) and not set(zz_words) & set(words)
    macros |= zz_macros
    macros |= windows_part(load('windows'), load('zz_windows'), colour, load('zz'))
    words |= zz_words
    fwd_macros, fwd_words = forward_part(load('aa_curve'), load('zz_wide'), load('zz'))
    macros |= fwd_macros
    words |= fwd_words
    n4_macros, n4_words = n4_part(load('n4'))
    macros |= n4_macros
    words |= n4_words
    k_macros, k_words = kernel_part(load('kernel'))
    assert not set(k_macros) & set(macros) and not set(k_words) & set(words)
    macros |= k_macros
    words |= k_words
    (HERE/'tables').mkdir(exist_ok=True)
    r_macros, r_words = r0_part(load('r0_fits'), load('r0_blind_hh'), load('r0_blind_zz'), load('r0_quarks'),
                                load('r0_gluons'))
    assert not set(r_macros) & set(macros) and not set(r_words) & set(words)
    macros |= r_macros
    words |= r_words
    uv_macros=unequal_matching_part(load('uv_matching'))
    assert not set(uv_macros) & set(macros)
    macros |= uv_macros
    f_macros, f_words = r0_fits_part(load('r0_scan_hh'), load('r0_scan_zz'), load('r0_blind_hh'), load('r0_blind_zz'))
    assert not set(f_macros) & set(macros) and not set(f_words) & set(words)
    macros |= f_macros
    words |= f_words
    nr_macros, nr_words = n4reg_part(load('n4reg'), load('n4fdh'))
    assert not set(nr_macros) & set(macros) and not set(nr_words) & set(words)
    macros |= nr_macros
    words |= nr_words
    g_macros, g_words = glauber_part(load('glauber'))
    assert not set(g_macros) & set(macros) and not set(g_words) & set(words)
    macros |= g_macros
    words |= g_words
    three_loop_part(load('three_loop'))
    for more in (nmhv_primary_part(load('n4_primary'), load('n4')), ultrasoft_part(load('ultrasoft')),
                 ultrasoft_dimension_part(SOURCES['ultrasoft_d'], load('ultrasoft'))):
        assert not set(more) & set(macros) and not set(more) & set(words)
        words |= more
    cs_macros, cs_words = collins_soper_part(load('collins_soper'), load('n4'))
    assert not set(cs_macros) & set(macros) and not set(cs_words) & set(words)
    macros |= cs_macros
    words |= cs_words
    if all(SOURCES[k].exists() for k in ('dps_aa', 'dps_hh', 'dps_aa_check')):
        a_macros, a_words = aa_part(load('dps_aa'), load('dps_hh'), load('dps_aa_check'))
        assert not set(a_macros) & set(macros) and not set(a_words) & set(words)
        macros |= a_macros
        words |= a_words
    else:
        print('gg -> AA results of dps/ not present: Table 10 and the gg -> AA passages are left out '
              '(the LaTeX source tests \\ifdefined\\rzFitAA)')
    with open(HERE/'numbers.tex', 'w') as f:
        f.write('% generated by make_tables.py from the result files; do not edit\n')
        for k, v in macros.items():
            f.write(f'\\newcommand{{\\{k}}}{{\\ensuremath{{{v}}}}}\n')
        for k, v in words.items():
            f.write(f'\\newcommand{{\\{k}}}{{{v}}}\n')
    (HERE/'tables').mkdir(exist_ok=True)

    # ------------------------------------------------------------ Table 1: one loop
    rng = lambda e: f'${p1[e]["beta_range"][0]}\\le\\beta\\le{p1[e]["beta_range"][1]}$'
    rows = [
        ('$gg\\to AA$, $\\ln p_T^2$ in $\\M_1^{(1)}$', '$\\pi N_cm^2F_A(x)$',
         'exact one-loop remainders \\cite{P1}', f'${sci(p1["AA_log"]["value"], 0)}$'),
        ('$gg\\to AA$, forward limit of $\\M_2^{(1)}$', '$m^2K_1(x)$',
         'exact one-loop remainders \\cite{P1}', f'${sci(p1["AA_K1"]["value"], 0)}$'),
        ('$gg\\to HH$, $\\ln p_T^2$ in $\\M_1^{(1)}$', '$-\\pi N_cm^2F_S(x)$',
         'one-loop amplitude of ref.~\\cite{P1}', f'${sci(p1["HH_log"]["value"], 0)}$'),
        ('', '', 'scale dependence of the two-loop amplitudes, section~\\ref{sec:hhoneloop}', f'${sci(ol_slope, 1)}$'),
        ('$gg\\to HH$, forward limit of $\\M_2^{(1)}$', '$m^2K_1(x)$',
         'scale dependence of the two-loop amplitudes, section~\\ref{sec:hhoneloop}', f'${sci(ol_K, 1)}$'),
    ]
    t = ['\\begin{table}[t]', '\\centering', '\\small',
         '\\begin{tabular}{p{4.2cm}p{2.4cm}p{4.6cm}c}', '\\toprule',
         'quantity & derived & compared with & rel.\\ difference\\\\', '\\midrule']
    t += [' & '.join(r)+'\\\\' for r in rows]
    t += ['\\bottomrule', '\\end{tabular}',
          '\\caption{One-loop DPS terms, eqs.~(\\ref{eq:FA})--(\\ref{eq:K1}), compared with exact amplitudes. '
          f'The $AA$ comparisons are those of ref.~\\cite{{P1}}, for {rng("AA_log")} ($F_A$) and '
          f'{rng("AA_K1")} ($K_1$). The comparison with the one-loop $gg\\to HH$ amplitude of ref.~\\cite{{P1}} '
          f'covers {rng("HH_log")}, and those based on the two-loop amplitudes are at '
          f'$\\beta={",".join(BETAS)}$.}}', '\\label{tab:oneloop}', '\\end{table}']
    (HERE/'tables'/'table_oneloop.tex').write_text('\n'.join(t)+'\n')

    # ------------------------------------------------------------ Table 2: colour terms at one velocity
    names = {'N2': '$N^2$', 'N_Nf': '$Nn_f$', 'Nf_over_N': '$n_f/N$', 'Nf2': '$n_f^2$'}
    coeffs = {'spin0 G^3': '$c_{13}$, $\\G^3$ in $A_1$', 'spin0 G^2': '$c_{12}$, $\\G^2$ in $A_1$',
              'spin2 G^2': '$c_{22}$, $\\G^2$ in $A_2$', 'spin2 G^1': '$c_{21}$, $\\G$ in $A_2$'}
    b = table2_beta
    t = ['\\begin{table}[t]', '\\centering', '\\small',
         '\\begin{tabular}{llrrc}', '\\toprule',
         'coefficient & colour factor & prediction & extracted & deviation\\\\']
    for ck, cname in coeffs.items():
        t.append('\\midrule')
        for j, col in enumerate(('N2', 'N_Nf', 'Nf_over_N', 'Nf2')):
            r = [x for x in colour[b]['rows'] if x['coefficient'] == ck and x['colour'] == col][0]
            pred = float(r['prediction'])
            mod = math.hypot(float(r['re']), float(r['im']))
            dev = float(r['deviation'])
            ps = f'${pred:.10f}$' if pred != 0 else '$0$'          # math mode, so that minus signs are minus signs
            es = f'${float(r["re"]):.10f}$' if pred != 0 else f'${sci(mod, 1)}$'
            ds = f'${sci(dev, 1)}$' if pred != 0 else f'(${sci(dev, 1)}$)'
            t.append(f'{cname if j == 0 else ""} & {names[col]} & {ps} & {es} & {ds}\\\\')
    t += ['\\bottomrule', '\\end{tabular}',
          f'\\caption{{Coefficients of the leading logarithms of the two-loop $gg\\to HH$ remainders in the '
          f'forward limit, by colour factor, at $\\beta={b}$ and $\\mu_R=m_H$, compared with eq.~(\\ref{{eq:colourpred}}). The deviations are '
          'relative. For terms predicted to vanish, the modulus of the extracted coefficient is given, '
          'with its size relative to the $N^2$ coefficient in brackets. Moving the fit window one step '
          f'up in $\\delta$ changes the coefficients by at most ${up(shift)}$ of the leading coefficient '
          f'at all {NUMBER_WORDS[len(BETAS)]} velocities.}}',
          '\\label{tab:colour}', '\\end{table}']
    (HERE/'tables'/'table_colour.tex').write_text('\n'.join(t)+'\n')

    # ------------------------------------------------------------ Table 3: one loop from the scale dependence
    t = ['\\begin{table}[t]', '\\centering', '\\small',
         '\\begin{tabular}{ll' + 'c'*len(BETAS) + '}', '\\toprule',
         'quantity & expected & ' + ' & '.join(f'$\\beta={x}$' for x in BETAS) + '\\\\', '\\midrule']
    ol = lambda key: [float(oneloop[x]['one_loop'][key]) for x in BETAS]
    t.append('$\\bar c_1$, coefficient of $N\\G$ in $A_1^{(1)}$ & $-2\\pi F_S$ & '
             + ' & '.join(f'${sci(v, 1)}$' for v in ol('spin0_slope_rel_dev')) + '\\\\')
    t.append('$\\bar K_1$, coefficient of $N$ in $A_2^{(1)}$ at $p_T=0$ & $\\pi W$ & '
             + ' & '.join(f'${sci(v, 1)}$' for v in ol('spin2_forward_rel_dev')) + '\\\\')
    t.append('coefficient of $n_f\\G$ in $A_1^{(1)}$ & 0 & '
             + ' & '.join(f'${sci(v, 1, 1e-30)}$' for v in ol('spin0_slope_mF_abs')) + '\\\\')
    labels = {'c13(N^2)/slope': ('$c_{13}(N^2)/\\bar c_1$', '$-4/3$'), 'c12(N^2)/slope': ('$c_{12}(N^2)/\\bar c_1$', '$-22/3$'),
              'c12(N n_f)/slope': ('$c_{12}(Nn_f)/\\bar c_1$', '$4/3$'), 'c22(N^2)/K': ('$c_{22}(N^2)/\\bar K_1$', '$-4$'),
              'c21(N^2)/K': ('$c_{21}(N^2)/\\bar K_1$', '$-32/3$'), 'c21(N n_f)/K': ('$c_{21}(Nn_f)/\\bar K_1$', '$8/3$')}
    for k, (lab, ex) in labels.items():
        t.append(f'{lab} & {ex} & '
                 + ' & '.join(f'${sci(float(oneloop[x]["ratios"][k]["rel_dev"]), 1)}$' for x in BETAS) + '\\\\')
    t += ['\\bottomrule', '\\end{tabular}',
          '\\caption{One-loop $gg\\to HH$ coefficients obtained from the coefficient of $L$ in the two-loop '
          'remainders, and the relations of eq.~(\\ref{eq:relations}) tested with numbers taken from the same '
          'expressions. Here $\\bar c_1=c_1/N$ and $\\bar K_1=K_1/N$ are the one-loop coefficients per unit $N$, '
          'and $c_{ij}(N^2)$ and $c_{ij}(Nn_f)$ are the coefficients of $N^2$ and $Nn_f$ in $c_{ij}$. The '
          'entries are relative deviations from the expected values, except in the third row, which gives '
          'the absolute value.}',
          '\\label{tab:hhoneloop}', '\\end{table}']
    (HERE/'tables'/'table_hhoneloop.tex').write_text('\n'.join(t)+'\n')

    # ------------------------------------------------------------ Table 4: what the subtraction adds (task A)
    row_names = {'spin 0, C_1 G^3': '$\\G^3$ in $\\M_1$, units of $C_1$',
                 'spin 0, C_1 beta0 G^2': '$\\beta_0\\G^2$ in $\\M_1$, units of $C_1$',
                 'spin 2, K G^2': '$\\G^2$ in $\\M_2$, units of $K$',
                 'spin 2, K beta0 G': '$\\beta_0\\G$ in $\\M_2$, units of $K$'}
    assert stage2a['same_in_both_eps_conventions']
    t = ['\\begin{table}[t]', '\\centering', '\\small',
         '\\begin{tabular}{lccc}', '\\toprule',
         'coefficient & finite & added by renormalisation & two-loop amplitude\\\\',
         '& remainder & and $-2I^{(1)}\\M^{(1)}$ & at $O(\\epsilon^0)$\\\\', '\\midrule']
    for r in stage2a['rows']:
        t.append(f'{row_names[r["coefficient"]]} & ${coeff_tex(r["finite_remainder"])}$ & '
                 f'${coeff_tex(r["added_by_uv_and_catani"])}$ & ${coeff_tex(r["two_loop_amplitude"])}$\\\\')
    t += ['\\bottomrule', '\\end{tabular}',
          '\\caption{Leading coefficients of the two-loop finite remainder, the contribution of '
          'ultraviolet renormalisation and infrared subtraction acting on the one-loop DPS term, and the '
          'resulting coefficients of the unrenormalised, unsubtracted two-loop amplitude at '
          '$O(\\epsilon^0)$.}', '\\label{tab:stage2a}', '\\end{table}']
    (HERE/'tables'/'table_stage2a.tex').write_text('\n'.join(t)+'\n')

    print('numbers.tex:')
    for k, v in {**macros, **words}.items():
        print(f'  {k:20s} {v}')
    print('tables: ' + ', '.join(f'table_{n}.tex' for n in ('oneloop', 'colour', 'hhoneloop', 'stage2a', 'zz', 'compare', 'n4', 'n4nmhv', 'r0', 'n4reg')))


if __name__ == '__main__':
    main()


==> anc/paper2/_build/make_tables_letter.py <==
# Compatibility table generator: only letter_table(mt) is imported by the PRL package.
# The legacy helper definitions below belong to the pre-publication layout.
# A standalone invocation delegates to the canonical PRL table generator.
import importlib.util
import pathlib
import re

HERE = pathlib.Path(__file__).resolve().parent
FULL = HERE.parent/'manuscript_full'
TITLE_II = 'The double parton scattering singularity of two-loop gluon fusion amplitudes'
SM_TEXT = ('See Supplemental Material at [URL will be inserted by publisher] for the renormalisation group '
           'structure, the derivation of the factorised form at two loops, the comparison with planar '
           '$\\mathcal N=4$ super Yang--Mills theory through five loops, the expansion by regions that fixes '
           'the boundary term, and the one-loop calculation of the kernel and of its constants from the regions')


def run_full_generator():
    spec = importlib.util.spec_from_file_location('make_tables_full', FULL/'make_tables.py')
    mt = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(mt)
    mt.HERE = HERE                   # numbers.tex and tables/ are written here; SOURCES stay as registered there
    mt.main()
    return mt


def letter_table(mt):
    """tables/table_n4_letter.tex: the planar N = 4 comparison, one row per loop order."""
    res = mt.load('n4')
    sp = mt.sp

    def coeff(r):
        tex = mt.n4_tex(r['DE']).replace('\\frac', '\\tfrac')
        if r['status'].startswith('fixes'):
            tex += '\\,[' + mt.N4_NAMES[r['status'].split()[1]] + ']'
        else:
            assert r['status'] in ('PASS', 'normalisation'), r
        return tex

    def row(rows, L, kmax, kmin):
        rs = {r['k']: r for r in rows if r['L'] == L}
        assert set(rs) == set(range(kmin, kmax + 1)), (L, sorted(rs))
        return ',\\ '.join(coeff(rs[k]) for k in range(kmax, kmin - 1, -1))

    mhv, nmhv = res['three_to_three'], res['nmhv']
    loops = res['loops_compared']
    assert loops == 5 and {r['L'] for r in nmhv} == {1, 2, 3, 4}
    t = ['\\begin{table*}[t]', '\\centering', '\\small', '\\setlength{\\tabcolsep}{5pt}',
         '\\begin{tabular}{cp{0.9\\textwidth}}', '\\toprule',
         '$L$ & MHV: coefficients of $2\\pi i\\,\\ell^k$, $k=2L-1,\\dots,1$\\\\', '\\midrule']
    t += [f'{L} & ${row(mhv, L, 2*L - 1, 1)}$\\\\' for L in range(1, loops + 1)]
    t += ['\\midrule', '$L$ & NMHV: coefficients of $\\pi i\\,\\frac{1+w}{1+w^*}\\,\\ell^k$, $k=2L-2,\\dots,0$\\\\', '\\midrule']
    t += [f'{L} & ${row(nmhv, L, 2*L - 2, 0)}$\\\\' for L in range(1, 5)]
    t += ['\\bottomrule', '\\end{tabular}',
          '\\caption{Planar $\\mathcal N=4$: the coefficients of the powers of $\\ell=\\ln|\\delta_*|$ in the $L$-loop '
          'MHV amplitude $\\mathcal E^{(L)}$, eqs.~(3.17)--(3.21) of ref.~\\cite{Dixon:2016epj}, and in the next-to-MHV '
          'amplitude $\\rho^{(L)}$, eqs.~(D.14)--(D.17) of its erratum, in $3\\to3$ kinematics, against '
          'eqs.~(\\ref{eq:kernel}), (\\ref{eq:Fm}) and~(\\ref{eq:n4exp}) with $\\nu=0$ and $\\nu=2$. The one-loop '
          'coefficients define $C_1$ and $K$; a coefficient followed by a constant in brackets fixes that constant, '
          'and every other coefficient is a prediction. All agree.}',
          '\\label{tab:n4letter}', '\\end{table*}']
    (HERE/'tables'/'table_n4_letter.tex').write_text('\n'.join(t) + '\n')
    return len(mhv) + len(nmhv)


def keep_used_tables():
    """keep the tables the two documents input; adapt the captions of the Supplement's tables"""
    docs = {d: (HERE/f'{d}.tex').read_text() for d in ('letter', 'supplement')}
    used = {n for s in docs.values() for n in re.findall(r'\\input\{tables/(table_[a-z0-9_]+)\.tex\}', s)}
    present = {p.stem for p in (HERE/'tables').glob('table_*.tex')}
    assert used <= present, used - present
    for name in sorted(present - used):
        (HERE/'tables'/f'{name}.tex').unlink()
    for name in sorted(used - {'table_n4_letter'}):
        p = HERE/'tables'/f'{name}.tex'
        s = p.read_text()
        s = s.replace('(appendix~\\ref{', '(Sec.~\\ref{').replace('section~\\ref{', 'Sec.~\\ref{')
        p.write_text(s)
    return sorted(used)


def arxiv_number():
    m = re.search(r'\\newcommand\{\\arxivII\}\{([^}]*)\}', (HERE/'arxiv_numbers.tex').read_text())
    assert m, 'arxiv_numbers.tex must define \\arxivII'
    return m.group(1)


def cited(path):
    keys = set()
    for m in re.findall(r'\\cite\{([^}]*)\}', path.read_text()):
        keys |= {k.strip() for k in m.split(',')}
    return keys


def write_companion_bib(number):
    sm_only = sorted(cited(HERE/'supplement.tex') - cited(HERE/'letter.tex') - {'SM', 'PaperII'})
    refs = ', which includes Refs.~\\cite{' + ','.join(sm_only) + '}' if sm_only else ''
    (HERE/'companion.bib').write_text(
        '% generated by make_tables.py from arxiv_numbers.tex and the citations of the two documents; do not edit\n'
        '@misc{PaperII,\n'
        '    author = "Bhattacharya, Arunima",\n'
        f'    title = "{{{TITLE_II}}}",\n'
        f'    eprint = "{number}",\n'
        '    archivePrefix = "arXiv",\n'
        '    primaryClass = "hep-ph",\n'
        '    year = "2026"\n'
        '}\n\n'
        '@misc{SM,\n'
        f'    note = "{SM_TEXT}{refs}"\n'
        '}\n')
    return sm_only


if __name__ == '__main__':
    import subprocess
    import sys
    canonical = HERE.parent/'manuscript_prl'/'make_tables.py'
    raise SystemExit(subprocess.call([sys.executable, str(canonical)], cwd=canonical.parent))


==> anc/paper2/_build/p1_numbers.json <==
{
 "_about": "Numbers the draft quotes from P1 (A. Bhattacharya, two-loop gg -> AA near threshold). They are not computed in this round; make_tables.py takes them from here so that nothing in the tables or the text is typed by hand. Check them against the final version of P1.",
 "AA_log": {
  "value": 3e-15,
  "beta_range": [0.001, 0.7],
  "source": "P1 Sec. 4.3: D(beta) from the exact one-loop gg -> AA remainders against Eq. (4.11), 1 - c = 1e-14 and 1e-18, N_c = 3 and 4, n_f = 0, 2 and 5; largest relative deviation"
 },
 "HH_log": {
  "value": 3e-15,
  "beta_range": [0.001, 0.7],
  "source": "P1 Sec. 4.3: one-loop gg -> HH from P1's own code (the code of its Ref. [8] with CP-even vertices) against D = -F_S((1+beta)/2); relative accuracy"
 },
 "AA_K1": {
  "value": 2e-34,
  "beta_range": [0.05, 0.9],
  "source": "P1 Eq. (4.17): forward limit of the exact one-loop M_2/m^2 against pi N_c [x^4 + (1-x)^4]/[x(1-x)], both sets of (N_c, n_f)"
 }
}


==> anc/paper2/hh/CITATION.cff <==
cff-version: 1.2.0
message: "If you use this software, please cite this repository and the associated manuscript. Publication identifiers will be added when assigned."
type: software
title: "Code and data for: Double parton scattering singularities in two-loop gluon-fusion amplitudes"
authors:
  - family-names: Bhattacharya
    given-names: Arunima
    affiliation: "IFIC, University of Valencia-CSIC"
repository-code: "https://github.com/abhattacharya1992/two-loop-dps-prl"


==> anc/paper2/hh/Makefile <==
# Paper 2 package. Every target runs from this directory.
#
#   make test        fast tests, no third-party input needed (about a minute)
#   make fetch       download the two ancillary files of arXiv:1809.05388 and check them
#   make test-full   the tests plus the published expressions themselves (after make fetch;
#                    2-3 minutes more)
#   make analyse     rerun the gg -> HH analyses on the stored points (seconds), including the choice
#                    of the fit model by the window shift and the least-squares fits of App. B
#   make checks      rerun the one-loop, subtraction, RG and orientation checks (about a minute)
#   make figures     tables and Figs. 2-5 of the paper from the analysis results (written
#                    into ../manuscript_prl, which also uses the gg -> ZZ results in ../zz)
#   make li22        Li_{2,2} of evaluate_hh.py against an independent representation, for every
#                    argument of the scan, its precision control and the blind test of ../r0
#                    (after make fetch; logs/check_li22_values.log, about 11 CPU hours, run on
#                    WORKERS cores)
#   make scan        compute missing scan points (after make fetch; existing points are kept if
#                    they were computed with the present code; WORKERS cores)
#   make rescan      recompute every scan point (after a change of the evaluation code; about 3 CPU
#                    hours, run on WORKERS cores); the blind-test points of ../r0/data are
#                    recomputed with run_hh_new_velocities.py --recompute there
#   make aa          the exact one-loop gg -> AA amplitudes of P1 from 90 degrees to the forward
#                    limit (Fig. 2; about a minute). Needs the AA evaluator in common/aa_source of the master
#                    folder or the one in which paper2/ lives, with its inputs downloaded (make inputs
#                    there); for a P1 package elsewhere, make aa P1=<its top directory>

# A failed scan must propagate through tee to make.
SHELL := /bin/bash
.SHELLFLAGS := -o pipefail -c
PY ?= python3
WORKERS ?= 2
P1 ?=

.PHONY: all test test-full fetch analyse checks figures scan rescan aa li22

all: analyse checks figures test

test:
	$(PY) tests/test_release.py

test-full:
	$(PY) tests/test_release.py --full

fetch:
	$(PY) fetch_inputs.py

analyse:
	cd hh_two_loop && $(PY) analyse_colour.py > logs/analyse_colour.log
	cd hh_two_loop && $(PY) analyse_one_loop.py > logs/analyse_one_loop.log
	cd hh_two_loop && $(PY) analyse_scale.py > logs/analyse_scale.log
	cd hh_two_loop && $(PY) forward_approach.py > logs/forward_approach.log
	cd hh_two_loop && $(PY) analyse_windows.py > logs/analyse_windows.log
	cd hh_two_loop && $(PY) check_fit_models.py > logs/check_fit_models.log

checks:
	mkdir -p one_loop/logs stage2a/logs rg_argument/logs orientation/logs
	cd one_loop && $(PY) verify_dps_one_loop.py > logs/verify_dps_one_loop.log
	cd one_loop && $(PY) hh_spin2_numerator.py > logs/hh_spin2_numerator.log
	cd one_loop && $(PY) landau_boxes.py > logs/landau_boxes.log
	cd stage2a && $(PY) stage2a_bookkeeping.py > logs/stage2a_bookkeeping.log
	cd rg_argument && $(PY) src/verify_integrated_setup.py > logs/verify_integrated_setup.log
	cd orientation && $(PY) orientation_check.py > logs/orientation_check.log

figures:
	$(MAKE) -C ../manuscript_prl tables figure PY="$(PY)"

scan:
	cd hh_two_loop && $(PY) scan_colour_scale.py --workers $(WORKERS) | tee -a logs/scan_rerun.log

rescan:
	cd hh_two_loop && $(PY) scan_colour_scale.py --recompute --workers $(WORKERS) | tee -a logs/scan_rerun.log

li22:
	cd hh_two_loop && $(PY) check_li22_values.py --workers $(WORKERS) | tee logs/check_li22_values.log

aa:
	mkdir -p one_loop/logs
	cd one_loop && $(PY) aa_full_range.py $(abspath $(P1)) > logs/aa_full_range.log


==> anc/paper2/hh/README.md <==
# The DPS singularity of two-loop gluon-fusion amplitudes: code and data

This package reproduces the numbers, tables and figures of

> A. Bhattacharya, *The double parton scattering singularity of two-loop gluon-fusion
> amplitudes*, arXiv:XXXX.XXXXX.

It complements the package of the gg → AA threshold paper,
https://github.com/abhattacharya1992/ggAA-threshold.

## Quick start

    pip install -r requirements.txt
    make test          # about a minute, no downloads
    make fetch         # the two-loop gg -> HH expressions of arXiv:1809.05388, checked by SHA-256
    make test-full     # also evaluates those expressions directly (2-3 minutes more)

`make all` reruns every analysis and check, rebuilds the tables and the figures, and tests.

## Contents

| directory | paper | what it does |
|---|---|---|
| `one_loop/` | Sec. 2 | the one-loop DPS term from the Feynman rules (`verify_dps_one_loop.py`), the opposite-helicity numerator for CP-even vertices (`hh_spin2_numerator.py`), the Landau determinants of the one-loop topologies (`landau_boxes.py`), and the exact one-loop gg → AA amplitudes of P1 from 90° to the forward limit (`aa_full_range.py`, Fig. 2; `make aa`, which needs the P1 package with its inputs) |
| `hh_two_loop/` | Secs. 2.5, 3 | evaluation of the two-loop gg → HH remainders, the colour and scale scan, its 50 evaluated points, and the analyses: colour structure (`analyse_colour.py`), the one-loop amplitude from the μ_R dependence (`analyse_one_loop.py`), scale dependence (`analyse_scale.py`), the forward limit of the opposite-helicity amplitude (`forward_approach.py`, Sec. 2.5), the dependence of the fits on the window and the model (`analyse_windows.py`, Fig. 5), the choice of the model by the window shift, which does not use the predictions, and least-squares fits through more points (`check_fit_models.py`, App. B), and Li₂,₂ against an independent representation for every argument of the scan and of the blind test (`check_li22_values.py`, App. A; `make li22` after `make fetch`) |
| `stage2a/` | Sec. 4 | what UV renormalisation and the infrared subtraction contribute to the leading logarithms |
| `rg_argument/` | Sec. 5 | the renormalisation-group structure and its boundary term |
| `orientation/` | Sec. 2.4 | the two quark-loop orientations of the massless crossed box |
| `../manuscript/` | the paper: Tables 1–8, Figs. 1–5, every number quoted in the text | `make_tables.py` writes `numbers.tex` and the tables from the result files here, in `../zz` and in `../n4` (and from `p1_numbers.json` for the few numbers quoted from P1); `make_figure.py` draws Figs. 2–5 from the same files; `make figures` here runs both (Fig. 1 is a TikZ drawing, compiled by `make` in `../manuscript`) |
| `tests/` | | `test_release.py` |

The check scripts in `one_loop/`, `stage2a/`, `rg_argument/` and `orientation/` stop with
an error if a check fails. The analyses in `hh_two_loop/` print their comparisons, and
`tests/test_release.py` turns those into pass or fail. The logs of the runs used for the
paper are in the `logs/` directories.

## Third-party input

The two-loop amplitudes are those of P. Banerjee, S. Borowka, P. K. Dhani, T. Gehrmann and
V. Ravindran, JHEP 11 (2018) 130 [arXiv:1809.05388], ancillary files `Gauge1Simp.in` and
`Gauge2Simp.in`. The active input directory is `hh_two_loop/anc/`; `fetch_inputs.py` downloads
them there and checks

    Gauge1Simp.in  3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3
    Gauge2Simp.in  6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44

The files are not redistributed here. From this directory:

    make fetch
    make test-full

The full test checks the input hashes before evaluating them. Its separate AA curve check needs
the P1 one-loop inputs and is reported as skipped when those inputs are absent.

They are read without Mathematica. The only function beyond classical polylogarithms,
Li₂,₂(a, b), is evaluated from its integral representation, −a∫₀¹dt ln t Li₂(abt)/(1 − at), with
mpmath. Towards the forward limit the branch point t = 1/(ab) of Li₂ approaches the end of the path
from beyond: arguments with ab = 1 − ε, b > 1 and ε of the order of δ occur. mpmath's tanh-sinh
quadrature then reports convergence before it resolves the branch point. The integral is therefore
split at points 1 − d, d = 1/2, 1/8, 1/32, …, that accumulate at t = 1 until d is no larger than the
distance of the nearest singular point, and evaluated with 15 guard digits (`evaluate_hh.li22`).
An earlier version, split at t = 1/2 only, lost up to 21 digits for such arguments (a relative error
of 10⁻²⁹ at 51 digits). All points, those of the scan and those of the blind test in
`../r0/data/points_hh`, were recomputed with the present one on 3 November 2026 (`make rescan`,
`run_hh_new_velocities.py --recompute`). The colour terms changed by up to 3 × 10⁻¹⁶ (n_f/N, gauge 2,
β = 1/2, δ = 10⁻⁷), the N² terms by up to 2 × 10⁻¹⁷ (gauge 2) and 6 × 10⁻²⁷ (gauge 1); n_f² did not
change. Of the numbers quoted in the papers only the precision control moved: δ = 10⁻¹⁰ with 15 more
digits now changes the physical colour sum by less than 8 × 10⁻³⁵ instead of 2 × 10⁻²⁶, since the earlier
routine lost different digits at the two precisions; every fit, deviation, window shift, r₀ value and
blind-test result agrees with the earlier one at the precision quoted. The direct evaluation of the
complete expressions in `hh_two_loop/stored_forward_results.jsonl` was made with the earlier routine;
its agreement with the sum of the colour terms, 4 × 10⁻¹⁸, is set by that routine (gauge 2, β = 1/4,
δ = 10⁻⁸).

`make li22` (after `make fetch`) compares the evaluation, for every argument with which the
expressions call it on the lines of the scan, at its precision control and on the two lines of the
blind test of r₀ (`../r0/data/points_hh`), with the representation obtained by summing over the
smaller index first, ∫₀¹du (−ln u)[b Li₂(a) − Li₂(abu)/u]/(1 − bu), split in the same way and
evaluated with twice the digits (logs/check_li22_values.log). Run over all 41 points on 3 November 2026
(10 086 argument evaluations, the branch point as close as 1.1 × 10⁻¹³ to the end of the path; about 11
CPU hours), it finds a largest relative difference of 8.6 × 10⁻⁴⁴, and at every point at most 0.13 of
the working precision; App. A of Paper II quotes it. Where that comparison shows a
difference far above the working precision, `check_li22_impact.py BETA:K ...` names the arguments, says
which of the two evaluations loses the digits (against `evaluate_hh.li22` at twice the digits), checks that it
reproduces the stored point, and gives the largest relative change of each colour term when the scan's
Li₂,₂ values are replaced by those at twice the digits: the effect on the stored amplitude values.

The gg → AA amplitudes of Fig. 2 are the one-loop finite remainders of arXiv:1909.08993
(ancillary files `Finite_1Loop_P1` and `Finite_1Loop_P2`), evaluated with the P1 package,
in which this one lives and which downloads and checks them (`make inputs` there). Their
values along the curves of the figure are in `one_loop/results_aa_curve.json`.

The evaluated points in `hh_two_loop/points/` are included, so the analyses, tables, figures
and fast tests need no download. Recomputing them needs the ancillary files: `make rescan
WORKERS=N` replaces every point (about 3 CPU hours), `make scan` computes only missing points and
keeps those computed with the present code (a point computed with other code, inputs or
parameters stops the scan until it is recomputed).

## Requirements

Python ≥ 3.10 with mpmath, sympy, numpy, scipy and matplotlib (`requirements.txt`). No
Mathematica, no compiled code.

## Licence and citation

Licence: to be added (`LICENSE`). If you use the package, please cite the paper
(`CITATION.cff`).


==> anc/paper2/hh/fetch_inputs.py <==
#!/usr/bin/env python3
# Download the two-loop class-B gg -> HH expressions of Banerjee, Borowka, Dhani,
# Gehrmann, Ravindran, JHEP 11 (2018) 130 [arXiv:1809.05388], ancillary files
# Gauge1Simp.in and Gauge2Simp.in, and check them against the SHA-256 sums of the
# copies used for the paper. The files are not redistributed with this package.
#
# First tries the ancillary-file URLs, then the e-print source archive.
#
#   python3 fetch_inputs.py
import hashlib, io, pathlib, sys, tarfile, urllib.request

ARXIV = '1809.05388v2'
FILES = {
    'Gauge1Simp.in': '3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3',
    'Gauge2Simp.in': '6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44',
}
DEST = pathlib.Path(__file__).parent/'hh_two_loop'/'anc'


def get(url):
    req = urllib.request.Request(url, headers={'User-Agent': 'paper2-fetch/1.0'})
    with urllib.request.urlopen(req, timeout=120) as r:
        return r.read()


def ok(name, data):
    return hashlib.sha256(data).hexdigest() == FILES[name]


def main():
    DEST.mkdir(parents=True, exist_ok=True)
    missing = [n for n in FILES if not ((DEST/n).exists() and ok(n, (DEST/n).read_bytes()))]
    if not missing:
        print('ancillary files present and verified')
        return 0
    for name in list(missing):
        try:
            data = get(f'https://arxiv.org/src/{ARXIV}/anc/{name}')
            if ok(name, data):
                (DEST/name).write_bytes(data)
                missing.remove(name)
                print(f'{name}: downloaded, checksum ok')
            else:
                print(f'{name}: downloaded but checksum differs; trying the source archive')
        except Exception as e:
            print(f'{name}: direct download failed ({e}); trying the source archive')
    if missing:
        try:
            raw = get(f'https://arxiv.org/e-print/{ARXIV}')
            with tarfile.open(fileobj=io.BytesIO(raw), mode='r:*') as tar:
                for name in list(missing):
                    member = tar.extractfile(f'anc/{name}')
                    data = member.read() if member else b''
                    if data and ok(name, data):
                        (DEST/name).write_bytes(data)
                        missing.remove(name)
                        print(f'{name}: taken from the e-print archive, checksum ok')
        except Exception as e:
            print(f'e-print download failed ({e})')
    if missing:
        print('could not obtain', ', '.join(missing), '- download them by hand from arXiv:1809.05388 '
              'and place them in', DEST)
        return 1
    return 0


if __name__ == '__main__':
    sys.exit(main())


==> anc/paper2/hh/hh_two_loop/analyse_colour.py <==
#!/usr/bin/env python3
# Paper Sec. 3.3, Table 2, Figure 1: colour structure of the two-loop DPS logarithms in gg -> HH.
#
# The class-B remainders are A = n_f^2 a + (n_f/N) b + N n_f c + N^2 d. The DPS
# relations (one-loop coefficients c_1 = -2 pi N F_S and K_H = pi N Kt, with
# c13 = -(4/3) C_A c_1, c12 = -2 beta0 c_1, c22 = -4 C_A K_H) fix how each colour
# term contributes to the leading logarithms at mu_R = m_H:
#
#                 G^3 (spin 0)       G^2 (spin 0)        G^2 (spin 2)     G (spin 2)
#   N^2           (8/3) pi F_S       (44/3) pi F_S       -4 pi Kt         -(32/3) pi Kt
#   N n_f         0                  -(8/3) pi F_S       0                 (8/3) pi Kt
#   n_f/N         0                  0                   0                 0
#   n_f^2         0                  0                   0                 0
#
# F_S = 1/(w(1-w)) + 2w(1-w), Kt = (w^4 + (1-w)^4)/(w(1-w)), w = (1+beta)/2.
# The last column is the RG prediction (4 C_A - 4 beta0) K for the spin-two single
# logarithm (paper Sec. 5), which P1 found in AA at threshold.
#
# So the test is that the leading logarithms are exactly N^2 and N n_f, with n_f
# entering only through beta0 and no C_F n_f (1/N) piece. Each colour term is
# extracted separately, so the result holds for every N_c; the script also prints
# the totals for N_c = 2..5 and n_f = 0, 5.
#
# Fit: leading power plus p_T^2 (1, G, G^2) corrections through consecutive deltas
# (scan_tools.fit_model); "shift" is the change when the window moves one step up in
# delta, used as the uncertainty. The plain leading-power fit is shown too.
#
#   python3 analyse_colour.py            (mpmath; a few seconds)
import json, sys
from fractions import Fraction
import mpmath as mp
from scan_tools import load, fits, fit_model, weights, rel, fmt, COLOURS, COLOUR_WEIGHT

pi = mp.pi
SPEC = {'spin0 G^3': (1, 3, 3), 'spin0 G^2': (1, 3, 2), 'spin0 G^1': (1, 3, 1),
        'spin2 G^2': (2, 2, 2), 'spin2 G^1': (2, 2, 1)}       # gauge, degree, power


def predictions(beta):
    w, FS, Kt = weights(beta)
    z = mp.mpf(0)
    return {
        'spin0 G^3': {'N2': mp.mpf(8)/3*pi*FS, 'N_Nf': z, 'Nf_over_N': z, 'Nf2': z},
        'spin0 G^2': {'N2': mp.mpf(44)/3*pi*FS, 'N_Nf': -mp.mpf(8)/3*pi*FS, 'Nf_over_N': z, 'Nf2': z},
        'spin2 G^2': {'N2': -4*pi*Kt, 'N_Nf': z, 'Nf_over_N': z, 'Nf2': z},
        'spin2 G^1': {'N2': -mp.mpf(32)/3*pi*Kt, 'N_Nf': mp.mpf(8)/3*pi*Kt, 'Nf_over_N': z, 'Nf2': z},
    }


def extract(reg, beta):
    out = {}
    for col in COLOURS:
        out[col] = {}
        for coeff, (gauge, deg, power) in SPEC.items():
            recs = reg[(gauge, beta)]
            w0 = fit_model(recs, col, 0, deg, 2, 0)
            w1 = fit_model(recs, col, 0, deg, 2, 1)
            plain = fits(recs, col, 0, deg)[0]
            out[col][coeff] = (w0[power], w1[power] if w1 else None, plain[power])
    # one power beyond the expected leading-power polynomial, as a diagnostic
    r1, r2 = reg[(1, beta)], reg[(2, beta)]
    e1, e2 = fit_model(r1, 'N2', 0, 4, 2), fit_model(r2, 'N2', 0, 3, 2)
    out['extra'] = {}
    if e1: out['extra']['spin0 G^4 (N^2)'] = e1[4]
    if e2: out['extra']['spin2 G^3 (N^2)'] = e2[3]
    return out


def main(points='points', outjson='results_colour.json'):
    reg, _ = load(points)
    betas = sorted({b for (_, b) in reg}, key=Fraction)
    report = {}
    for beta in betas:
        if (1, beta) not in reg or (2, beta) not in reg:
            continue
        P = predictions(beta)
        X = extract(reg, beta)
        w, FS, Kt = weights(beta)
        print(f'\nbeta = {beta}   w = {fmt(w, 6)}, F_S = {fmt(FS, 10)}, Kt = {fmt(Kt, 10)}, mu_R = m_H, '
              f'{len(reg[(1, beta)])} deltas')
        print(f'  {"coefficient":10s} {"colour":9s} {"extracted (Re)":>22s} {"prediction":>18s} {"rel. dev.":>10s} {"shift":>8s} {"plain fit dev.":>15s}')
        rows = []
        for coeff in ('spin0 G^3', 'spin0 G^2', 'spin2 G^2', 'spin2 G^1'):
            scale = abs(P[coeff]['N2'])
            for col in COLOURS:
                val, nxt, plain = X[col][coeff]
                pred = P[coeff][col]
                dev = abs(val-pred)/(abs(pred) if pred != 0 else scale)
                shift = abs(val-nxt)/scale if nxt is not None else mp.nan
                pdev = abs(plain-pred)/(abs(pred) if pred != 0 else scale)
                tag = '' if pred != 0 else ' (0)'
                print(f'  {coeff:10s} {col:9s} {fmt(mp.re(val), 15):>22s} {fmt(pred, 13)+tag:>18s} '
                      f'{mp.nstr(dev, 2):>10s} {mp.nstr(shift, 2):>8s} {mp.nstr(pdev, 2):>15s}')
                rows.append({'coefficient': coeff, 'colour': col, 're': str(mp.re(val)), 'im': str(mp.im(val)),
                             'prediction': str(pred), 'deviation': str(dev), 'window_shift': str(shift),
                             'plain_fit_deviation': str(pdev)})
        print('  (deviation of a vanishing term is quoted relative to the N^2 coefficient)')
        print('  free extra powers, relative to the leading N^2 coefficient:',
              {k: mp.nstr(abs(v)/abs(P['spin0 G^3' if 'spin0' in k else 'spin2 G^2']['N2']), 2) for k, v in X['extra'].items()})
        print('  spin-0 single log G^1 by colour (no prediction):',
              {c: fmt(mp.re(X[c]['spin0 G^1'][0]), 12) for c in COLOURS})
        print(f'  totals / prediction:   {"N_c":>3s} {"n_f":>3s} {"spin0 G^3":>16s} {"spin0 G^2":>16s} {"spin2 G^2":>16s} {"spin2 G^1":>16s}')
        tot = []
        for N in (2, 3, 4, 5):
            for nf in (0, 5):
                vals = {}
                for coeff in ('spin0 G^3', 'spin0 G^2', 'spin2 G^2', 'spin2 G^1'):
                    v = sum(COLOUR_WEIGHT[c](N, nf)*X[c][coeff][0] for c in COLOURS)
                    p = sum(COLOUR_WEIGHT[c](N, nf)*P[coeff][c] for c in COLOURS)
                    vals[coeff] = mp.re(v)/p
                print(f'                         {N:3d} {nf:3d} ' + ' '.join(f'{mp.nstr(r, 13):>16s}' for r in vals.values()))
                tot.append({'N_c': N, 'n_f': nf, **{k: str(r) for k, r in vals.items()}})
        report[beta] = {'rows': rows, 'totals_ratio_to_prediction': tot,
                        'extra_powers': {k: str(abs(v)) for k, v in X['extra'].items()},
                        'spin0_single_log': {c: [str(mp.re(X[c]['spin0 G^1'][0])), str(mp.im(X[c]['spin0 G^1'][0]))]
                                             for c in COLOURS}}
    json.dump(report, open(outjson, 'w'), indent=1)


if __name__ == '__main__':
    main(*sys.argv[1:])


==> anc/paper2/hh/hh_two_loop/analyse_one_loop.py <==
#!/usr/bin/env python3
# Paper Sec. 3.4: the one-loop class-B gg -> HH amplitude, read off from the mu_R
# dependence of the two-loop remainders, so that the two-loop logarithms can be
# divided by one-loop numbers taken from the same files.
#
# Renormalisation-group invariance of C_H^2 (M^(0) + a_s M^(1) + a_s^2 M^(2)) with
# C_H ~ a_s gives, as in P1 Eqs. (B.1), (B.3) and Eq. (2.23) of Banerjee et al.
# (arXiv:1809.05388v2),
#     dM^(1)/dln mu^2 = 2 beta0 M^(0),   dM^(2)/dln mu^2 = 3 beta0 M^(1) + c M^(0),
# with c a constant (beta1, H_g^(2), the C_HH contact counterterm). With
# L = ln(m_H^2/mu_R^2) the two-loop remainder is therefore A + B L + C L^2 with
#     B = -[3 beta0 M^(1)(mu_R = m_H) + c M^(0)],     C = 3 beta0^2 M^(0).
# In colour terms (3 beta0 = 11N - 2n_f, M^(1) = N m_A + n_f m_F):
#     B_{N^2}  = -11 m_A  + (tree),   B_{N n_f} = 2 m_A - 11 m_F + (tree),
#     B_{n_f^2} = 2 m_F   + (tree),   B_{n_f/N} = (tree),
#     C_{N^2} : C_{N n_f} : C_{n_f^2} : C_{n_f/N} = 121/3 : -44/3 : 4/3 : 0  (times M^(0)).
# "(tree)" terms are proportional to M^(0): constant in G for spin 0 and O(p_T^2)
# for spin 2, so they do not touch a G slope or a spin-two forward limit.
#
# Read off:
#   spin 0: the G slope of m_A (one-loop DPS coefficient per unit N), DPS value -2 pi F_S;
#   spin 2: the forward limit of m_A2, DPS value pi Kt (K_1 per unit N, paper Sec. 2);
#   m_F has neither (the n_f one-loop diagrams have no DPS pinch);
#   M^(0) from C, compared point by point with the class-B tree from Feynman rules.
# Then c13/c_1, c12/c_1 and c22/K use only numbers from the HH files.
#
#   python3 analyse_one_loop.py          (mpmath; a few seconds)
import json, sys
from fractions import Fraction
import mpmath as mp
from scan_tools import load, fit_model, L_parts, weights, rel, fmt, COLOURS

pi = mp.pi


def tree_hh(x, y):
    """Class-B tree M_1^(0)/m^2 from the t- and u-channel gluon exchanges, m_H = 1.

    Effective vertex (i C_H stripped) V^{ab}(r, t) = (r.t) g^{ab} - t^a r^b for gluons with
    incoming momenta r, t (paper Sec. 2.2); Feynman-gauge propagator -i g/k^2.
    The ++ helicity amplitude is i C_H^2 (S_t + S_u) and the T_1 contraction of the ++
    polarisations is -1, so M_1 = -i (S_t + S_u). Exact kinematics of the point (x, y), evaluated
    in mpmath at the working precision, so that the comparison with the coefficient of L^2 does
    not depend on the floating-point arithmetic of the machine."""
    x, y = mp.mpf(x), mp.mpf(y)
    s = (1+x)**2/x
    t = -y
    E = mp.sqrt(s)/2
    P3 = mp.sqrt(E**2-1)
    cth = (t-1+2*E**2)/(2*E*P3)             # t = m^2 - 2E^2 + 2 E P3 cos(theta)
    sth = mp.sqrt(max(mp.mpf(0), 1-cth**2))
    g = (1, -1, -1, -1)                     # metric, diagonal
    R = range(4)
    dot = lambda a, b: sum(g[i]*a[i]*b[i] for i in R)
    p1 = (E, 0, 0, E); p2 = (E, 0, 0, -E)
    p3 = (E, P3*sth, 0, P3*cth); p4 = tuple(p1[i]+p2[i]-p3[i] for i in R)
    h = 1/mp.sqrt(2)
    e1 = (0, h, mp.mpc(0, h), 0); e2 = (0, h, mp.mpc(0, -h), 0)

    def V(r, tt):   # upper indices; g^{ab} = g_ab numerically
        rt = dot(r, tt)
        return [[(rt*g[a] if a == b else 0)-tt[a]*r[b] for b in R] for a in R]

    S = 0
    for q in (p3, p4):           # the boson produced at the p1 vertex
        k = tuple(q[i]-p1[i] for i in R)     # exchanged gluon, incoming at that vertex
        A, B = V(p1, k), V(p2, tuple(-c for c in k))
        # e1_mu V^{mu a} g_ab V^{nu b} e2_nu / k^2
        S += sum(e1[m]*g[m]*A[m][a]*g[a]*B[n][a]*g[n]*e2[n] for m in R for a in R for n in R)/dot(k, k)
    return mp.mpc(0, -1)*S


def two_point_limit(recs, colour, part):
    """c from c + d p_T^2 through the two smallest deltas (spin-two forward limit)."""
    r1, r2 = recs[-2:]
    v1, v2 = L_parts(r1, colour)[part], L_parts(r2, colour)[part]
    p1, p2 = mp.mpf(r1['pT2']), mp.mpf(r2['pT2'])
    return (v2*p1-v1*p2)/(p1-p2)


def main(points='points', outjson='results_one_loop.json'):
    reg, _ = load(points)
    betas = sorted({b for (_, b) in reg}, key=Fraction)
    report = {}
    for beta in betas:
        if (1, beta) not in reg or (2, beta) not in reg:
            continue
        w, FS, Kt = weights(beta)
        r1, r2 = reg[(1, beta)], reg[(2, beta)]
        # free fits of the L^1 part: G^3, G^2 (spin 0) and G^2, G (spin 2) must be absent
        f1 = {c: fit_model(r1, c, 1, 3, 2) for c in COLOURS}
        f2 = {c: fit_model(r2, c, 1, 2, 2) for c in COLOURS}
        # with those absent: linear in G (spin 0) and constant (spin 2), plus p_T^2 corrections
        s0 = {c: (fit_model(r1, c, 1, 1, 2, 0), fit_model(r1, c, 1, 1, 2, 1)) for c in COLOURS}
        sA = -s0['N2'][0][1]/11
        sA_shift = abs(s0['N2'][0][1]-s0['N2'][1][1])/11
        sF = s0['Nf2'][0][1]/2
        kA = -two_point_limit(r2, 'N2', 1)/11
        kF = (2*kA-two_point_limit(r2, 'N_Nf', 1))/11
        kF2 = two_point_limit(r2, 'Nf2', 1)/2
        print(f'\nbeta = {beta}')
        print('  one loop, read from the L^1 part of the two-loop remainder (per unit N or n_f):')
        print(f'    spin 0, G slope of m_A  = {fmt(mp.re(sA), 16):>22s}   DPS: -2 pi F_S = {fmt(-2*pi*FS, 16)}'
              f'   rel {mp.nstr(rel(sA, -2*pi*FS), 2)} (shift {mp.nstr(sA_shift/abs(sA), 2)})')
        print(f'    spin 0, G slope of m_F  = {mp.nstr(abs(sF), 2):>22s}   (no DPS pinch: 0)')
        print(f'    spin 2, forward m_A2    = {fmt(mp.re(kA), 16):>22s}   DPS: pi Kt     = {fmt(pi*Kt, 16)}'
              f'   rel {mp.nstr(rel(kA, pi*Kt), 2)}')
        print(f'    spin 2, forward m_F2    = {mp.nstr(abs(kF), 2):>22s} (from N n_f), {mp.nstr(abs(kF2), 2)} (from n_f^2)   (0)')
        lead0 = abs(2*pi*FS)
        print('    largest |coefficient| of the powers that must be absent, relative to |c_1|:',
              mp.nstr(max(abs(f1[c][k]) for c in COLOURS for k in (2, 3))/lead0, 2), '(spin 0),',
              mp.nstr(max(abs(f2[c][k]) for c in COLOURS for k in (1, 2))/(pi*Kt), 2), '(spin 2)')
        # tree from the L^2 part, point by point, against the Feynman-rule tree
        worst_tree, worst_ratio = 0, 0
        for rec in r1:
            C = {c: L_parts(rec, c)[2] for c in COLOURS}
            M0 = 3*C['N2']/121
            fr = tree_hh(rec['x'], rec['y'])
            worst_tree = max(worst_tree, abs(M0-fr)/abs(fr))
            worst_ratio = max(worst_ratio, float(abs(C['N_Nf']/C['N2']+mp.mpf(4)/11)),
                              float(abs(C['Nf2']/C['N2']-mp.mpf(4)/121)), float(abs(C['Nf_over_N']/C['N2'])))
        print(f'  tree: 3 C_N2/121 vs Feynman rules (-i s/2 here), largest relative difference over the deltas {float(worst_tree):.1e};')
        print(f'        colour ratios of the L^2 part against -4/11, 4/121, 0: largest deviation {worst_ratio:.1e}')
        # ratio tests using only these files; leading two-loop coefficients from analyse_colour's model
        A13 = fit_model(r1, 'N2', 0, 3, 2)[3]
        A12 = fit_model(r1, 'N2', 0, 3, 2)[2]
        A12f = fit_model(r1, 'N_Nf', 0, 3, 2)[2]
        A22 = fit_model(r2, 'N2', 0, 2, 2)[2]
        A21 = fit_model(r2, 'N2', 0, 2, 2)[1]
        A21f = fit_model(r2, 'N_Nf', 0, 2, 2)[1]
        ratios = {'c13(N^2)/slope': (A13/sA, mp.mpf(-4)/3), 'c12(N^2)/slope': (A12/sA, mp.mpf(-22)/3),
                  'c12(N n_f)/slope': (A12f/sA, mp.mpf(4)/3), 'c22(N^2)/K': (A22/kA, mp.mpf(-4)),
                  'c21(N^2)/K': (A21/kA, mp.mpf(-32)/3), 'c21(N n_f)/K': (A21f/kA, mp.mpf(8)/3)}
        print('  ratios, every number from the HH files (expect -(4/3) C_A, -2 beta0 = -(22/3) N + (4/3) n_f, -4 C_A,')
        print('  4 C_A - 4 beta0 = -(32/3) N + (8/3) n_f):')
        for k, (v, e) in ratios.items():
            print(f'    {k:17s} = {fmt(mp.re(v), 14):>18s}   expect {fmt(e, 6):>9s}   rel {mp.nstr(rel(v, e), 2)}')
        report[beta] = {
            'one_loop': {'spin0_slope_mA': str(mp.re(sA)), 'DPS_minus_2piFS': str(-2*pi*FS),
                         'spin0_slope_rel_dev': str(rel(sA, -2*pi*FS)), 'spin0_slope_shift': str(sA_shift/abs(sA)),
                         'spin0_slope_mF_abs': str(abs(sF)),
                         'spin2_forward_mA2': str(mp.re(kA)), 'DPS_piKt': str(pi*Kt),
                         'spin2_forward_rel_dev': str(rel(kA, pi*Kt)),
                         'spin2_forward_mF2_abs': [str(abs(kF)), str(abs(kF2))]},
            'tree_max_rel_diff': float(worst_tree), 'L2_colour_ratio_max_dev': worst_ratio,
            'ratios': {k: {'value': str(mp.re(v)), 'expected': str(e), 'rel_dev': str(rel(v, e))} for k, (v, e) in ratios.items()}}
    json.dump(report, open(outjson, 'w'), indent=1)


if __name__ == '__main__':
    main(*sys.argv[1:])


==> anc/paper2/hh/hh_two_loop/analyse_scale.py <==
#!/usr/bin/env python3
# Paper Sec. 3.5: renormalisation-scale dependence of the two-loop DPS logarithms in gg -> HH.
#
# The remainder is A + B L + C L^2 with L = ln(m_H^2/mu_R^2) (see analyse_one_loop.py).
# The leading logarithms are mu_R independent if and only if
#   spin 0: B has no G^3 or G^2 term and C has no G^2 or G term,
#   spin 2: B has no G^2 term and C has no G^2 or G term,
# for every colour term separately. RG invariance predicts more: B is linear in G
# (spin 0) or constant (spin 2), and C is 3 beta0^2 times the tree.
#
# Fits include p_T^2 (1, G, G^2) corrections (scan_tools.fit_model).
#
# The script also refits the total amplitude (N_c = 3, n_f = 5) at three scales,
# mu_R^2 = m_H^2/2 (the scale of the stored scans and of the published plots),
# m_H^2 and 4 m_H^2, and compares the leading coefficients; and it rebuilds the
# amplitude values in stored_forward_results.jsonl (an earlier, direct evaluation of the
# full expressions at N_c = 3, mu_R^2 = m_H^2/2) from the colour/scale decomposition.
# 28 of the 38 stored points lie on the grid of this scan; they check the pipeline
# point by point.
#
#   python3 analyse_scale.py              (mpmath; a few seconds)
import json, sys
from fractions import Fraction
import mpmath as mp
from scan_tools import load, fit_model, fit_values, L_parts, weights, rel, fmt, COLOURS, COLOUR_WEIGHT

pi = mp.pi


def total_at(rec, L, N=3, nf=5):
    return sum(COLOUR_WEIGHT[c](N, nf)*(lambda f: f[0]+f[1]*L+f[2]*L**2)(L_parts(rec, c)) for c in COLOURS)


def leading_at(records, L, gauge, N=3, nf=5):
    # leading-power polynomial plus p_T^2 (1, G, G^2), smallest-delta window
    vals = [total_at(r, L, N, nf) for r in records]
    return fit_values(records, vals, 3 if gauge == 1 else 2, 2)


def main(points='points', stored='stored_forward_results.jsonl', outjson='results_scale.json'):
    reg, control = load(points)
    betas = sorted({b for (_, b) in reg}, key=Fraction)
    report = {'absent_terms': {}, 'three_scales': {}, 'stored_points': {}, 'precision_control': []}

    print('Terms that must vanish if the leading logs are mu_R independent (|coefficient|,')
    print('divided by the size of the corresponding leading coefficient of the N^2 term at L^0):')
    for beta in betas:
        for gauge in (1, 2):
            if (gauge, beta) not in reg:
                continue
            recs = reg[(gauge, beta)]
            lead = fit_model(recs, 'N2', 0, 3 if gauge == 1 else 2, 2)
            scale = abs(lead[3]) if gauge == 1 else abs(lead[2])
            row = {}
            for col in COLOURS:
                Bc = fit_model(recs, col, 1, 3 if gauge == 1 else 2, 2)
                Cc = fit_model(recs, col, 2, 2, 2)
                if gauge == 1:
                    row[col] = {'B G^3': abs(Bc[3])/scale, 'B G^2': abs(Bc[2])/scale,
                                'C G^2': abs(Cc[2])/scale, 'C G^1': abs(Cc[1])/scale}
                else:
                    row[col] = {'B G^2': abs(Bc[2])/scale, 'B G^1': abs(Bc[1])/scale,
                                'C G^2': abs(Cc[2])/scale, 'C G^1': abs(Cc[1])/scale, 'C G^0': abs(Cc[0])/scale}
            worst = max(v for d in row.values() for v in d.values())
            print(f'  beta = {beta:4s} spin {0 if gauge == 1 else 2}: largest relative size {mp.nstr(worst, 2)}')
            report['absent_terms'][f'{beta} gauge{gauge}'] = {c: {k: str(v) for k, v in d.items()} for c, d in row.items()}

    print('\nLeading coefficients of the full remainder (N_c = 3, n_f = 5) at three scales:')
    print(f'  {"beta":5s} {"coefficient":12s} {"mu^2 = m^2/2":>20s} {"mu^2 = m^2":>20s} {"mu^2 = 4 m^2":>20s} {"max spread":>11s}')
    for beta in betas:
        if (1, beta) not in reg or (2, beta) not in reg:
            continue
        Ls = (mp.log(2), mp.mpf(0), -mp.log(4))
        f1 = [leading_at(reg[(1, beta)], L, 1) for L in Ls]
        f2 = [leading_at(reg[(2, beta)], L, 2) for L in Ls]
        entries = {'spin0 G^3': [f[3] for f in f1], 'spin0 G^2': [f[2] for f in f1],
                   'spin2 G^2': [f[2] for f in f2], 'spin2 G^1': [f[1] for f in f2],
                   'spin0 G^1': [f[1] for f in f1]}
        report['three_scales'][beta] = {}
        for k, v in entries.items():
            spread = max(abs(a-v[1]) for a in v)/abs(v[1])
            note = '' if k != 'spin0 G^1' else '   <- moves with mu_R, see next line'
            print(f'  {beta:5s} {k:12s} ' + ' '.join(f'{fmt(mp.re(a), 12):>20s}' for a in v) + f' {mp.nstr(spread, 2):>11s}{note}')
            report['three_scales'][beta][k] = {'values_re': [str(mp.re(a)) for a in v], 'spread': str(spread)}
        # the spin-0 single log must move by -3 beta0 c_1 per unit of L, with c_1 = -2 pi N F_S (one loop)
        w, FS, Kt = weights(beta)
        c1 = -2*pi*3*FS
        expected = -(11*3-2*5)*c1                       # 3 beta0 = 11 N - 2 n_f
        slope = (entries['spin0 G^1'][0]-entries['spin0 G^1'][2])/(Ls[0]-Ls[2])
        print(f'  {beta:5s} G^1 of M_1 moves by {fmt(mp.re(slope), 14)} per unit L; -3 beta0 c_1 = {fmt(expected, 14)}'
              f'   rel {mp.nstr(rel(slope, expected), 2)}')
        report['three_scales'][beta]['spin0 G^1 slope in L'] = {'value': str(mp.re(slope)), 'expected': str(expected),
                                                               'rel_dev': str(rel(slope, expected))}

    # pointwise reconstruction of the stored N_c = 3 scans at mu^2 = m^2/2
    stored_rows = [json.loads(l) for l in open(stored)]
    worst, count = mp.mpf(0), 0
    for s in stored_rows:
        b = str(Fraction(s['beta']).limit_denominator(100))
        k = round(-mp.log10(mp.mpf(s['delta'])))
        match = [r for r in reg.get((s['gauge'], b), []) if r['delta_exp'] == k]
        if not match or abs(mp.mpf(s['delta'])-mp.mpf(10)**(-k)) > mp.mpf(10)**(-k-20):
            continue
        nf = s.get('nf', 5) if s.get('nf') is not None else 5
        rebuilt = total_at(match[0], mp.log(2), 3, nf)
        ref = mp.mpc(mp.mpf(s['physical_re']), mp.mpf(s['physical_im']))
        d = abs(rebuilt-ref)/abs(ref)
        worst = max(worst, d)
        count += 1
    print(f'\nStored N_c = 3 scans rebuilt from the colour/scale split at mu^2 = m^2/2: {count} points,'
          f' largest relative difference {mp.nstr(worst, 3)}')
    report['stored_points'] = {'compared': count, 'max_rel_diff': str(worst)}

    # extra-digit control points
    for c in control:
        twin = [r for r in reg[(c['gauge'], c['beta'])] if r['delta_exp'] == c['delta_exp']][0]
        d = max(abs(total_at(c, L)-total_at(twin, L))/abs(total_at(c, L)) for L in (-1, 0, 1))
        print(f'Precision control, gauge {c["gauge"]}, beta {c["beta"]}, delta 1e-{c["delta_exp"]}: '
              f'{twin["dps"]} vs {c["dps"]} digits agree to {mp.nstr(d, 3)}')
        report['precision_control'].append({'gauge': c['gauge'], 'beta': c['beta'], 'delta_exp': c['delta_exp'],
                                            'dps': [twin['dps'], c['dps']], 'rel_diff': str(d)})
    json.dump(report, open(outjson, 'w'), indent=1)


if __name__ == '__main__':
    main(*sys.argv[1:])


==> anc/paper2/hh/hh_two_loop/analyse_windows.py <==
#!/usr/bin/env python3
# Paper App. B, figure of the fit stability: how the leading two-loop gg -> HH coefficients
# depend on the fit window and on the fit model.
#
# For the N^2 terms of c_13, c_12 (spin 0) and c_22, c_21 (spin 2) at mu_R = m_H, the
# coefficients are refitted through windows of consecutive deltas that end at every delta of
# the scan, with four models: the polynomial in G alone (deg+1 points), and the polynomial
# plus p_T^2 times a polynomial of degree 0, 1 or 2 in G (deg+pdeg+2 points; pdeg = 2 is the
# model of the paper). The relative deviation from the DPS prediction is stored for every
# window and model, so that the figure shows the deviations shrinking as the window moves to
# smaller delta and as power corrections are included.
#
#   python3 analyse_windows.py            (writes results_windows.json)
import json
from fractions import Fraction
import mpmath as mp
from scan_tools import load, fit_values, window_fit, L_parts, G_of
from analyse_colour import predictions, SPEC

mp.mp.dps = 50
MODELS = {'plain': None, 'pT2': 0, 'pT2 G': 1, 'pT2 G^2': 2}      # name -> pdeg


def main(points='points', outjson='results_windows.json'):
    reg, _ = load(points)
    betas = sorted({b for (_, b) in reg}, key=Fraction)
    out = {}
    for beta in betas:
        P = predictions(beta)
        out[beta] = {}
        for coeff, (gauge, deg, power) in SPEC.items():
            if coeff not in P:            # the spin-0 single logarithm has no prediction
                continue
            recs = reg[(gauge, beta)]
            vals = [L_parts(r, 'N2')[0] for r in recs]
            pred = P[coeff]['N2']
            rows = []
            for name, pdeg in MODELS.items():
                n = deg+1 if pdeg is None else deg+pdeg+2
                for end in range(n, len(recs)+1):           # window = recs[end-n:end]
                    if pdeg is None:
                        Gs = [G_of(r) for r in recs[end-n:end]]
                        c = window_fit(Gs, vals[end-n:end], deg)
                    else:
                        c = fit_values(recs[:end], vals[:end], deg, pdeg, 0)
                    rows.append({'model': name, 'points': n, 'delta_exp_min': recs[end-1]['delta_exp'],
                                 'delta_exp_max': recs[end-n]['delta_exp'],
                                 'rel_dev': str(abs(c[power]-pred)/abs(pred))})
            out[beta][coeff] = {'prediction': str(pred), 'rows': rows}
            best = [r for r in rows if r['model'] == 'pT2 G^2'][-1]
            print(f"beta = {beta}  {coeff} (N^2): paper model, smallest window: rel. dev. {mp.nstr(mp.mpf(best['rel_dev']), 2)}; "
                  + '; '.join(f"{m}: {mp.nstr(mp.mpf([r for r in rows if r['model'] == m][-1]['rel_dev']), 2)}" for m in MODELS))
    json.dump(out, open(outjson, 'w'), indent=1)


if __name__ == '__main__':
    main()


==> anc/paper2/hh/hh_two_loop/bose_symmetry.json <==
{
  "1": {
    "at_y": "(14011.45796191848566968029459958975 - 20185.94325183823806982206961629329j)",
    "at_z": "(14011.45796191848566968037964966263 - 20185.94325183823806982206961629331j)",
    "rel": "3.46123080256e-24"
  },
  "2": {
    "at_y": "(2984.07031610429425071936357571476 - 2289.750508497917887049942726954882j)",
    "at_z": "(2984.070316104294250719363575714629 - 2289.750508497917887049942726954699j)",
    "rel": "5.9828685776e-32"
  }
}

==> anc/paper2/hh/hh_two_loop/check_fit_models.py <==
#!/usr/bin/env python3
# Paper App. B: the choice of the fit model without the predictions, and least-squares fits.
#
# For the N^2 terms of the four leading two-loop gg -> HH coefficients (c_13, c_12 of M_1;
# c_22, c_21 of M_2) at the three velocities, each fit model of analyse_windows.py (the
# polynomial in G alone, and the polynomial plus p_T^2 times a polynomial of degree P = 0..3 in
# G) is fitted through the window ending at the smallest delta (window 0) and through the window
# moved one step up (window 1). Two criteria choose a model:
#   window shift  |c(window 0) - c(window 1)|, which does not use the predictions;
#   deviation     |c(window 0) - prediction|, the criterion of the text.
# The script reports, for every coefficient, the model each criterion selects. For the model of
# the paper (P = 2) it also fits by least squares through one and two more points than unknowns
# (the added points lie further from the forward limit) and reports the change of the
# coefficient in units of the window shift.
#
# Before anything else it reproduces the window-0 coefficients and window shifts of
# results_colour.json (the fits of the paper) and stops if they differ.
#
#   python3 check_fit_models.py            (writes results_fit_models.json; seconds)
import json
from fractions import Fraction
import mpmath as mp
from scan_tools import load, fit_values, window_fit, L_parts, G_of
from analyse_colour import predictions, SPEC

mp.mp.dps = 50
MODELS = {'plain': None, 'P=0': 0, 'P=1': 1, 'P=2': 2, 'P=3': 3}
PAPER = 'P=2'
COEFFS = ('spin0 G^3', 'spin0 G^2', 'spin2 G^2', 'spin2 G^1')


def model_fit(recs, vals, deg, pdeg, window):
    """window fit of one model; None if the scan has too few points for that window"""
    if pdeg is None:
        n = deg+1
        end = len(recs)-window
        if end-n < 0:
            return None
        return window_fit([G_of(r) for r in recs[end-n:end]], vals[end-n:end], deg)
    return fit_values(recs, vals, deg, pdeg, window)


def lsq_fit(recs, vals, deg, pdeg, npts):
    """least-squares fit of sum_j c_j G^j + p_T^2 sum_k d_k G^k through the npts smallest deltas"""
    n = deg+pdeg+2
    if npts > len(recs):
        return None
    with mp.workdps(2*mp.mp.dps):
        A = mp.matrix(npts, n)
        b = mp.matrix(npts, 1)
        for i, r in enumerate(recs[-npts:]):
            G, p = G_of(r), mp.mpf(r['pT2'])
            for j in range(deg+1):
                A[i, j] = G**j
            for k in range(pdeg+1):
                A[i, deg+1+k] = p*G**k
            b[i] = vals[-npts:][i]
        AH = A.H
        sol = mp.lu_solve(AH*A, AH*b)       # normal equations at twice the working precision
        return [+sol[j] for j in range(deg+1)]


def main(points='points', outjson='results_fit_models.json'):
    reg, _ = load(points)
    stored = json.load(open('results_colour.json'))
    betas = sorted({b for (_, b) in reg}, key=Fraction)
    out, chosen_shift, chosen_dev, lsq_ratios = {}, {}, {}, {1: [], 2: []}
    lsq_devs, paper_devs = {1: [], 2: []}, []
    for beta in betas:
        P = predictions(beta)
        out[beta] = {}
        for coeff in COEFFS:
            gauge, deg, power = SPEC[coeff]
            recs = reg[(gauge, beta)]
            vals = [L_parts(r, 'N2')[0] for r in recs]
            pred = P[coeff]['N2']
            rows = {}
            for name, pdeg in MODELS.items():
                c0 = model_fit(recs, vals, deg, pdeg, 0)
                c1 = model_fit(recs, vals, deg, pdeg, 1)
                if c0 is None or c1 is None:
                    continue
                rows[name] = {'shift': abs(c0[power]-c1[power])/abs(pred), 'deviation': abs(c0[power]-pred)/abs(pred),
                              'c0': c0[power], 'c1': c1[power]}
            # the paper's fit, as stored by analyse_colour.py
            ref = [r for r in stored[beta]['rows'] if r['coefficient'] == coeff and r['colour'] == 'N2'][0]
            mine = rows[PAPER]
            assert abs(mp.re(mine['c0'])-mp.mpf(ref['re'])) < mp.mpf(10)**-30*abs(pred), (beta, coeff)
            assert abs(mine['shift']-mp.mpf(ref['window_shift'])) < mp.mpf(10)**-25, (beta, coeff)
            by_shift = min(rows, key=lambda m: rows[m]['shift'])
            by_dev = min(rows, key=lambda m: rows[m]['deviation'])
            chosen_shift[by_shift] = chosen_shift.get(by_shift, 0)+1
            chosen_dev[by_dev] = chosen_dev.get(by_dev, 0)+1
            n = deg+MODELS[PAPER]+2
            shift_abs = abs(mine['c0']-mine['c1'])
            paper_devs.append(abs(mine['c0']-pred)/shift_abs)
            lsq = {}
            for extra in (1, 2):
                cl = lsq_fit(recs, vals, deg, MODELS[PAPER], n+extra)
                if cl is not None:
                    lsq[extra] = abs(cl[power]-mine['c0'])/shift_abs
                    lsq_ratios[extra].append(lsq[extra])
                    lsq_devs[extra].append(abs(cl[power]-pred)/shift_abs)
            out[beta][coeff] = {
                'models': {m: {'window_shift': mp.nstr(v['shift'], 6), 'deviation': mp.nstr(v['deviation'], 6)}
                           for m, v in rows.items()},
                'selected_by_window_shift': by_shift, 'selected_by_deviation': by_dev,
                'lsq_change_in_window_shifts': {f'{n+e} points': mp.nstr(v, 4) for e, v in lsq.items()}}
            print(f"beta = {beta:3s}  {coeff:9s} (N^2): smallest window shift {by_shift}, smallest deviation {by_dev}; "
                  + '; '.join(f"{m}: shift {mp.nstr(v['shift'], 2)}, dev. {mp.nstr(v['deviation'], 2)}" for m, v in rows.items())
                  + '; least squares (P=2): ' + ', '.join(f"{n+e} points {mp.nstr(v, 2)} shifts" for e, v in lsq.items()))
    rng = lambda v: [mp.nstr(min(v), 3), mp.nstr(max(v), 3)] if v else None
    summary = {'selected_by_window_shift': chosen_shift, 'selected_by_deviation': chosen_dev,
               'paper_model_deviation_in_window_shifts': rng(paper_devs),
               'lsq_one_more_point_deviation_in_window_shifts': rng(lsq_devs[1]),
               'lsq_two_more_points_deviation_in_window_shifts': rng(lsq_devs[2]),
               'lsq_one_more_point_in_window_shifts': [mp.nstr(min(lsq_ratios[1]), 3), mp.nstr(max(lsq_ratios[1]), 3)],
               'lsq_two_more_points_in_window_shifts': ([mp.nstr(min(lsq_ratios[2]), 3), mp.nstr(max(lsq_ratios[2]), 3)]
                                                        if lsq_ratios[2] else None)}
    print('models selected by the window shift:', chosen_shift, ' by the deviation:', chosen_dev)
    print('paper model (P=2), deviation from the prediction in units of the window shift:', summary['paper_model_deviation_in_window_shifts'])
    print('least squares with the paper model, change in units of the window shift: one more point',
          summary['lsq_one_more_point_in_window_shifts'], '; two more points', summary['lsq_two_more_points_in_window_shifts'])
    print('least squares with the paper model, deviation from the prediction in units of the window shift: one more point',
          summary['lsq_one_more_point_deviation_in_window_shifts'], '; two more points', summary['lsq_two_more_points_deviation_in_window_shifts'])
    json.dump({'summary': summary, 'fits': out}, open(outjson, 'w'), indent=1)


if __name__ == '__main__':
    main()


==> anc/paper2/hh/hh_two_loop/check_li22_impact.py <==
#!/usr/bin/env python3
# Paper App. A: where check_li22_values.py finds Li_{2,2} differences far above the working precision,
# which side is off, and whether the stored amplitude values are affected.
#
# For each point BETA:K (delta = 10^-K, 30 + 3K digits, as in the scan) and each expression:
#   1. the Li22new arguments are recorded as in check_li22_values.py;
#   2. for each argument, evaluate_hh.li22 at the working precision (the value the scan used), li22 at
#      twice the digits (a more precise value of the same representation) and the independent
#      reference of check_li22_values.py are compared; the three worst arguments are printed with the
#      error of each side relative to li22 at twice the digits;
#   3. the four colour terms at L = -1, 0, 1 are evaluated as the scan evaluates them, once with the
#      working-precision values (this must reproduce the stored point, which is checked) and once with
#      the values at twice the digits; the largest relative change of a colour term is the effect of the
#      Li_{2,2} evaluation on the stored amplitude values.
# Needs the ancillary files (make fetch in ..).
#
# On the points computed with the earlier evaluate_hh.li22 (split at t = 1/2 only) it found that the
# working-precision value was the one off, by up to 10^-29, and that the colour terms changed by up
# to 3 x 10^-16 (n_f/N of Gauge2Simp at beta = 1/2, delta = 10^-7); all points were
# recomputed with the present li22 on 3 November 2026.
#
#   python3 check_li22_impact.py 1/2:6 1/2:7 1/2:8
import sys, json, pathlib, time
from fractions import Fraction
import mpmath as mp
import evaluate_hh as ev
from scan_colour_scale import L_VALUES, working_digits, split_terms, identify, env
from check_li22_values import reference, arguments

HERE = pathlib.Path(__file__).resolve().parent


def stored(gauge, beta, k):
    """the stored point of the scan at this gauge, beta and delta, at the regular precision"""
    p = HERE/'points'/f'g{gauge}_b{beta.replace("/", "o")}_d{k}_p{working_digits(k)}.json'
    return json.loads(p.read_text())


def colour_terms(codes, names, x, y, li22):
    """A = i Gauge/4 for each colour term at L = -1, 0, 1, with Li22new = li22, as scan_colour_scale.run_job"""
    out = {}
    for L in L_VALUES:
        muR2 = mp.e**(-L)
        for name, c in zip(names, codes):
            e = env(x, y, muR2, 1, 1)
            e['Li22new'] = li22
            out[(name, L)] = mp.j*eval(c, {'__builtins__': {}}, e)/4
    return out


def main(specs):
    prepared = {}
    for n in (1, 2):
        codes = split_terms(n)
        prepared[n] = (codes, identify(codes))        # identify() works at 20 digits; the precision is reset below
    for spec in specs:
        beta, k = spec.split(':')
        k = int(k)
        for n, (codes, names) in prepared.items():
            t = time.time()
            dps = working_digits(k)
            mp.mp.dps = dps
            for f in (ev.li22, ev.LiClassical, ev.Log, ev.Zeta):
                f.cache_clear()
            fb = Fraction(beta)
            bv = mp.mpf(fb.numerator)/fb.denominator
            x = (1 - bv)/(1 + bv)
            y = x + mp.mpf(10)**(-k)
            pairs = arguments(codes, x, y)
            work, fine, rows = {}, {}, []
            for a, b in pairs:
                a, b = mp.re(a), mp.re(b)
                work[(a, b)] = ev.li22(a, b)                          # as in the scan
                with mp.workdps(2*dps):
                    ev.li22.cache_clear()
                    v2 = ev.li22(mp.mpf(a), mp.mpf(b))
                ev.li22.cache_clear()
                fine[(a, b)] = v2
                ref = reference(a, b)
                scale = max(abs(v2), mp.mpf(10)**(-dps))
                rows.append((max(abs(work[(a, b)] - v2), abs(ref - v2))/scale, a, b, v2,
                             abs(work[(a, b)] - v2)/scale, abs(ref - v2)/scale))
            rows.sort(key=lambda r: -r[0])
            print(f'Gauge{n}Simp, beta = {beta}, delta = 10^-{k}, {dps} digits, {len(pairs)} arguments; worst three '
                  f'(error of the working-precision li22 and of the reference, relative to li22 at {2*dps} digits):')
            for _, a, b, v2, e_work, e_ref in rows[:3]:
                print(f'    a = {mp.nstr(a, 12)}, b = {mp.nstr(b, 12)}, Li22 = {mp.nstr(v2, 6)}: '
                      f'li22 {mp.nstr(e_work, 3)}, reference {mp.nstr(e_ref, 3)}')
            # effect on the colour terms: the scan's values against those with the more precise Li22 values
            mp.mp.dps = dps
            A_work = colour_terms(codes, names, x, y, lambda a, b: work[(mp.re(a), mp.re(b))])
            A_fine = colour_terms(codes, names, x, y, lambda a, b: +fine[(mp.re(a), mp.re(b))])
            rec = stored(n, beta, k)
            # each colour term relative to its largest modulus over the three values of L (a term can vanish at one L)
            scale = {c: max(max(abs(A_fine[(c, L)]) for L in L_VALUES), mp.mpf(10)**(-dps)) for c in names}
            repro = max(abs(A_work[(c, L)] - mp.mpc(*map(mp.mpf, rec['A'][c][str(L)])))/scale[c] for (c, L) in A_work)
            change = {c: max(abs(A_work[(c, L)] - A_fine[(c, L)]) for L in L_VALUES)/scale[c] for c in names}
            print(f'    stored point reproduced to {mp.nstr(repro, 3)}; largest relative change of a colour term with '
                  f'the more precise Li22 values: ' + ', '.join(f'{c} {mp.nstr(v, 3)}' for c, v in change.items())
                  + f' ({time.time() - t:.0f} s)', flush=True)


if __name__ == '__main__':
    main(sys.argv[1:])


==> anc/paper2/hh/hh_two_loop/check_li22_values.py <==
#!/usr/bin/env python3
# Paper App. A: the evaluation of Li_{2,2} in the gg -> HH expressions against an independent
# representation, for every argument with which the published expressions call it on the forward
# lines of the scan and of the blind test of r0. Needs the ancillary files (make fetch in ..).
#
# evaluate_hh.li22 computes Li_{2,2}(a, b) = sum_{m>n>=1} a^m b^n/(m^2 n^2) from
#     -a Int_0^1 dt ln(t) Li_2(a b t)/(1 - a t).
# The reference writes 1/n^2 = Int_0^1 du (-ln u) u^(n-1) and sums over the smaller index first,
#     Li_{2,2}(a, b) = Int_0^1 du (-ln u) [b Li_2(a) - Li_2(a b u)/u]/(1 - b u),
# the representation that ../../zz/scripts/check_li22_values.py uses for gg -> ZZ (at u = 1/b
# the bracket vanishes, so b > 1 is harmless; the quadrature is split there). It shares no code
# with evaluate_hh.li22 apart from mpmath's Li_2 and quadrature, and is evaluated with twice the
# digits.
#
# Each point is evaluated as the scan evaluates it (scan_colour_scale.run_job: the four colour
# terms of Gauge1Simp and Gauge2Simp separately, at L = -1, 0, 1, N = n_f = 1, with 30 + 3k digits
# at delta = 10^-k), with Li22new replaced by a probe that records its arguments; then
# evaluate_hh.li22 at that precision is compared with the reference for every distinct argument.
#
# This check found that the earlier evaluate_hh.li22, which split the integral at t = 1/2 only,
# lost up to 21 digits for arguments with a b just below 1 and b > 1 (a relative error of
# 10^-29 at 51 digits for a = 1/4 + 6 x 10^-9, b = 4 - 9 x 10^-7): there the branch point
# t = 1/(ab) of Li_2 lies just beyond t = 1, and mpmath's quadrature reported convergence before
# resolving it. All points were recomputed with the present li22 on 3 November 2026.
#
#   python3 check_li22_values.py [--workers N]          every point: the scan (beta = 1/2, 1/4, 2/3,
#                                                       delta = 10^-4 ... 10^-11), its precision control
#                                                       and the blind-test velocities beta = 1/10, 4/5
#                                                       (several CPU hours)
#   python3 check_li22_values.py 1/2:4 1/2:10:75        selected points, BETA:K[:DIGITS] for delta = 10^-K
import argparse, sys, time
from fractions import Fraction
from multiprocessing import Pool
import mpmath as mp
import evaluate_hh as ev
from scan_colour_scale import BETAS, DELTA_EXPONENTS, L_VALUES, working_digits, split_terms, env

BLIND_BETAS = ('1/10', '4/5')       # ../../r0/data/run_hh_new_velocities.py
CONTROL = ('1/2', 10, working_digits(10) + 15)     # scan_colour_scale.jobs()


def reference(a, b):
    """Li_{2,2}(a, b) from the sum over the smaller index first, at twice the working digits. The
    integral is split at u = 1/b, where the bracket vanishes, and at points 1 - d, d = 1/2, 1/8, ...,
    accumulating at u = 1 until d is no larger than the distance of the branch point u = 1/(ab) of
    Li_2(a b u) from u = 1 (with fixed points 1/2, 9/10, 99/100 only, the quadrature can report
    convergence before it resolves a branch point just beyond u = 1)."""
    with mp.workdps(2*mp.mp.dps):
        a, b = mp.mpf(a), mp.mpf(b)
        w = a*b
        l2a = mp.polylog(2, a)
        f = lambda u: -mp.log(u)*(b*l2a - mp.polylog(2, w*u)/u)/(1 - b*u) if u else mp.mpf(0)
        s = 1/w - 1 if 0 < w < 1 else mp.mpf(1)
        pts, d = [mp.mpf(0), mp.mpf(1)/2], mp.mpf(1)/2
        while d > s:
            d /= 4
            pts.append(1 - d)
        pts.append(mp.mpf(1))
        if b > 1:
            pts = sorted(set(pts + [1/b]))
        return +mp.quad(f, pts)


def arguments(codes, x, y):
    """the distinct (a, b) with which the compiled colour terms call Li22new at (x, y), as in the scan"""
    seen = []

    def probe(a, b):
        if not any(a == c and b == d for c, d in seen):
            seen.append((a, b))
        return mp.mpf(0)
    for L in L_VALUES:
        muR2 = mp.e**(-L)
        for c in codes:
            e = env(x, y, muR2, 1, 1)
            e['Li22new'] = probe
            eval(c, {'__builtins__': {}}, e)
    return seen


def compare(pairs, cache=None):
    """largest relative difference between evaluate_hh.li22 and the reference over the pairs, and the
    pair at which it occurs; cache, if given, keeps the reference values of a point for both gauges"""
    worst, where = mp.mpf(0), None
    cache = {} if cache is None else cache
    for a, b in pairs:
        if mp.im(a) != 0 or mp.im(b) != 0:
            raise ValueError(f'complex argument {a}, {b}: the reference here is for real arguments')
        a, b = mp.re(a), mp.re(b)
        if (a, b) not in cache:
            cache[(a, b)] = reference(a, b)
        v, ref = ev.li22(a, b), cache[(a, b)]
        dev = abs(v - ref)/max(abs(ref), mp.mpf(10)**(-mp.mp.dps))
        if where is None or dev > worst:
            worst, where = dev, (a, b)
    return worst, where


def points(specs):
    """(beta, K, digits) of the selected points, or of every point of the scan, its precision control
    and the blind test"""
    if specs:
        for s in specs:
            beta, k, *dps = s.split(':')
            yield beta, int(k), int(dps[0]) if dps else working_digits(int(k))
    else:
        for beta in BETAS + BLIND_BETAS:
            for k in DELTA_EXPONENTS:
                yield beta, k, working_digits(k)
        yield CONTROL


CODES = {}       # compiled colour terms, set before the worker processes are forked


def run_point(point):
    beta, k, dps = point
    mp.mp.dps = dps
    for f in (ev.li22, ev.LiClassical, ev.Log, ev.Zeta):
        f.cache_clear()
    fb = Fraction(beta)
    bv = mp.mpf(fb.numerator)/fb.denominator
    x = (1 - bv)/(1 + bv)
    y = x + mp.mpf(10)**(-k)
    lines, overall, cache = [], 0.0, {}
    for n, cs in CODES.items():
        t = time.time()
        pairs = arguments(cs, x, y)
        dev, (a, b) = compare(pairs, cache)
        overall = max(overall, float(dev))
        # distance from t = 1 of the nearest singular point of the integrand of evaluate_hh.li22
        s = min(min([1/v - 1 for v in (mp.re(p), mp.re(p*q)) if 0 < v < 1] or [mp.mpf(1)]) for p, q in pairs)
        lines.append(f'Gauge{n}Simp, beta = {beta}, delta = 10^-{k}, {dps} digits: {len(pairs)} distinct arguments, '
                     f'nearest singular point of the integrand at t = 1 + {mp.nstr(s, 3)}, '
                     f'largest relative difference {mp.nstr(dev, 3)} at a = {mp.nstr(a, 12)}, b = {mp.nstr(b, 12)} '
                     f'({time.time()-t:.0f} s)')
    return '\n'.join(lines), overall


def main():
    parser = argparse.ArgumentParser(description='Li_{2,2} of evaluate_hh.py against the reference')
    parser.add_argument('points', nargs='*', help='BETA:K[:DIGITS]; default: every point')
    parser.add_argument('--workers', type=int, default=1)
    args = parser.parse_args()
    CODES.update({n: split_terms(n) for n in (1, 2)})
    overall = 0.0
    with Pool(args.workers) as pool:
        for text, worst in pool.imap(run_point, list(points(args.points))):
            print(text, flush=True)
            overall = max(overall, worst)
    print(f'largest relative difference over all points: {overall:.3g}')


if __name__ == '__main__':
    main()


==> anc/paper2/hh/hh_two_loop/evaluate_hh.py <==
#!/usr/bin/env python3
# Numerical evaluation of the two-loop class-B gg->HH finite remainders of
# Banerjee, Borowka, Dhani, Gehrmann, Ravindran (arXiv:1809.05388), read
# directly from the authors' ancillary files anc/Gauge{1,2}Simp.in.
# Returns the raw Gauge_i expression; the dimensionless remainder used everywhere
# (paper Sec. 3.1) is A_i = i Gauge_i/(4 M2), the authors' own plotting convention
# (eval_gauge*.m in their ancillary files).
#
# Kinematics: s/M2 = (1+x)^2/x, -t/M2 = y, -u/M2 = z = x + 1/x - y.
# Forward limit at fixed beta: x = (1-beta)/(1+beta), y = x + delta.
# The only non-standard function in the files is Li22new[a,b], the weight-4
# MPL Li_{2,2}(a,b) = sum_{m>n>=1} a^m b^n/(m^2 n^2) of the lievaluate
# package (Frellesvig, Tommasini, Wever). It is computed here from the
# one-dimensional integral in li22() below (with integration points that accumulate at
# the end of the path, where a branch point approaches it in the forward limit; see
# there and check_li22_values.py). Which argument carries the
# outer sum is a convention; the ordering adopted here is the one that
# reproduces Bose symmetry and the Li_{2,2} series and stuffle identities, all
# checked in an earlier evaluation (tests/test_release.py --full repeats one of those
# points). It has not been checked against lievaluate itself, which is not available
# without Mathematica.
import ast, pathlib, sys, time, functools
import mpmath as mp

DIR = pathlib.Path(__file__).parent
_CACHE_DPS = None   # the lru caches below hold mpf values, so they are flushed whenever mp.dps changes

# The .in files are Mathematica. After replacing ^ -> **, [ ] -> ( ) they are
# valid Python expressions in these symbols only. The AST walk below is a
# check that the text substitution produced nothing but arithmetic and the
# four expected function heads before the expression is handed to exec().
VALID_FUNCTIONS = {'Log', 'PolyLog', 'Li22new', 'Zeta'}
VALID_PARAMS = {'x', 'y', 'M2', 'muR2', 'N', 'Nf', 'I', 'Pi'}
VALID_OPS = (ast.Expression, ast.Module, ast.Expr, ast.Assign, ast.Load, ast.Store, ast.Name,
             ast.Constant, ast.Call, ast.BinOp, ast.UnaryOp, ast.Add, ast.Sub, ast.Mult, ast.Div,
             ast.Pow, ast.UAdd, ast.USub)


def compile_amp(n):
    raw = (DIR/'anc'/f'Gauge{n}Simp.in').read_text(encoding='utf8').split('=', 1)[1]
    raw = raw.replace('^', '**').replace('[', '(').replace(']', ')')
    root = ast.parse('result='+raw)
    assert all(isinstance(z, VALID_OPS) for z in ast.walk(root)), 'unexpected Mathematica syntax'
    names = {z.id for z in ast.walk(root) if isinstance(z, ast.Name)}
    allowed = VALID_FUNCTIONS | VALID_PARAMS | {'result'}
    assert names <= allowed, names-allowed
    for node in ast.walk(root):
        if isinstance(node, ast.Call):
            assert isinstance(node.func, ast.Name) and node.func.id in VALID_FUNCTIONS
    return compile(root, f'Gauge{n}Simp.in', 'exec')


LI22_GUARD = 15     # digits added to the working precision inside li22()
LI22_RATIO = 4      # the integration points 1 - d of li22_points() shrink d by this factor


def li22_points(a, w):
    """0, 1/2 and points 1 - d, d = 1/2, 1/8, 1/32, ..., accumulating at t = 1 until d is no larger than
    the distance from t = 1 of the nearest singular point of the integrand beyond it: the pole
    t = 1/a of 1/(1 - a t) and the branch point t = 1/w of Li_2(w t), for 0 < a < 1, 0 < w < 1. Every
    interval then ends at least 2/3 of its length before the singular point. The same at t = 0 for
    a singular point in (-1, 0), that is a < -1 or w < -1 (not met on the forward lines used here)."""
    near1, near0 = mp.mpf(1), mp.mpf(1)
    for v in (a, w):
        if 0 < v < 1:
            near1 = min(near1, 1/v - 1)
        elif v < -1:
            near0 = min(near0, -1/v)
    points, d = [mp.mpf(1)/2], mp.mpf(1)/2
    while d > near0:
        d /= LI22_RATIO
        points.insert(0, d)
    points.insert(0, mp.mpf(0))
    d = mp.mpf(1)/2
    while d > near1:
        d /= LI22_RATIO
        points.append(1 - d)
    points.append(mp.mpf(1))
    return points


@functools.lru_cache(maxsize=None)
def li22(a, b):
    # Li_{2,2}(a,b) = -a int_0^1 log(t) Li_2(abt)/(1-at) dt (expand 1/(1-at) and Li_2 and integrate).
    # The integrand has a pole at t = 1/a and Li_2 has its cut at abt >= 1, so
    # the real path [0,1] is usable only when neither a nor ab reaches 1.
    # The guards below stop the evaluation if a call ever lands on the cut; none does on
    # the forward lines used here, where all arguments are real (complex ones are refused, since
    # the integration points below are chosen for real arguments). For a < 0 or ab < 0 the
    # integral continues smoothly.
    # Towards the forward limit the branch point t = 1/(ab) approaches t = 1 from beyond: ab = 1 - eps
    # with b > 1 and eps of the order of delta occurs. mpmath's tanh-sinh quadrature then reports
    # convergence before it resolves the branch point; split only at t = 1/2, the integral lost up
    # to 21 digits there (check_li22_values.py). It is therefore split at the points of li22_points()
    # and evaluated with LI22_GUARD more digits, because mpmath's error estimate remains optimistic
    # by a few digits. Written as a w int_0^1 (-log t) [Li_2(w t)/w]/(1 - a t) dt, w = ab, the
    # integrand is positive and of order one, so that mpmath's absolute error target is a relative one.
    if mp.im(a) != 0 or mp.im(b) != 0:
        raise ValueError('Li22 with a complex argument: the integration points are chosen for real ones')
    a, b = mp.re(a), mp.re(b)
    with mp.workdps(mp.mp.dps + LI22_GUARD):
        w = a*b
        if a >= 1: raise ValueError('Li22 first argument on integration cut')
        if w >= 1: raise ValueError('Li22 product on integration cut')
        if a == 0 or w == 0:
            return mp.mpf(0)

        def integrand(t):
            if not t: return mp.mpf(0)
            return -mp.log(t)*(mp.polylog(2, w*t)/w)/(1 - a*t)
        value = a*w*mp.quad(integrand, li22_points(a, w))
    return +value


@functools.lru_cache(maxsize=None)
def LiClassical(n, z): return mp.polylog(int(n), z)
@functools.lru_cache(maxsize=None)
def Log(x): return mp.log(x)   # principal branch; log(-r) = log r + i pi
@functools.lru_cache(maxsize=None)
def Zeta(n): return mp.zeta(n)


def eval_amp(code, x, y, M2=1, muR2=mp.mpf('0.5'), N=3, Nf=5):
    global _CACHE_DPS
    if _CACHE_DPS != mp.mp.dps:
        for fun in (li22, LiClassical, Log, Zeta): fun.cache_clear()
        _CACHE_DPS = mp.mp.dps
    env = dict(x=mp.mpf(x), y=mp.mpf(y), M2=mp.mpf(M2), muR2=mp.mpf(muR2), N=mp.mpf(N), Nf=mp.mpf(Nf),
               I=mp.j, Pi=mp.pi, Log=Log, PolyLog=LiClassical, Li22new=li22, Zeta=Zeta)
    exec(code, {'__builtins__': {}}, env)
    return env['result']


def direct_forward(n, beta, delta, dps=40, M2=1, muR2=mp.mpf('0.5'), N=3, Nf=5):
    mp.mp.dps = dps
    b = mp.mpf(str(beta)); x = (1-b)/(1+b); y = x+mp.mpf(str(delta))
    code = compile_amp(n)
    t = time.time(); a = eval_amp(code, x, y, M2, muR2, N, Nf)
    return x, y, a, time.time()-t


if __name__ == '__main__':
    import argparse
    parser = argparse.ArgumentParser(description='one forward-limit point of Gauge1/2 at fixed beta')
    parser.add_argument('--gauge', type=int, choices=(1, 2), default=1)
    parser.add_argument('--beta', type=str, default='0.4')
    parser.add_argument('--delta', type=str, default='0.05')
    parser.add_argument('--dps', type=int, default=40)
    parser.add_argument('--muR2', default='0.5', help='mu_R^2/M2; the authors use 1/2')
    parser.add_argument('--nf', type=int, default=5)
    args = parser.parse_args()
    x, y, a, t = direct_forward(args.gauge, args.beta, args.delta, args.dps, muR2=args.muR2, Nf=args.nf)
    print('x =', mp.nstr(x, 20), 'y =', mp.nstr(y, 20), 'dps =', mp.mp.dps)
    print('Gauge expression / M2 =', mp.nstr(a, 30))
    print('A = i/4 * Gauge / M2 =', mp.nstr(mp.j*a/4, 30))
    print('evaluation time (s)', round(t, 2))
    print('cache hits/misses', li22.cache_info(), LiClassical.cache_info(), Log.cache_info())


==> anc/paper2/hh/hh_two_loop/forward_approach.py <==
#!/usr/bin/env python3
# Paper Sec. 2.5: numerical side of the completeness argument for the finite
# opposite-helicity one-loop term, using gg -> HH.
#
# The one-loop class-B amplitude is not in the ancillary files of Banerjee et al.,
# but it is contained in the mu_R dependence of the two-loop remainder
# (analyse_one_loop.py): with L = ln(m_H^2/mu_R^2) the N^2 colour term of the
# L^1 coefficient of the spin-two remainder is -11 m_A2 + (tree), where m_A2 is the
# one-loop spin-two amplitude per unit N and the tree term is O(p_T^2).
#
# The argument of Sec. 2.5 says that m_A2 tends to the DPS value pi*Ktilde with no
# logarithm, and that everything else is analytic in the transverse momentum, so the
# difference vanishes like p_T^2. This script prints, point by point,
#   r = (m_A2 - pi Kt)/p_T^2      which must tend to a constant, and
#   dr/dp_T^2                     between neighbouring deltas, which must also be
#                                 constant if r = r0 + r1 p_T^2 + ..., with no log.
# A p_T^2 ln p_T^2 term in m_A2 would make dr/dp_T^2 grow like 1/p_T^2, and a
# p_T^4 ln p_T^2 term would make it drift like ln p_T^2.
#
# The point-by-point values (m_A2 - pi Kt)/(pi Kt) are stored as well, for the figure of the
# approach to the forward limit.
#
#   python3 forward_approach.py
import json
import mpmath as mp
from scan_tools import load, L_parts, weights, fit_model, fmt

mp.mp.dps = 40
reg, _ = load('points')
print(f'{"beta":5s} {"delta":>6s} {"p_T^2/m^2":>9s} {"m_A2 (one loop, per unit N)":>28s} '
      f'{"r = (m_A2 - pi Kt)/p_T^2":>25s} {"dr/dp_T^2":>13s} {"Im m_A2/p_T^2":>14s}')
out = {}
for beta in ('1/4', '1/2', '2/3'):
    if (2, beta) not in reg:
        continue
    w, FS, Kt = weights(beta)
    rs, slopes, ims, curve = [], [], [], []
    prev = None
    for rec in reg[(2, beta)]:
        mA2 = -L_parts(rec, 'N2')[1]/11
        pT2 = mp.mpf(rec['pT2'])
        # (m_A2 - pi Kt)/(pi Kt) point by point, for the figure of the approach to the forward limit
        curve.append({'delta_exp': rec['delta_exp'], 'pT2': str(pT2),
                      'rel_re': str(mp.re(mA2-mp.pi*Kt)/(mp.pi*Kt)), 'rel_im': str(mp.im(mA2)/(mp.pi*Kt))})
        r = mp.re(mA2-mp.pi*Kt)/pT2
        im = mp.im(mA2)/pT2
        slope = None if prev is None else (r-prev[0])/(pT2-prev[1])
        print(f'{beta:5s} {"1e-%d" % rec["delta_exp"]:>6s} {mp.nstr(pT2, 3):>9s} {fmt(mp.re(mA2), 16):>28s} '
              f'{mp.nstr(r, 13):>25s} {"" if slope is None else mp.nstr(slope, 7):>13s} {mp.nstr(im, 6):>14s}')
        if rec['delta_exp'] >= 6:          # p_T^2 <= 7e-7 here: the p_T^4 term in r is below 1e-5 of r
            rs.append(r)
            ims.append(im)
            if slope is not None and rec['delta_exp'] >= 7:
                slopes.append(slope)
        prev = (r, pT2)
    best = fit_model(reg[(2, beta)], 'N2', 1, 2, 2)
    print(f'      free fit of the L^1 part in powers of G: |G^2| = {mp.nstr(abs(best[2]), 2)}, '
          f'|G| = {mp.nstr(abs(best[1]), 2)} (absolute; the constant is 11 pi Kt = {fmt(11*mp.pi*Kt, 6)})')
    # constant + p_T^2 through the two smallest deltas
    r1, r2 = reg[(2, beta)][-2:]
    m1, m2 = -L_parts(r1, 'N2')[1]/11, -L_parts(r2, 'N2')[1]/11
    p1, p2 = mp.mpf(r1['pT2']), mp.mpf(r2['pT2'])
    K = (m2*p1-m1*p2)/(p1-p2)
    print(f'      forward limit from c + d p_T^2 at the two smallest deltas: {fmt(mp.re(K), 15)}'
          f'   pi Kt = {fmt(mp.pi*Kt, 15)}   rel {mp.nstr(abs(K-mp.pi*Kt)/(mp.pi*Kt), 2)}')
    spread = lambda v: (max(v)-min(v))/abs(sum(v)/len(v))
    print(f'      delta <= 1e-6: r constant to {mp.nstr(spread(rs), 2)}, Im m_A2/p_T^2 constant to '
          f'{mp.nstr(spread(ims), 2)}; delta <= 1e-7: dr/dp_T^2 constant to {mp.nstr(spread(slopes), 2)}')
    out[beta] = {'forward_limit': str(mp.re(K)), 'pi_Kt': str(mp.pi*Kt),
                 'rel_dev': str(abs(K-mp.pi*Kt)/(mp.pi*Kt)),
                 'r_values': [str(x) for x in rs], 'r_spread': str(spread(rs)),
                 'constant_digits': int(mp.floor(-mp.log10(spread(rs)))),
                 'dr_dpT2_values': [str(x) for x in slopes], 'dr_dpT2_spread': str(spread(slopes)),
                 'Im_over_pT2_spread': str(spread(ims)),
                 'free_fit_abs_G2_G1': [str(abs(best[2])), str(abs(best[1]))],
                 'curve': curve}
json.dump(out, open('results_forward.json', 'w'), indent=1)


==> anc/paper2/hh/hh_two_loop/logs/analyse_colour.log <==

beta = 1/4   w = 0.625, F_S = 4.735416667, Kt = 0.7354166667, mu_R = m_H, 8 deltas
  coefficient colour            extracted (Re)         prediction  rel. dev.    shift  plain fit dev.
  spin0 G^3  N2              39.6713338978291     39.67133389783    7.2e-14  6.1e-12          6.7e-8
  spin0 G^3  N_Nf        1.60042400270396e-13            0.0 (0)    8.7e-15  8.7e-13          1.7e-9
  spin0 G^3  Nf_over_N  -9.82803101174291e-15            0.0 (0)    2.5e-16  2.5e-14         5.6e-11
  spin0 G^3  Nf2        -8.97871538528263e-15            0.0 (0)    4.7e-16  4.7e-14         5.2e-11
  spin0 G^2  N2               218.19233643801     218.1923364381    4.7e-13  3.6e-11          4.3e-7
  spin0 G^2  N_Nf           -39.6713338978268    -39.67133389783    3.1e-13  5.1e-12          5.8e-8
  spin0 G^2  Nf_over_N  -3.40380699107503e-13            0.0 (0)    1.7e-15  1.5e-13         3.6e-10
  spin0 G^2  Nf2        -2.42414550200025e-13            0.0 (0)    3.1e-15  2.8e-13         3.3e-10
  spin2 G^2  N2             -9.24151838930976     -9.24151838931    2.9e-14  1.7e-12          4.0e-8
  spin2 G^2  N_Nf        3.08856826603662e-14            0.0 (0)    3.7e-15  3.7e-13          3.4e-9
  spin2 G^2  Nf_over_N  -1.86476713548883e-15            0.0 (0)    2.1e-16  2.1e-14         1.0e-10
  spin2 G^2  Nf2        -1.42432847807477e-16            0.0 (0)    3.0e-17  3.0e-15         6.2e-11
  spin2 G^1  N2              -24.644049038155    -24.64404903816    2.7e-13  1.4e-11          3.7e-7
  spin2 G^1  N_Nf             6.1610122595407      6.16101225954    1.4e-13  3.1e-12          1.3e-7
  spin2 G^1  Nf_over_N  -4.43851729662251e-14            0.0 (0)    2.0e-15  1.8e-13         9.5e-10
  spin2 G^1  Nf2        -4.30471298832926e-15            0.0 (0)    2.9e-16  2.6e-14         5.7e-10
  (deviation of a vanishing term is quoted relative to the N^2 coefficient)
  free extra powers, relative to the leading N^2 coefficient: {'spin0 G^4 (N^2)': '1.3e-12', 'spin2 G^3 (N^2)': '4.8e-13'}
  spin-0 single log G^1 by colour (no prediction): {'N2': '-480.088057322', 'N_Nf': '99.0859178855', 'Nf_over_N': '-3.85540039249e-12', 'Nf2': '-1.89398978325e-12'}
  totals / prediction:   N_c n_f        spin0 G^3        spin0 G^2        spin2 G^2        spin2 G^1
                           2   0  0.9999999999999  0.9999999999997              1.0  0.9999999999998
                           2   5              1.0  0.9999999999996              1.0  0.9999999999993
                           3   0  0.9999999999999  0.9999999999997              1.0  0.9999999999998
                           3   5              1.0  0.9999999999996              1.0  0.9999999999996
                           4   0  0.9999999999999  0.9999999999997              1.0  0.9999999999998
                           4   5              1.0  0.9999999999997              1.0  0.9999999999997
                           5   0  0.9999999999999  0.9999999999997              1.0  0.9999999999998
                           5   5              1.0  0.9999999999997              1.0  0.9999999999997

beta = 1/2   w = 0.75, F_S = 5.708333333, Kt = 1.708333333, mu_R = m_H, 8 deltas
  coefficient colour            extracted (Re)         prediction  rel. dev.    shift  plain fit dev.
  spin0 G^3  N2              47.8220215046337     47.82202150464    3.7e-13  3.3e-11          1.3e-7
  spin0 G^3  N_Nf        1.37679558401265e-12            0.0 (0)    5.9e-14  5.8e-12          3.8e-9
  spin0 G^3  Nf_over_N  -5.30230940873208e-14            0.0 (0)    1.1e-15  1.1e-13         1.2e-10
  spin0 G^3  Nf2        -7.01454189144506e-14            0.0 (0)    3.2e-15  3.2e-13         1.4e-10
  spin0 G^2  N2              263.021118275239     263.0211182755    2.3e-12  1.9e-10          7.8e-7
  spin0 G^2  N_Nf            -47.822021504609    -47.82202150464    2.0e-12  3.3e-11          1.3e-7
  spin0 G^2  Nf_over_N  -1.74836006247547e-12            0.0 (0)    7.2e-15  6.4e-13         7.6e-10
  spin0 G^2  Nf2        -1.75081979092408e-12            0.0 (0)    2.0e-14  1.8e-12         8.7e-10
  spin2 G^2  N2             -21.4675497995284    -21.46754979953    1.1e-13  6.3e-12          6.6e-8
  spin2 G^2  N_Nf        3.32943473118105e-13            0.0 (0)    1.7e-14  1.7e-12          4.8e-9
  spin2 G^2  Nf_over_N  -1.85975720869478e-14            0.0 (0)    9.1e-16  9.0e-14         2.0e-10
  spin2 G^2  Nf2        -1.36064679128736e-15            0.0 (0)    6.5e-17  6.4e-15         6.7e-11
  spin2 G^1  N2             -57.2467994653752    -57.24679946541    1.0e-12  5.2e-11          5.8e-7
  spin2 G^1  N_Nf             14.311699866361     14.31169986635    6.3e-13  1.4e-11          1.7e-7
  spin2 G^1  Nf_over_N  -4.26820621972977e-13            0.0 (0)    8.3e-15  7.4e-13          1.8e-9
  spin2 G^1  Nf2        -3.16631737627277e-14            0.0 (0)    5.9e-16  5.3e-14         5.9e-10
  (deviation of a vanishing term is quoted relative to the N^2 coefficient)
  free extra powers, relative to the leading N^2 coefficient: {'spin0 G^4 (N^2)': '7.1e-12', 'spin2 G^3 (N^2)': '1.8e-12'}
  spin-0 single log G^1 by colour (no prediction): {'N2': '-666.14882534', 'N_Nf': '123.918627882', 'Nf_over_N': '-1.88050583646e-11', 'Nf2': '-1.20410640277e-11'}
  totals / prediction:   N_c n_f        spin0 G^3        spin0 G^2        spin2 G^2        spin2 G^1
                           2   0  0.9999999999998  0.9999999999988  0.9999999999999  0.9999999999993
                           2   5  0.9999999999998  0.9999999999984  0.9999999999999  0.9999999999973
                           3   0  0.9999999999998  0.9999999999988  0.9999999999999  0.9999999999993
                           3   5  0.9999999999998  0.9999999999986  0.9999999999999  0.9999999999985
                           4   0  0.9999999999998  0.9999999999988  0.9999999999999  0.9999999999993
                           4   5  0.9999999999998  0.9999999999987  0.9999999999999  0.9999999999988
                           5   0  0.9999999999998  0.9999999999988  0.9999999999999  0.9999999999993
                           5   5  0.9999999999998  0.9999999999987  0.9999999999999  0.9999999999989

beta = 2/3   w = 0.833333, F_S = 7.477777778, Kt = 3.477777778, mu_R = m_H, 8 deltas
  coefficient colour            extracted (Re)         prediction  rel. dev.    shift  plain fit dev.
  spin0 G^3  N2              62.6456846182137     62.64568461825    1.1e-12  1.0e-10          1.7e-7
  spin0 G^3  N_Nf        6.12761069425279e-12            0.0 (0)    2.1e-13  2.0e-11          6.5e-9
  spin0 G^3  Nf_over_N  -1.36370832808936e-13            0.0 (0)    2.5e-15  2.5e-13         1.9e-10
  spin0 G^3  Nf2        -3.06810390527115e-13            0.0 (0)    1.2e-14  1.1e-12         2.8e-10
  spin0 G^2  N2              344.551265399439     344.5512654004    6.6e-12  5.5e-10          1.0e-6
  spin0 G^2  N_Nf           -62.6456846180991    -62.64568461825    7.0e-12  1.1e-10          2.1e-7
  spin0 G^2  Nf_over_N  -4.16688783117302e-12            0.0 (0)    1.6e-14  1.4e-12          1.1e-9
  spin0 G^2  Nf2        -7.14751045053563e-12            0.0 (0)    7.1e-14  6.3e-12          1.7e-9
  spin2 G^2  N2             -43.7030444699301    -43.70304446994    2.7e-13  1.5e-11          9.2e-8
  spin2 G^2  N_Nf        1.94199955948579e-12            0.0 (0)    5.0e-14  5.0e-12          6.8e-9
  spin2 G^2  Nf_over_N   -9.9100327683564e-14            0.0 (0)    2.4e-15  2.3e-13         3.3e-10
  spin2 G^2  Nf2        -5.15028006105309e-15            0.0 (0)    3.9e-16  3.9e-14         5.6e-11
  spin2 G^1  N2             -116.541451919677    -116.5414519198    2.4e-12  1.2e-10          8.0e-7
  spin2 G^1  N_Nf            29.1353629800009     29.13536297996    1.8e-12  4.0e-11          2.3e-7
  spin2 G^1  Nf_over_N   -2.2239636526186e-12            0.0 (0)    2.1e-14  1.9e-12          2.8e-9
  spin2 G^1  Nf2        -6.94949720165978e-14            0.0 (0)    3.5e-15  3.1e-13         4.9e-10
  (deviation of a vanishing term is quoted relative to the N^2 coefficient)
  free extra powers, relative to the leading N^2 coefficient: {'spin0 G^4 (N^2)': '2.2e-11', 'spin2 G^3 (N^2)': '4.2e-12'}
  spin-0 single log G^1 by colour (no prediction): {'N2': '-1039.47463217', 'N_Nf': '170.432093253', 'Nf_over_N': '-4.10961221172e-11', 'Nf2': '-4.29070420704e-11'}
  totals / prediction:   N_c n_f        spin0 G^3        spin0 G^2        spin2 G^2        spin2 G^1
                           2   0  0.9999999999994  0.9999999999973  0.9999999999998  0.9999999999986
                           2   5  0.9999999999996  0.9999999999968  0.9999999999997   0.999999999994
                           3   0  0.9999999999994  0.9999999999973  0.9999999999998  0.9999999999986
                           3   5  0.9999999999996  0.9999999999971  0.9999999999997  0.9999999999967
                           4   0  0.9999999999994  0.9999999999973  0.9999999999998  0.9999999999986
                           4   5  0.9999999999995  0.9999999999972  0.9999999999998  0.9999999999974
                           5   0  0.9999999999994  0.9999999999973  0.9999999999998  0.9999999999986
                           5   5  0.9999999999995  0.9999999999972  0.9999999999998  0.9999999999977


==> anc/paper2/hh/hh_two_loop/logs/analyse_one_loop.log <==

beta = 1/4
  one loop, read from the L^1 part of the two-loop remainder (per unit N or n_f):
    spin 0, G slope of m_A  =     -29.75350042337333   DPS: -2 pi F_S = -29.75350042337333   rel 1.1e-18 (shift 1.1e-16)
    spin 0, G slope of m_F  =                3.5e-18   (no DPS pinch: 0)
    spin 2, forward m_A2    =      2.310379597327494   DPS: pi Kt     = 2.310379597327494   rel 8.4e-21
    spin 2, forward m_F2    =                1.9e-21 (from N n_f), 1.6e-21 (from n_f^2)   (0)
    largest |coefficient| of the powers that must be absent, relative to |c_1|: 5.6e-13 (spin 0), 8.6e-13 (spin 2)
  tree: 3 C_N2/121 vs Feynman rules (-i s/2 here), largest relative difference over the deltas 4.7e-37;
        colour ratios of the L^2 part against -4/11, 4/121, 0: largest deviation 1.7e-37
  ratios, every number from the HH files (expect -(4/3) C_A, -2 beta0 = -(22/3) N + (4/3) n_f, -4 C_A,
  4 C_A - 4 beta0 = -(32/3) N + (8/3) n_f):
    c13(N^2)/slope    =   -1.3333333333333   expect  -1.33333   rel 7.2e-14
    c12(N^2)/slope    =   -7.3333333333313   expect  -7.33333   rel 4.7e-13
    c12(N n_f)/slope  =    1.3333333333332   expect   1.33333   rel 3.1e-13
    c22(N^2)/K        =   -3.9999999999999   expect      -4.0   rel 2.9e-14
    c21(N^2)/K        =   -10.666666666665   expect  -10.6667   rel 2.7e-13
    c21(N n_f)/K      =     2.666666666667   expect   2.66667   rel 1.4e-13

beta = 1/2
  one loop, read from the L^1 part of the two-loop remainder (per unit N or n_f):
    spin 0, G slope of m_A  =     -35.86651612848347   DPS: -2 pi F_S = -35.86651612848347   rel 6.8e-18 (shift 6.7e-16)
    spin 0, G slope of m_F  =                2.7e-17   (no DPS pinch: 0)
    spin 2, forward m_A2    =      5.366887449882563   DPS: pi Kt     = 5.366887449882563   rel 3.7e-20
    spin 2, forward m_F2    =                1.8e-20 (from N n_f), 1.5e-20 (from n_f^2)   (0)
    largest |coefficient| of the powers that must be absent, relative to |c_1|: 3.2e-12 (spin 0), 3.6e-12 (spin 2)
  tree: 3 C_N2/121 vs Feynman rules (-i s/2 here), largest relative difference over the deltas 1.3e-35;
        colour ratios of the L^2 part against -4/11, 4/121, 0: largest deviation 4.6e-36
  ratios, every number from the HH files (expect -(4/3) C_A, -2 beta0 = -(22/3) N + (4/3) n_f, -4 C_A,
  4 C_A - 4 beta0 = -(32/3) N + (8/3) n_f):
    c13(N^2)/slope    =    -1.333333333333   expect  -1.33333   rel 3.7e-13
    c12(N^2)/slope    =   -7.3333333333248   expect  -7.33333   rel 2.3e-12
    c12(N n_f)/slope  =    1.3333333333323   expect   1.33333   rel 2.0e-12
    c22(N^2)/K        =   -3.9999999999997   expect      -4.0   rel 1.1e-13
    c21(N^2)/K        =   -10.666666666659   expect  -10.6667   rel 1.0e-12
    c21(N n_f)/K      =    2.6666666666681   expect   2.66667   rel 6.3e-13

beta = 2/3
  one loop, read from the L^1 part of the two-loop remainder (per unit N or n_f):
    spin 0, G slope of m_A  =     -46.98426346368735   DPS: -2 pi F_S = -46.98426346368735   rel 2.1e-17 (shift 2.1e-15)
    spin 0, G slope of m_F  =                1.2e-16   (no DPS pinch: 0)
    spin 2, forward m_A2    =       10.9257611174845   DPS: pi Kt     = 10.9257611174845   rel 1.0e-19
    spin 2, forward m_F2    =                9.5e-20 (from N n_f), 7.8e-20 (from n_f^2)   (0)
    largest |coefficient| of the powers that must be absent, relative to |c_1|: 9.6e-12 (spin 0), 9.7e-12 (spin 2)
  tree: 3 C_N2/121 vs Feynman rules (-i s/2 here), largest relative difference over the deltas 2.5e-35;
        colour ratios of the L^2 part against -4/11, 4/121, 0: largest deviation 9.3e-36
  ratios, every number from the HH files (expect -(4/3) C_A, -2 beta0 = -(22/3) N + (4/3) n_f, -4 C_A,
  4 C_A - 4 beta0 = -(32/3) N + (8/3) n_f):
    c13(N^2)/slope    =   -1.3333333333326   expect  -1.33333   rel 1.1e-12
    c12(N^2)/slope    =   -7.3333333333134   expect  -7.33333   rel 6.6e-12
    c12(N n_f)/slope  =    1.3333333333301   expect   1.33333   rel 7.0e-12
    c22(N^2)/K        =   -3.9999999999993   expect      -4.0   rel 2.7e-13
    c21(N^2)/K        =   -10.666666666652   expect  -10.6667   rel 2.4e-12
    c21(N n_f)/K      =    2.6666666666705   expect   2.66667   rel 1.8e-12


==> anc/paper2/hh/hh_two_loop/logs/analyse_scale.log <==
Terms that must vanish if the leading logs are mu_R independent (|coefficient|,
divided by the size of the corresponding leading coefficient of the N^2 term at L^0):
  beta = 1/4  spin 0: largest relative size 4.2e-13
  beta = 1/4  spin 2: largest relative size 2.1e-13
  beta = 1/2  spin 0: largest relative size 2.4e-12
  beta = 1/2  spin 2: largest relative size 9.1e-13
  beta = 2/3  spin 0: largest relative size 7.2e-12
  beta = 2/3  spin 2: largest relative size 2.4e-12

Leading coefficients of the full remainder (N_c = 3, n_f = 5) at three scales:
  beta  coefficient          mu^2 = m^2/2           mu^2 = m^2         mu^2 = 4 m^2  max spread
  1/4   spin0 G^3            357.04200508         357.04200508         357.04200508     9.3e-15
  1/4   spin0 G^2           1368.66101947        1368.66101947        1368.66101947     8.8e-14
  1/4   spin2 G^2          -83.1736655038       -83.1736655038       -83.1736655038     7.5e-15
  1/4   spin2 G^1           -129.38125745        -129.38125745        -129.38125745     1.2e-13
  1/4   spin0 G^1          -1411.47845742       -2834.50374761       -5680.55432799         0.4   <- moves with mu_R, see next line
  1/4   G^1 of M_1 moves by 2052.9915292124 per unit L; -3 beta0 c_1 = 2052.9915292128   rel 5.0e-13
  1/2   spin0 G^3           430.398193542        430.398193542        430.398193542     5.5e-14
  1/2   spin0 G^2           1649.85974191        1649.85974191        1649.85974191     4.9e-13
  1/2   spin2 G^2          -193.207948196       -193.207948196       -193.207948196     3.3e-14
  1/2   spin2 G^1          -300.545697193       -300.545697193       -300.545697193     5.2e-13
  1/2   spin0 G^1           -2421.1665672       -4136.56000983        -7567.3468951        0.39   <- moves with mu_R, see next line
  1/2   G^1 of M_1 moves by 2474.7896128629 per unit L; -3 beta0 c_1 = 2474.7896128654   rel 2.7e-12
  2/3   spin0 G^3           563.811161564        563.811161564        563.811161564     1.7e-13
  2/3   spin0 G^2           2161.27611932        2161.27611932        2161.27611932     1.5e-12
  2/3   spin2 G^2          -393.327400229       -393.327400229       -393.327400229     9.1e-14
  2/3   spin2 G^1          -611.842622577       -611.842622577       -611.842622578     1.4e-12
  2/3   spin0 G^1          -4551.66661799       -6798.79029077       -11293.0376363        0.37   <- moves with mu_R, see next line
  2/3   G^1 of M_1 moves by 3241.914178986 per unit L; -3 beta0 c_1 = 3241.9141789944   rel 7.9e-12

Stored N_c = 3 scans rebuilt from the colour/scale split at mu^2 = m^2/2: 28 points, largest relative difference 3.71e-18
Precision control, gauge 1, beta 1/2, delta 1e-10: 60 vs 75 digits agree to 7.72e-35
Precision control, gauge 2, beta 1/2, delta 1e-10: 60 vs 75 digits agree to 6.79e-40


==> anc/paper2/hh/hh_two_loop/logs/analyse_windows.log <==
beta = 1/4  spin0 G^3 (N^2): paper model, smallest window: rel. dev. 7.2e-14; plain: 6.7e-8; pT2: 1.5e-8; pT2 G: 2.0e-9; pT2 G^2: 7.2e-14
beta = 1/4  spin0 G^2 (N^2): paper model, smallest window: rel. dev. 4.7e-13; plain: 4.3e-7; pT2: 9.6e-8; pT2 G: 1.3e-8; pT2 G^2: 4.7e-13
beta = 1/4  spin2 G^2 (N^2): paper model, smallest window: rel. dev. 2.9e-14; plain: 4.0e-8; pT2: 1.1e-8; pT2 G: 1.6e-9; pT2 G^2: 2.9e-14
beta = 1/4  spin2 G^1 (N^2): paper model, smallest window: rel. dev. 2.7e-13; plain: 3.7e-7; pT2: 1.1e-7; pT2 G: 1.5e-8; pT2 G^2: 2.7e-13
beta = 1/2  spin0 G^3 (N^2): paper model, smallest window: rel. dev. 3.7e-13; plain: 1.3e-7; pT2: 2.9e-8; pT2 G: 3.9e-9; pT2 G^2: 3.7e-13
beta = 1/2  spin0 G^2 (N^2): paper model, smallest window: rel. dev. 2.3e-12; plain: 7.8e-7; pT2: 1.8e-7; pT2 G: 2.5e-8; pT2 G^2: 2.3e-12
beta = 1/2  spin2 G^2 (N^2): paper model, smallest window: rel. dev. 1.1e-13; plain: 6.6e-8; pT2: 2.0e-8; pT2 G: 2.8e-9; pT2 G^2: 1.1e-13
beta = 1/2  spin2 G^1 (N^2): paper model, smallest window: rel. dev. 1.0e-12; plain: 5.8e-7; pT2: 1.8e-7; pT2 G: 2.6e-8; pT2 G^2: 1.0e-12
beta = 2/3  spin0 G^3 (N^2): paper model, smallest window: rel. dev. 1.1e-12; plain: 1.7e-7; pT2: 3.8e-8; pT2 G: 5.2e-9; pT2 G^2: 1.1e-12
beta = 2/3  spin0 G^2 (N^2): paper model, smallest window: rel. dev. 6.6e-12; plain: 1.0e-6; pT2: 2.3e-7; pT2 G: 3.2e-8; pT2 G^2: 6.6e-12
beta = 2/3  spin2 G^2 (N^2): paper model, smallest window: rel. dev. 2.7e-13; plain: 9.2e-8; pT2: 3.0e-8; pT2 G: 4.3e-9; pT2 G^2: 2.7e-13
beta = 2/3  spin2 G^1 (N^2): paper model, smallest window: rel. dev. 2.4e-12; plain: 8.0e-7; pT2: 2.7e-7; pT2 G: 3.8e-8; pT2 G^2: 2.4e-12


==> anc/paper2/hh/hh_two_loop/logs/check_fit_models.log <==
beta = 1/4  spin0 G^3 (N^2): smallest window shift P=2, smallest deviation P=2; plain: shift 4.7e-7, dev. 6.7e-8; P=0: shift 1.2e-7, dev. 1.5e-8; P=1: shift 1.8e-8, dev. 2.0e-9; P=2: shift 6.1e-12, dev. 7.2e-14; least squares (P=2): 8 points 0.5 shifts
beta = 1/4  spin0 G^2 (N^2): smallest window shift P=2, smallest deviation P=2; plain: shift 2.7e-6, dev. 4.3e-7; P=0: shift 6.7e-7, dev. 9.6e-8; P=1: shift 1.0e-7, dev. 1.3e-8; P=2: shift 3.6e-11, dev. 4.7e-13; least squares (P=2): 8 points 0.53 shifts
beta = 1/4  spin2 G^2 (N^2): smallest window shift P=2, smallest deviation P=2; plain: shift 2.6e-7, dev. 4.0e-8; P=0: shift 8.9e-8, dev. 1.1e-8; P=1: shift 1.4e-8, dev. 1.6e-9; P=2: shift 1.7e-12, dev. 2.9e-14; P=3: shift 9.7e-12, dev. 1.6e-13; least squares (P=2): 7 points 0.5 shifts, 8 points 17.0 shifts
beta = 1/4  spin2 G^1 (N^2): smallest window shift P=2, smallest deviation P=2; plain: shift 2.2e-6, dev. 3.7e-7; P=0: shift 7.4e-7, dev. 1.1e-7; P=1: shift 1.2e-7, dev. 1.5e-8; P=2: shift 1.4e-11, dev. 2.7e-13; P=3: shift 8.4e-11, dev. 1.5e-12; least squares (P=2): 7 points 0.53 shifts, 8 points 18.0 shifts
beta = 1/2  spin0 G^3 (N^2): smallest window shift P=2, smallest deviation P=2; plain: shift 8.9e-7, dev. 1.3e-7; P=0: shift 2.2e-7, dev. 2.9e-8; P=1: shift 3.5e-8, dev. 3.9e-9; P=2: shift 3.3e-11, dev. 3.7e-13; least squares (P=2): 8 points 0.5 shifts
beta = 1/2  spin0 G^2 (N^2): smallest window shift P=2, smallest deviation P=2; plain: shift 4.8e-6, dev. 7.8e-7; P=0: shift 1.2e-6, dev. 1.8e-7; P=1: shift 2.0e-7, dev. 2.5e-8; P=2: shift 1.9e-10, dev. 2.3e-12; least squares (P=2): 8 points 0.53 shifts
beta = 1/2  spin2 G^2 (N^2): smallest window shift P=2, smallest deviation P=2; plain: shift 4.1e-7, dev. 6.6e-8; P=0: shift 1.6e-7, dev. 2.0e-8; P=1: shift 2.6e-8, dev. 2.8e-9; P=2: shift 6.3e-12, dev. 1.1e-13; P=3: shift 4.8e-11, dev. 6.0e-13; least squares (P=2): 7 points 0.5 shifts, 8 points 21.0 shifts
beta = 1/2  spin2 G^1 (N^2): smallest window shift P=2, smallest deviation P=2; plain: shift 3.3e-6, dev. 5.8e-7; P=0: shift 1.2e-6, dev. 1.8e-7; P=1: shift 2.1e-7, dev. 2.6e-8; P=2: shift 5.2e-11, dev. 1.0e-12; P=3: shift 4.0e-10, dev. 5.5e-12; least squares (P=2): 7 points 0.53 shifts, 8 points 22.0 shifts
beta = 2/3  spin0 G^3 (N^2): smallest window shift P=2, smallest deviation P=2; plain: shift 1.2e-6, dev. 1.7e-7; P=0: shift 2.9e-7, dev. 3.8e-8; P=1: shift 4.7e-8, dev. 5.2e-9; P=2: shift 1.0e-10, dev. 1.1e-12; least squares (P=2): 8 points 0.5 shifts
beta = 2/3  spin0 G^2 (N^2): smallest window shift P=2, smallest deviation P=2; plain: shift 6.3e-6, dev. 1.0e-6; P=0: shift 1.6e-6, dev. 2.3e-7; P=1: shift 2.5e-7, dev. 3.2e-8; P=2: shift 5.5e-10, dev. 6.6e-12; least squares (P=2): 8 points 0.53 shifts
beta = 2/3  spin2 G^2 (N^2): smallest window shift P=2, smallest deviation P=2; plain: shift 5.6e-7, dev. 9.2e-8; P=0: shift 2.3e-7, dev. 3.0e-8; P=1: shift 3.9e-8, dev. 4.3e-9; P=2: shift 1.5e-11, dev. 2.7e-13; P=3: shift 1.5e-10, dev. 1.4e-12; least squares (P=2): 7 points 0.5 shifts, 8 points 29.0 shifts
beta = 2/3  spin2 G^1 (N^2): smallest window shift P=2, smallest deviation P=2; plain: shift 4.3e-6, dev. 8.0e-7; P=0: shift 1.8e-6, dev. 2.7e-7; P=1: shift 3.1e-7, dev. 3.8e-8; P=2: shift 1.2e-10, dev. 2.4e-12; P=3: shift 1.2e-9, dev. 1.3e-11; least squares (P=2): 7 points 0.53 shifts, 8 points 29.0 shifts
models selected by the window shift: {'P=2': 12}  by the deviation: {'P=2': 12}
paper model (P=2), deviation from the prediction in units of the window shift: ['0.0108', '0.0204']
least squares with the paper model, change in units of the window shift: one more point ['0.5', '0.532'] ; two more points ['17.2', '29.2']
least squares with the paper model, deviation from the prediction in units of the window shift: one more point ['0.511', '0.548'] ; two more points ['17.2', '29.2']


==> anc/paper2/hh/hh_two_loop/logs/check_li22_values.log <==
nohup: ignoring input
Gauge1Simp, beta = 1/2, delta = 10^-4, 42 digits: 120 distinct arguments, nearest singular point of the integrand at t = 1 + 8.33e-6, largest relative difference 8.45e-44 at a = 0.111144444444, b = 0.000299910026992 (630 s)
Gauge2Simp, beta = 1/2, delta = 10^-4, 42 digits: 126 distinct arguments, nearest singular point of the integrand at t = 1 + 8.33e-6, largest relative difference 8.45e-44 at a = 0.111144444444, b = 0.000299910026992 (70 s)
Gauge1Simp, beta = 1/2, delta = 10^-5, 45 digits: 120 distinct arguments, nearest singular point of the integrand at t = 1 + 8.33e-7, largest relative difference 7.59e-47 at a = 0.333333333333, b = 1.00000250001 (571 s)
Gauge2Simp, beta = 1/2, delta = 10^-5, 45 digits: 126 distinct arguments, nearest singular point of the integrand at t = 1 + 8.33e-7, largest relative difference 7.59e-47 at a = 0.333333333333, b = 1.00000250001 (47 s)
Gauge1Simp, beta = 1/2, delta = 10^-6, 48 digits: 120 distinct arguments, nearest singular point of the integrand at t = 1 + 8.33e-8, largest relative difference 7.76e-50 at a = 0.333333333333, b = 1.00000225 (618 s)
Gauge2Simp, beta = 1/2, delta = 10^-6, 48 digits: 126 distinct arguments, nearest singular point of the integrand at t = 1 + 8.33e-8, largest relative difference 7.8e-50 at a = 9.99999250001e-7, b = 888889.555556 (50 s)
Gauge1Simp, beta = 1/2, delta = 10^-7, 51 digits: 120 distinct arguments, nearest singular point of the integrand at t = 1 + 8.33e-9, largest relative difference 7.71e-53 at a = 0.888888855556, b = 1.12500001406 (1054 s)
Gauge2Simp, beta = 1/2, delta = 10^-7, 51 digits: 126 distinct arguments, nearest singular point of the integrand at t = 1 + 8.33e-9, largest relative difference 7.71e-53 at a = 0.888888855556, b = 1.12500001406 (119 s)
Gauge1Simp, beta = 1/2, delta = 10^-8, 54 digits: 120 distinct arguments, nearest singular point of the integrand at t = 1 + 8.33e-10, largest relative difference 7.66e-56 at a = 0.749999994375, b = 1.000000005 (1174 s)
Gauge2Simp, beta = 1/2, delta = 10^-8, 54 digits: 126 distinct arguments, nearest singular point of the integrand at t = 1 + 8.33e-10, largest relative difference 7.66e-56 at a = 0.749999994375, b = 1.000000005 (120 s)
Gauge1Simp, beta = 1/2, delta = 10^-9, 57 digits: 120 distinct arguments, nearest singular point of the integrand at t = 1 + 8.33e-11, largest relative difference 6.96e-59 at a = -0.333333333333, b = -0.333333334333 (1333 s)
Gauge2Simp, beta = 1/2, delta = 10^-9, 57 digits: 126 distinct arguments, nearest singular point of the integrand at t = 1 + 8.33e-11, largest relative difference 7.23e-59 at a = 9.9999999925e-10, b = 888888889.556 (129 s)
Gauge1Simp, beta = 1/2, delta = 10^-10, 60 digits: 120 distinct arguments, nearest singular point of the integrand at t = 1 + 8.33e-12, largest relative difference 7.15e-62 at a = -0.333333333333, b = -0.333333333433 (1242 s)
Gauge2Simp, beta = 1/2, delta = 10^-10, 60 digits: 126 distinct arguments, nearest singular point of the integrand at t = 1 + 8.33e-12, largest relative difference 7.15e-62 at a = -0.333333333333, b = -0.333333333433 (158 s)
Gauge1Simp, beta = 1/2, delta = 10^-11, 63 digits: 120 distinct arguments, nearest singular point of the integrand at t = 1 + 8.33e-13, largest relative difference 7.21e-65 at a = 0.888888888886, b = 1.125 (1998 s)
Gauge2Simp, beta = 1/2, delta = 10^-11, 63 digits: 126 distinct arguments, nearest singular point of the integrand at t = 1 + 8.33e-13, largest relative difference 7.21e-65 at a = 0.888888888886, b = 1.125 (245 s)
Gauge1Simp, beta = 1/4, delta = 10^-4, 42 digits: 120 distinct arguments, nearest singular point of the integrand at t = 1 + 1.5e-5, largest relative difference 8.35e-44 at a = 0.375014063027, b = 2.66650001042 (372 s)
Gauge2Simp, beta = 1/4, delta = 10^-4, 42 digits: 126 distinct arguments, nearest singular point of the integrand at t = 1 + 1.5e-5, largest relative difference 8.35e-44 at a = 0.375014063027, b = 2.66650001042 (33 s)
Gauge1Simp, beta = 1/4, delta = 10^-5, 45 digits: 120 distinct arguments, nearest singular point of the integrand at t = 1 + 1.5e-6, largest relative difference 7.87e-47 at a = 9.99993750039e-6, b = 0.60000375 (503 s)
Gauge2Simp, beta = 1/4, delta = 10^-5, 45 digits: 126 distinct arguments, nearest singular point of the integrand at t = 1 + 1.5e-6, largest relative difference 7.87e-47 at a = 9.99993750039e-6, b = 0.60000375 (46 s)
Gauge1Simp, beta = 1/4, delta = 10^-6, 48 digits: 120 distinct arguments, nearest singular point of the integrand at t = 1 + 1.5e-7, largest relative difference 7.23e-50 at a = 0.399999775, b = 2.5 (871 s)
Gauge2Simp, beta = 1/4, delta = 10^-6, 48 digits: 126 distinct arguments, nearest singular point of the integrand at t = 1 + 1.5e-7, largest relative difference 7.23e-50 at a = 0.399999775, b = 2.5 (72 s)
Gauge1Simp, beta = 1/4, delta = 10^-7, 51 digits: 120 distinct arguments, nearest singular point of the integrand at t = 1 + 1.5e-8, largest relative difference 8.09e-53 at a = 0.6, b = 1.66666662917 (1100 s)
Gauge2Simp, beta = 1/4, delta = 10^-7, 51 digits: 126 distinct arguments, nearest singular point of the integrand at t = 1 + 1.5e-8, largest relative difference 8.09e-53 at a = 0.6, b = 1.66666662917 (103 s)
Gauge1Simp, beta = 1/4, delta = 10^-8, 54 digits: 120 distinct arguments, nearest singular point of the integrand at t = 1 + 1.5e-9, largest relative difference 7.4e-56 at a = 0.6, b = 1.66666666042 (1273 s)
Gauge2Simp, beta = 1/4, delta = 10^-8, 54 digits: 126 distinct arguments, nearest singular point of the integrand at t = 1 + 1.5e-9, largest relative difference 7.4e-56 at a = 0.6, b = 1.66666666042 (68 s)
Gauge1Simp, beta = 1/4, delta = 10^-9, 57 digits: 120 distinct arguments, nearest singular point of the integrand at t = 1 + 1.5e-10, largest relative difference 7.45e-59 at a = 0.6, b = 1.66666666604 (1473 s)
Gauge2Simp, beta = 1/4, delta = 10^-9, 57 digits: 126 distinct arguments, nearest singular point of the integrand at t = 1 + 1.5e-10, largest relative difference 7.45e-59 at a = 0.6, b = 1.66666666604 (85 s)
Gauge1Simp, beta = 1/4, delta = 10^-10, 60 digits: 120 distinct arguments, nearest singular point of the integrand at t = 1 + 1.5e-11, largest relative difference 7.04e-62 at a = 0.999999999975, b = 0.375000000023 (1085 s)
Gauge2Simp, beta = 1/4, delta = 10^-10, 60 digits: 126 distinct arguments, nearest singular point of the integrand at t = 1 + 1.5e-11, largest relative difference 7.04e-62 at a = 0.999999999975, b = 0.375000000023 (88 s)
Gauge1Simp, beta = 1/4, delta = 10^-11, 63 digits: 120 distinct arguments, nearest singular point of the integrand at t = 1 + 1.5e-12, largest relative difference 6.79e-65 at a = 0.36, b = 2.77777777773 (1508 s)
Gauge2Simp, beta = 1/4, delta = 10^-11, 63 digits: 126 distinct arguments, nearest singular point of the integrand at t = 1 + 1.5e-12, largest relative difference 6.79e-65 at a = 0.36, b = 2.77777777773 (98 s)
Gauge1Simp, beta = 2/3, delta = 10^-4, 42 digits: 120 distinct arguments, nearest singular point of the integrand at t = 1 + 3.33e-6, largest relative difference 8.12e-44 at a = 0.2, b = 4.99998333306 (570 s)
Gauge2Simp, beta = 2/3, delta = 10^-4, 42 digits: 126 distinct arguments, nearest singular point of the integrand at t = 1 + 3.33e-6, largest relative difference 8.12e-44 at a = 0.2, b = 4.99998333306 (44 s)
Gauge1Simp, beta = 2/3, delta = 10^-5, 45 digits: 120 distinct arguments, nearest singular point of the integrand at t = 1 + 3.33e-7, largest relative difference 8.21e-47 at a = 0.0400000800002, b = -4.99999 (359 s)
Gauge2Simp, beta = 2/3, delta = 10^-5, 45 digits: 126 distinct arguments, nearest singular point of the integrand at t = 1 + 3.33e-7, largest relative difference 8.21e-47 at a = 0.0400000800002, b = -4.99999 (42 s)
Gauge1Simp, beta = 2/3, delta = 10^-6, 48 digits: 120 distinct arguments, nearest singular point of the integrand at t = 1 + 3.33e-8, largest relative difference 8.0e-50 at a = 0.2, b = 4.99999583334 (548 s)
Gauge2Simp, beta = 2/3, delta = 10^-6, 48 digits: 126 distinct arguments, nearest singular point of the integrand at t = 1 + 3.33e-8, largest relative difference 8.0e-50 at a = 0.2, b = 4.99999583334 (47 s)
Gauge1Simp, beta = 2/3, delta = 10^-7, 51 digits: 120 distinct arguments, nearest singular point of the integrand at t = 1 + 3.33e-9, largest relative difference 7.81e-53 at a = 0.040000004, b = -4.9999995 (790 s)
Gauge2Simp, beta = 2/3, delta = 10^-7, 51 digits: 126 distinct arguments, nearest singular point of the integrand at t = 1 + 3.33e-9, largest relative difference 7.81e-53 at a = 0.040000004, b = -4.9999995 (68 s)
Gauge1Simp, beta = 2/3, delta = 10^-8, 54 digits: 120 distinct arguments, nearest singular point of the integrand at t = 1 + 3.33e-10, largest relative difference 6.79e-56 at a = 0.799999998333, b = -0.250000000521 (861 s)
Gauge2Simp, beta = 2/3, delta = 10^-8, 54 digits: 126 distinct arguments, nearest singular point of the integrand at t = 1 + 3.33e-10, largest relative difference 6.79e-56 at a = 0.799999998333, b = -0.250000000521 (56 s)
Gauge1Simp, beta = 2/3, delta = 10^-9, 57 digits: 120 distinct arguments, nearest singular point of the integrand at t = 1 + 3.33e-11, largest relative difference 6.99e-59 at a = 0.0400000002, b = -4.999999975 (939 s)
Gauge2Simp, beta = 2/3, delta = 10^-9, 57 digits: 126 distinct arguments, nearest singular point of the integrand at t = 1 + 3.33e-11, largest relative difference 6.99e-59 at a = 0.0400000002, b = -4.999999975 (80 s)
Gauge1Simp, beta = 2/3, delta = 10^-10, 60 digits: 120 distinct arguments, nearest singular point of the integrand at t = 1 + 3.33e-12, largest relative difference 7.43e-62 at a = 0.0400000000008, b = -4.9999999999 (879 s)
Gauge2Simp, beta = 2/3, delta = 10^-10, 60 digits: 126 distinct arguments, nearest singular point of the integrand at t = 1 + 3.33e-12, largest relative difference 7.43e-62 at a = 0.0400000000008, b = -4.9999999999 (72 s)
Gauge1Simp, beta = 2/3, delta = 10^-11, 63 digits: 120 distinct arguments, nearest singular point of the integrand at t = 1 + 3.33e-13, largest relative difference 7.07e-65 at a = 0.04, b = 5.0 (952 s)
Gauge2Simp, beta = 2/3, delta = 10^-11, 63 digits: 126 distinct arguments, nearest singular point of the integrand at t = 1 + 3.33e-13, largest relative difference 7.07e-65 at a = 0.04, b = 5.0 (84 s)
Gauge1Simp, beta = 1/10, delta = 10^-4, 42 digits: 120 distinct arguments, nearest singular point of the integrand at t = 1 + 8.18e-6, largest relative difference 8.01e-44 at a = 0.45, b = 1.81818181818 (461 s)
Gauge2Simp, beta = 1/10, delta = 10^-4, 42 digits: 126 distinct arguments, nearest singular point of the integrand at t = 1 + 8.18e-6, largest relative difference 8.01e-44 at a = 0.45, b = 1.81818181818 (27 s)
Gauge1Simp, beta = 1/10, delta = 10^-5, 45 digits: 120 distinct arguments, nearest singular point of the integrand at t = 1 + 8.18e-7, largest relative difference 7.67e-47 at a = 0.181812681848, b = 1.81819181818 (528 s)
Gauge2Simp, beta = 1/10, delta = 10^-5, 45 digits: 126 distinct arguments, nearest singular point of the integrand at t = 1 + 8.18e-7, largest relative difference 7.67e-47 at a = 0.181812681848, b = 1.81819181818 (32 s)
Gauge1Simp, beta = 1/10, delta = 10^-6, 48 digits: 120 distinct arguments, nearest singular point of the integrand at t = 1 + 8.18e-8, largest relative difference 7.13e-50 at a = 0.4500002025, b = 1.0000001 (610 s)
Gauge2Simp, beta = 1/10, delta = 10^-6, 48 digits: 126 distinct arguments, nearest singular point of the integrand at t = 1 + 8.18e-8, largest relative difference 7.13e-50 at a = 0.4500002025, b = 1.0000001 (35 s)
Gauge1Simp, beta = 1/10, delta = 10^-7, 51 digits: 120 distinct arguments, nearest singular point of the integrand at t = 1 + 8.18e-9, largest relative difference 7.76e-53 at a = 0.45, b = 1.81818191818 (773 s)
Gauge2Simp, beta = 1/10, delta = 10^-7, 51 digits: 126 distinct arguments, nearest singular point of the integrand at t = 1 + 8.18e-9, largest relative difference 7.76e-53 at a = 0.45, b = 1.81818191818 (43 s)
Gauge1Simp, beta = 1/10, delta = 10^-8, 54 digits: 120 distinct arguments, nearest singular point of the integrand at t = 1 + 8.18e-10, largest relative difference 6.68e-56 at a = 2.475e-8, b = 0.181818181818 (904 s)
Gauge2Simp, beta = 1/10, delta = 10^-8, 54 digits: 126 distinct arguments, nearest singular point of the integrand at t = 1 + 8.18e-10, largest relative difference 6.99e-56 at a = 0.330578512397, b = 0.99999997525 (51 s)
Gauge1Simp, beta = 1/10, delta = 10^-9, 57 digits: 120 distinct arguments, nearest singular point of the integrand at t = 1 + 8.18e-11, largest relative difference 6.82e-59 at a = 0.330578512397, b = 0.999999997525 (1045 s)
Gauge2Simp, beta = 1/10, delta = 10^-9, 57 digits: 126 distinct arguments, nearest singular point of the integrand at t = 1 + 8.18e-11, largest relative difference 6.82e-59 at a = 0.330578512397, b = 0.999999997525 (36 s)
Gauge1Simp, beta = 1/10, delta = 10^-10, 60 digits: 120 distinct arguments, nearest singular point of the integrand at t = 1 + 8.18e-12, largest relative difference 7.15e-62 at a = 0.45, b = 1.81818181828 (1198 s)
Gauge2Simp, beta = 1/10, delta = 10^-10, 60 digits: 126 distinct arguments, nearest singular point of the integrand at t = 1 + 8.18e-12, largest relative difference 7.15e-62 at a = 0.45, b = 1.81818181828 (37 s)
Gauge1Simp, beta = 1/10, delta = 10^-11, 63 digits: 120 distinct arguments, nearest singular point of the integrand at t = 1 + 8.18e-13, largest relative difference 6.74e-65 at a = 0.45, b = 1.81818181818 (1349 s)
Gauge2Simp, beta = 1/10, delta = 10^-11, 63 digits: 126 distinct arguments, nearest singular point of the integrand at t = 1 + 8.18e-13, largest relative difference 6.74e-65 at a = 0.45, b = 1.81818181818 (48 s)
Gauge1Simp, beta = 4/5, delta = 10^-4, 42 digits: 120 distinct arguments, nearest singular point of the integrand at t = 1 + 1.11e-6, largest relative difference 8.64e-44 at a = 0.888798896988, b = 1.11121111111 (260 s)
Gauge2Simp, beta = 4/5, delta = 10^-4, 42 digits: 126 distinct arguments, nearest singular point of the integrand at t = 1 + 1.11e-6, largest relative difference 8.64e-44 at a = 0.888798896988, b = 1.11121111111 (21 s)
Gauge1Simp, beta = 4/5, delta = 10^-5, 45 digits: 120 distinct arguments, nearest singular point of the integrand at t = 1 + 1.11e-7, largest relative difference 8.22e-47 at a = 0.888887888889, b = 1.11111111111 (326 s)
Gauge2Simp, beta = 4/5, delta = 10^-5, 45 digits: 126 distinct arguments, nearest singular point of the integrand at t = 1 + 1.11e-7, largest relative difference 8.22e-47 at a = 0.888887888889, b = 1.11111111111 (45 s)
Gauge1Simp, beta = 4/5, delta = 10^-6, 48 digits: 120 distinct arguments, nearest singular point of the integrand at t = 1 + 1.11e-8, largest relative difference 7.06e-50 at a = 0.999992000072, b = 0.0123457901235 (404 s)
Gauge2Simp, beta = 4/5, delta = 10^-6, 48 digits: 126 distinct arguments, nearest singular point of the integrand at t = 1 + 1.11e-8, largest relative difference 7.06e-50 at a = 0.999992000072, b = 0.0123457901235 (32 s)
Gauge1Simp, beta = 4/5, delta = 10^-7, 51 digits: 120 distinct arguments, nearest singular point of the integrand at t = 1 + 1.11e-9, largest relative difference 7.69e-53 at a = 1.11111111111e-8, b = 0.9 (494 s)
Gauge2Simp, beta = 4/5, delta = 10^-7, 51 digits: 126 distinct arguments, nearest singular point of the integrand at t = 1 + 1.11e-9, largest relative difference 7.69e-53 at a = 1.11111111111e-8, b = 0.9 (56 s)
Gauge1Simp, beta = 4/5, delta = 10^-8, 54 digits: 120 distinct arguments, nearest singular point of the integrand at t = 1 + 1.11e-10, largest relative difference 7.18e-56 at a = 0.8999999919, b = 1.11111111123 (558 s)
Gauge2Simp, beta = 4/5, delta = 10^-8, 54 digits: 126 distinct arguments, nearest singular point of the integrand at t = 1 + 1.11e-10, largest relative difference 7.18e-56 at a = 0.8999999919, b = 1.11111111123 (74 s)
Gauge1Simp, beta = 4/5, delta = 10^-9, 57 digits: 120 distinct arguments, nearest singular point of the integrand at t = 1 + 1.11e-11, largest relative difference 7.74e-59 at a = 0.888888888878, b = 1.11111111111 (632 s)
Gauge2Simp, beta = 4/5, delta = 10^-9, 57 digits: 126 distinct arguments, nearest singular point of the integrand at t = 1 + 1.11e-11, largest relative difference 7.74e-59 at a = 0.888888888878, b = 1.11111111111 (43 s)
Gauge1Simp, beta = 4/5, delta = 10^-10, 60 digits: 120 distinct arguments, nearest singular point of the integrand at t = 1 + 1.11e-12, largest relative difference 7.43e-62 at a = 0.9999999999, b = 0.0123456790136 (717 s)
Gauge2Simp, beta = 4/5, delta = 10^-10, 60 digits: 126 distinct arguments, nearest singular point of the integrand at t = 1 + 1.11e-12, largest relative difference 7.43e-62 at a = 0.9999999999, b = 0.0123456790136 (63 s)
Gauge1Simp, beta = 4/5, delta = 10^-11, 63 digits: 120 distinct arguments, nearest singular point of the integrand at t = 1 + 1.11e-13, largest relative difference 6.57e-65 at a = 0.111111111111, b = 9.0 (797 s)
Gauge2Simp, beta = 4/5, delta = 10^-11, 63 digits: 126 distinct arguments, nearest singular point of the integrand at t = 1 + 1.11e-13, largest relative difference 6.57e-65 at a = 0.111111111111, b = 9.0 (103 s)
Gauge1Simp, beta = 1/2, delta = 10^-10, 75 digits: 120 distinct arguments, nearest singular point of the integrand at t = 1 + 8.33e-12, largest relative difference 1.33e-76 at a = 0.75, b = 0.999999999975 (1681 s)
Gauge2Simp, beta = 1/2, delta = 10^-10, 75 digits: 126 distinct arguments, nearest singular point of the integrand at t = 1 + 8.33e-12, largest relative difference 1.33e-76 at a = 0.75, b = 0.999999999975 (200 s)
largest relative difference over all points: 8.64e-44


==> anc/paper2/hh/hh_two_loop/logs/forward_approach.log <==
beta   delta p_T^2/m^2  m_A2 (one loop, per unit N)  r = (m_A2 - pi Kt)/p_T^2     dr/dp_T^2  Im m_A2/p_T^2
1/4     1e-4    2.5e-5            2.309312771439488            -42.6770364924                      30.8715
1/4     1e-5    2.5e-6            2.310272893690444           -42.68185496232      214.1763        30.8765
1/4     1e-6    2.5e-7            2.310368926753268           -42.68233691616      214.2039         30.877
1/4     1e-7    2.5e-8            2.310378530267966           -42.68238511261      214.2067        30.8771
1/4     1e-8    2.5e-9             2.31037949062152           -42.68238993226       214.207        30.8771
1/4     1e-9   2.5e-10            2.310379586656896           -42.68239041423       214.207        30.8771
1/4    1e-10   2.5e-11            2.310379596260434           -42.68239046243       214.207        30.8771
1/4    1e-11   2.5e-12            2.310379597220788           -42.68239046725       214.207        30.8771
      free fit of the L^1 part in powers of G: |G^2| = 7.9e-14, |G| = 2.0e-12 (absolute; the constant is 11 pi Kt = 25.4142)
      forward limit from c + d p_T^2 at the two smallest deltas: 2.31037959732749   pi Kt = 2.31037959732749   rel 8.4e-21
      delta <= 1e-6: r constant to 1.3e-6, Im m_A2/p_T^2 constant to 1.8e-6; delta <= 1e-7: dr/dp_T^2 constant to 1.4e-6
1/2     1e-4    5.0e-5            5.362807448382622            -81.6030901147                      75.2175
1/2     1e-5    5.0e-6            5.366479312606431           -81.62776133051      548.2719        75.2431
1/2     1e-6    5.0e-7            5.366846634783206           -81.63022932536      548.4456        75.2457
1/2     1e-7    5.0e-8             5.36688336835891           -81.63047613358      548.4629         75.246
1/2     1e-8    5.0e-9            5.366887041730061           -81.63050081449      548.4647         75.246
1/2     1e-9   5.0e-10            5.366887409067312           -81.63050328259      548.4648         75.246
1/2    1e-10   5.0e-11            5.366887445801038           -81.63050352939      548.4649         75.246
1/2    1e-11   5.0e-12            5.366887449474411           -81.63050355408      548.4649         75.246
      free fit of the L^1 part in powers of G: |G^2| = 8.0e-13, |G| = 1.9e-11 (absolute; the constant is 11 pi Kt = 59.0358)
      forward limit from c + d p_T^2 at the two smallest deltas: 5.36688744988256   pi Kt = 5.36688744988256   rel 3.7e-20
      delta <= 1e-6: r constant to 3.4e-6, Im m_A2/p_T^2 constant to 3.8e-6; delta <= 1e-7: dr/dp_T^2 constant to 3.5e-6
2/3     1e-4   6.67e-5            10.91386457683867           -178.4518274339                      198.076
2/3     1e-5   6.67e-6            10.92457076430476           -178.5533489479      1692.064        198.184
2/3     1e-6   6.67e-7            10.92564207517128           -178.5635070292      1693.017        198.195
2/3     1e-7   6.67e-8            10.92574921318322           -178.5645228967      1693.113        198.196
2/3     1e-8   6.67e-9            10.92575992705368           -178.5646244841      1693.122        198.196
2/3     1e-9  6.67e-10            10.92576099844141           -178.5646346428      1693.123        198.196
2/3    1e-10  6.67e-11            10.92576110558019           -178.5646356587      1693.123        198.196
2/3    1e-11  6.67e-12            10.92576111629407           -178.5646357603      1693.123        198.196
      free fit of the L^1 part in powers of G: |G^2| = 4.5e-12, |G| = 1.1e-10 (absolute; the constant is 11 pi Kt = 120.183)
      forward limit from c + d p_T^2 at the two smallest deltas: 10.9257611174845   pi Kt = 10.9257611174845   rel 1.0e-19
      delta <= 1e-6: r constant to 6.3e-6, Im m_A2/p_T^2 constant to 6.1e-6; delta <= 1e-7: dr/dp_T^2 constant to 6.3e-6


==> anc/paper2/hh/hh_two_loop/logs/scan.log <==
13:29:55 g2_b1o2_d5_p45.json 66.7
13:30:07 g2_b1o2_d6_p48.json 78.5
13:31:22 g2_b1o2_d7_p51.json 87.0
13:31:52 g2_b1o2_d8_p54.json 104.6
13:33:48 g2_b1o2_d9_p57.json 146.9
13:34:31 g2_b1o2_d10_p60.json 159.0
13:34:50 g2_b1o4_d5_p45.json 61.6
13:35:47 g2_b1o4_d6_p48.json 76.4
13:36:22 g2_b1o4_d7_p51.json 91.7
13:37:37 g2_b1o4_d8_p54.json 110.4
13:38:52 g2_b1o4_d9_p57.json 149.8
13:39:43 g2_b2o3_d5_p45.json 51.1
13:40:24 g2_b1o4_d10_p60.json 166.6
13:40:46 g2_b2o3_d6_p48.json 63.8
13:41:39 g2_b2o3_d7_p51.json 75.2
13:42:15 g2_b2o3_d8_p54.json 88.5
13:43:41 g2_b2o3_d9_p57.json 121.9
13:44:27 g2_b2o3_d10_p60.json 131.6
13:44:49 g1_b1o2_d5_p45.json 57.5
13:45:48 g1_b1o2_d6_p48.json 70.1
13:46:12 g1_b1o2_d7_p51.json 83.0
13:47:27 g1_b1o2_d8_p54.json 98.8
13:48:37 g1_b1o2_d9_p57.json 144.5
13:49:33 g1_b1o4_d5_p45.json 56.5
13:50:00 g1_b1o2_d10_p60.json 152.7
13:50:44 g1_b1o4_d6_p48.json 71.3
13:51:26 g1_b1o4_d7_p51.json 86.0
13:52:35 g1_b1o4_d8_p54.json 110.6
13:53:58 g1_b1o4_d9_p57.json 151.9
13:54:47 g1_b2o3_d5_p45.json 49.5
13:55:30 g1_b1o4_d10_p60.json 174.8
13:55:48 g1_b2o3_d6_p48.json 60.4
13:56:41 g1_b2o3_d7_p51.json 71.0
13:57:14 g1_b2o3_d8_p54.json 86.4
13:58:33 g1_b2o3_d9_p57.json 112.1
13:59:09 g1_b2o3_d10_p60.json 115.2
14:02:56 g2_b1o2_d10_p75.json 263.1
14:03:15 g1_b1o2_d10_p75.json 245.8


==> anc/paper2/hh/hh_two_loop/logs/scan_ext.log <==
14:10:10 g2_b1o2_d5_p45.json cached
14:10:10 g2_b1o2_d6_p48.json cached
14:10:10 g2_b1o2_d7_p51.json cached
14:10:10 g2_b1o2_d8_p54.json cached
14:10:10 g2_b1o2_d9_p57.json cached
14:10:10 g2_b1o2_d10_p60.json cached
14:11:39 g2_b1o2_d4_p42.json 61.9
14:12:38 g2_b1o4_d4_p42.json 58.9
14:12:38 g2_b1o4_d5_p45.json cached
14:12:38 g2_b1o4_d6_p48.json cached
14:12:38 g2_b1o4_d7_p51.json cached
14:12:38 g2_b1o4_d8_p54.json cached
14:12:38 g2_b1o4_d9_p57.json cached
14:12:38 g2_b1o4_d10_p60.json cached
14:13:57 g2_b1o2_d11_p63.json 200.1
14:14:43 g2_b2o3_d4_p42.json 45.5
14:14:43 g2_b2o3_d5_p45.json cached
14:14:43 g2_b2o3_d6_p48.json cached
14:14:43 g2_b2o3_d7_p51.json cached
14:14:43 g2_b2o3_d8_p54.json cached
14:14:43 g2_b2o3_d9_p57.json cached
14:14:43 g2_b2o3_d10_p60.json cached
14:15:57 g2_b1o4_d11_p63.json 199.6
14:16:51 g1_b1o2_d4_p42.json 42.8
14:16:51 g1_b1o2_d5_p45.json cached
14:16:51 g1_b1o2_d6_p48.json cached
14:16:51 g1_b1o2_d7_p51.json cached
14:16:51 g1_b1o2_d8_p54.json cached
14:16:51 g1_b1o2_d9_p57.json cached
14:16:51 g1_b1o2_d10_p60.json cached
14:17:06 g2_b2o3_d11_p63.json 143.1
14:18:05 g1_b1o4_d4_p42.json 48.0
14:18:05 g1_b1o4_d5_p45.json cached
14:18:05 g1_b1o4_d6_p48.json cached
14:18:05 g1_b1o4_d7_p51.json cached
14:18:05 g1_b1o4_d8_p54.json cached
14:18:05 g1_b1o4_d9_p57.json cached
14:18:05 g1_b1o4_d10_p60.json cached
14:19:44 g1_b1o2_d11_p63.json 173.1
14:20:28 g1_b2o3_d4_p42.json 43.7
14:20:28 g1_b2o3_d5_p45.json cached
14:20:28 g1_b2o3_d6_p48.json cached
14:20:28 g1_b2o3_d7_p51.json cached
14:20:28 g1_b2o3_d8_p54.json cached
14:20:28 g1_b2o3_d9_p57.json cached
14:20:28 g1_b2o3_d10_p60.json cached
14:21:13 g1_b1o4_d11_p63.json 188.1
14:21:13 g2_b1o2_d10_p75.json cached
14:21:13 g1_b1o2_d10_p75.json cached
14:22:44 g1_b2o3_d11_p63.json 135.9


==> anc/paper2/hh/hh_two_loop/logs/scan_rerun.log <==
nohup: ignoring input
12:57:07 g2_b1o2_d4_p42.json 257.7
12:58:50 g2_b1o2_d5_p45.json 360.7
12:59:49 g2_b1o2_d6_p48.json 420.5
13:00:27 g2_b1o2_d7_p51.json 461.2
13:02:06 g2_b1o2_d9_p57.json 556.3
13:02:06 g2_b1o4_d4_p42.json 299.4
13:02:25 g2_b1o2_d8_p54.json 577.8
13:02:49 g2_b1o2_d10_p60.json 601.7
13:04:45 g2_b1o4_d5_p45.json 355.2
13:06:24 g2_b1o4_d6_p48.json 394.9
13:07:07 g2_b1o2_d11_p63.json 861.9
13:07:30 g2_b2o3_d4_p42.json 164.5
13:08:06 g2_b1o4_d7_p51.json 458.9
13:09:11 g2_b2o3_d5_p45.json 166.4
13:10:13 g2_b1o4_d8_p54.json 486.7
13:10:39 g2_b2o3_d7_p51.json 189.5
13:12:04 g2_b2o3_d6_p48.json 297.0
13:12:18 g2_b1o4_d9_p57.json 611.4
13:12:33 g2_b1o4_d10_p60.json 608.0
13:14:16 g2_b2o3_d8_p54.json 370.3
13:15:39 g2_b1o4_d11_p63.json 770.7
13:15:41 g2_b2o3_d10_p60.json 328.5
13:16:04 g2_b2o3_d9_p57.json 413.4
13:16:55 g1_b1o2_d4_p42.json 236.8
13:17:02 g2_b2o3_d11_p63.json 382.9
13:18:15 g1_b1o2_d5_p45.json 309.6
13:19:54 g1_b1o2_d6_p48.json 395.0
13:22:44 g1_b1o4_d4_p42.json 284.1
13:23:14 g1_b1o2_d7_p51.json 479.8
13:23:45 g1_b1o2_d8_p54.json 423.9
13:23:58 g1_b1o4_d5_p45.json 343.0
13:26:50 g1_b1o4_d6_p48.json 415.8
13:27:38 g1_b1o2_d9_p57.json 653.7
13:28:10 g1_b1o4_d7_p51.json 325.7
13:29:09 g1_b1o2_d10_p60.json 724.8
13:29:35 g1_b1o4_d9_p57.json 350.1
13:30:15 g1_b2o3_d5_p45.json 124.6
13:30:43 g1_b1o2_d11_p63.json 827.5
13:31:13 g1_b2o3_d4_p42.json 214.8
13:32:36 g1_b2o3_d7_p51.json 180.9
13:32:45 g1_b1o4_d8_p54.json 571.6
13:33:22 g1_b2o3_d8_p54.json 187.0
13:33:44 g1_b2o3_d6_p48.json 275.1
13:35:32 g1_b1o4_d10_p60.json 693.3
13:36:22 g1_b2o3_d9_p57.json 339.3
13:37:13 g1_b2o3_d11_p63.json 276.9
13:37:33 g1_b2o3_d10_p60.json 380.1
13:38:15 g1_b1o4_d11_p63.json 684.4
13:47:57 g1_b1o2_d10_p75.json 875.6
13:49:46 g2_b1o2_d10_p75.json 1020.7


==> anc/paper2/hh/hh_two_loop/points/g1_b1o2_d10_p60.json <==
{
 "gauge": 1,
 "beta": "1/2",
 "delta_exp": 10,
 "dps": 60,
 "x": "0.333333333333333333333333333333333333333333333333333333333333",
 "y": "0.333333333433333333333333333333333333333333333333333333333333",
 "pT2": "0.0000000000499999999981250000000000000000000000000000000000000222306479",
 "G": [
  "-11.0225108384831153016620832721958278272785027677072393224623",
  "1.57079632679489661923132169163975144209858469968755291048747"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "4.91005817404572172398702440046882424692350844725412992789682",
    "2.9432143051324779515393499995650560187765905499452138765595"
   ],
   "0": [
    "-6.2600490387179875683245965178582971191108716394129129911252",
    "6.4727795778850531944990935095968310100552392918228685526088"
   ],
   "1": [
    "-17.4301562514816968606362174361854184851452517260799559101472",
    "2.89123373952651732634772590851749489022277692258941211754699"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "27.981600045157993557841090422892974270113653058421592156376",
    "-10.5154841236153841952803331025166379973881941748301594745359"
   ],
   "0": [
    "27.981600045157993557841090422892974270113653058421592156376",
    "5.48451587638461580471966689748336200261180582516984052546412"
   ],
   "1": [
    "27.981600045157993557841090422892974270113653058421592156376",
    "21.4845158763846158047196668974833620026118058251698405254641"
   ]
  },
  "N_Nf": {
   "-1": [
    "-8388.14792771290737653357804152368302516786605184941731885628",
    "-580.907946162034954903732481397846930933270479219849282378946"
   ],
   "0": [
    "-7414.5589200876365637411649256938880492322285248223943116072",
    "-756.072934044838166675310697773966659978324165758835500365599"
   ],
   "1": [
    "-6440.96991246236575094875180986409307329659099779537130435812",
    "-853.015699705419156224666691927864166801155630075599437923153"
   ]
  },
  "N2": {
   "-1": [
    "-14847.4750342025799468708810929202747469545892714456929718191",
    "31063.141826183274721656718279584866789001443016653668146777"
   ],
   "0": [
    "-19864.3188329554672111367266972047516932780568485985750659738",
    "31719.779910037926985300866228475064105263058299009455205462"
   ],
   "1": [
    "-24881.1626317083544754025723014892286396015244257514571601285",
    "32161.3068827814681378339030662541503104135645110429346639516"
   ]
  }
 },
 "sec": 724.8,
 "inputs": {
  "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
 },
 "provenance": {
  "inputs": {
   "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/2",
   "delta_exp": 10,
   "dps": 60,
   "gauge": 1,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "b707e1fb413cd5b77c54e96ee260bae3e2132af3812d7a2c2d824a0e121ef402"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g1_b1o2_d10_p75.json <==
{
 "gauge": 1,
 "beta": "1/2",
 "delta_exp": 10,
 "dps": 75,
 "x": "0.333333333333333333333333333333333333333333333333333333333333333333333333333",
 "y": "0.333333333433333333333333333333333333333333333333333333333333333333333333333",
 "pT2": "0.0000000000499999999981249999999999999999999999999999999999999999999999999999855472684",
 "G": [
  "-11.0225108384831153016620832721958278272785027677072395447687381420234071483",
  "1.57079632679489661923132169163975144209858469968755291048747229615390820314"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "4.91005817404572172398702440046882424692350844725412992789681997269512225778",
    "2.94321430513247795153934999956505601877659054994521387655950027592936955691"
   ],
   "0": [
    "-6.26004903871798756832459651785829711911087163941291299112520524439933607568",
    "6.47277957788505319449909350959683101005523929182286855260880275236805626153"
   ],
   "1": [
    "-17.4301562514816968606362174361854184851452517260799559101472304614937944091",
    "2.89123373952651732634772590851749489022277692258941211754699411769563185505"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "27.9816000451579935578410904228929742701136530584219155459667237736806661927",
    "-10.5154841236153841952803331025166379973881941748301998305107264212978577092"
   ],
   "0": [
    "27.9816000451579935578410904228929742701136530584219155459667237736806661927",
    "5.4845158763846158047196668974833620026118058251698001694892735787021422908"
   ],
   "1": [
    "27.9816000451579935578410904228929742701136530584219155459667237736806661927",
    "21.4845158763846158047196668974833620026118058251698001694892735787021422908"
   ]
  },
  "N_Nf": {
   "-1": [
    "-8388.1479277129073765335780415236830251678660293305034323182014225990102542",
    "-580.907946162034954903732481397846930933270493540087676415464864034506950078"
   ],
   "0": [
    "-7414.55892008763656374116492569388804923222850230348042799530178599618819344",
    "-756.072934044838166675310697773966659978324180079073871226809480613384823985"
   ],
   "1": [
    "-6440.96991246236575094875180986409307329659097527645742367240214939306227451",
    "-853.015699705419156224666691927864166801155644395837843815931874970061576931"
   ]
  },
  "N2": {
   "-1": [
    "-14847.4750342025799468708810929202723217364064803815764526672103633469956783",
    "31063.1418261832747216567182795848689040712063428583334746089588283733103753"
   ],
   "0": [
    "-19864.318832955467211136726697204749268059872881408524928145477850528260394",
    "31719.7799100379269853008662284750662203328224943809584921230607072319313506"
   ],
   "1": [
    "-24881.1626317083544754025723014892262143833392824354734036185250941351262901",
    "32161.3068827814681378339030662541524254833275347924723985254714479144036911"
   ]
  }
 },
 "sec": 875.6,
 "inputs": {
  "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
 },
 "provenance": {
  "inputs": {
   "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/2",
   "delta_exp": 10,
   "dps": 75,
   "gauge": 1,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "fd2a8df040a39a866570357255051ed1d49b2e7ae279e5bc618235071733b8c3"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g1_b1o2_d11_p63.json <==
{
 "gauge": 1,
 "beta": "1/2",
 "delta_exp": 11,
 "dps": 63,
 "x": "0.333333333333333333333333333333333333333333333333333333333333333",
 "y": "0.333333333343333333333333333333333333333333333333333333333333333",
 "pT2": "0.00000000000499999999998124999999999999999999999999999999999999999778948318",
 "G": [
  "-12.1738033849632631436707309526630011508056157648539624513720064",
  "1.5707963267948966192313216916397514420985846996875529104874723"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "4.91005817449252601241361079962873064702133658001380122103848168",
    "2.94321430407919615672652050846107277687049588243327348642653193"
   ],
   "0": [
    "-6.26004903827118327989801011869839071901304350665324169798354354",
    "6.47277957725843806627275290739769873110850739863277979352483651"
   ],
   "1": [
    "-17.4301562510348925722096310370255120850474235933202846170055688",
    "2.89123373932656886470787419522321357423540780372117498951202998"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "27.9816000457381348005630474385387360231229988698823678792201181",
    "-10.515484123952603826488210252002662052539956743206441710261074"
   ],
   "0": [
    "27.9816000457381348005630474385387360231229988698823678792201181",
    "5.484515876047396173511789747997337947460043256793558289738926"
   ],
   "1": [
    "27.9816000457381348005630474385387360231229988698823678792201181",
    "21.484515876047396173511789747997337947460043256793558289738926"
   ]
  },
  "N_Nf": {
   "-1": [
    "-9890.52287389372550553044398685996386950185191640478979351677718",
    "-667.391494570583102282940403398383177515292055747285382429295579"
   ],
   "0": [
    "-8834.34816089620262427380158415491306287737933555651176466768756",
    "-842.556482460578471513256595930257097238325081848972526965164997"
   ],
   "1": [
    "-7778.17344789867974301715918144986225625290675470823373581859794",
    "-939.499248128351618521350566239908794739135885728437449371616523"
   ]
  },
  "N2": {
   "-1": [
    "-28431.2506851077755427380483844485782877738676542924773744436885",
    "37557.1000359374200320673092064032400162565838219598976135745973"
   ],
   "0": [
    "-33902.3158634080491835571550665469623028859270136031258892997884",
    "38213.73811981872249507027473526071363961756551386175323721587"
   ],
   "1": [
    "-39373.3810417083228243762617486453463179979860055717897721910421",
    "38655.2650925889138469621291530070761518674362068958819428464013"
   ]
  }
 },
 "sec": 827.5,
 "inputs": {
  "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
 },
 "provenance": {
  "inputs": {
   "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/2",
   "delta_exp": 11,
   "dps": 63,
   "gauge": 1,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "062cac84f8b0afe9087fc02d7803ac2d03d7c6af4fab4cc8af2b2a65a11f1ae1"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g1_b1o2_d4_p42.json <==
{
 "gauge": 1,
 "beta": "1/2",
 "delta_exp": 4,
 "dps": 42,
 "x": "0.333333333333333333333333333333333333333333",
 "y": "0.333433333333333333333333333333333333333333",
 "pT2": "0.0000499981250000000000000000000000000000000136",
 "G": [
  "-4.11477430983379953891745714445846109842131",
  "1.57079632679489661923132169163975144209858"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "4.9095618101260596431175654807234407360456",
    "2.94438437947576887913607117782056364911355"
   ],
   "0": [
    "-6.26054540263764964919405543760368062998878",
    "6.47347565960002399056120850197374132638114"
   ],
   "1": [
    "-17.4306526154013589415056763559308019960232",
    "2.89145582861316799087523471501580789253762"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "27.9809555186220215663624386528799684330656",
    "-10.515109463151042183066261291552618850542"
   ],
   "0": [
    "27.9809555186220215663624386528799684330656",
    "5.48489053684895781693373870844738114945798"
   ],
   "1": [
    "27.9809555186220215663624386528799684330656",
    "21.484890536848957816933738708447381149458"
   ]
  },
  "N_Nf": {
   "-1": [
    "-2036.14664328708616248634603022093465729926",
    "-62.0334021961086315741809660230185179818855"
   ],
   "0": [
    "-1558.06872968211049883475705463209919704269",
    "-237.190400014599898431454509678196362367649"
   ],
   "1": [
    "-1079.99081607713483518316807904326373678612",
    "-334.125175610868943066505831111151984531169"
   ]
  },
  "N2": {
   "-1": [
    "8588.48105297901199113508378226557307052748",
    "4645.2059619034316125031666070997514322428"
   ],
   "0": [
    "6296.94827133774804714377094930637346063746",
    "5301.81443868137486309756069314759595305805"
   ],
   "1": [
    "4005.41548969648410315245811634717385074744",
    "5743.31180434820700258084366808432936002308"
   ]
  }
 },
 "sec": 236.8,
 "inputs": {
  "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
 },
 "provenance": {
  "inputs": {
   "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/2",
   "delta_exp": 4,
   "dps": 42,
   "gauge": 1,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "cc28f7d4ce80f8c3b70ef7d41e2dcc79d7c6352f305200e292fd44f13aa797a9"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g1_b1o2_d5_p45.json <==
{
 "gauge": 1,
 "beta": "1/2",
 "delta_exp": 5,
 "dps": 45,
 "x": "0.333333333333333333333333333333333333333333333",
 "y": "0.333343333333333333333333333333333333333333333",
 "pT2": "0.0000049999812499999999999999999999999999999999862",
 "G": [
  "-5.26604998098276672540584029229734771580060396",
  "1.5707963267948966192313216916397514420985847"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "4.91000853046930931789356395745872924921426914",
    "2.94333133289633306498559420222173758537978017"
   ],
   "0": [
    "-6.26009868229439997441805696086839211682011095",
    "6.47284919952543554004881329759751108693714548"
   ],
   "1": [
    "-17.430205895058109266729677879195513482854491",
    "2.89125595504342690400092128186217347738339967"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "27.9815355864065735957509523438166950961303955",
    "-10.515446655418587768279078620662504684656481"
   ],
   "0": [
    "27.9815355864065735957509523438166950961303955",
    "5.48455334458141223172092137933749531534351901"
   ],
   "1": [
    "27.9815355864065735957509523438166950961303955",
    "21.484553344581412231720921379337495315343519"
   ]
  },
  "N_Nf": {
   "-1": [
    "-2777.87948432041124808868620199856350096417021",
    "-148.492879010991626020980551897629651789107989"
   ],
   "0": [
    "-2217.21868974251405097347179323356607196343731",
    "-323.657067785319044348557854373924649702060548"
   ],
   "1": [
    "-1656.55789516461685385825738446856864296270146",
    "-420.599034337424240453912934627997425392790925"
   ]
  },
  "N2": {
   "-1": [
    "9406.00124102962617982519618651012948680795366",
    "7554.48841220691170148473469347256553972323991"
   ],
   "0": [
    "6660.26261403729380178394347108203904864491203",
    "8211.12353500018215241574747945707087984627336"
   ],
   "1": [
    "3914.52398704496142374269075565394861048187041",
    "8652.64754668234149223564915433046510881539726"
   ]
  }
 },
 "sec": 309.6,
 "inputs": {
  "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
 },
 "provenance": {
  "inputs": {
   "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/2",
   "delta_exp": 5,
   "dps": 45,
   "gauge": 1,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "30d1a3efc603c5ce849868c59be5656ecf94eece99b56653e417260fa904bc7e"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g1_b1o2_d6_p48.json <==
{
 "gauge": 1,
 "beta": "1/2",
 "delta_exp": 6,
 "dps": 48,
 "x": "0.333333333333333333333333333333333333333333333333",
 "y": "0.333334333333333333333333333333333333333333333333",
 "pT2": "0.000000499999812500000000000000000000000000000000005302",
 "G": [
  "-6.41734083997630908988453786529901519271617971839",
  "1.57079632679489661923132169163975144209858469969"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "4.91005321005855736230587495221911267628515452588",
    "2.94322600706945653658807783400852579582477766146"
   ],
   "0": [
    "-6.26005400270515193000574596610800868974922556078",
    "6.47278653956346386225424966770101906437082456065"
   ],
   "1": [
    "-17.4301612154688612223173668844351300557836056474",
    "2.89123596094636007680931039028240122180576034874"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "27.9815935997962068342592538812638929697507761169",
    "-10.5154803771080455018334872284017456648510370005"
   ],
   "0": [
    "27.9815935997962068342592538812638929697507761169",
    "5.48451962289195449816651277159825433514896299944"
   ],
   "1": [
    "27.9815935997962068342592538812638929697507761169",
    "21.4845196228919544981665127715982543351489629994"
   ]
  },
  "N_Nf": {
   "-1": [
    "-3646.3856016105653457111005567413690410821875365",
    "-234.974019912403781834181787392241773400718282539"
   ],
   "0": [
    "-3003.13938410554615351023711425583066020359262306",
    "-410.138927890459011425083465140497029395861724158"
   ],
   "1": [
    "-2359.89316660052696130937367177029227932499770962",
    "-507.081613646292018793762920666530063168782939889"
   ]
  },
  "N2": {
   "-1": [
    "8917.84004420188353564798056365739446652454533523",
    "11061.3842054549642109092002104058053432384326805"
   ],
   "0": [
    "5717.88159111038018463565816276632879303088176604",
    "11718.0219932263242520577577400520113298375587931"
   ],
   "1": [
    "2517.92313801887683362333576187526311953721819685",
    "12159.5486698865731820952041585871062053188865839"
   ]
  }
 },
 "sec": 395.0,
 "inputs": {
  "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
 },
 "provenance": {
  "inputs": {
   "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/2",
   "delta_exp": 6,
   "dps": 48,
   "gauge": 1,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "c9c6ff10c839dee78dd002b60ea7d013330bb4fc0bd4907fb84d9c29a4985549"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g1_b1o2_d7_p51.json <==
{
 "gauge": 1,
 "beta": "1/2",
 "delta_exp": 7,
 "dps": 51,
 "x": "0.333333333333333333333333333333333333333333333333333",
 "y": "0.333333433333333333333333333333333333333333333333333",
 "pT2": "0.0000000499999981250000000000000000000000000000000000051914",
 "G": [
  "-7.5686332177232971271972533167320199192045785592359",
  "1.57079632679489661923132169163975144209858469968755"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "4.91005767809304628725007167010834117035120878877573",
    "2.94321547427503281069700967176393989612834648673514"
   ],
   "0": [
    "-6.26004953467066300506154924821878019568317129789131",
    "6.47278027342768904121410846661937383137434684853474"
   ],
   "1": [
    "-17.4301567474343722973731701665459015617175513845584",
    "2.89123396146923416062009615036369665550923609922324"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "27.9815994012012882622470074037349987716655313785569",
    "-10.5154837493016211674621496506153836979793846100079"
   ],
   "0": [
    "27.9815994012012882622470074037349987716655313785569",
    "5.4845162506983788325378503493846163020206153899921"
   ],
   "1": [
    "27.9815994012012882622470074037349987716655313785569",
    "21.4845162506983788325378503493846163020206153899921"
   ]
  },
  "N_Nf": {
   "-1": [
    "-4641.66555031075710942012193316550558983591404171322",
    "-321.457327588211377763945024920699286777529686472086"
   ],
   "0": [
    "-3915.8336556755342122385577421090455203682337632351",
    "-496.622307487721022980579625354218546427805021542209"
   ],
   "1": [
    "-3190.00176104031131505699355105258545090055348493634",
    "-593.565065165008445974992003565515583855858134433706"
   ]
  },
  "N2": {
   "-1": [
    "6686.25961026236604529826604633414044271491070256987",
    "15165.7106940425543143508520752422120664041754205488"
   ],
   "0": [
    "3032.07993295474231689208952830300548196574253690544",
    "15822.3487483154895120692001390821911179391525441714"
   ],
   "1": [
    "-622.099744352881411514086989728129478783425628758982",
    "16263.8756914773135986764370918110590583631021473923"
   ]
  }
 },
 "sec": 479.8,
 "inputs": {
  "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
 },
 "provenance": {
  "inputs": {
   "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/2",
   "delta_exp": 7,
   "dps": 51,
   "gauge": 1,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "016c699c0f98e93d4c88006ff94f71204e5a849d248bed92a95ea7b3030e6a47"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g1_b1o2_d8_p54.json <==
{
 "gauge": 1,
 "beta": "1/2",
 "delta_exp": 8,
 "dps": 54,
 "x": "0.333333333333333333333333333333333333333333333333333333",
 "y": "0.333333343333333333333333333333333333333333333333333333",
 "pT2": "0.00000000499999998124999999999999999999999999999999999999729047",
 "G": [
  "-8.71992574734531962115936526380051735533413938729406978",
  "1.57079632679489661923132169163975144209858469968755291"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "4.91005812489725083584260952980394527353377313078102116",
    "2.94321442099347303062257125794685281221916214162087398"
   ],
   "0": [
    "-6.26004908786645845646901138852317609250060695588602175",
    "6.47277964681271575004452101216506193242932905472590973"
   ],
   "1": [
    "-17.4301563006301677487806323068502974585349870425530647",
    "2.89123376152084735835535965527215994152838485671983437"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "27.9815999813424575923444760103437591319380105153057325",
    "-10.5154840865212250358091767840165991369949795102786567"
   ],
   "0": [
    "27.9815999813424575923444760103437591319380105153057325",
    "5.48451591347877496419082321598340086300502048972134325"
   ],
   "1": [
    "27.9815999813424575923444760103437591319380105153057325",
    "21.4845159134787749641908232159834008630050204897213433"
   ]
  },
  "N_Nf": {
   "-1": [
    "-5763.71926415465830960578303959990290200209566225065504",
    "-407.940851945116668657286062049909692210644053917798513"
   ],
   "0": [
    "-4955.30166696884691493745988793490937619034242992390951",
    "-583.105839036782571974067143139310975729430863304009527"
   ],
   "1": [
    "-4146.88406978303552026913673626991585037858919759576269",
    "-680.048603906226253068626002006490037025995450468154019"
   ]
  },
  "N2": {
   "-1": [
    "2273.41935792116982712953437057350320276126896021321989",
    "19867.4470105560954229060859710356256141031922452032626"
   ],
   "0": [
    "-1834.98168341469063745381643080456576788096198674375677",
    "20524.0850914792257988858679369622318475701691802054509"
   ],
   "1": [
    "-5943.3827247505511020371672321826347385228167755084703",
    "20965.6120612912450637545387917777269699260245552634594"
   ]
  }
 },
 "sec": 423.9,
 "inputs": {
  "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
 },
 "provenance": {
  "inputs": {
   "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/2",
   "delta_exp": 8,
   "dps": 54,
   "gauge": 1,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "c99fee746d5407e0b93a87fcdea1f5a37d93ba12b618c31114edebea30ff7896"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g1_b1o2_d9_p57.json <==
{
 "gauge": 1,
 "beta": "1/2",
 "delta_exp": 9,
 "dps": 57,
 "x": "0.333333333333333333333333333333333333333333333333333333333",
 "y": "0.333333334333333333333333333333333333333333333333333333333",
 "pT2": "0.000000000499999999812499999999999999999999999999999999999997911359",
 "G": [
  "-9.87121829215484245968789223236242599691792370002933890263",
  "1.57079632679489661923132169163975144209858469968755291049"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "4.9100581695776788472777379217561191862922447479917671735",
    "2.94321431566529587849351815818036222860412502242176075019"
   ],
   "0": [
    "-6.26004904318603044503388299657100217974213533867527574552",
    "6.47277958415120446280437276336117429292169713469186627599"
   ],
   "1": [
    "-17.4301562559497397373455039148981235457765154253423186645",
    "2.89123374152600193600411625743087524612815813585086069067"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "27.9816000393565811372334001165674403126959886180885258436",
    "-10.515484120243187885664582625552720497148501347562247766"
   ],
   "0": [
    "27.9816000393565811372334001165674403126959886180885258436",
    "5.48451587975681211433541737444727950285149865243775223404"
   ],
   "1": [
    "27.9816000393565811372334001165674403126959886180885258436",
    "21.484515879756812114335417374447279502851498652437752234"
   ]
  },
  "N_Nf": {
   "-1": [
    "-7012.54672432252108646187214113324509824273363822252739406",
    "-494.424397970168311282381615210042034933933027688993275071"
   ],
   "0": [
    "-6121.5434220440819488361392129016888852355113193974152447",
    "-669.589385781049948574745659527988975521541652411731752054"
   ],
   "1": [
    "-5230.54011976564281121040628467013267222828900057230309533",
    "-766.532151369709363644887481623713693886928054912247702714"
   ]
  },
  "N2": {
   "-1": [
    "-4758.53866623781680612844512128000092782989544467842545469",
    "25166.5908081662816531987842891301925417333503033473034575"
   ],
   "0": [
    "-9321.16108558312985697754969377416467804705621698178279891",
    "25823.228891754431923631383181072181150019591751486582274"
   ],
   "1": [
    "-13883.7835049284429078266542662683284282642640090591730346",
    "26264.7558642314710829528709619030586471947116396760760035"
   ]
  }
 },
 "sec": 653.7,
 "inputs": {
  "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
 },
 "provenance": {
  "inputs": {
   "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/2",
   "delta_exp": 9,
   "dps": 57,
   "gauge": 1,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "76b2a90ede44779aca9432eb5ea56e7bbd8b3513db4bc26c266f4b4c60a0777e"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g1_b1o4_d10_p60.json <==
{
 "gauge": 1,
 "beta": "1/4",
 "delta_exp": 10,
 "dps": 60,
 "x": "0.6",
 "y": "0.6000000001",
 "pT2": "0.0000000000249999999976562499999999999999999999999999999999999699796416",
 "G": [
  "-11.4806562044483178342556925812049619030426252864214428966338",
  "1.57079632679489661923132169163975144209858469968755291048747"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "5.25739981521704007948352526960704447949790481119484224583044",
    "2.92530980728900800827685835029809857892611255977225358316765"
   ],
   "0": [
    "-3.67868595499392735436577146505465261332959925813879208938718",
    "6.38368146056793150789297104484514528771813488691611275488747"
   ],
   "1": [
    "-12.6147717252048947882150681997163497061571033274724264246048",
    "4.1531642249579661186201948505033031076212683251710830377184"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "22.426926392941992835186831758621632121387407743154861820091",
    "-10.9162787527385145540798391380211857150064958286660358363659"
   ],
   "0": [
    "22.426926392941992835186831758621632121387407743154861820091",
    "1.88372124726148544592016086197881428499350417133396469818709"
   ],
   "1": [
    "22.426926392941992835186831758621632121387407743154861820091",
    "14.68372124726148544592016086197881428499350417133396523274"
   ]
  },
  "N_Nf": {
   "-1": [
    "-7394.34942511572104151485181831942433337803861201526754654023",
    "-509.427049661781189017699870096759982484299032148144732596061"
   ],
   "0": [
    "-6569.70570638685179459570354335904863655671904658040444987013",
    "-654.330388878985838039603758021291214375406289384572954877658"
   ],
   "1": [
    "-5745.06198765798254767655526839867293973539948114554135320003",
    "-736.65595031841270928372986816804466848873576884322340092574"
   ]
  },
  "N2": {
   "-1": [
    "-17324.3960885774653638975833775198952856062424447665387751187",
    "27903.4905185822924131593198467669418108693741904730810848362"
   ],
   "0": [
    "-21589.6199470373644570789576635784452810654672507022071596575",
    "28435.8431417652305469164038213418154233295051558833915718389"
   ],
   "1": [
    "-25854.8438054972635502603319496369952765246949953737525999151",
    "28796.1068760592797917845989070278001469007476160731082727692"
   ]
  }
 },
 "sec": 693.3,
 "inputs": {
  "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
 },
 "provenance": {
  "inputs": {
   "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/4",
   "delta_exp": 10,
   "dps": 60,
   "gauge": 1,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "82669563d0542ee439132c908a49ec0b1587813ff2f508cb831032eedcb6f133"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g1_b1o4_d11_p63.json <==
{
 "gauge": 1,
 "beta": "1/4",
 "delta_exp": 11,
 "dps": 63,
 "x": "0.6",
 "y": "0.60000000001",
 "pT2": "0.00000000000249999999997656250000000000000000000000000000000000000629245566",
 "G": [
  "-12.6319487509031531762625130155782568150707054382489696908756935",
  "1.5707963267948966192313216916397514420985846996875529104874723"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "5.2573998153600174517837682011870027213526301319840902670886298",
    "2.92530980696799496048749811433445956501195065955837352267833749"
   ],
   "0": [
    "-3.67868595485094998206552853347469437147487393734954406812899037",
    "6.38368146038345179341485418666137434657406442854578510202294956"
   ],
   "1": [
    "-12.6147717250619174159148252681363914643023780066831784033466105",
    "4.15316422491001973745332137009940023924728930864430779247867274"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "22.4269263931551615399690471842244056637244861776932298459999672",
    "-10.9162787528691069347216016558192074960323138360356471688760411"
   ],
   "0": [
    "22.4269263931551615399690471842244056637244861776932298459999672",
    "1.88372124713089306527839834418079250396768616396435286453351777"
   ],
   "1": [
    "22.4269263931551615399690471842244056637244861776932298459999672",
    "14.6837212471308930652783983441807925039676861639643528561811281"
   ]
  },
  "N_Nf": {
   "-1": [
    "-8678.23877611448015625510450962637910176267641106099456139351183",
    "-581.170518844112908452088789200711118746055096454474744665447435"
   ],
   "0": [
    "-7785.08509084953935003213097989578057287520509897740831478759126",
    "-726.073858063709439131348305949965776214060487553667925764716884"
   ],
   "1": [
    "-6891.93140558459854380915745016518204398773378689382206818167068",
    "-808.39941950552819203283004492144265590428810087508332912704246"
   ]
  },
  "N2": {
   "-1": [
    "-29931.2114504389981011262958144783099414317006977557223630973909",
    "33487.845391095872299198996582282273668417440575337195498371706"
   ],
   "0": [
    "-34573.2401248472907704787090017730855132547609965961955983475601",
    "34020.1980142878356487388714032152851123492163187168538839108975"
   ],
   "1": [
    "-39215.2687992555834398311221890678610850778211117656765176153061",
    "34380.4617485909101093898573352594076673921031665750597684825326"
   ]
  }
 },
 "sec": 684.4,
 "inputs": {
  "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
 },
 "provenance": {
  "inputs": {
   "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/4",
   "delta_exp": 11,
   "dps": 63,
   "gauge": 1,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "e39c65d3557174f3924dcbe895b6e3cce3ad32ed0adda625e03fd13f8f74b19f"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g1_b1o4_d4_p42.json <==
{
 "gauge": 1,
 "beta": "1/4",
 "delta_exp": 4,
 "dps": 42,
 "x": "0.6",
 "y": "0.6001",
 "pT2": "0.0000249976562499999999999999999999999999999841",
 "G": [
  "-4.57294780261670874595776015815642741218924",
  "1.57079632679489661923132169163975144209858"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "5.25724097499289646127919617676868877948894",
    "2.92566643105782398396643927696493468317774"
   ],
   "0": [
    "-3.67884479521807097257010055789300831333856",
    "6.38388640309574179485342172145451973816524"
   ],
   "1": [
    "-12.6149305654290384064193972925547054061661",
    "4.15321748624477071685151527705521590426386"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "22.4266895705395631535028266373902949111077",
    "-10.9161336657986048186146923579409699276454"
   ],
   "0": [
    "22.4266895705395631535028266373902949111077",
    "1.88386633420139518138530764205903007235816"
   ],
   "1": [
    "22.4266895705395631535028266373902949111077",
    "14.6838663342013951813853076420590300723558"
   ]
  },
  "N_Nf": {
   "-1": [
    "-1899.53389824675020002716210170359487581044",
    "-78.9774926242488559517951660327268245469127"
   ],
   "0": [
    "-1485.94644547701767093721115199072239632427",
    "-223.878174570090941340517768616862022040879"
   ],
   "1": [
    "-1072.35899270728514184726020227784991683818",
    "-306.201078738155248951462593423219441757069"
   ]
  },
  "N2": {
   "-1": [
    "7111.21996402955315762517652138614451351247",
    "4804.85517789163350937748011908216780521077"
   ],
   "0": [
    "5106.80556834490601250438752418886221510484",
    "5337.19777443961796523612321434910144371647"
   ],
   "1": [
    "3102.39117266025886738359852699157991669722",
    "5697.4514820987135322058774207271461934146"
   ]
  }
 },
 "sec": 284.1,
 "inputs": {
  "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
 },
 "provenance": {
  "inputs": {
   "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/4",
   "delta_exp": 4,
   "dps": 42,
   "gauge": 1,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "c793184bb36988d881993c042c9ced9da08f83e57fe3df0b402756d2ecdbb121"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g1_b1o4_d5_p45.json <==
{
 "gauge": 1,
 "beta": "1/4",
 "delta_exp": 5,
 "dps": 45,
 "x": "0.6",
 "y": "0.60001",
 "pT2": "0.00000249997656249999999999999999999999999999997388",
 "G": [
  "-5.7241981594383014177885838438562963015743206",
  "1.5707963267948966192313216916397514420985847"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "5.25738392923486113268100019203479118639095281",
    "2.92534547447830988721559609003600061230123137"
   ],
   "0": [
    "-3.67870184097610630116829654262690590643655126",
    "6.38370195776169549198077520179978498464032516"
   ],
   "1": [
    "-12.6147876111870737350175932772886029992640553",
    "4.15316955215619220785706542467468046809053007"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "22.4269027080819910871560539236708715411530974",
    "-10.9162642427747048684733891314007195828063577"
   ],
   "0": [
    "22.4269027080819910871560539236708715411530974",
    "1.88373575722529513152661086859928041719367908"
   ],
   "1": [
    "22.4269027080819910871560539236708715411530974",
    "14.6837357572252951315266108685992804171936699"
   ]
  },
  "N_Nf": {
   "-1": [
    "-2552.40536635137636045018474887332842237737798",
    "-150.710829595955647328487242309399305659065095"
   ],
   "0": [
    "-2070.31112699896292786665023660302223379521938",
    "-295.61390305491224685673296986534596418969243"
   ],
   "1": [
    "-1588.21688764654949528311572433271604521306077",
    "-377.93919873609106860720091964351484494254191"
   ]
  },
  "N2": {
   "-1": [
    "7318.35797604502333014338811542829338359201274",
    "7415.53226986388180006775870291852951235298843"
   ],
   "0": [
    "4937.15625415563121580788952416512568349132628",
    "7947.8838902688206829289635363453816569930472"
   ],
   "1": [
    "2555.95453226623910147239093290195798339063983",
    "8308.14662178487067690127948088334491275331175"
   ]
  }
 },
 "sec": 343.0,
 "inputs": {
  "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
 },
 "provenance": {
  "inputs": {
   "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/4",
   "delta_exp": 5,
   "dps": 45,
   "gauge": 1,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "8c1afb7bffe450cabf1cab30ef71afa9b9b52040400ba836787fb12292eb7eb9"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g1_b1o4_d6_p48.json <==
{
 "gauge": 1,
 "beta": "1/4",
 "delta_exp": 6,
 "dps": 48,
 "x": "0.6",
 "y": "0.600001",
 "pT2": "0.000000249999765624999999999999999999999999999999977563",
 "G": [
  "-6.87548648716357119291734160433319311457164268957",
  "1.57079632679489661923132169163975144209858469969"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "5.25739822674077018551328834912125952949494645912",
    "2.92531337373826507632107932962224890971231666036"
   ],
   "0": [
    "-3.67868754347019724833600838554043756333255761021",
    "6.38368351013408654913113632264830084725398308593"
   ],
   "1": [
    "-12.6147733136811646821853051202021346561600616795",
    "4.15316475764101913305230442678546389590676062261"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "22.4269240246408302773787687456981338910137333935",
    "-10.916277301858721507766665026916763369982861261"
   ],
   "0": [
    "22.4269240246408302773787687456981338910137333935",
    "1.88372269814127849223333497308323663001713888246"
   ],
   "1": [
    "22.4269240246408302773787687456981338910137333935",
    "14.6837226981412784922333349730832366300171386672"
   ]
  },
  "N_Nf": {
   "-1": [
    "-3310.45915412305505224479152214575200324772412523",
    "-222.45328547238709574636106148414758243372881834"
   ],
   "0": [
    "-2759.85526622243796738637382935333657627776723037",
    "-367.356598115823757133201197517001206716204955941"
   ],
   "1": [
    "-2209.25137832182088252795613656092114930781034126",
    "-449.68213298148264074226355577207705322090331606"
   ]
  },
  "N2": {
   "-1": [
    "6297.88223479461608905730552556484501379877947573",
    "10521.9367362344079785321148784145721346041561206"
   ],
   "0": [
    "3539.87744589010388720994944143007650252794789872",
    "11054.2892591473360166072314025562289970470420995"
   ],
   "1": [
    "781.872656985591685362593357295307991233042197403",
    "11414.552893171375165793459037808996970601106062"
   ]
  }
 },
 "sec": 415.8,
 "inputs": {
  "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
 },
 "provenance": {
  "inputs": {
   "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/4",
   "delta_exp": 6,
   "dps": 48,
   "gauge": 1,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "fd14a432ca43d611abf83ca4a57ed6791d46d04dfccd7c266289ee2ebab1d45d"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g1_b1o4_d7_p51.json <==
{
 "gauge": 1,
 "beta": "1/4",
 "delta_exp": 7,
 "dps": 51,
 "x": "0.6",
 "y": "0.6000001",
 "pT2": "0.0000000249999976562499999999999999999999999999999999816181",
 "G": [
  "-8.02677861178537650549227046266449671571721066974231",
  "1.57079632679489661923132169163975144209858469968755"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "5.25739965651218016672064469583160595581136405525612",
    "2.92531016361343407216167700648011711125464497232098"
   ],
   "0": [
    "-3.67868611369878726712865203883009113701614001407752",
    "6.38368166534037988483980398059490669507324730202546"
   ],
   "1": [
    "-12.6147718839097547009779487734917882298436440834112",
    "4.15316427817843680862904206582080739000296074284105"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "22.4269261563247619715105634969491030396626947751441",
    "-10.9162786077809875851602322396298802748953978310069"
   ],
   "0": [
    "22.4269261563247619715105634969491030396626947751441",
    "1.88372139221901241483976776037011972510460216955359"
   ],
   "1": [
    "22.4269261563247619715105634969491030396626947751441",
    "14.6837213922190124148397677603701197251046021701141"
   ]
  },
  "N_Nf": {
   "-1": [
    "-4173.68151486690311766300459196846775400412979128594",
    "-294.196653332309047889767210738157232596886973838642"
   ],
   "0": [
    "-3554.5676922260932659085117410378215610337920378265",
    "-439.099989894525429134524313004720559039749143071444"
   ],
   "1": [
    "-2935.45386958528341415401889010717536806345428432221",
    "-521.42554867896403260150363749350610770483353452435"
   ]
  },
  "N2": {
   "-1": [
    "3686.59564214212753210058539229210511057728397835766",
    "14123.9441418054282723464715226568472844531554943822"
   ],
   "0": [
    "551.786212166555112324815938397067386297270542112124",
    "14656.2967549703782583591222441559731949777727279005"
   ],
   "1": [
    "-2583.0232178090173074509535154979703379797336285953",
    "15016.5604792464393554828840767662102166135679451423"
   ]
  }
 },
 "sec": 325.7,
 "inputs": {
  "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
 },
 "provenance": {
  "inputs": {
   "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/4",
   "delta_exp": 7,
   "dps": 51,
   "gauge": 1,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "833e2763b5af4e966e1e71fa43e92627c8108977bdc79e3885688b84036a8b77"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g1_b1o4_d8_p54.json <==
{
 "gauge": 1,
 "beta": "1/4",
 "delta_exp": 8,
 "dps": 54,
 "x": "0.6",
 "y": "0.60000001",
 "pT2": "0.00000000249999997656249999999999999999999999999999999998707516",
 "G": [
  "-9.17807111609489717220816024822456289443520424513532174",
  "1.57079632679489661923132169163975144209858469968755291"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "5.25739979948952935755094876946808486036728594257121165",
    "2.92530984260044270092519035484755212059165480124487176"
   ],
   "0": [
    "-3.67868597072143807629834796519361223246021812676242268",
    "6.38368148086069975698318540145378358428454350223843134"
   ],
   "1": [
    "-12.614771740932405510147644699855309325287722196096057",
    "4.15316423023206792415229155917112615908854331434310205"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "22.4269263694934356204756562465390768341366923536453912",
    "-10.9162787383733528373813793929112152868160221464654802"
   ],
   "0": [
    "22.4269263694934356204756562465390768341366923536453912",
    "1.88372126162664716261862060708878471318397785352576171"
   ],
   "1": [
    "22.4269263694934356204756562465390768341366923536453912",
    "14.6837212616266471626186206070887847131839778535170036"
   ]
  },
  "N_Nf": {
   "-1": [
    "-5142.07078196651374171151810264996282023296115317747446",
    "-365.940112391510331978001340682961439959669494524576752"
   ],
   "0": [
    "-4454.44699596635783424618823204606378622641721939636282",
    "-510.843451345608002372841791125115475822481233164931537"
   ],
   "1": [
    "-3766.82320996620192678085836144216475221987328561525118",
    "-593.169012521927894989904463789491733907515194027536765"
   ]
  },
  "N2": {
   "-1": [
    "-878.725255873099214526192440245862479500410378084082701",
    "18221.5397871519423064982517491153677566116389639422913"
   ],
   "0": [
    "-4390.33948432507494071156550234379082947814772344147716",
    "18753.8924093421067177241198763873764520804012565314311"
   ],
   "1": [
    "-7901.95371277705066689693856444171917945626122699113475",
    "19114.1561426433822400610991147704962586602474932518304"
   ]
  }
 },
 "sec": 571.6,
 "inputs": {
  "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
 },
 "provenance": {
  "inputs": {
   "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/4",
   "delta_exp": 8,
   "dps": 54,
   "gauge": 1,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "ae803ce4969c4154aef0d974254bd296bb87c3d90ab91cf9056ae5219c868a63"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g1_b1o4_d9_p57.json <==
{
 "gauge": 1,
 "beta": "1/4",
 "delta_exp": 9,
 "dps": 57,
 "x": "0.6",
 "y": "0.600000001",
 "pT2": "0.000000000249999999765624999999999999999999999999999999999977048177",
 "G": [
  "-10.3293636583731699924642261508749715717995619107631998303",
  "1.57079632679489661923132169163975144209858469968755291049"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "5.25739981378726635856302521438415097706061386867678614501",
    "2.92530981049913848108774629965173773246447622703407684441"
   ],
   "0": [
    "-3.67868595642370107528627152027754611576689020065684819021",
    "6.38368146241272864957952121433071167367541344871495131938"
   ],
   "1": [
    "-12.6147717266346685091355682549392432085943942699904825254",
    "4.15316422543742992918240724012079672599746178150693690546"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "22.4269263908103057901694750077616254226558202220943108353",
    "-10.9162787514325907490486591632826205558613916934411953931"
   ],
   "0": [
    "22.4269263908103057901694750077616254226558202220943108353",
    "1.88372124856740925095134083671737944413860830655894145241"
   ],
   "1": [
    "22.4269263908103057901694750077616254226558202220943108353",
    "14.6837212485674092509513408367173794441386083065587361841"
   ]
  },
  "N_Nf": {
   "-1": [
    "-6215.62675955210130746770362809296528333392918649227735389",
    "-437.683580570648852177644898324642647329734846033371357241"
   ],
   "0": [
    "-5459.49300733068447162757931028193229288834636813365968171",
    "-582.586919763934684659164171522738367597323944332192349836"
   ],
   "1": [
    "-4703.35925510926763578745499247089930244276354977504200953",
    "-664.912481179442739362905666943056310087135264853236074022"
   ]
  },
  "N2": {
   "-1": [
    "-7761.3116321633866603976963913238063523450237570506859687",
    "22814.7219767790108252992543859607380149798070653813905701"
   ],
   "0": [
    "-11649.7306748322974926444389130609714627377040859598584194",
    "23347.0745998716968013507341973812255147299130601381865524"
   ],
   "1": [
    "-15538.1497175012083248911814347981365731303844148690308702",
    "23707.3383340754938885133251199128241255911323863843118657"
   ]
  }
 },
 "sec": 350.1,
 "inputs": {
  "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
 },
 "provenance": {
  "inputs": {
   "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/4",
   "delta_exp": 9,
   "dps": 57,
   "gauge": 1,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "f3fd62a4af7d714213e7a17a6896f858ab51149cbde770f1b30f560977f84bed"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g1_b2o3_d10_p60.json <==
{
 "gauge": 1,
 "beta": "2/3",
 "delta_exp": 10,
 "dps": 60,
 "x": "0.2",
 "y": "0.2000000001",
 "pT2": "0.0000000000666666666652777777777777777777777777777777777777777750978334",
 "G": [
  "-10.7286175060237224642336413129974997714833188362133863127456",
  "1.57079632679489661923132169163975144209858469968755291048747"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "3.61159810898382784917566904631703003214411603191646562661268",
    "2.24909590182136356847482676976583476237446534421368819608688"
   ],
   "0": [
    "-11.468046628247179695445019193424583812002297085084042314067",
    "5.57350697576371735905916892869680001399414129573072808659824"
   ],
   "1": [
    "-26.5476913654781872400657074331661976561487102020845502547468",
    "-0.702081950293928850356488912372234734386182752752232022890388"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "37.8596901432057058216284220825016970907071177053824462206672",
    "-8.58921231764421122924140344765861161311565256697328665305098"
   ],
   "0": [
    "37.8596901432057058216284220825016970907071177053824462206672",
    "13.0107876823557887707585965523413883868843474330266449241724"
   ],
   "1": [
    "37.8596901432057058216284220825016970907071177053824462206672",
    "34.6107876823557887707585965523413883868843474330267475583373"
   ]
  },
  "N_Nf": {
   "-1": [
    "-10603.7410004355456754099152715201446035612300118774477209402",
    "-730.891521546563596648863850009989689924716048186454392847984"
   ],
   "0": [
    "-9336.96178228929415058004095099692174038559279724226069163918",
    "-958.63236776595355640806071853903806517139638933394658136305"
   ],
   "1": [
    "-8070.18256414304262575016663047369887720995558260707366233816",
    "-1080.77321398534351616725758706808644041807673048143879553666"
   ]
  },
  "N2": {
   "-1": [
    "-13746.1137540097888466433458131758889486824576326576173581678",
    "38493.9997236324477312730824913287388587881975451996749781694"
   ],
   "0": [
    "-20257.240200512934254982878756801430877363036719455651179639",
    "39376.0109428523363077834889179308432237834452988603435653513"
   ],
   "1": [
    "-26768.3666470160796633224117004269728060436158062536850011103",
    "39967.6221620722248842938953445329475887786883505436088633831"
   ]
  }
 },
 "sec": 380.1,
 "inputs": {
  "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
 },
 "provenance": {
  "inputs": {
   "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "2/3",
   "delta_exp": 10,
   "dps": 60,
   "gauge": 1,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "d49eafd9665e983ba5a117e239df364e7a3ae2d7e07f97bb75594334b7b288c4"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g1_b2o3_d11_p63.json <==
{
 "gauge": 1,
 "beta": "2/3",
 "delta_exp": 11,
 "dps": 63,
 "x": "0.2",
 "y": "0.20000000001",
 "pT2": "0.00000000000666666666665277777777777777777777777777777777777777779008657627",
 "G": [
  "-11.8799100525113703062425296184646803697500153903159468787394777",
  "1.5707963267948966192313216916397514420985846996875529104874723"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "3.61159811006956226994478628865260977151174875362762188327413062",
    "2.24909589910965886318611105673269716728575510548477688789965616"
   ],
   "0": [
    "-11.4680466271614452746759019510890040726346643633728860574056034",
    "5.57350697408881265347297801576355602526793471102641662686878771"
   ],
   "1": [
    "-26.5476913643924528192965901908306179167810774803733939980853375",
    "-0.702081950932033556240155025205585116749885683431943634162080733"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "37.8596901443341919710367299783520729585245005496945358810429829",
    "-8.58921231831384536811112363177163058368167249534232360375917748"
   ],
   "0": [
    "37.8596901443341919710367299783520729585245005496945358810429829",
    "13.0107876816861546318888763682283694163183275046576761289643515"
   ],
   "1": [
    "37.8596901443341919710367299783520729585245005496945358810429829",
    "34.6107876816861546318888763682283694163183275046576758616878805"
   ]
  },
  "N_Nf": {
   "-1": [
    "-12538.7498220256072010609326857656856638925280726116978134948687",
    "-844.182865714715736406608564670150400053401348528467571750806296"
   ],
   "0": [
    "-11163.7853392262644021163147291330713592464383062530190157260144",
    "-1071.92371195090719959177870517892208727935892516435250460947419"
   ],
   "1": [
    "-9788.82085642692160317169677250045705460034853989434021795716006",
    "-1194.06455818709866277694884568769377450531650180023743573084503"
   ]
  },
  "N2": {
   "-1": [
    "-30125.253607629015053366979816545726845665503384457653364669182",
    "46801.1535502533400715253221024023484795217507443593290516146546"
   ],
   "0": [
    "-37231.3990097241624693376027587729217024335679540348715636620955",
    "47683.1647695342737168875801496899092788105565344049825816103307"
   ],
   "1": [
    "-44337.5444118193098853082257010001165592016325236120897626550089",
    "48274.7759888152073622498381969774700780993620305770484060341299"
   ]
  }
 },
 "sec": 276.9,
 "inputs": {
  "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
 },
 "provenance": {
  "inputs": {
   "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "2/3",
   "delta_exp": 11,
   "dps": 63,
   "gauge": 1,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "b250b0d1ffdaf91013eb397f99040775202a14a2981911299a4e2a3372604f47"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g1_b2o3_d4_p42.json <==
{
 "gauge": 1,
 "beta": "2/3",
 "delta_exp": 4,
 "dps": 42,
 "x": "0.2",
 "y": "0.2001",
 "pT2": "0.0000666652777777777777777777777777777777777807",
 "G": [
  "-3.82087264380634386368844585462352027031576",
  "1.57079632679489661923132169163975144209858"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "3.61039205316846733204155808160899315481223",
    "2.25210794607469254183132561355454818176369"
   ],
   "0": [
    "-11.4692526840625402125791301581326206893342",
    "5.5753673215490902172174366312110333017173"
   ],
   "1": [
    "-26.5488974212935477571998183978742345334806",
    "-0.701373302976512107396452351132481578329089"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "37.8584364257509723538395792651642247432167",
    "-8.58846837283615510820266525309330461922983"
   ],
   "0": [
    "37.8584364257509723538395792651642247432167",
    "13.0115316271638448917973347469066953806949"
   ],
   "1": [
    "37.8584364257509723538395792651642247432167",
    "34.6115316271638448917973347469066953808078"
   ]
  },
  "N_Nf": {
   "-1": [
    "-2481.15213023210245828805405799328444509546",
    "-51.2056575568643095198724569141910553380219"
   ],
   "0": [
    "-1863.48038906711671928699215402505540377889",
    "-278.927839661572738156596361794907319972699"
   ],
   "1": [
    "-1245.80864790213098028593025005682636246233",
    "-401.050021766281166793320266675623584607357"
   ]
  },
  "N2": {
   "-1": [
    "11537.5050385166574677723589262191761320222",
    "5085.92730417255588564580946854487288884566"
   ],
   "0": [
    "8596.4697154104738814912942736461002252069",
    "5967.87070964035171346736108710470366620946"
   ],
   "1": [
    "5655.43439230429029521022962107302431839159",
    "6559.41411510814754128891270566453445096883"
   ]
  }
 },
 "sec": 214.8,
 "inputs": {
  "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
 },
 "provenance": {
  "inputs": {
   "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "2/3",
   "delta_exp": 4,
   "dps": 42,
   "gauge": 1,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "d75984d96e15fcb596582a2c831c6a0e623cb6cb826d4b6c27b981bc70891dde"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g1_b2o3_d5_p45.json <==
{
 "gauge": 1,
 "beta": "2/3",
 "delta_exp": 5,
 "dps": 45,
 "x": "0.2",
 "y": "0.20001",
 "pT2": "0.00000666665277777777777777777777777777777777778268",
 "G": [
  "-4.97215581519594332514004186360363926692976754",
  "1.5707963267948966192313216916397514420985847"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "3.61147747617881607248845613684156302215334253",
    "2.24939718974847345909332565139587688795379733"
   ],
   "0": [
    "-11.4681672610521914721322321029000508219930706",
    "5.57369306784752725952704741669192791971138911"
   ],
   "1": [
    "-26.5478119982831990167529203426416646661394837",
    "-0.702011054053418940039230818012021048531019095"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "37.8595647586576912183318957035692585538607969",
    "-8.58913791551915815475307894325128667951903683"
   ],
   "0": [
    "37.8595647586576912183318957035692585538607969",
    "13.0108620844808418452469210567487133204806693"
   ],
   "1": [
    "37.8595647586576912183318957035692585538607969",
    "34.6108620844808418452469210567487133204803754"
   ]
  },
  "N_Nf": {
   "-1": [
    "-3419.75310584404701149023887573323275116381279",
    "-164.441021930582050719005773302618267452774854"
   ],
   "0": [
    "-2693.89979987515240920943042484703498890740843",
    "-392.180001376975383486229419391636380632726482"
   ],
   "1": [
    "-1968.04649390625780692862197396083722665100407",
    "-514.318980823368716253453065480654493812676935"
   ]
  },
  "N2": {
   "-1": [
    "13145.2742569433732641317596633379115975604463",
    "8697.11745361326188718463129153192942547516555"
   ],
   "0": [
    "9609.24032741569092981208900271600772396448643",
    "9579.12189025592883994124126162132350451365606"
   ],
   "1": [
    "6073.20639788800859549241834209410385036852658",
    "10170.7263268985957926978512317107175828588118"
   ]
  }
 },
 "sec": 124.6,
 "inputs": {
  "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
 },
 "provenance": {
  "inputs": {
   "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "2/3",
   "delta_exp": 5,
   "dps": 45,
   "gauge": 1,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "50360d32ca1ab6e727d4842845d05655d165ed87fb76a565289c0463c6879caa"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g1_b2o3_d6_p48.json <==
{
 "gauge": 1,
 "beta": "2/3",
 "delta_exp": 6,
 "dps": 48,
 "x": "0.2",
 "y": "0.200001",
 "pT2": "0.000000666666527777777777777777777777777777777777772993",
 "G": [
  "-6.12344742419189194689350138225930675673454102314",
  "1.57079632679489661923132169163975144209858469969"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "3.61158604650587573033914704551779685887974281948",
    "2.24912602876481869272708947333533340934628305502"
   ],
   "0": [
    "-11.4680586907251318142815411942238169852666702975",
    "5.57352558388922038301772663182629866450169891346"
   ],
   "1": [
    "-26.5477034279561393589022294339654308294130834145",
    "-0.702074860986377926691636209682736080342885228102"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "37.8596776057400649772315577137544208109788270062",
    "-8.58920487801816896535401983716451827335713961134"
   ],
   "0": [
    "37.8596776057400649772315577137544208109788270062",
    "13.0107951219818310346459801628354817266428649804"
   ],
   "1": [
    "37.8596776057400649772315577137544208109788270062",
    "34.6107951219818310346459801628354817266428695722"
   ]
  },
  "N_Nf": {
   "-1": [
    "-4524.4107542895947632892667211531608667299691298",
    "-277.726766758710187707808785505532940347364578785"
   ],
   "0": [
    "-3690.37255366340491714195555408996387335546710872",
    "-505.467426313817545155366267450154333644601420664"
   ],
   "1": [
    "-2856.33435303721507099464438702676687998096508763",
    "-627.60808586892490260292374939477572694183828091"
   ]
  },
  "N2": {
   "-1": [
    "13188.9767274100292500476016072846023104225976682",
    "13091.2791138653189558834122154397960132898578364"
   ],
   "0": [
    "9057.92587726722307446216600768920266571357002542",
    "13973.2896548758962707136865920908619774534622356"
   ],
   "1": [
    "4926.87502712441689887673040809380302100454238262",
    "14564.9001958864735855439609687419279415978073354"
   ]
  }
 },
 "sec": 275.1,
 "inputs": {
  "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
 },
 "provenance": {
  "inputs": {
   "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "2/3",
   "delta_exp": 6,
   "dps": 48,
   "gauge": 1,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "bd2790a265a99b9bf957cb455d88c46650eb910f5e0f11d8321be6d27b296ec8"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g1_b2o3_d7_p51.json <==
{
 "gauge": 1,
 "beta": "2/3",
 "delta_exp": 7,
 "dps": 51,
 "x": "0.2",
 "y": "0.2000001",
 "pT2": "0.0000000666666652777777777777777777777777777777777777780734",
 "G": [
  "-7.2747398769389040467134915755118705622835443777999",
  "1.57079632679489661923132169163975144209858469968755"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "3.6115969038189351111743547000582105690996204525986",
    "2.24909891181262917807937727288281387812971727758907"
   ],
   "0": [
    "-11.4680478334120724334463335396834032750467926644019",
    "5.57350883490728344826324586941385372971967913046814"
   ],
   "1": [
    "-26.5476925706430799780670217794250171191932057814024",
    "-0.702081241998062281552885534055106418690359016652783"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "37.8596888905862346161328470904617208954499570710308",
    "-8.58921157435040939848226589481858086086222144523185"
   ],
   "0": [
    "37.8596888905862346161328470904617208954499570710308",
    "13.0107884256495906015177341051814191391377786623879"
   ],
   "1": [
    "37.8596888905862346161328470904617208954499570710308",
    "34.6107884256495906015177341051814191391377785906413"
   ]
  },
  "N_Nf": {
   "-1": [
    "-5795.13763318502599982723032916535350137082768366385",
    "-391.017551029141365809723520844973033656306446103006"
   ],
   "0": [
    "-4852.91420490213655903382826407572370763480599124808",
    "-618.758378598866723190044488262685892338113705056533"
   ],
   "1": [
    "-3910.69077661924711824042619898609391389878429954978",
    "-740.899206168592080570365455680398751019920964081807"
   ]
  },
  "N2": {
   "-1": [
    "11095.2535940914715412380067493284385508536181341589",
    "18268.0721689025474905345263637123117668039599807985"
   ],
   "0": [
    "6369.18399183681759509907121058765850408392038766108",
    "19150.0833203624236644532296594646685340418907851066"
   ],
   "1": [
    "1643.11438958216364896013567184687845732625970331569",
    "19741.6944718222998383719329552170253012846364142756"
   ]
  }
 },
 "sec": 180.9,
 "inputs": {
  "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
 },
 "provenance": {
  "inputs": {
   "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "2/3",
   "delta_exp": 7,
   "dps": 51,
   "gauge": 1,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "42c1ca781080e8d96b1a35fcade9380aa10293430e184eba88e30b28850ef765"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g1_b2o3_d8_p54.json <==
{
 "gauge": 1,
 "beta": "2/3",
 "delta_exp": 8,
 "dps": 54,
 "x": "0.2",
 "y": "0.20000001",
 "pT2": "0.00000000666666665277777777777777777777777777777777777778330687",
 "G": [
  "-8.42603241406092678130061079732017495425780205982855427",
  "1.57079632679489661923132169163975144209858469968755291"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "3.6115979895530446766105244953301178484224051023891333",
    "2.2490962001088716724000217610226769661167491217577656"
   ],
   "0": [
    "-11.4680467476779628680101637444114959957240080146113746",
    "5.57350716000322846748378392645738582714892499889980525"
   ],
   "1": [
    "-26.5476914849089704126308519841531098398704211316118826",
    "-0.702081880102414737432453908107905311818899123958155104"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "37.8596900190722309177812983905851403589592244135501827",
    "-8.58921224398445686757874610801058588842082146609544751"
   ],
   "0": [
    "37.8596900190722309177812983905851403589592244135501827",
    "13.0107877560155431324212538919894141115791785350255913"
   ],
   "1": [
    "37.8596900190722309177812983905851403589592244135501827",
    "34.6107877560155431324212538919894141115791785347453316"
   ]
  },
  "N_Nf": {
   "-1": [
    "-7231.93491143946227608218684842679355510988577122030548",
    "-504.308839257776234878646347678296709405391342112128321"
   ],
   "0": [
    "-6181.5262221997921403173552234486322038941578102072507",
    "-732.049683629000859369423001401240255671052249061929575"
   ],
   "1": [
    "-5131.11753296012200455252359847047085267842984919419592",
    "-854.190528000225483860199655124183801936713156013412386"
   ]
  },
  "N2": {
   "-1": [
    "6290.55298573424119463933746420051281383824189806465887",
    "24227.4587809178393303140436891356653656150198464891779"
   ],
   "0": [
    "969.464448217293426157539346072809200937476084978289433",
    "25109.4699934227704719620314791074549270297026556100684"
   ],
   "1": [
    "-4351.62408929965434232425877205489441196328972810808",
    "25701.0812059277016136100192690792444884446863912847695"
   ]
  }
 },
 "sec": 187.0,
 "inputs": {
  "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
 },
 "provenance": {
  "inputs": {
   "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "2/3",
   "delta_exp": 8,
   "dps": 54,
   "gauge": 1,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "340013d4db99ba0ae3fc689e99ebe3b0ea126034b5b71db1e32b7f13f475c63d"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g1_b2o3_d9_p57.json <==
{
 "gauge": 1,
 "beta": "2/3",
 "delta_exp": 9,
 "dps": 57,
 "x": "0.2",
 "y": "0.200000001",
 "pT2": "0.000000000666666666527777777777777777777777777777777777777777551704",
 "G": [
  "-9.57732495962044962223538777315682320153717021015804529604",
  "1.57079632679489661923132169163975144209858469968755291049"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "3.61159809812648366952087360775361027559160298522507575658",
    "2.24909592893841053597609338396435165263682300821890206724"
   ],
   "0": [
    "-11.4680466391045238750998146319880035685548101317754321841",
    "5.57350699251276435630795544300171087921995736375110180621"
   ],
   "1": [
    "-26.5476913763355314197205028717296174127012232487759401248",
    "-0.702081943912881823360182497960929894196908280716698454821"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "37.8596901319208443413387373548693049418403121809278904117",
    "-8.58921231094786984877849525677645022297385924621947434784"
   ],
   "0": [
    "37.8596901319208443413387373548693049418403121809278904117",
    "13.0107876890521301512215047432235497770261407537849047099"
   ],
   "1": [
    "37.8596901319208443413387373548693049418403121809278904117",
    "34.610787689052130151221504743223549777026140753767388479"
   ]
  },
  "N_Nf": {
   "-1": [
    "-8834.80269720908518138071175471993925382259603213292500721",
    "-617.600177882371211681488611901831654784869180313523191202"
   ],
   "0": [
    "-7676.20874368262483395132223160398566814144388192430919726",
    "-845.341023933746137555625200683566026359671565135140145809"
   ],
   "1": [
    "-6517.61479015616448652193270848803208246029173171569338732",
    "-967.481869985121063429761789465300397934473949956736299892"
   ]
  },
  "N2": {
   "-1": [
    "-1798.70727638167609150826248120555276265290649957083868633",
    "30969.4347840880054303230183824367808757532722083471704383"
   ],
   "0": [
    "-7714.81476747597002414512903909111366511385787922970263241",
    "31851.4460026974433195657307934504398028105895971597630141"
   ],
   "1": [
    "-13630.9222585702639567819955969766745675747152193405007955",
    "32443.0572213068812088084432044640987298678317543338591729"
   ]
  }
 },
 "sec": 339.3,
 "inputs": {
  "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
 },
 "provenance": {
  "inputs": {
   "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "2/3",
   "delta_exp": 9,
   "dps": 57,
   "gauge": 1,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "aaada8a272f749ea90c4b49ee68e45813ff52d69a3f2325758f71263ec322af9"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g2_b1o2_d10_p60.json <==
{
 "gauge": 2,
 "beta": "1/2",
 "delta_exp": 10,
 "dps": 60,
 "x": "0.333333333333333333333333333333333333333333333333333333333333",
 "y": "0.333333333433333333333333333333333333333333333333333333333333",
 "pT2": "0.0000000000499999999981250000000000000000000000000000000000000222306479",
 "G": [
  "-11.0225108384831153016620832721958278272785027677072393224623",
  "1.57079632679489661923132169163975144209858469968755291048747"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-0.000000000681874115338638823315029189410061420632362399952671090609822",
    "0.000000000159182649509773533669966114248725515415105741305133976576871"
   ],
   "0": [
    "0.000000000248968152108539094694446940117336355806852373912208587417083",
    "-0.000000000395359591416930821994931682822127868726934320801403385246954"
   ],
   "1": [
    "0.00000000117981041955571701270392306964473413224606714777708826544399",
    "-0.00000000035730923993128949859349203134951074531953277339865351640945"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "-0.00000000139627684934981770642462342583674848550282845356141236329905",
    "0.00000000116748043784041655147174455870186628594575066533126061125332"
   ],
   "0": [
    "-0.00000000139627684934981770642462342583674848550282845356141236329905",
    "0.000000000278591549221898032872238385886660524626217832148666171422842"
   ],
   "1": [
    "-0.00000000139627684934981770642462342583674848550282845356141236329905",
    "-0.000000000610297339396620485727267786928545236693315001033928268407634"
   ]
  },
  "N_Nf": {
   "-1": [
    "-195.650665412389349649198501778897764121218759607842435049654",
    "-11.240382814702383517722012068138812125811645109417753725088"
   ],
   "0": [
    "-184.916890525906905574710655660048290825129732925782218160996",
    "-11.2403828004779709497941189273663305449575511625228155988543"
   ],
   "1": [
    "-174.183115639424461500222809541198817529040706243722172329279",
    "-11.2403827927720768984020282563235608980816327986961723519731"
   ]
  },
  "N2": {
   "-1": [
    "-1735.43746524614587624720823215920937166724846357477505241322",
    "838.926700370424840661127673034407396366947514622957767790713"
   ],
   "0": [
    "-1794.47322714995729724716851783266812771393972869975898136053",
    "838.926700320076585433288549001515733193805111457132823195952"
   ],
   "1": [
    "-1853.50898905376871824712880350612688376063393256061996602661",
    "838.926700287654256125922881760380777839169883486794202639164"
   ]
  }
 },
 "sec": 601.7,
 "inputs": {
  "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
 },
 "provenance": {
  "inputs": {
   "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/2",
   "delta_exp": 10,
   "dps": 60,
   "gauge": 2,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "d620a59bbe4ca87ffd333b6fa23a928415076f92943e73ba528883b840f2af55"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g2_b1o2_d10_p75.json <==
{
 "gauge": 2,
 "beta": "1/2",
 "delta_exp": 10,
 "dps": 75,
 "x": "0.333333333333333333333333333333333333333333333333333333333333333333333333333",
 "y": "0.333333333433333333333333333333333333333333333333333333333333333333333333333",
 "pT2": "0.0000000000499999999981249999999999999999999999999999999999999999999999999999855472684",
 "G": [
  "-11.0225108384831153016620832721958278272785027677072395447687381420234071483",
  "1.57079632679489661923132169163975144209858469968755291048747229615390820314"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-0.000000000681874115338638823315029189410061420632362399952671130788377229034382884826",
    "0.000000000159182649509773533669966114248725515415105741305134259586150452187574423363"
   ],
   "0": [
    "0.000000000248968152108539094694446940117336355806852373912208379426381308282979896188",
    "-0.000000000395359591416930821994931682822127868726934320801403223082574595637721735877"
   ],
   "1": [
    "0.0000000011798104195557170127039230696447341322460671477770878896411398456003426772",
    "-0.000000000357309239931289498593492031349510745319532773398653392841244807106613303958"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "-0.00000000139627684934981770642462342583674848550195150557577537866786191726875092453",
    "0.00000000116748043784041655147174455870186628593701542246814324389577635871375972647"
   ],
   "0": [
    "-0.00000000139627684934981770642462342583674848550195150557577537866786191726875092453",
    "0.00000000027859154922189803287223838588666052461285300820421225533641895658474566535"
   ],
   "1": [
    "-0.00000000139627684934981770642462342583674848550195150557577537866786191726875092453",
    "-0.000000000610297339396620485727267786928545236711309406059718694329092958912132726117"
   ]
  },
  "N_Nf": {
   "-1": [
    "-195.650665412389349649198501778897764121218759607843199004347128948806549762",
    "-11.2403828147023835177220120681388121258116347583542194296359284099299052383"
   ],
   "0": [
    "-184.916890525906905574710655660048290825129732925783008991273568191203643641",
    "-11.2403828004779709497941189273663305449575408114768773495809315996473522516"
   ],
   "1": [
    "-174.183115639424461500222809541198817529040706243722818978200007433296879353",
    "-11.2403827927720768984020282563235608980816224476433929741280952035934231052"
   ]
  },
  "N2": {
   "-1": [
    "-1735.43746524614587624720823215920937166723807351187809880500109481094264304",
    "838.926700370424840661127673034407396365441588406182734574378496202778974692"
   ],
   "0": [
    "-1794.47322714995729724716851783266812771393150300049539078947050880972689753",
    "838.926700320076585433288549001515733192327458585206095154918124593926164121"
   ],
   "1": [
    "-1853.50898905376871824712880350612688376062493248911268277393992280851115203",
    "838.926700287654256125922881760380777837653311617600064411808575641708114136"
   ]
  }
 },
 "sec": 1020.7,
 "inputs": {
  "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
 },
 "provenance": {
  "inputs": {
   "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/2",
   "delta_exp": 10,
   "dps": 75,
   "gauge": 2,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "2459c3352f6d3cab0f8e346545b0af53eabea9555293503ad3cb56114d4e19ca"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g2_b1o2_d11_p63.json <==
{
 "gauge": 2,
 "beta": "1/2",
 "delta_exp": 11,
 "dps": 63,
 "x": "0.333333333333333333333333333333333333333333333333333333333333333",
 "y": "0.333333333343333333333333333333333333333333333333333333333333333",
 "pT2": "0.00000000000499999999998124999999999999999999999999999999999999999778948318",
 "G": [
  "-12.1738033849632631436707309526630011508056157648539624513720064",
  "1.5707963267948966192313216916397514420985846996875529104874723"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-0.0000000000681874115618176669358847178741378730965421553053548879087217072",
    "0.0000000000159182649744478628006501313581884005492799180503626706175390192"
   ],
   "0": [
    "0.0000000000248968152083819319357839096493025900259753773870004384985981357",
    "-0.0000000000395359591422720573820510012604134149049417507686706519856923059"
   ],
   "1": [
    "0.000000000117981041978581530807452537172743053148492910079355764905917979",
    "-0.0000000000357309240015351874412413519860127351602607646777817082105683953"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "-0.000000000139627684984966397990098661415367589021844893677350336269647902",
    "0.00000000011674804382425555710737048000139835388246100287709849994558593"
   ],
   "0": [
    "-0.000000000139627684984966397990098661415367589021844893677350336269647902",
    "0.0000000000278591549380703719221043071618946110841498917284648678098971723"
   ],
   "1": [
    "-0.000000000139627684984966397990098661415367589021844893677350336269647902",
    "-0.0000000000610297339481148132631618656776091317143322763616146648471445795"
   ]
  },
  "N_Nf": {
   "-1": [
    "-212.127618838490083771065484946513493991545558729799415108744276",
    "-11.2403827925868309370336005624014527805213358364773053218282633"
   ],
   "0": [
    "-201.393843940053225155758581355962303397090026278395582706098158",
    "-11.2403827911643896797265149545573446324092358867052789735900399"
   ],
   "1": [
    "-190.660069041616366540451677765411112802634493826991750303452039",
    "-11.2403827903938002742514540380718550851201633841213235922856522"
   ]
  },
  "N2": {
   "-1": [
    "-2242.83653439711585944182047671443244114230626206842954874314824",
    "916.572514052162117010849742329427134478791524163566790507140349"
   ],
   "0": [
    "-2301.87229634133437968580698432833196539439557440317292842232478",
    "916.572514047127291486268863886627076086386406679754454652215268"
   ],
   "1": [
    "-2360.90805828555289992979349194223148964648488673791630810150132",
    "916.572514043885058554226053345063218846242803291131456239215495"
   ]
  }
 },
 "sec": 861.9,
 "inputs": {
  "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
 },
 "provenance": {
  "inputs": {
   "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/2",
   "delta_exp": 11,
   "dps": 63,
   "gauge": 2,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "d2c254584f7bfe42106c14a76aa30fda3ac8aed046bf97a573871e7a919e09aa"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g2_b1o2_d4_p42.json <==
{
 "gauge": 2,
 "beta": "1/2",
 "delta_exp": 4,
 "dps": 42,
 "x": "0.333333333333333333333333333333333333333333",
 "y": "0.333433333333333333333333333333333333333333",
 "pT2": "0.0000499981250000000000000000000000000000000136",
 "G": [
  "-4.11477430983379953891745714445846109842131",
  "1.57079632679489661923132169163975144209858"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-0.000681563627207640524198531458398352165052115",
    "0.000158921987173319358124995134280305078221279"
   ],
   "0": [
    "0.000248995594117534196895353985800606229614137",
    "-0.000395353132971231143525037782331996880297645"
   ],
   "1": [
    "0.00117955481544270891798923942999956462428039",
    "-0.000357215853461195167986085952616435102163941"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "-0.00139572164686536872367774444954804380878407",
    "0.00116703375919054218017561599131895485617444"
   ],
   "0": [
    "-0.00139572164686536872367774444954804380878407",
    "0.000278415159708662464392138871827163487554725"
   ],
   "1": [
    "-0.00139572164686536872367774444954804380878407",
    "-0.000610203439773217251391338247664627881064991"
   ]
  },
  "N_Nf": {
   "-1": [
    "-96.7507840169655551764061607337484127834112",
    "-11.2649450071361734392906647418744942226165"
   ],
   "0": [
    "-86.0302871959175986617391901784572319282523",
    "-11.2507263070851670245133940348209025624627"
   ],
   "1": [
    "-75.3097903748696421470722196231660510730933",
    "-11.2430241434303610609852021599769174044444"
   ]
  },
  "N2": {
   "-1": [
    "113.792074243987803036094534758188587508713",
    "373.042097646426625067719676695558528070221"
   ],
   "0": [
    "54.801192311778955670113106669400074834561",
    "372.991769351023985935566894766484940341573"
   ],
   "1": [
    "-4.18968962042989169586832141938843783959144",
    "372.959361530710898044349079625987781904932"
   ]
  }
 },
 "sec": 257.7,
 "inputs": {
  "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
 },
 "provenance": {
  "inputs": {
   "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/2",
   "delta_exp": 4,
   "dps": 42,
   "gauge": 2,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "4cab10e913ab186fecb326da5263b1b971dd8e4ab877e3d7c0a33c07b40bc683"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g2_b1o2_d5_p45.json <==
{
 "gauge": 2,
 "beta": "1/2",
 "delta_exp": 5,
 "dps": 45,
 "x": "0.333333333333333333333333333333333333333333333",
 "y": "0.333343333333333333333333333333333333333333333",
 "pT2": "0.0000049999812499999999999999999999999999999999862",
 "G": [
  "-5.26604998098276672540584029229734771580060396",
  "1.5707963267948966192313216916397514420985847"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-0.0000681843056980526835305754138171394763712705018",
    "0.0000159156572635548042728863231066963677526433215"
   ],
   "0": [
    "0.0000248970898478880761737746690656576376550454659",
    "-0.0000395358947863536746167188137014416582855468705"
   ],
   "1": [
    "0.000117978485393828835878124751948454751681361434",
    "-0.0000357299899921485471477117824944951660723450103"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "-0.000139622131324700238257879020829835271862823742",
    "0.000116743575759468697689246410805384924293790809"
   ],
   "0": [
    "-0.000139622131324700238257879020829835268924087865",
    "0.0000278573904932982881513281587827582695453852193"
   ],
   "1": [
    "-0.000139622131324700238257879020829835265985351988",
    "-0.0000610287947728721213865900932398685732821165017"
   ]
  },
  "N_Nf": {
   "-1": [
    "-113.261931925099515190670617458803123574906798",
    "-11.2428399675269793614823533435479650547535945"
   ],
   "0": [
    "-102.529485247562155063263461646905443925882677",
    "-11.2414175834117666358889145201855286624799439"
   ],
   "1": [
    "-91.7970385700247949358563058350077642768585561",
    "-11.24064703132183915996542043067125820001087"
   ]
  },
  "N2": {
   "-1": [
    "-52.0833043516806930634248486070041170627341519",
    "450.694458264491333294429009663750175413401963"
   ],
   "0": [
    "-111.11457679035143847214526216244855958179498",
    "450.689423638623000165270730668795504286394629"
   ],
   "1": [
    "-170.145849229022183880865675717893002100855808",
    "450.686181550824201472704799691923289802071067"
   ]
  }
 },
 "sec": 360.7,
 "inputs": {
  "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
 },
 "provenance": {
  "inputs": {
   "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/2",
   "delta_exp": 5,
   "dps": 45,
   "gauge": 2,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "7ecd03820b90325300dff7253edacf841b64439553874f08b0889e5c41cd048b"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g2_b1o2_d6_p48.json <==
{
 "gauge": 2,
 "beta": "1/2",
 "delta_exp": 6,
 "dps": 48,
 "x": "0.333333333333333333333333333333333333333333333333",
 "y": "0.333334333333333333333333333333333333333333333333",
 "pT2": "0.000000499999812500000000000000000000000000000000005302",
 "G": [
  "-6.41734083997630908988453786529901519271617971839",
  "1.57079632679489661923132169163975144209858469969"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-0.0000068187100968408813648285539413561454809514248654",
    "0.00000159180041948262729623679220833001680942482022833"
   ],
   "0": [
    "0.00000248968426742804273400531501031654808862061894688",
    "-0.00000395359527090247478188721800009348616429226745122"
   ],
   "1": [
    "0.0000117980786316969668328391839619892416581926627592",
    "-0.00000357308305999901735123159269099921917950802302617"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "-0.000013962712960758749831819028623932992218048101618",
    "0.0000116747597009011514173735927211351748712130656826"
   ],
   "0": [
    "-0.0000139627129607587498318190286239329921950892275785",
    "0.00000278589784896831215420413944485852048959389397564"
   ],
   "1": [
    "-0.000013962712960758749831819028623932992172130353539",
    "-0.00000610296400296452710896531383141813389202527773136"
   ]
  },
  "N_Nf": {
   "-1": [
    "-129.742440329856674354074622243329314270349771026",
    "-11.2406285174294019210773329611984707677208822085"
   ],
   "0": [
    "-119.008798256459264963011036306254326712537056806",
    "-11.2404862738751039435176996210195352091576311188"
   ],
   "1": [
    "-108.275156183061855571947450369179339154724342587",
    "-11.2404092153077201401126628568312923460637635508"
   ]
  },
  "N2": {
   "-1": [
    "-274.934253190133064277253884264262914282117687156",
    "528.342908668723814959955598329807574839255288465"
   ],
   "0": [
    "-333.969566172748335063057596642711133999663889703",
    "528.342405188167959393206267828298187752971222963"
   ],
   "1": [
    "-393.004879155363605848861309021159353717210092251",
    "528.342080966326117805382077910763204839921361347"
   ]
  }
 },
 "sec": 420.5,
 "inputs": {
  "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
 },
 "provenance": {
  "inputs": {
   "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/2",
   "delta_exp": 6,
   "dps": 48,
   "gauge": 2,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "55f7997f55bc9f8715b35f583f8802acad662e78e44e0874b3908d1ec58c8894"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g2_b1o2_d7_p51.json <==
{
 "gauge": 2,
 "beta": "1/2",
 "delta_exp": 7,
 "dps": 51,
 "x": "0.333333333333333333333333333333333333333333333333333",
 "y": "0.333333433333333333333333333333333333333333333333333",
 "pT2": "0.0000000499999981250000000000000000000000000000000000051914",
 "G": [
  "-7.5686332177232971271972533167320199192045785592359",
  "1.57079632679489661923132169163975144209858469968755"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-0.000000681873805051738795500437806845571837762897004770753",
    "0.000000159182388987239573608048184631678791459873321026588"
   ],
   "0": [
    "0.00000024896817954746535427101178419614634300544261239186",
    "-0.000000395359584990280915012805981891826901650509926746613"
   ],
   "1": [
    "0.00000117981016414666950404246137523786452377378222955447",
    "-0.00000035730914662206839953463408045520602349692887311988"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "-0.00000139627629452063543059782498621013095347895207308692",
    "0.00000116747999146624671672207473262610254726879373793445"
   ],
   "0": [
    "-0.00000139627629452063543059782498621013095329958586965334",
    "0.000000278591372947647210573535630685912695209408854349728"
   ],
   "1": [
    "-0.00000139627629452063543059782498621013095312021966621977",
    "-0.000000610297245570952295575003471254277156849976029234997"
   ]
  },
  "N_Nf": {
   "-1": [
    "-146.219762656479361558572459649853848506252122963613",
    "-11.2404073629551370350996232497878777189130839243411"
   ],
   "0": [
    "-135.486001039392457200275327081488381976827588101169",
    "-11.2403931385482777941881483605278073887508838285519"
   ],
   "1": [
    "-124.752239422305552841978194513122915447403053238725",
    "-11.240385432657954356339718560554484619980993391916"
   ]
  },
  "N2": {
   "-1": [
    "-554.69637481769589655279787235939419018547946407806",
    "605.989184065822983974196851438188341213859907730113"
   ],
   "0": [
    "-613.732091869643904649357632071754385109654320611376",
    "605.989133717587702451672347184835265930028112059983"
   ],
   "1": [
    "-672.767808921591912745917391784114580035333809913744",
    "605.989101295272894387571216927020746476424293128552"
   ]
  }
 },
 "sec": 461.2,
 "inputs": {
  "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
 },
 "provenance": {
  "inputs": {
   "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/2",
   "delta_exp": 7,
   "dps": 51,
   "gauge": 2,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "4ec37a3acade57e0ba6ee665a87fb78b7c77ab00ae9dc4e4562d071704f2705a"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g2_b1o2_d8_p54.json <==
{
 "gauge": 2,
 "beta": "1/2",
 "delta_exp": 8,
 "dps": 54,
 "x": "0.333333333333333333333333333333333333333333333333333333",
 "y": "0.333333343333333333333333333333333333333333333333333333",
 "pT2": "0.00000000499999998124999999999999999999999999999999999999729047",
 "G": [
  "-8.71992574734531962115936526380051735533413938729406978",
  "1.57079632679489661923132169163975144209858469968755291"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-0.0000000681874084589476838503520742667831132010808338150498251",
    "0.0000000159182623692214352230629146044913337269393117594105656"
   ],
   "0": [
    "0.0000000248968154827714140492919681826067357988247291599615036",
    "-0.0000000395359590780057869888218893347283988357841782051621088"
   ],
   "1": [
    "0.000000117981039424490511948936010631996584798730292134972832",
    "-0.0000000357309230684428317521486425194413696258458696198829016"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "-0.00000013962767943667294179917151372518367755534644713395455",
    "0.000000116748039360512580043894196548893132800688728937586174"
   ],
   "0": [
    "-0.00000013962767943667294179917151372518367755534644713395455",
    "0.0000000278591531753273138710571204171329900436965212141850304"
   ],
   "1": [
    "-0.00000013962767943667294179917151372518367755534644713395455",
    "-0.0000000610297330098579523017799557146271527132956865092161135"
   ]
  },
  "N_Nf": {
   "-1": [
    "-162.696754277495045082311421498295671831399532679872113",
    "-11.24038524741306233354695869620034182414242198358178"
   ],
   "0": [
    "-151.962980705998154947480725726398932596195026867145843",
    "-11.2403838249718621133480984321754337627854126920452318"
   ],
   "1": [
    "-141.229207134501264812650029954502193360990521055820872",
    "-11.2403830543824939178411901022890840010027833792966023"
   ]
  },
  "N2": {
   "-1": [
    "-891.367442865234248226079030156670725615224190540019073",
    "683.635063620354079444310031982401729007547561556982722"
   ],
   "0": [
    "-950.40320032426491820465056836633507550327796455431991",
    "683.635058585528754326655599600243505482864827870882064"
   ],
   "1": [
    "-1009.43895778329558818322210657599942539133173856862075",
    "683.635055343295967276904035036966317275986462083985349"
   ]
  }
 },
 "sec": 577.8,
 "inputs": {
  "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
 },
 "provenance": {
  "inputs": {
   "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/2",
   "delta_exp": 8,
   "dps": 54,
   "gauge": 2,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "b0e9c906e1313645bb60ce95cbb79bbafef7e4160ee3a278c23d23f5a8d201d8"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g2_b1o2_d9_p57.json <==
{
 "gauge": 2,
 "beta": "1/2",
 "delta_exp": 9,
 "dps": 57,
 "x": "0.333333333333333333333333333333333333333333333333333333333",
 "y": "0.333333334333333333333333333333333333333333333333333333333",
 "pT2": "0.000000000499999999812499999999999999999999999999999999999997911359",
 "G": [
  "-9.87121829215484245968789223236242599691792370002933890263",
  "1.57079632679489661923132169163975144209858469968755291049"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-0.00000000681874112543260372606655622161330411768917835091938845571",
    "0.00000000159182647162722601075601286964012122481330802625163991801"
   ],
   "0": [
    "0.00000000248968152355736845887296554562982962265341142074691336918",
    "-0.00000000395359591359033301475246502504430760152078190333141140303"
   ],
   "1": [
    "0.0000000117981041725473406438124873128729633629960011924132151941",
    "-0.00000000357309239090665741836793896650514197752108271021071548993"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "-0.0000000139627684435135498781529659087588367072992345595111527426",
    "0.0000000116748043381902636811144721392139176102214700714088613423"
   ],
   "0": [
    "-0.0000000139627684435135498781529659087588367073101822037636903759",
    "0.00000000278591547633841174827496620937852593661183888447687587927"
   ],
   "1": [
    "-0.0000000139627684435135498781529659087588367073211298480162280093",
    "-0.0000000061029733855134401845645397204568657398003892311047437256"
   ]
  },
  "N_Nf": {
   "-1": [
    "-179.173711619326750726316079440362410964163170473327867482",
    "-11.2403830358579083781205103629294625353157443230648081737"
   ],
   "0": [
    "-168.439936852388451649654478750316625628468556787483300146",
    "-11.2403828936137832131378710459011882799817324719388344315"
   ],
   "1": [
    "-157.706162085450152572992878060270840292773943101627785166",
    "-11.2403828165548430350688125696959575101072595727614094177"
   ]
  },
  "N2": {
   "-1": [
    "-1284.94777389501092659810014165464341178907533121865519496",
    "761.280885757867031050000277729573224375797710236443576361"
   ],
   "0": [
    "-1343.98353539475135665168560404431576459452683106374909276",
    "761.280885254384480568575071168042996408465983394292662843"
   ],
   "1": [
    "-1403.01929689449178670527106643398811739997833090884299056",
    "761.280884930161188801162211918776138026788145568952927933"
   ]
  }
 },
 "sec": 556.3,
 "inputs": {
  "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
 },
 "provenance": {
  "inputs": {
   "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/2",
   "delta_exp": 9,
   "dps": 57,
   "gauge": 2,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "7fe6cb6b0c28f756d501bf3579e4a480cddaf1211a6d7085e9f81c56ae68434f"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g2_b1o4_d10_p60.json <==
{
 "gauge": 2,
 "beta": "1/4",
 "delta_exp": 10,
 "dps": 60,
 "x": "0.6",
 "y": "0.6000000001",
 "pT2": "0.0000000000249999999976562499999999999999999999999999999999999699796416",
 "G": [
  "-11.4806562044483178342556925812049619030426252864214428966338",
  "1.57079632679489661923132169163975144209858469968755291048747"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-0.000000000169247579556010578916373577378893240273473583431852420188717",
    "-0.000000000051353347128572125443544487617700812037938861656542922442242"
   ],
   "0": [
    "0.0000000000839415172158901835624294241603393370324637873992031150126225",
    "-0.000000000168714078708036970812177421555030808061002854281721397981067"
   ],
   "1": [
    "0.000000000337130613987790946041232425699571914338401158230258650213962",
    "-0.000000000124889625134620828521431734917091639661427697498821320564142"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "-0.000000000307456081200078516443138414830085443167047089047737633155173",
    "0.000000000286328296274118458784632806712849679565823932632623321620009"
   ],
   "0": [
    "-0.000000000307456081200078516443138414830085443167004324812376158024835",
    "0.0000000000445505185447969772955648758499459329335567579717509965639509"
   ],
   "1": [
    "-0.000000000307456081200078516443138414830085443166961560577014682894497",
    "-0.000000000197227259184524504193503055012957813704184238815390145175404"
   ]
  },
  "N_Nf": {
   "-1": [
    "-87.8969507118681705752457764755878275490175832871391061065119",
    "-4.83884771799527209712323504501143816708334315296441753068628"
   ],
   "0": [
    "-83.2761915207398425755070350225104992219877254228069932760581",
    "-4.83884771481318006573826783115475911926811282806190205616669"
   ],
   "1": [
    "-78.6554323296115145757682935694331708949578675584747949171335",
    "-4.83884771340412507103499148155124489778084331180513556603728"
   ]
  },
  "N2": {
   "-1": [
    "-835.565760940790791107650866767152408188995809865295636481961",
    "374.449087653988363993264330169913910382877783280910423176106"
   ],
   "0": [
    "-860.979936499655565283563942824061504784260557657462047643651",
    "374.449087643059242172542340584716671007342751718225953375896"
   ],
   "1": [
    "-886.394112058520339459477018880970601379528244185505514524112",
    "374.449087637005972202695000876215634904115276976197396442152"
   ]
  }
 },
 "sec": 608.0,
 "inputs": {
  "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
 },
 "provenance": {
  "inputs": {
   "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/4",
   "delta_exp": 10,
   "dps": 60,
   "gauge": 2,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "d9b6eaee116403ad9f0472a1f56e39f61848c186aa3d801bddda85858145d4bd"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g2_b1o4_d11_p63.json <==
{
 "gauge": 2,
 "beta": "1/4",
 "delta_exp": 11,
 "dps": 63,
 "x": "0.6",
 "y": "0.60000000001",
 "pT2": "0.00000000000249999999997656250000000000000000000000000000000000000629245566",
 "G": [
  "-12.6319487509031531762625130155782568150707054382489696908756935",
  "1.5707963267948966192313216916397514420985846996875529104874723"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-0.0000000000169247579598064248366710624361954229193246508289000816205115947",
    "-0.00000000000513533471165030085309561913328790406063087878389293475483015353"
   ],
   "0": [
    "0.00000000000839415172195054974436117365165492874502652551103935756024643039",
    "-0.0000000000168714078728142968737951961504021916006383054419222124298778784"
   ],
   "1": [
    "0.0000000000337130614037075243253934097395052804093777018509787967410044554",
    "-0.0000000000124889625157828163512798389913848781501294069430253102985229983"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "-0.0000000000307456081271414185528169788029289396666477301565395897677253169",
    "0.0000000000286328296337402615599389983758629184850317101455360057977637399"
   ],
   "0": [
    "-0.0000000000307456081271414185528169788029289396666477301565395897677253169",
    "0.00000000000445505185644704674511659711166551699926211590165244896892388874"
   ],
   "1": [
    "-0.0000000000307456081271414185528169788029289396666477301565395897677253169",
    "-0.0000000000197227259208461680697058041525318844865074783422311078599159624"
   ]
  },
  "N_Nf": {
   "-1": [
    "-94.9900782179653292423735588160284195747335822693806395135525872",
    "-4.83884771378020670039650076834346812819059364150509787186436918"
   ],
   "0": [
    "-90.3693190236630076430519833520788458512020996458360526651781898",
    "-4.83884771346199749718422002321018793734513726186429020180575351"
   ],
   "1": [
    "-85.7485598293606860437304078881292721276706170222914658168037924",
    "-4.83884771332109199767208952005227202243712849311918324184943257"
   ]
  },
  "N2": {
   "-1": [
    "-1063.74392279972552962153107407381844754261029755897813858303398",
    "407.874663526251947244779759159799392096994592386597359004300371"
   ],
   "0": [
    "-1089.15809836915419543567288760661732816369169680587448501680593",
    "407.874663525159035062453591126377793267908647489896920981090904"
   ],
   "1": [
    "-1114.57227393858286124981470113941620878477346339475546341542413",
    "407.874663524553708065302836258388446197659521806030293730148642"
   ]
  }
 },
 "sec": 770.7,
 "inputs": {
  "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
 },
 "provenance": {
  "inputs": {
   "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/4",
   "delta_exp": 11,
   "dps": 63,
   "gauge": 2,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "07278a09467be1cf1d3eae38d15a99f2137cb1abdf8df5d419fef651fbc3188f"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g2_b1o4_d4_p42.json <==
{
 "gauge": 2,
 "beta": "1/4",
 "delta_exp": 4,
 "dps": 42,
 "x": "0.6",
 "y": "0.6001",
 "pT2": "0.0000249976562499999999999999999999999999999841",
 "G": [
  "-4.57294780261670874595776015815642741218924",
  "1.57079632679489661923132169163975144209858"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-0.000169200862924809387877282966114025950892938",
    "-0.0000513667504233916937468845654857348250134257"
   ],
   "0": [
    "0.0000839374985261697432686700223143682105109927",
    "-0.000168691739710323167323711489296549650067967"
   ],
   "1": [
    "0.000337075859977148874414623010742762371914923",
    "-0.000124863842952829778367552565527173812250536"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "-0.000307376834891861215389454464207308782202768",
    "0.000286257993718026579887325430242204968853635"
   ],
   "0": [
    "-0.000307376834891861215389454464207308782202768",
    "0.0000445286646513892860878466588719191480489136"
   ],
   "1": [
    "-0.000307376834891861215389454464207308782202768",
    "-0.000197200664415248007711632112498366672755808"
   ]
  },
  "N_Nf": {
   "-1": [
    "-45.3281124701172036523984359845535605032714",
    "-4.84352974783921354851299044618725714045633"
   ],
   "0": [
    "-40.7108791882262077766414219827100924598992",
    "-4.84034847547009179066106279946936527037434"
   ],
   "1": [
    "-36.093645906335211900884407980866624416527",
    "-4.83893988484745870629699799707485550082549"
   ]
  },
  "N2": {
   "-1": [
    "19.0146550387290723399557756687058170834477",
    "173.886732901883251623018162911001768688169"
   ],
   "0": [
    "-6.38778544710529709542496641933319414896912",
    "173.87580660139234459808075335314076734246"
   ],
   "1": [
    "-31.790225932939666530805708507372205381386",
    "173.869755175704281425234966617169107656721"
   ]
  }
 },
 "sec": 299.4,
 "inputs": {
  "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
 },
 "provenance": {
  "inputs": {
   "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/4",
   "delta_exp": 4,
   "dps": 42,
   "gauge": 2,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "50b60f5238894b2bc7d19c00849df96782fce107c1dcdeeffea3ed4c2064cf4d"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g2_b1o4_d5_p45.json <==
{
 "gauge": 2,
 "beta": "1/4",
 "delta_exp": 5,
 "dps": 45,
 "x": "0.6",
 "y": "0.60001",
 "pT2": "0.00000249997656249999999999999999999999999999997388",
 "G": [
  "-5.7241981594383014177885838438562963015743206",
  "1.5707963267948966192313216916397514420985847"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-0.0000169242907069027783302707746496597797166386287",
    "-0.00000513546880599218945258102948484310968625730931"
   ],
   "0": [
    "0.00000839411155015778974979297393795862119086249127",
    "-0.0000168711844740382730500385479204863906766855684"
   ],
   "1": [
    "0.0000337125138072183578298567225255770220983636112",
    "-0.0000124887046604836000999984232688320977917647024"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "-0.0000307448155248480730807464766363059228572794192",
    "0.0000286321264902508116386769148364318794771870004"
   ],
   "0": [
    "-0.0000307448155248480730807464766363059221225954499",
    "0.00000445483326784967681743045020548551706133413151"
   ],
   "1": [
    "-0.0000307448155248480730807464766363059213879114807",
    "-0.0000197224599545514580038160144254608453545187374"
   ]
  },
  "N_Nf": {
   "-1": [
    "-52.4302350904856714779587729189763410760415826",
    "-4.8393160401943718022871137623407512383000556"
   ],
   "0": [
    "-47.8098285543171973888735483222978978236955695",
    "-4.83899783918921675678985319912521757424432677"
   ],
   "1": [
    "-43.1894220181487232997883237256194545713499237",
    "-4.83885693833435931961461510998364418353649075"
   ]
  },
  "N2": {
   "-1": [
    "-62.1567639241648580310568885044441581532705097",
    "207.319781945325089366758262636550712216037185"
   ],
   "0": [
    "-87.5697657547597416032100457145703692005975023",
    "207.318689061360975024737418209605847253731753"
   ],
   "1": [
    "-112.982767585354625175363202924696580633110484",
    "207.318083752810179105602135586364364974757268"
   ]
  }
 },
 "sec": 355.2,
 "inputs": {
  "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
 },
 "provenance": {
  "inputs": {
   "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/4",
   "delta_exp": 5,
   "dps": 45,
   "gauge": 2,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "8f6cf668bc79e7fc0c511c0186f9493af25f26332152f128d22734576183beaa"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g2_b1o4_d6_p48.json <==
{
 "gauge": 2,
 "beta": "1/4",
 "delta_exp": 6,
 "dps": 48,
 "x": "0.6",
 "y": "0.600001",
 "pT2": "0.000000249999765624999999999999999999999999999999977563",
 "G": [
  "-6.87548648716357119291734160433319311457164268957",
  "1.57079632679489661923132169163975144209858469969"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-0.00000169247112340705204884881165925136026670991665223",
    "-0.000000513534812157787736279620829343384435349149607835"
   ],
   "0": [
    "0.000000839414770495851067917509485057554490046487518581",
    "-0.0000016871385533049775767825430977765011515129023371"
   ],
   "1": [
    "0.00000337130066439875418468383062936646924680289168939",
    "-0.00000124889367301501102755676984635436961034753362026"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "-0.00000307455288662339796170758921625826121059156095881",
    "0.00000286327593188446671320421581598882202101400644405"
   ],
   "0": [
    "-0.00000307455288662339796170758921625826120485184244893",
    "0.000000445502999728732128611172536205949520155227330628"
   ],
   "1": [
    "-0.00000307455288662339796170758921625826119911212393906",
    "-0.00000197226993242700245598187074357692261336156715083"
   ]
  },
  "N_Nf": {
   "-1": [
    "-59.5243258698351799664861296873849569387440790896",
    "-4.83889454723466942866240697873508117898926785382"
   ],
   "0": [
    "-54.9036019417010596102016519278074028975830261858",
    "-4.83886272639632946995968588407235240517138694693"
   ],
   "1": [
    "-50.2828780135669392539171741682298488564219646724",
    "-4.8388486358928253199772518050603420390846892151"
   ]
  },
  "N2": {
   "-1": [
    "-167.840859469587541405466946484150426326284722837",
    "240.746588047736168032595042302845276358395038682"
   ],
   "0": [
    "-193.254917663873493927850856343041589253429692541",
    "240.746478756800119908905058908639884988602328148"
   ],
   "1": [
    "-218.668975858159446450234766201932752108352289331",
    "240.746418224284870259195864807473970019564919947"
   ]
  }
 },
 "sec": 394.9,
 "inputs": {
  "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
 },
 "provenance": {
  "inputs": {
   "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/4",
   "delta_exp": 6,
   "dps": 48,
   "gauge": 2,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "187242e66071ef49aeffec94b0bad7f4449084a9b26ced7031cd315082314bec"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g2_b1o4_d7_p51.json <==
{
 "gauge": 2,
 "beta": "1/4",
 "delta_exp": 7,
 "dps": 51,
 "x": "0.6",
 "y": "0.6000001",
 "pT2": "0.0000000249999976562499999999999999999999999999999999816181",
 "G": [
  "-8.02677861178537650549227046266449671571721066974231",
  "1.57079632679489661923132169163975144209858469968755"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-0.000000169247532876447101724468601190572786147452729911552",
    "-0.0000000513533605252850826498672400501415711644850568609248"
   ],
   "0": [
    "0.0000000839415132028900985395386586738757679022798617003565",
    "-0.000000168714056390380249655967320803249954259138108641683"
   ],
   "1": [
    "0.000000337130559282227298803545918538324321952012453312265",
    "-0.000000124889599374482704709020459213505249381289708420301"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "-0.000000307456002017501254965782997955215965516352029240822",
    "0.000000286328226028717485696472399785470041894868478080865"
   ],
   "0": [
    "-0.000000307456002017501254965782997955215965471510478382428",
    "0.0000000445504967072284177669019862711904109704535737344904"
   ],
   "1": [
    "-0.000000307456002017501254965782997955215965426668927524034",
    "-0.00000019722723261426065016266842724308922282382058554911"
   ]
  },
  "N_Nf": {
   "-1": [
    "-66.6175560515608126416547153292788720296145574984585",
    "-4.83885239671649221610014510557700924810836351126777"
   ],
   "0": [
    "-61.9968003835646340798620113990815962378107806755181",
    "-4.83884921462527983363727312836105146660777580433656"
   ],
   "1": [
    "-57.3760447155684555180693074688843204460070038525778",
    "-4.83884780557074914209423263466145945649114725316156"
   ]
  },
  "N2": {
   "-1": [
    "-298.023999814418804787530775923851268756481883686982",
    "274.172335192742940160887032816015347086199508097548"
   ],
   "0": [
    "-323.438163647366430777340955526155896513745064463972",
    "274.172324263623938495083387995485191006172799285957"
   ],
   "1": [
    "-348.852327480314056767151135128460524267998979702858",
    "274.172318210355811479309279754625040741079554504592"
   ]
  }
 },
 "sec": 458.9,
 "inputs": {
  "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
 },
 "provenance": {
  "inputs": {
   "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/4",
   "delta_exp": 7,
   "dps": 51,
   "gauge": 2,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "84cb68abb2375a1c10ccfb8fd6d4df085fc57c3576b8d72cb909b039ff4f536d"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g2_b1o4_d8_p54.json <==
{
 "gauge": 2,
 "beta": "1/4",
 "delta_exp": 8,
 "dps": 54,
 "x": "0.6",
 "y": "0.60000001",
 "pT2": "0.00000000249999997656249999999999999999999999999999999998707516",
 "G": [
  "-9.17807111609489717220816024822456289443520424513532174",
  "1.57079632679489661923132169163975144209858469968755291"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-0.0000000169247574930107034554385858180926454893807398983226269",
    "-0.00000000513533484561749183454044244523746035722176742818096755"
   ],
   "0": [
    "0.00000000839415168182056400292966372902563576007581398758137441",
    "-0.0000000168714076496377208644833737238048945539787629831475791"
   ],
   "1": [
    "0.0000000337130608566518314612979132761439170095323678734853757",
    "-0.000000012488962258181401626916926234076801454209432130728278"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "-0.0000000307456073353155069694652296296628369198869206779361503",
    "0.0000000286328289312861338778119390285554643448653888674918471"
   ],
   "0": [
    "-0.0000000307456073353155069694652296296628369198869206779361503",
    "0.00000000445505163807131147654787087611217339095057930372563196"
   ],
   "1": [
    "-0.0000000307456073353155069694652296296628369198869206779361503",
    "-0.0000000197227256551435109247161972763311175629642302600405832"
   ]
  },
  "N_Nf": {
   "-1": [
    "-73.7106944494926503530126828602131177376307171341106518",
    "-4.83884818165245217025256458819998083111458966011665118"
   ],
   "0": [
    "-69.0899356075036109202657273693751409089513383749611318",
    "-4.83884786344325714799829776003919918495388773832766202"
   ],
   "1": [
    "-64.4691767655145714875187718785371640802719596165122609",
    "-4.83884772253776227598606187448158399004398611535290907"
   ]
  },
  "N2": {
   "-1": [
    "-452.705813980136320167834627496631816993087860215051683",
    "307.597932987504861461903965495686675746884184398989373"
   ],
   "0": [
    "-478.119988376973039586588723311880238350834271811612655",
    "307.597931894592707326302706112376899770570493449748807"
   ],
   "1": [
    "-503.534162773809759005342819127128659708580683408173626",
    "307.597931289265728603867031821225831545930897750276319"
   ]
  }
 },
 "sec": 486.7,
 "inputs": {
  "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
 },
 "provenance": {
  "inputs": {
   "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/4",
   "delta_exp": 8,
   "dps": 54,
   "gauge": 2,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "6b162bc82363fc13241f359c21698afdab16f41d4e981096be056f777ddd1604"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g2_b1o4_d9_p57.json <==
{
 "gauge": 2,
 "beta": "1/4",
 "delta_exp": 9,
 "dps": 57,
 "x": "0.6",
 "y": "0.600000001",
 "pT2": "0.000000000249999999765624999999999999999999999999999999999977048177",
 "G": [
  "-10.3293636583731699924642261508749715717995619107631998303",
  "1.57079632679489661923132169163975144209858469968755291049"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-0.00000000169247579135473885270436342215986650282985833982623266076",
    "-0.000000000513533472492632939614738101749425374182422901882465211604"
   ],
   "0": [
    "0.000000000839415171797370446010290139234540394887374060032003049444",
    "-0.00000000168714078506976991641529820340450676940579502132506427185"
   ],
   "1": [
    "0.00000000337130613494947974472494370062894729260460645989023875964",
    "-0.00000000124889624902547478939279329310868466614632511979107819472"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "-0.00000000307456080486721826966840890197384461346783480285498202369",
    "0.00000000286328295641276891804779758001557578475118469380948565418"
   ],
   "0": [
    "-0.00000000307456080486721826966840890197384461347330862498125084037",
    "0.000000000445505183480620762313200062089220536971283834701876174049"
   ],
   "1": [
    "-0.00000000307456080486721826966840890197384461347878244710751965706",
    "-0.00000000197227258945152739342139745583713471080861702440573330608"
   ]
  },
  "N_Nf": {
   "-1": [
    "-80.8038230968208794324410627969546983095828906354072953953",
    "-4.83884776014592594216704902128782554371356258894248383948"
   ],
   "0": [
    "-76.1830639374324873619800301926754184660546415596479569895",
    "-4.8388477283250057021014004882794049981518321889506018969"
   ],
   "1": [
    "-71.5623047780440952915189975883961386225263924838776709395",
    "-4.83884771423445579687150509732469958405004027273638035713"
   ]
  },
  "N2": {
   "-1": [
    "-631.88639277629605646146307273959867258341763082087359733",
    "341.023511502018537594013279019206557785559620695760779507"
   ],
   "0": [
    "-657.300568229521914484350058349252981955218817542861408057",
    "341.023511392727319640762457582559656834190504774612895755"
   ],
   "1": [
    "-682.714743682747772507237043958907291327020004264849218784",
    "341.023511332194620108309957286560472493865006856185651043"
   ]
  }
 },
 "sec": 611.4,
 "inputs": {
  "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
 },
 "provenance": {
  "inputs": {
   "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/4",
   "delta_exp": 9,
   "dps": 57,
   "gauge": 2,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "1c4cb047ce48a29fedc0a9a56595129b219a8deb1d6d23696ec450742c37c43a"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g2_b2o3_d10_p60.json <==
{
 "gauge": 2,
 "beta": "2/3",
 "delta_exp": 10,
 "dps": 60,
 "x": "0.2",
 "y": "0.2000000001",
 "pT2": "0.0000000000666666666652777777777777777777777777777777777777777750978334",
 "G": [
  "-10.7286175060237224642336413129974997714833188362133863127456",
  "1.57079632679489661923132169163975144209858469968755291048747"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-0.000000001920397108126330933059055180349409304544852879379402712926",
    "0.00000000140623886799660011587824863309808647643640954125011448649528"
   ],
   "0": [
    "0.000000000693407978351296327196517997681219090278201446506507897637501",
    "-0.000000000406040700410631598530030700389153337424871586748246869973207"
   ],
   "1": [
    "0.000000003307213064828923587452091175711847485101255772392418508201",
    "-0.000000000554320269651249979188311100751393172515319381892024757734269"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "-0.00000000454993572231508866858557412537021735044573379125886906844668",
    "0.00000000347649330182790424472213978644115146516082599013676539848882"
   ],
   "0": [
    "-0.00000000454993572231508866858557412537021735044539167737597726740398",
    "0.000000000980493303077984244097141386753651496954128232020880637775165"
   ],
   "1": [
    "-0.00000000454993572231508866858557412537021735044504956349308546636127",
    "-0.00000000151550669567193575652785701293384847116498837207470305600576"
   ]
  },
  "N_Nf": {
   "-1": [
    "-389.754124972387240289104717518921554132137242080051503403696",
    "-22.8828606640522573550576021334531631352416790852765628968538"
   ],
   "0": [
    "-367.902602775602780048973041328865064454621272129879146869415",
    "-22.8828606174098097738335367153476133398090764495872198397209"
   ],
   "1": [
    "-346.051080578818319808841365138808574777105302179706790335133",
    "-22.8828605890713621834422179684920518087514735804842502133769"
   ]
  },
  "N2": {
   "-1": [
    "-3250.90537806648565910317061136326812110378335769783926524992",
    "1667.51306580249368474753763443148404401001233346254817791973"
   ],
   "0": [
    "-3371.0887502278677942898430550313099029655608159735493980138",
    "1667.51306563198167997949803400056644996921365768332183088662"
   ],
   "1": [
    "-3491.27212238924992947651549869935168482733827424925953077769",
    "1667.51306551180567518624848691558632365535709920379314502244"
   ]
  }
 },
 "sec": 328.5,
 "inputs": {
  "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
 },
 "provenance": {
  "inputs": {
   "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "2/3",
   "delta_exp": 10,
   "dps": 60,
   "gauge": 2,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "3756e96308092d27ba7c9b3ef4e89e5a7263b2516b9810d65dfeefec3c77c1f3"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g2_b2o3_d11_p63.json <==
{
 "gauge": 2,
 "beta": "2/3",
 "delta_exp": 11,
 "dps": 63,
 "x": "0.2",
 "y": "0.20000000001",
 "pT2": "0.00000000000666666666665277777777777777777777777777777777777777779008657627",
 "G": [
  "-11.8799100525113703062425296184646803697500153903159468787394777",
  "1.5707963267948966192313216916397514420985846996875529104874723"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-0.000000000192039710941687736590444423257579536350929326294453749882695531",
    "0.000000000140623886960697178974759556288204531149807505299818578426349155"
   ],
   "0": [
    "0.0000000000693407978238922537023035739200995662290073984428416833812651788",
    "-0.0000000000406040700022920751830646204814821759800790655209213208053894321"
   ],
   "1": [
    "0.000000000330721306589472243995051571097778668808944123180137116645225889",
    "-0.0000000000554320269736151960071387983178563831120979280083322054757467633"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "-0.000000000454993572481281253936727986676566393429027604472260424340026266",
    "0.000000000347649330370683318992277397280053577541538279425209016910833813"
   ],
   "0": [
    "-0.000000000454993572481281253936727986676566393429027604472260424340026266",
    "0.0000000000980493303831841189916523988800848275453474404900024977714558959"
   ],
   "1": [
    "-0.000000000454993572481281253936727986676566393429027604472260424340026266",
    "-0.000000000151550669604315081008972599519883922450843398445204021367922021"
   ]
  },
  "N_Nf": {
   "-1": [
    "-423.297451324795043432188134677974120034883574661254764860689934",
    "-22.8828605833450207253671935163419222212525054622499907287599641"
   ],
   "0": [
    "-401.445929093644491737445954334204973908456765313554739809054167",
    "-22.882860578680775964610636418715155707618396335756961969490278"
   ],
   "1": [
    "-379.5944068624939400427037739904358277820299559658547147574184",
    "-22.8828605758469312037624067877596391822507247092410170326945195"
   ]
  },
  "N2": {
   "-1": [
    "-4254.27989803939310835676741589736565487508202582397868305926215",
    "1825.58226704629779037801456713687317204790172383798150436645677"
   ],
   "0": [
    "-4374.4632703186279030680082024944515854850535245897327468583039",
    "1825.58226702924658989182766803820795005019192930109943221631757"
   ],
   "1": [
    "-4494.64664259786269777924898909153751609502502335548681065734564",
    "1825.58226701722898940538866947288866552022555618903466653022103"
   ]
  }
 },
 "sec": 382.9,
 "inputs": {
  "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
 },
 "provenance": {
  "inputs": {
   "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "2/3",
   "delta_exp": 11,
   "dps": 63,
   "gauge": 2,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "55bb2fe01b4fb74d973fed24b7350b70ceca45618158a1ee633616bf71305153"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g2_b2o3_d4_p42.json <==
{
 "gauge": 2,
 "beta": "2/3",
 "delta_exp": 4,
 "dps": 42,
 "x": "0.2",
 "y": "0.2001",
 "pT2": "0.0000666652777777777777777777777777777777777807",
 "G": [
  "-3.82087264380634386368844585462352027031576",
  "1.57079632679489661923132169163975144209858"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-0.00191896399939701436335675392645284258701875",
    "0.0014044508023226445088274039360497289651339"
   ],
   "0": [
    "0.000693532661844602024511352536862400284490693",
    "-0.000406471042910823270296545163672128685802822"
   ],
   "1": [
    "0.00330602932308621841237945900017764315600013",
    "-0.00055422585835358695614489228625366058836226"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "-0.00454716192576379006236492286843255492576852",
    "0.00347440668954271089360278940484734673772302"
   ],
   "0": [
    "-0.00454716192576379006236492286843255454961033",
    "0.000979656144856654753689386439136850623626282"
   ],
   "1": [
    "-0.00454716192576379006236492286843255417345214",
    "-0.00151509439982940138622401652657364549047046"
   ]
  },
  "N_Nf": {
   "-1": [
    "-188.379829959062948034852403740764011491316",
    "-22.9724772372708467117558083957189415928562"
   ],
   "0": [
    "-166.56646953702244234042659338196192559132",
    "-22.9258640424232442021566917792594470680158"
   ],
   "1": [
    "-144.753109114981936646000783023159839691323",
    "-22.897545684903339437583606784548496165296"
   ]
  },
  "N2": {
   "-1": [
    "336.127980511632031935492326107276620596217",
    "719.152009957793079735930398844908894823343"
   ],
   "0": [
    "216.075470166406691720417358913349863322456",
    "718.981602153758154035202674451719597760064"
   ],
   "1": [
    "96.022959821181351505342391719423106048695",
    "718.861505152374397133296537018338811654873"
   ]
  }
 },
 "sec": 164.5,
 "inputs": {
  "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
 },
 "provenance": {
  "inputs": {
   "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "2/3",
   "delta_exp": 4,
   "dps": 42,
   "gauge": 2,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "942f3003fbec9830e71d8921c27b03f063d5f1409e3efeef4b3c6dd63713c4b6"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g2_b2o3_d5_p45.json <==
{
 "gauge": 2,
 "beta": "2/3",
 "delta_exp": 5,
 "dps": 45,
 "x": "0.2",
 "y": "0.20001",
 "pT2": "0.00000666665277777777777777777777777777777777778268",
 "G": [
  "-4.97215581519594332514004186360363926692976754",
  "1.5707963267948966192313216916397514420985847"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-0.000192025372381934191540255125523760835707431673",
    "0.000140605995195043179593947728824018127907250235"
   ],
   "0": [
    "0.0000693420462440526781618617891318822564077490529",
    "-0.0000406083774491056329488350889836617664821176895"
   ],
   "1": [
    "0.000330709464870039547863978703787525348522929779",
    "-0.0000554310835432763444521366584539803960451276214"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "-0.000454965821471386554989411427821424980082243391",
    "0.000347628454488224421520713171812214246188259796"
   ],
   "0": [
    "-0.000454965821471386554989411427821424980082243391",
    "0.0000980409546632572699614912993061724014708664392"
   ],
   "1": [
    "-0.000454965821471386554989411427821424980082243391",
    "-0.000151546545161709881597730573199869443246526918"
   ]
  },
  "N_Nf": {
   "-1": [
    "-222.025843359498336667136797541041809069597695",
    "-22.8918274643965058971155059909343264518466131"
   ],
   "0": [
    "-200.178139351691263694849684000481961045479045",
    "-22.8871635123032680950814837282586844160232248"
   ],
   "1": [
    "-178.330435343884190722562570459922113021360395",
    "-22.8843298685420800521588957593147533539785361"
   ]
  },
  "N2": {
   "-1": [
    "28.1415850489284855572782358691753683269688627",
    "877.165650704730553973921021607301118852865973"
   ],
   "0": [
    "-92.0286933584238518931093776405721309294876566",
    "877.148600546738043653707808616230097652062077"
   ],
   "1": [
    "-212.198971765776189343496991150319630185944176",
    "877.136583736658670171051039932921284690513052"
   ]
  }
 },
 "sec": 166.4,
 "inputs": {
  "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
 },
 "provenance": {
  "inputs": {
   "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "2/3",
   "delta_exp": 5,
   "dps": 45,
   "gauge": 2,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "c8337e147d72562b15115260f0a87c0060f7e67810c3a5a611d8b653710ca992"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g2_b2o3_d6_p48.json <==
{
 "gauge": 2,
 "beta": "2/3",
 "delta_exp": 6,
 "dps": 48,
 "x": "0.2",
 "y": "0.200001",
 "pT2": "0.000000666666527777777777777777777777777777777777772993",
 "G": [
  "-6.12344742419189194689350138225930675673454102314",
  "1.57079632679489661923132169163975144209858469969"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-0.0000192038277023852951256763580110396520553962297194",
    "0.0000140622097689080302805892237361372447872274344849"
   ],
   "0": [
    "0.00000693409226806479815554725515586863671003338775853",
    "-0.00000406045007833422524484455539820422127619827810034"
   ],
   "1": [
    "0.0000330720122385148914367708683227769254754630052364",
    "-0.00000554319326382648392026813125133809359945940251976"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "-0.0000454990797274783133537506878205342904492110664245",
    "0.0000347647242703581173637106210887213942057012985079"
   ],
   "0": [
    "-0.0000454990797274783133537506878205342904032933183455",
    "0.00000980484927773312208869531616691000326173868009046"
   ],
   "1": [
    "-0.0000454990797274783133537506878205342903573755702665",
    "-0.0000151550257148918731863199887549013876822239383269"
   ]
  },
  "N_Nf": {
   "-1": [
    "-255.579634035225844842893585853184535047369931015",
    "-22.8837573156443325573483162298886816790379103035"
   ],
   "0": [
    "-233.728493643443114036793035221895068502668564139",
    "-22.8832908940950460013774824998260524419704897698"
   ],
   "1": [
    "-211.877353251660383230692484590605601957967243181",
    "-22.8830075116290386953719988819995164884229441945"
   ]
  },
  "N2": {
   "-1": [
    "-395.951057348696248844456966715126412966110548806",
    "1035.23543893626375412025197459606957317766665485"
   ],
   "0": [
    "-516.133120175580374393331752201516778071330413427",
    "1035.23373382664046495308297114385544831943185684"
   ],
   "1": [
    "-636.315183002464499942206537687907143176550278048",
    "1035.23253207449619372331868050029058048625501365"
   ]
  }
 },
 "sec": 297.0,
 "inputs": {
  "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
 },
 "provenance": {
  "inputs": {
   "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "2/3",
   "delta_exp": 6,
   "dps": 48,
   "gauge": 2,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "fb407c7a75d0bb61abad1949161705bc00829ca524cc4d9c65e73190862c3e62"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g2_b2o3_d7_p51.json <==
{
 "gauge": 2,
 "beta": "2/3",
 "delta_exp": 7,
 "dps": 51,
 "x": "0.2",
 "y": "0.2000001",
 "pT2": "0.0000000666666652777777777777777777777777777777777777780734",
 "G": [
  "-7.2747398769389040467134915755118705622835443777999",
  "1.57079632679489661923132169163975144209858469968755"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-0.00000192039567562062033128635384293944856706309017407812",
    "0.00000140623708048527590091951590187089513643292504224471"
   ],
   "0": [
    "0.000000693408103086027339738387626530750757463257036227139",
    "-0.000000406041130769224715688368067497757873950464325387489"
   ],
   "1": [
    "0.0000033072118817926750107631290960009500819896042465324",
    "-0.000000554320175409975333571251954033130060974487239511417"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "-0.00000454993294984303988603164374516417115471254418928275",
    "0.00000347649121621785888967138585028932685596918451189074"
   ],
   "0": [
    "-0.00000454993294984303988603164374516417115471254418928275",
    "0.000000980492466297233891583885726039405625616162589000564"
   ],
   "1": [
    "-0.00000454993294984303988603164374516417115471254418928275",
    "-0.00000151550628362339110650361439821051560473685933388961"
   ]
  },
  "N_Nf": {
   "-1": [
    "-289.124025673983622714649132517278737584822039874148",
    "-22.8829502490269047149794037934250415681975588169033"
   ],
   "0": [
    "-267.272541623537956180389554494525279106586661957241",
    "-22.8829036066085625465160724927190783435660408939561"
   ],
   "1": [
    "-245.421057573092289646129976471771820628351283681601",
    "-22.8828752681810531293027271670140262850235455598364"
   ]
  },
  "N2": {
   "-1": [
    "-935.908627614582834779323533174164039041400645542569",
    "1193.30531278000350586118718853836106708633840687758"
   ],
   "0": [
    "-1056.09186895959830659384326079773751213453420320307",
    "1193.30514226810288839109499486671989583195496053461"
   ],
   "1": [
    "-1176.27511030461377840836298842131098522766776086358",
    "1193.30502209217706098694026262633123031808777391482"
   ]
  }
 },
 "sec": 189.5,
 "inputs": {
  "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
 },
 "provenance": {
  "inputs": {
   "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "2/3",
   "delta_exp": 7,
   "dps": 51,
   "gauge": 2,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "783989f967083dd97863b36277ad3bf8fb7834306d591d1ba783ef23e77bd6e6"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g2_b2o3_d8_p54.json <==
{
 "gauge": 2,
 "beta": "2/3",
 "delta_exp": 8,
 "dps": 54,
 "x": "0.2",
 "y": "0.20000001",
 "pT2": "0.00000000666666665277777777777777777777777777777777777778330687",
 "G": [
  "-8.42603241406092678130061079732017495425780205982855427",
  "1.57079632679489661923132169163975144209858469968755291"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-0.000000192039696616623153647235767032264431764836766970797679",
    "0.000000140623869085572820590041508176314707192838306875193253"
   ],
   "0": [
    "0.0000000693407990712411502911883141984731831989231652764516567",
    "-0.0000000406040743058820312497579864654490063618706965795274393"
   ],
   "1": [
    "0.000000330721294759105454229612395429210798162683097523700992",
    "-0.0000000554320260312031330906449811083043866395963641055677335"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "-0.000000454993544756547721460722418436829313232205053212885244",
    "0.000000347649309514573100352517807944666121891336839311223783"
   ],
   "0": [
    "-0.000000454993544756547721460722418436829313226599859355585976",
    "0.000000098049322015372475354149057946303622596773834756379908"
   ],
   "1": [
    "-0.000000454993544756547721460722418436829313220994665498286707",
    "-0.000000151550665483828149644219692052058878132718797267076647"
   ]
  },
  "N_Nf": {
   "-1": [
    "-322.667460341846946886692559077511404626750364069335985",
    "-22.882869541847712248484864158635521806581581322842393"
   ],
   "0": [
    "-300.815941925332321694079823487345685769021311976276261",
    "-22.8828648776032438826240487844912574363178752733251874"
   ],
   "1": [
    "-278.964423508817696501467087897179966911292259883216537",
    "-22.8828620437586838442344833983844930540458345437490218"
   ]
  },
  "N2": {
   "-1": [
    "-1591.7198952668173345391443131270251011265240609269242",
    "1351.37464241410327112924674057899770382946039127807643"
   ],
   "0": [
    "-1711.90325446440776765640955301026501207416494718462615",
    "1351.37462536290382644852933665474833768930587798963649"
   ],
   "1": [
    "-1832.0866136619982007736747928935049230218058334423281",
    "1351.3746133453041296683578701976020965078423649935522"
   ]
  }
 },
 "sec": 370.3,
 "inputs": {
  "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
 },
 "provenance": {
  "inputs": {
   "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "2/3",
   "delta_exp": 8,
   "dps": 54,
   "gauge": 2,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "9df6328e7b1e98266299e1a6f6ff52f3f000ff645fce1b982d0a1ee5fdc27171"
 }
}


==> anc/paper2/hh/hh_two_loop/points/g2_b2o3_d9_p57.json <==
{
 "gauge": 2,
 "beta": "2/3",
 "delta_exp": 9,
 "dps": 57,
 "x": "0.2",
 "y": "0.200000001",
 "pT2": "0.000000000666666666527777777777777777777777777777777777777777551704",
 "G": [
  "-9.57732495962044962223538777315682320153717021015804529604",
  "1.57079632679489661923132169163975144209858469968755291049"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-0.0000000192039709522086667862684484711887916781431296438296560185",
    "0.0000000140623885189288348723568914575184832595339496298026251434"
   ],
   "0": [
    "0.00000000693407979475034213225324413574964152591006132051243698216",
    "-0.00000000406040704287740025677343913824994137396928105168314998968"
   ],
   "1": [
    "0.0000000330721305417093510507749367426880747299632522848545299828",
    "-0.00000000554320268802230163590483848401856892413927314983534554886"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "-0.000000045499356973378500898650139910668754675292425139677239818",
    "0.0000000347649328303861488939033209701410421857060144023704089656"
   ],
   "0": [
    "-0.000000045499356973378500898650139910668754675292425139677239818",
    "0.00000000980493295539414826890492409514134655520508394067303993105"
   ],
   "1": [
    "-0.000000045499356973378500898650139910668754675292425139677239818",
    "-0.0000000151550669195978523560934727798583490640854588064257925361"
   ]
  },
  "N_Nf": {
   "-1": [
    "-356.210797612002828760274085101800211250549399865997866797",
    "-22.8828614711246184774342534884214336145298073715699656357"
   ],
   "0": [
    "-334.359275758879281039583955826513219497919876064989367106",
    "-22.8828610047001452993441412376787587006668520865121598646"
   ],
   "1": [
    "-312.507753905755733318893826551226227745290352263937076839",
    "-22.8828607213156712045287002369243275368016647210932184307"
   ]
  },
  "N2": {
   "-1": [
    "-2363.38539360833746098741761063895392152642722587007528626",
    "1509.44386235637771759415458214465026745374258159379690355"
   ],
   "0": [
    "-2483.56876459119300854672334143831357752580506670839302728",
    "1509.44386065125767929669758523423801688657837253201086508"
   ],
   "1": [
    "-2603.75213557404855610602907223767323352522992732074365981",
    "1509.44385944949763847824593426129343663327136415245379222"
   ]
  }
 },
 "sec": 413.4,
 "inputs": {
  "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
 },
 "provenance": {
  "inputs": {
   "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "2/3",
   "delta_exp": 9,
   "dps": 57,
   "gauge": 2,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "6b020c71336a96d6bf2edfedc455d2005bcc9e2792a2440c90f066bb51611078"
 }
}


==> anc/paper2/hh/hh_two_loop/results_colour.json <==
{
 "1/4": {
  "rows": [
   {
    "coefficient": "spin0 G^3",
    "colour": "N2",
    "re": "39.671333897829125180103074088654437602995956357178",
    "im": "0.0000000000020752326452217563935292542883796779843440488829996",
    "prediction": "39.671333897831111283475491167746166976556478026553",
    "deviation": "0.000000000000072407187467798733304584004124016432313600855169732",
    "window_shift": "0.0000000000060540815363132303555895383058820738680638635504958",
    "plain_fit_deviation": "0.000000066671874466702243613501381859752512354539163783582"
   },
   {
    "coefficient": "spin0 G^3",
    "colour": "N_Nf",
    "re": "0.0000000000001600424002703955239918873324480104495927044117369",
    "im": "-0.00000000000030384961001098498258168748598952545585223206714893",
    "prediction": "0.0",
    "deviation": "0.0000000000000086566600336673053482145127225134683537957637470899",
    "window_shift": "0.00000000000086675470615519172852650353157793634297434980113047",
    "plain_fit_deviation": "0.0000000016587824454759793569364310047623066016427824017728"
   },
   {
    "coefficient": "spin0 G^3",
    "colour": "Nf_over_N",
    "re": "-0.0000000000000098280310117429128994019408246023346610481138963145",
    "im": "0.000000000000002074076645852791576564333975747355959257343865722",
    "prediction": "0.0",
    "deviation": "2.5319290717057631790303959770728933557769992986038e-16",
    "window_shift": "0.000000000000025063893309620000498652006239577896166162430460233",
    "plain_fit_deviation": "0.000000000055747249512595209378179137627762103087823627298948"
   },
   {
    "coefficient": "spin0 G^3",
    "colour": "Nf2",
    "re": "-0.0000000000000089787153852826346481313141296528313040292248312581",
    "im": "0.000000000000016441864812085706339640020829696614920658524342285",
    "prediction": "0.0",
    "deviation": "4.7222308193636425620933746107575982580134321886633e-16",
    "window_shift": "0.000000000000046743142293337204419425519930119497686296326999264",
    "plain_fit_deviation": "0.000000000052047475794553043442732555729585624277041823612373"
   },
   {
    "coefficient": "spin0 G^2",
    "colour": "N2",
    "re": "218.19233643801010840461552016039428263823141718297",
    "im": "0.000000000083301013707504465790091028690947534883945889192384",
    "prediction": "218.19233643807111205911520142260391837106062914604",
    "deviation": "0.00000000000047320507222970627179400411194038004774311410304941",
    "window_shift": "0.000000000035755428199001571176869264566454016635748868044072",
    "plain_fit_deviation": "0.00000042711744755396096266554071127785051279557369778147"
   },
   {
    "coefficient": "spin0 G^2",
    "colour": "N_Nf",
    "re": "-39.671333897826841416674739633989290978716097851029",
    "im": "-0.000000000011579781330766350668809775369281468444514085115312",
    "prediction": "-39.671333897831111283475491167746166976556478026553",
    "deviation": "0.00000000000031110434659675156895410917900325973655587956061567",
    "window_shift": "0.000000000005119056536683423208868628498524735011186534132196",
    "plain_fit_deviation": "0.000000058309552423012982201155246421008854899226907301815"
   },
   {
    "coefficient": "spin0 G^2",
    "colour": "Nf_over_N",
    "re": "-0.00000000000034038069910750342046097773796326240362937868816123",
    "im": "0.00000000000012020901702048410260580828966406975971814043179787",
    "prediction": "0.0",
    "deviation": "0.0000000000000016544288445289051975958912428642424529364312224457",
    "window_shift": "0.00000000000014802744763911734233245472224859105906399975301607",
    "plain_fit_deviation": "0.00000000035620578121743646179156790054654115043635547464591"
   },
   {
    "coefficient": "spin0 G^2",
    "colour": "Nf2",
    "re": "-0.00000000000024241455020002520462020413501721452326298889958568",
    "im": "0.00000000000062810441542762958136390033822520435034281912811272",
    "prediction": "0.0",
    "deviation": "0.0000000000000030856294564869794901804140038169324029750191755272",
    "window_shift": "0.00000000000027606517322905445224609847003150178276224791315739",
    "plain_fit_deviation": "0.00000000033256549764902897055638837111113907168741908293205"
   },
   {
    "coefficient": "spin2 G^2",
    "colour": "N2",
    "re": "-9.2415183893097583076605091499556147504780883007275",
    "im": "-0.00000000000015642047685653350500076747137728342470176422776472",
    "prediction": "-9.2415183893099751098109426191472043176800066498285",
    "deviation": "0.000000000000028928118888179330224153060414878309182603280456391",
    "window_shift": "0.0000000000016587854566448063027067383954247739974381620770241",
    "plain_fit_deviation": "0.000000040056501781017724628206363219303439374813091019961"
   },
   {
    "coefficient": "spin2 G^2",
    "colour": "N_Nf",
    "re": "0.000000000000030885682660366186092344674177947806063183030545577",
    "im": "-0.000000000000015202201646321458006120382224662624512368255799423",
    "prediction": "0.0",
    "deviation": "0.0000000000000037249613175510465891253092023566827571104774683227",
    "window_shift": "0.00000000000036690496107506993443173387324438973182214280792091",
    "plain_fit_deviation": "0.0000000034129230854817935036747410728984305937657076851683"
   },
   {
    "coefficient": "spin2 G^2",
    "colour": "Nf_over_N",
    "re": "-0.0000000000000018647671354888330697924255429564486165235164247143",
    "im": "6.5376191644297852809268988898407282860623718256265e-16",
    "prediction": "0.0",
    "deviation": "2.1382274606110208957032171366118706629781375127526e-16",
    "window_shift": "0.000000000000021168033078190223593302033047797881073853971678441",
    "plain_fit_deviation": "0.00000000010271537132504673382412521613289672083103285527785"
   },
   {
    "coefficient": "spin2 G^2",
    "colour": "Nf2",
    "re": "-1.4243284780747731091172784698679020883889838239083e-16",
    "im": "-2.411681117795006437937626384710027037556580630732e-16",
    "prediction": "0.0",
    "deviation": "3.030755181554230968621683808105359560394150045218e-17",
    "window_shift": "0.0000000000000030004190876209999683365699256319825558809917018522",
    "plain_fit_deviation": "0.000000000062304501295570704613339862617949056131618027863287"
   },
   {
    "coefficient": "spin2 G^1",
    "colour": "N2",
    "re": "-24.644049038155022480175456124671793843761509462546",
    "im": "-0.0000000000045772535553152748304709791304586228988410896022728",
    "prediction": "-24.644049038159933626162513651059211513813351066209",
    "deviation": "0.00000000000027241726579252429096057314502859626544601425684673",
    "window_shift": "0.000000000014179549986561534088063953676722243418305085903146",
    "plain_fit_deviation": "0.00000037023929079949535246846804817753236577495567648322"
   },
   {
    "coefficient": "spin2 G^1",
    "colour": "N_Nf",
    "re": "6.1610122595407048101719014949526339124403854196556",
    "im": "-0.00000000000047561661765305485070564772072046133820564545756647",
    "prediction": "6.1610122595399834065406284127648028784533377665523",
    "deviation": "0.0000000000001402496915965876367022100309638015369210278863878",
    "window_shift": "0.000000000003136359325457591795907229726675414926683793795105",
    "plain_fit_deviation": "0.00000012587977602512274289042109155430452003711833224222"
   },
   {
    "coefficient": "spin2 G^1",
    "colour": "Nf_over_N",
    "re": "-0.000000000000044385172966225126114163936281027769469642923343309",
    "im": "0.000000000000022139227886931712202810057527037412584748654141108",
    "prediction": "0.0",
    "deviation": "0.0000000000000020126681361088548113150646522907138847735177884687",
    "window_shift": "0.00000000000018094756132990242832432736850450932635062012166451",
    "plain_fit_deviation": "0.0000000009463984163145251561440734089942673008700550358816"
   },
   {
    "coefficient": "spin2 G^1",
    "colour": "Nf2",
    "re": "-0.0000000000000043047129883292558699506755671202573411180812563871",
    "im": "-0.0000000000000055584379794916331651610548510195597744891129738522",
    "prediction": "0.0",
    "deviation": "2.8527855384889518021483388114983305363212408206195e-16",
    "window_shift": "0.000000000000025648038004631084680225015705358659748247842224376",
    "plain_fit_deviation": "0.00000000057406092772438115693786065087580940640134058996265"
   }
  ],
  "totals_ratio_to_prediction": [
   {
    "N_c": 2,
    "n_f": 0,
    "spin0 G^3": "0.99999999999994993605766995240330565876130864101106",
    "spin0 G^2": "0.99999999999972041339537607568670422480534563721423",
    "spin2 G^2": "0.99999999999997654041886836986681754559955456549104",
    "spin2 G^1": "0.99999999999980071675805169470723484379902446997571"
   },
   {
    "N_c": 2,
    "n_f": 5,
    "spin0 G^3": "0.99999999999995845219456128349051366306557217770565",
    "spin0 G^2": "0.99999999999956259922670644225729369285214297639037",
    "spin2 G^2": "0.99999999999996840771613205577734446189166080768336",
    "spin2 G^1": "0.99999999999927933813520696159886081571957563378565"
   },
   {
    "N_c": 3,
    "n_f": 0,
    "spin0 G^3": "0.99999999999994993605766995240330565876130864101106",
    "spin0 G^2": "0.99999999999972041339537607568670422480534563721423",
    "spin2 G^2": "0.99999999999997654041886836986681754559955456549104",
    "spin2 G^1": "0.99999999999980071675805169470723484379902446997571"
   },
   {
    "N_c": 3,
    "n_f": 5,
    "spin0 G^3": "0.99999999999995598517244357909756294653790414159183",
    "spin0 G^2": "0.99999999999964080766061814789461123222016643421308",
    "spin2 G^2": "0.99999999999997105050243005099071446362667966870567",
    "spin2 G^1": "0.99999999999957613818013263766040267712553419770106"
   },
   {
    "N_c": 4,
    "n_f": 0,
    "spin0 G^3": "0.99999999999994993605766995240330565876130864101106",
    "spin0 G^2": "0.99999999999972041339537607568670422480534563721423",
    "spin2 G^2": "0.99999999999997654041886836986681754559955456549104",
    "spin2 G^1": "0.99999999999980071675805169470723484379902446997571"
   },
   {
    "N_c": 4,
    "n_f": 5,
    "spin0 G^3": "0.9999999999999546058261002956563047529525636588354",
    "spin0 G^2": "0.99999999999966743397359470612557520747898795842703",
    "spin2 G^2": "0.99999999999997240269328503597725799388661856505141",
    "spin2 G^1": "0.99999999999965751160384804028223414860156717285514"
   },
   {
    "N_c": 5,
    "n_f": 0,
    "spin0 G^3": "0.99999999999994993605766995240330565876130864101106",
    "spin0 G^2": "0.99999999999972041339537607568670422480534563721423",
    "spin2 G^2": "0.99999999999997654041886836986681754559955456549104",
    "spin2 G^1": "0.99999999999980071675805169470723484379902446997571"
   },
   {
    "N_c": 5,
    "n_f": 5,
    "spin0 G^3": "0.99999999999995373402836669473161485723531533036137",
    "spin0 G^2": "0.99999999999968076687523504069160687954759170438174",
    "spin2 G^2": "0.99999999999997322184524927554244259392960260143301",
    "spin2 G^1": "0.99999999999969558738827312256896930806590133009828"
   }
  ],
  "extra_powers": {
   "spin0 G^4 (N^2)": "0.000000000052153095475376508367401576181832387472742055567576",
   "spin2 G^3 (N^2)": "0.0000000000044384024415012548567810713265158715102991430760694"
  },
  "spin0_single_log": {
   "N2": [
    "-480.0880573216187117647136627661954728083577383181",
    "-1028.207161834069538893451015522878941005038150968"
   ],
   "N_Nf": [
    "99.08591788553168443446113410369914182311493140982",
    "186.94675669715664873294376745699280248141652933216"
   ],
   "Nf_over_N": [
    "-0.0000000000038554003924934606646206134773159967394598590003318",
    "0.0000000000019626666224609816694667060465583049213660118434712"
   ],
   "Nf2": [
    "-0.000000000001893989783254920308570278171824661408832435621029",
    "0.000000000007843271761036506994304548122812239364273636818739"
   ]
  }
 },
 "1/2": {
  "rows": [
   {
    "coefficient": "spin0 G^3",
    "colour": "N2",
    "re": "47.822021504633743252376518212377829827354429003355",
    "im": "0.000000000014074705523637599007854379026503998435589037263994",
    "prediction": "47.822021504644630407709127056587988348334689746043",
    "deviation": "0.00000000000037208861037864149074203777412328024781402283714313",
    "window_shift": "0.000000000032844228456455009412175912111896996649413920565367",
    "plain_fit_deviation": "0.00000012635251386530326404761961344795044235253338044712"
   },
   {
    "coefficient": "spin0 G^3",
    "colour": "N_Nf",
    "re": "0.0000000000013767955840126501984261013927804161858024446611459",
    "im": "-0.0000000000024468575593068769283041163821213862801466698671238",
    "prediction": "0.0",
    "deviation": "0.000000000000058709578535150378761856401427175326351228708510979",
    "window_shift": "0.0000000000058380092997883736649817867766275485090629564764877",
    "plain_fit_deviation": "0.0000000037630206296656788857998423642096667979691078857049"
   },
   {
    "coefficient": "spin0 G^3",
    "colour": "Nf_over_N",
    "re": "-0.00000000000005302309408732075018680258197742127582596161756753",
    "im": "0.000000000000014404114318309958888400174748834079523745255377418",
    "prediction": "0.0",
    "deviation": "0.0000000000000011489427169237545679105946285140425539367369046378",
    "window_shift": "0.00000000000011373268871882827258477595366360521657460402670729",
    "plain_fit_deviation": "0.00000000012413393910877071523801148214982463238968915345515"
   },
   {
    "coefficient": "spin0 G^3",
    "colour": "Nf2",
    "re": "-0.000000000000070145418914450586416631095081457114500297984751234",
    "im": "0.00000000000013834199591197778890476005638154298401453269424539",
    "prediction": "0.0",
    "deviation": "0.0000000000000032434696720678446021441451663684345436648765643199",
    "window_shift": "0.00000000000032101757472959861863844802424618044314657127088596",
    "plain_fit_deviation": "0.00000000014236803770253032260887471476857636011389658277034"
   },
   {
    "coefficient": "spin0 G^2",
    "colour": "N2",
    "re": "263.02111827523876709438788928830159185630067948855",
    "im": "0.00000000053343966317040255569969080073907366930366848623792",
    "prediction": "263.02111827554546724240019881123393591584079360324",
    "deviation": "0.0000000000023394447502715721231542031022491833211918692235407",
    "window_shift": "0.00000000018586108702059560400559491749834231093072660597164",
    "plain_fit_deviation": "0.00000077818138495063005147287128964996440456185162552611"
   },
   {
    "coefficient": "spin0 G^2",
    "colour": "N_Nf",
    "re": "-47.822021504609001519280636592880586131288435956388",
    "im": "-0.000000000090301954401105827452282396260616064701145067835796",
    "prediction": "-47.822021504644630407709127056587988348334689746043",
    "deviation": "0.0000000000020299554067338807748187587246014737601687522192542",
    "window_shift": "0.00000000003303651221198841496248516238932572243560136705048",
    "plain_fit_deviation": "0.00000012713549731384422682874561095252923036791595581062"
   },
   {
    "coefficient": "spin0 G^2",
    "colour": "Nf_over_N",
    "re": "-0.0000000000017483600624754724039533968620054816008929311921864",
    "im": "0.00000000000074325984941414306471039066126166601517934744624751",
    "prediction": "0.0",
    "deviation": "0.0000000000000072229522006746992586160528881452859735861281063272",
    "window_shift": "0.00000000000064359804289761058776587778448811165889830856148284",
    "plain_fit_deviation": "0.00000000076244398287890140913741792113736453573353414348693"
   },
   {
    "coefficient": "spin0 G^2",
    "colour": "Nf2",
    "re": "-0.0000000000017508197909240785587090864415842280001254947589281",
    "im": "0.0000000000050692796184376064167572564500600382281790040598954",
    "prediction": "0.0",
    "deviation": "0.000000000000020390421926679399077116945545329169024475747998033",
    "window_shift": "0.0000000000018165954323165822629664600400704490586611274224562",
    "plain_fit_deviation": "0.00000000087443977445559245069520932594696372052906544625282"
   },
   {
    "coefficient": "spin2 G^2",
    "colour": "N2",
    "re": "-21.467549799528422989429349508057294183048368739546",
    "im": "-0.0000000000016330412050757133932885349803967822091967605238976",
    "prediction": "-21.467549799530253796161396452409936375347324229063",
    "deviation": "0.00000000000011427942187684807648981591834532197750767687856701",
    "window_shift": "0.0000000000062914777742606286777297584354733753047881855494016",
    "plain_fit_deviation": "0.000000065536916792598948810340256344099367106462276521725"
   },
   {
    "coefficient": "spin2 G^2",
    "colour": "N_Nf",
    "re": "0.00000000000033294347311810471325341141624230308767378649273645",
    "im": "-0.00000000000016712103249939668661272262482162333541172755344012",
    "prediction": "0.0",
    "deviation": "0.000000000000017353305309572505510718314656807070303257644863308",
    "window_shift": "0.0000000000017153540839852563298274504696677905105997290980341",
    "plain_fit_deviation": "0.0000000048260843311327051738754508087098191598189362177047"
   },
   {
    "coefficient": "spin2 G^2",
    "colour": "Nf_over_N",
    "re": "-0.000000000000018597572086947771847392158889792776530542182487189",
    "im": "0.0000000000000061374029728793360127740499223680840084023301143674",
    "prediction": "0.0",
    "deviation": "9.1226577603987700290069624638429830656272749116732e-16",
    "window_shift": "0.000000000000090310937801653827601833891207256756007732093884168",
    "plain_fit_deviation": "0.00000000020265144297228513644373659426053802994542714714748"
   },
   {
    "coefficient": "spin2 G^2",
    "colour": "Nf2",
    "re": "-0.0000000000000013606467912873556490378596601586576815393018528354",
    "im": "3.1028800357977721850811970170782375720844749568679e-16",
    "prediction": "0.0",
    "deviation": "6.5008729444839711358528049324942173965157562274695e-17",
    "window_shift": "0.000000000000006435292516339567346010096091747849147183635803546",
    "plain_fit_deviation": "0.000000000066500116056024088924185334202073203548989597286522"
   },
   {
    "coefficient": "spin2 G^1",
    "colour": "N2",
    "re": "-57.246799465375187853093591049558202848753370818471",
    "im": "-0.00000000004493222604923042938022314562242407102976146809746",
    "prediction": "-57.246799465414010123097057206426497000926197944169",
    "deviation": "0.000000000001037276346035019697570735759184958513982070532326",
    "window_shift": "0.000000000051640187505104593219261956038477305371490729453738",
    "plain_fit_deviation": "0.0000005835792015095530883485299828760040191392386800794"
   },
   {
    "coefficient": "spin2 G^1",
    "colour": "N_Nf",
    "re": "14.311699866360963867723542924503994326464587257365",
    "im": "-0.0000000000050547218736831503542767100747313157732142453345517",
    "prediction": "14.311699866353502530774264301606624250231549486042",
    "deviation": "0.00000000000062971637125071341701552564380830564255277520121103",
    "window_shift": "0.000000000014079554869770733321017673639729900950491325875733",
    "plain_fit_deviation": "0.00000017137141553499094472082162063862283469766159156232"
   },
   {
    "coefficient": "spin2 G^1",
    "colour": "Nf_over_N",
    "re": "-0.00000000000042682062197297692819605511237241303191441948506978",
    "im": "0.00000000000020564450152327576400714045604136388219774904511578",
    "prediction": "0.0",
    "deviation": "0.0000000000000082760592830711087667046658348981635160170218920149",
    "window_shift": "0.00000000000074126841565252365161809084161788900326389890702772",
    "plain_fit_deviation": "0.0000000017981496635249888891424892102156590111328916844471"
   },
   {
    "coefficient": "spin2 G^1",
    "colour": "Nf2",
    "re": "-0.000000000000031663173762727690223136843292780561505443342603218",
    "im": "0.000000000000011717507913933292234669058024311357055811955671138",
    "prediction": "0.0",
    "deviation": "5.8975806828378210191309699403007126591207859077429e-16",
    "window_shift": "0.000000000000052820612917610706870172697300007626304441986022846",
    "plain_fit_deviation": "0.00000000059006321174272064257088383800735818648861863519717"
   }
  ],
  "totals_ratio_to_prediction": [
   {
    "N_c": 2,
    "n_f": 0,
    "spin0 G^3": "0.99999999999977234012720370994265991703659687429133",
    "spin0 G^2": "0.99999999999883393337377949572256534176310554424159",
    "spin2 G^2": "0.99999999999991471748060940771674000192042194106582",
    "spin2 G^1": "0.99999999999932184383465977239238133159692406051345"
   },
   {
    "N_c": 2,
    "n_f": 5,
    "spin0 G^3": "0.99999999999983445462099864989507190613517749219783",
    "spin0 G^2": "0.99999999999839918048598105665655837666159761239941",
    "spin2 G^2": "0.99999999999987688218196656276380405959393207599838",
    "spin2 G^1": "0.99999999999734431944100299460682285097345085664161"
   },
   {
    "N_c": 3,
    "n_f": 0,
    "spin0 G^3": "0.99999999999977234012720370994265991703659687429132",
    "spin0 G^2": "0.99999999999883393337377949572256534176310554424159",
    "spin2 G^2": "0.99999999999991471748060940771674000192042194106582",
    "spin2 G^1": "0.99999999999932184383465977239238133159692406051345"
   },
   {
    "N_c": 3,
    "n_f": 5,
    "spin0 G^3": "0.99999999999981604367137767669307389653653539677509",
    "spin0 G^2": "0.99999999999862257840702096024399581774022346445079",
    "spin2 G^2": "0.99999999999988920538330937025162038223148404102603",
    "spin2 G^1": "0.99999999999847005782642400827046971947404104528273"
   },
   {
    "N_c": 4,
    "n_f": 0,
    "spin0 G^3": "0.99999999999977234012720370994265991703659687429133",
    "spin0 G^2": "0.99999999999883393337377949572256534176310554424159",
    "spin2 G^2": "0.99999999999991471748060940771674000192042194106582",
    "spin2 G^1": "0.99999999999932184383465977239238133159692406051345"
   },
   {
    "N_c": 4,
    "n_f": 5,
    "spin0 G^3": "0.99999999999980594911701984120840065756642177321932",
    "spin0 G^2": "0.99999999999869596732565533752674258787664192696909",
    "spin2 G^2": "0.99999999999989549775598689956276474892508061106545",
    "spin2 G^1": "0.99999999999877872020619307931653735433723207065996"
   },
   {
    "N_c": 5,
    "n_f": 0,
    "spin0 G^3": "0.99999999999977234012720370994265991703659687429133",
    "spin0 G^2": "0.99999999999883393337377949572256534176310554424159",
    "spin2 G^2": "0.99999999999991471748060940771674000192042194106582",
    "spin2 G^1": "0.99999999999932184383465977239238133159692406051345"
   },
   {
    "N_c": 5,
    "n_f": 5,
    "spin0 G^3": "0.99999999999979961896653943326952380307675691602126",
    "spin0 G^2": "0.99999999999873190911173869508384588020810889307087",
    "spin2 G^2": "0.99999999999989930636352651739264362656911406604672",
    "spin2 G^1": "0.99999999999892314513333247676989859274525963595212"
   }
  ],
  "extra_powers": {
   "spin0 G^4 (N^2)": "0.00000000034106848544478329427631853625124654996329775284098",
   "spin2 G^3 (N^2)": "0.000000000039104634227118518126991413011135803829606765613614"
  },
  "spin0_single_log": {
   "N2": [
    "-666.14882533991518611249844813846983668498336553058",
    "-1239.4578193635629870837204382587336804085056565289"
   ],
   "N_Nf": [
    "123.91862788172571669466596019092509044196589145252",
    "225.35596715711953879740865789638234095279354005964"
   ],
   "Nf_over_N": [
    "-0.000000000018805058364606857721089360575924152410445233151171",
    "0.00000000001123549328624471445578136211576627027376879329161"
   ],
   "Nf2": [
    "-0.000000000012041064027725168944249077144705979654595462372057",
    "0.000000000060656719395695958006593059814053924963774462360381"
   ]
  }
 },
 "2/3": {
  "rows": [
   {
    "coefficient": "spin0 G^3",
    "colour": "N2",
    "re": "62.645684618213744927395444968475039173436952270146",
    "im": "0.000000000056978216599009442244270178892080718554852860034851",
    "prediction": "62.645684618249802947714340650284605661176148319391",
    "deviation": "0.0000000000010763583749399055919507893778320211579688168941161",
    "window_shift": "0.000000000099997827691365067824933645077806387955115485197109",
    "plain_fit_deviation": "0.00000016817440181002489688671343190835667045772250428753"
   },
   {
    "coefficient": "spin0 G^3",
    "colour": "N_Nf",
    "re": "0.0000000000061276106942527889796472937656616345182116536915992",
    "im": "-0.000000000011403810235524232513273469623708720325815259905759",
    "prediction": "0.0",
    "deviation": "0.00000000000020665157624991330473936685312706116499006472650454",
    "window_shift": "0.000000000020476004802504962126542927898433829136963668085842",
    "plain_fit_deviation": "0.0000000065289315334939020531152875701808117467853854804922"
   },
   {
    "coefficient": "spin0 G^3",
    "colour": "Nf_over_N",
    "re": "-0.00000000000013637083280893604984598493766652754302234216039218",
    "im": "0.000000000000081505182360173361526695608093017332323287655314967",
    "prediction": "0.0",
    "deviation": "0.0000000000000025360298758707101572250110687021565297081161759922",
    "window_shift": "0.00000000000025100790193530636325561511825233772354792069623821",
    "plain_fit_deviation": "0.00000000018530551074994456333318732515792534789061625908447"
   },
   {
    "coefficient": "spin0 G^3",
    "colour": "Nf2",
    "re": "-0.00000000000030681039052711465224215128629898557775519086613205",
    "im": "0.00000000000065601044208849032631153611914490769225405602861354",
    "prediction": "0.0",
    "deviation": "0.000000000000011560437364875902852047364694382736845596830967632",
    "window_shift": "0.0000000000011439614922604385118571925611469422822917541818299",
    "plain_fit_deviation": "0.00000000028187203432170976921417977371952191733700702263366"
   },
   {
    "coefficient": "spin0 G^2",
    "colour": "N2",
    "re": "344.55126539943886130743042751951653625569235515598",
    "im": "0.000000002071454807931684716485233594218749319472148714203",
    "prediction": "344.55126540037391621242887357656533113646881575665",
    "deviation": "0.0000000000065961714782116886764323965105790163918120888023452",
    "window_shift": "0.0000000005500342674477716722939150644399544449473802014077",
    "plain_fit_deviation": "0.0000010089698736267173606904863824734130899397690263028"
   },
   {
    "coefficient": "spin0 G^2",
    "colour": "N_Nf",
    "re": "-62.645684618099052526622704151160394686389163840049",
    "im": "-0.00000000040944403053220470219867907946331140014893475641849",
    "prediction": "-62.645684618249802947714340650284605661176148319391",
    "deviation": "0.0000000000069647930007568592258110533635398204630015941663655",
    "window_shift": "0.00000000011262748963471135736977019378042441047343232015154",
    "plain_fit_deviation": "0.00000021486623364195899243023535538521938517067235935468"
   },
   {
    "coefficient": "spin0 G^2",
    "colour": "Nf_over_N",
    "re": "-0.0000000000041668878311730151910623206457294408879447329722962",
    "im": "0.0000000000033626261769302086647341420230960546945660226031738",
    "prediction": "0.0",
    "deviation": "0.000000000000015540378070211183909930856703214164116338630655576",
    "window_shift": "0.0000000000013806594668307004212576863695040433013336476870476",
    "plain_fit_deviation": "0.0000000011087590439719849570486617056663021371473881003379"
   },
   {
    "coefficient": "spin0 G^2",
    "colour": "Nf2",
    "re": "-0.0000000000071475104505356320660616855051164380872160134075077",
    "im": "0.000000000023338212907302992178043298844086675548503952723968",
    "prediction": "0.0",
    "deviation": "0.000000000000070840478908161411865713125483051133959810285322959",
    "window_shift": "0.0000000000062923169023827079602984130824157472510950251501128",
    "plain_fit_deviation": "0.0000000016865562503950655727467796493391505310270309595877"
   },
   {
    "coefficient": "spin2 G^2",
    "colour": "N2",
    "re": "-43.703044469930128216032357407572567768471020596146",
    "im": "-0.000000000008582805476774901329188309640127455673454203752221",
    "prediction": "-43.703044469938012606169216842954862344609512089084",
    "deviation": "0.00000000000026667555827373257871163242605327282560109036282293",
    "window_shift": "0.000000000014523485941317253116998732253887810821978927597078",
    "plain_fit_deviation": "0.000000092158087688468509038042435819289863729982685517987"
   },
   {
    "coefficient": "spin2 G^2",
    "colour": "N_Nf",
    "re": "0.0000000000019419995594857858154396128133821723294728436056509",
    "im": "-0.0000000000010318962964989331283533891553931881098438883613731",
    "prediction": "0.0",
    "deviation": "0.00000000000005031983269666132547035306549155579375189973019283",
    "window_shift": "0.0000000000049796779893179689492309061829185595207876760208295",
    "plain_fit_deviation": "0.0000000067584933641577907392105958016300076419786259034264"
   },
   {
    "coefficient": "spin2 G^2",
    "colour": "Nf_over_N",
    "re": "-0.000000000000099100327683564022551522799719678309818689310946136",
    "im": "0.000000000000030212727338261919954619391813345151599876780327755",
    "prediction": "0.0",
    "deviation": "0.0000000000000023706241666906026742484523261477971067329060518793",
    "window_shift": "0.00000000000023467703944806787132514510902256805162130865595593",
    "plain_fit_deviation": "0.00000000032541237953017251056300654203981014621267421717948"
   },
   {
    "coefficient": "spin2 G^2",
    "colour": "Nf2",
    "re": "-0.0000000000000051502800610530918688945288520566326288199365345367",
    "im": "0.000000000000016239550316818312552570238045765794872282211774068",
    "prediction": "0.0",
    "deviation": "3.8982816131307727617797707873371733182245277349756e-16",
    "window_shift": "0.000000000000038588194490751352440973408153046482596620037583581",
    "plain_fit_deviation": "0.000000000056180014899734457224813055191493320965330954309345"
   },
   {
    "coefficient": "spin2 G^1",
    "colour": "N2",
    "re": "-116.54145191967696792769511620371364709835545660205",
    "im": "-0.0000000002256525124674100710976344599288615539067194237899",
    "prediction": "-116.54145191983470028311791158121296625229203223756",
    "deviation": "0.0000000000023623814902235957836446110391887203597540874356993",
    "window_shift": "0.00000000011604095706324742258538701755213923220954288822178",
    "plain_fit_deviation": "0.0000008007407620360671521637520990409311729177613277028"
   },
   {
    "coefficient": "spin2 G^1",
    "colour": "N_Nf",
    "re": "29.135362980000874750422366678396030403773857111342",
    "im": "-0.000000000030246637529340792374101058589245979706019403091346",
    "prediction": "29.13536297995867507077947789530324156307300805939",
    "deviation": "0.0000000000017820221351760176041350088536613747177832499834051",
    "window_shift": "0.000000000039787045760367574828289970800161230651745328901604",
    "plain_fit_deviation": "0.00000023402254930055235853461985694972179894395428676081"
   },
   {
    "coefficient": "spin2 G^1",
    "colour": "Nf_over_N",
    "re": "-0.0000000000022239636526186046162806310041696864022532997005304",
    "im": "0.0000000000010182899706055732649881337365031411443438875536293",
    "prediction": "0.0",
    "deviation": "0.000000000000020988262756888210030241382374507466632037157973414",
    "window_shift": "0.0000000000018750421467928491251884194395817399731925475943869",
    "plain_fit_deviation": "0.0000000028163453663157596690365500749086511913339208060488"
   },
   {
    "coefficient": "spin2 G^1",
    "colour": "Nf2",
    "re": "-0.000000000000069494972016597836754331178686569634641953430160581",
    "im": "0.00000000000039617442946388784162161810482268179004118178669818",
    "prediction": "0.0",
    "deviation": "0.0000000000000034513340588518841730738643451319416523175552905026",
    "window_shift": "0.00000000000030831516883359129088635698072162875138225339900305",
    "plain_fit_deviation": "0.00000000048622097552069037810253615835503803411417106497582"
   }
  ],
  "totals_ratio_to_prediction": [
   {
    "N_c": 2,
    "n_f": 0,
    "spin0 G^3": "0.99999999999942441334086097067409259374721324179938",
    "spin0 G^2": "0.99999999999728616609806410738390217521258628052795",
    "spin2 G^2": "0.99999999999981959174166269203121137943650145643077",
    "spin2 G^1": "0.99999999999864655577200724563062383672280854281041"
   },
   {
    "N_c": 2,
    "n_f": 5,
    "spin0 G^3": "0.99999999999963697754389392254037903438945116898388",
    "spin0 G^2": "0.9999999999967784155116764643148214875525836347891",
    "spin2 G^2": "0.99999999999971065489295400507982683830139816382384",
    "spin2 G^1": "0.9999999999940185578180522180705959008093826979949"
   },
   {
    "N_c": 3,
    "n_f": 0,
    "spin0 G^3": "0.99999999999942441334086097067409259374721324179938",
    "spin0 G^2": "0.99999999999728616609806410738390217521258628052795",
    "spin2 G^2": "0.99999999999981959174166269203121137943650145643077",
    "spin2 G^1": "0.99999999999864655577200724563062383672280854281042"
   },
   {
    "N_c": 3,
    "n_f": 5,
    "spin0 G^3": "0.99999999999957342886530743333687170637415259193102",
    "spin0 G^2": "0.99999999999706660784976733766051634645397731618979",
    "spin2 G^2": "0.99999999999974627859551235163616013657619665500347",
    "spin2 G^1": "0.99999999999665413565921420913089154882564458571947"
   },
   {
    "N_c": 4,
    "n_f": 0,
    "spin0 G^3": "0.99999999999942441334086097067409259374721324179938",
    "spin0 G^2": "0.99999999999728616609806410738390217521258628052795",
    "spin2 G^2": "0.99999999999981959174166269203121137943650145643077",
    "spin2 G^1": "0.99999999999864655577200724563062383672280854281041"
   },
   {
    "N_c": 4,
    "n_f": 5,
    "spin0 G^3": "0.99999999999953885806606420642527747534309010683411",
    "spin0 G^2": "0.9999999999971525745282632183976233091765620379359",
    "spin2 G^2": "0.99999999999976440771608935926591355457345262263646",
    "spin2 G^1": "0.99999999999737651368180548423922868895211473486634"
   },
   {
    "N_c": 5,
    "n_f": 0,
    "spin0 G^3": "0.99999999999942441334086097067409259374721324179938",
    "spin0 G^2": "0.99999999999728616609806410738390217521258628052796",
    "spin2 G^2": "0.99999999999981959174166269203121137943650145643077",
    "spin2 G^1": "0.99999999999864655577200724563062383672280854281041"
   },
   {
    "N_c": 5,
    "n_f": 5,
    "spin0 G^3": "0.99999999999951724248792594190187403909732663494724",
    "spin0 G^2": "0.99999999999719190138884689521083516835091914803756",
    "spin2 G^2": "0.99999999999977536403877011751481851518768934832075",
    "spin2 G^1": "0.9999999999977144203113242951054836478126126685649"
   }
  ],
  "extra_powers": {
   "spin0 G^4 (N^2)": "0.0000000013603046978362580200463745330706921349560177897441",
   "spin2 G^3 (N^2)": "0.00000000018377042922506596538311224753272653983981819313159"
  },
  "spin0_single_log": {
   "N2": [
    "-1039.4746321735582157383198173658408096592390433151",
    "-1623.6595862257992837056906454189426502178068376159"
   ],
   "N_Nf": [
    "170.43209325309389354906907526925214403281175690326",
    "295.21083385890143925995544504031326191360755788253"
   ],
   "Nf_over_N": [
    "-0.000000000041096122117246378989076886120580487320590776107846",
    "0.00000000004396653482663627834947522802930031928153383442641"
   ],
   "Nf2": [
    "-0.000000000042907042070438630798334506096977843756180623026488",
    "0.00000000027096506116311434578159830364767960372631536889159"
   ]
  }
 }
}

==> anc/paper2/hh/hh_two_loop/results_fit_models.json <==
{
 "summary": {
  "selected_by_window_shift": {
   "P=2": 12
  },
  "selected_by_deviation": {
   "P=2": 12
  },
  "paper_model_deviation_in_window_shifts": [
   "0.0108",
   "0.0204"
  ],
  "lsq_one_more_point_deviation_in_window_shifts": [
   "0.511",
   "0.548"
  ],
  "lsq_two_more_points_deviation_in_window_shifts": [
   "17.2",
   "29.2"
  ],
  "lsq_one_more_point_in_window_shifts": [
   "0.5",
   "0.532"
  ],
  "lsq_two_more_points_in_window_shifts": [
   "17.2",
   "29.2"
  ]
 },
 "fits": {
  "1/4": {
   "spin0 G^3": {
    "models": {
     "plain": {
      "window_shift": "4.68935e-7",
      "deviation": "6.66719e-8"
     },
     "P=0": {
      "window_shift": "1.16867e-7",
      "deviation": "1.49102e-8"
     },
     "P=1": {
      "window_shift": "1.75884e-8",
      "deviation": "1.95432e-9"
     },
     "P=2": {
      "window_shift": "6.05408e-12",
      "deviation": "7.24072e-14"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "lsq_change_in_window_shifts": {
     "8 points": "0.5"
    }
   },
   "spin0 G^2": {
    "models": {
     "plain": {
      "window_shift": "2.67245e-6",
      "deviation": "4.27117e-7"
     },
     "P=0": {
      "window_shift": "6.74084e-7",
      "deviation": "9.64329e-8"
     },
     "P=1": {
      "window_shift": "1.02663e-7",
      "deviation": "1.27577e-8"
     },
     "P=2": {
      "window_shift": "3.57554e-11",
      "deviation": "4.73205e-13"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "lsq_change_in_window_shifts": {
     "8 points": "0.5294"
    }
   },
   "spin2 G^2": {
    "models": {
     "plain": {
      "window_shift": "2.60822e-7",
      "deviation": "4.00565e-8"
     },
     "P=0": {
      "window_shift": "8.90906e-8",
      "deviation": "1.14762e-8"
     },
     "P=1": {
      "window_shift": "1.44437e-8",
      "deviation": "1.60488e-9"
     },
     "P=2": {
      "window_shift": "1.65879e-12",
      "deviation": "2.89281e-14"
     },
     "P=3": {
      "window_shift": "9.70332e-12",
      "deviation": "1.56966e-13"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "lsq_change_in_window_shifts": {
     "7 points": "0.5",
     "8 points": "17.24"
    }
   },
   "spin2 G^1": {
    "models": {
     "plain": {
      "window_shift": "2.15521e-6",
      "deviation": "3.70239e-7"
     },
     "P=0": {
      "window_shift": "7.44632e-7",
      "deviation": "1.06978e-7"
     },
     "P=1": {
      "window_shift": "1.22095e-7",
      "deviation": "1.50925e-8"
     },
     "P=2": {
      "window_shift": "1.41795e-11",
      "deviation": "2.72417e-13"
     },
     "P=3": {
      "window_shift": "8.38676e-11",
      "deviation": "1.49322e-12"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "lsq_change_in_window_shifts": {
     "7 points": "0.5289",
     "8 points": "17.53"
    }
   }
  },
  "1/2": {
   "spin0 G^3": {
    "models": {
     "plain": {
      "window_shift": "8.86932e-7",
      "deviation": "1.26353e-7"
     },
     "P=0": {
      "window_shift": "2.23464e-7",
      "deviation": "2.86742e-8"
     },
     "P=1": {
      "window_shift": "3.51755e-8",
      "deviation": "3.90862e-9"
     },
     "P=2": {
      "window_shift": "3.28442e-11",
      "deviation": "3.72089e-13"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "lsq_change_in_window_shifts": {
     "8 points": "0.5"
    }
   },
   "spin0 G^2": {
    "models": {
     "plain": {
      "window_shift": "4.83559e-6",
      "deviation": "7.78181e-7"
     },
     "P=0": {
      "window_shift": "1.23374e-6",
      "deviation": "1.78362e-7"
     },
     "P=1": {
      "window_shift": "1.96628e-7",
      "deviation": "2.45474e-8"
     },
     "P=2": {
      "window_shift": "1.85861e-10",
      "deviation": "2.33944e-12"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "lsq_change_in_window_shifts": {
     "8 points": "0.5306"
    }
   },
   "spin2 G^2": {
    "models": {
     "plain": {
      "window_shift": "4.14005e-7",
      "deviation": "6.55369e-8"
     },
     "P=0": {
      "window_shift": "1.55711e-7",
      "deviation": "2.00867e-8"
     },
     "P=1": {
      "window_shift": "2.55174e-8",
      "deviation": "2.83535e-9"
     },
     "P=2": {
      "window_shift": "6.29148e-12",
      "deviation": "1.14279e-13"
     },
     "P=3": {
      "window_shift": "4.84829e-11",
      "deviation": "5.98264e-13"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "lsq_change_in_window_shifts": {
     "7 points": "0.5",
     "8 points": "21.41"
    }
   },
   "spin2 G^1": {
    "models": {
     "plain": {
      "window_shift": "3.28025e-6",
      "deviation": "5.83579e-7"
     },
     "P=0": {
      "window_shift": "1.24851e-6",
      "deviation": "1.80401e-7"
     },
     "P=1": {
      "window_shift": "2.07023e-7",
      "deviation": "2.56977e-8"
     },
     "P=2": {
      "window_shift": "5.16402e-11",
      "deviation": "1.03728e-12"
     },
     "P=3": {
      "window_shift": "4.0255e-10",
      "deviation": "5.48678e-12"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "lsq_change_in_window_shifts": {
     "7 points": "0.5301",
     "8 points": "21.78"
    }
   }
  },
  "2/3": {
   "spin0 G^3": {
    "models": {
     "plain": {
      "window_shift": "1.19042e-6",
      "deviation": "1.68174e-7"
     },
     "P=0": {
      "window_shift": "2.91558e-7",
      "deviation": "3.75182e-8"
     },
     "P=1": {
      "window_shift": "4.6898e-8",
      "deviation": "5.21146e-9"
     },
     "P=2": {
      "window_shift": "9.99978e-11",
      "deviation": "1.07636e-12"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "lsq_change_in_window_shifts": {
     "8 points": "0.5"
    }
   },
   "spin0 G^2": {
    "models": {
     "plain": {
      "window_shift": "6.30186e-6",
      "deviation": "1.00897e-6"
     },
     "P=0": {
      "window_shift": "1.56353e-6",
      "deviation": "2.27424e-7"
     },
     "P=1": {
      "window_shift": "2.54729e-7",
      "deviation": "3.19023e-8"
     },
     "P=2": {
      "window_shift": "5.50034e-10",
      "deviation": "6.59617e-12"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "lsq_change_in_window_shifts": {
     "8 points": "0.5315"
    }
   },
   "spin2 G^2": {
    "models": {
     "plain": {
      "window_shift": "5.62499e-7",
      "deviation": "9.21581e-8"
     },
     "P=0": {
      "window_shift": "2.34425e-7",
      "deviation": "3.02863e-8"
     },
     "P=1": {
      "window_shift": "3.88485e-8",
      "deviation": "4.31668e-9"
     },
     "P=2": {
      "window_shift": "1.45235e-11",
      "deviation": "2.66676e-13"
     },
     "P=3": {
      "window_shift": "1.54558e-10",
      "deviation": "1.40979e-12"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "lsq_change_in_window_shifts": {
     "7 points": "0.5",
     "8 points": "28.64"
    }
   },
   "spin2 G^1": {
    "models": {
     "plain": {
      "window_shift": "4.33424e-6",
      "deviation": "8.00741e-7"
     },
     "P=0": {
      "window_shift": "1.82855e-6",
      "deviation": "2.65392e-7"
     },
     "P=1": {
      "window_shift": "3.06709e-7",
      "deviation": "3.81803e-8"
     },
     "P=2": {
      "window_shift": "1.16041e-10",
      "deviation": "2.36238e-12"
     },
     "P=3": {
      "window_shift": "1.24957e-9",
      "deviation": "1.26178e-11"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "lsq_change_in_window_shifts": {
     "7 points": "0.5309",
     "8 points": "29.15"
    }
   }
  }
 }
}

==> anc/paper2/hh/hh_two_loop/results_forward.json <==
{
 "1/4": {
  "forward_limit": "2.310379597327493777439347718305715001294",
  "pi_Kt": "2.31037959732749377745273565478680107942",
  "rel_dev": "8.37647033197081559802449680592759212253e-21",
  "r_values": [
   "-42.68233691615616659907664614307669950984",
   "-42.68238511260876762561869284399922153613",
   "-42.68238993226471457452374970037373177127",
   "-42.68239041423041613806847058464596533924",
   "-42.68239046242698736310967653202170503346",
   "-42.68239046724664449630066465726462113522"
  ],
  "r_spread": "0.000001254641605899499291318444117032517872163",
  "constant_digits": 5,
  "dr_dpT2_values": [
   "214.2066769051979675818526133278466035999",
   "214.2069530655989263057281423997761993658",
   "214.2069806816960308952224224149670298013",
   "214.2069834433063114420240323155820999876",
   "214.2069837194673452068663411637655979458"
  ],
  "dr_dpT2_spread": "0.000001432326629470149247980320812978238915394",
  "Im_over_pT2_spread": "0.000001810357356712273927142500966377477582782",
  "free_fit_abs_G2_G1": [
   "7.870550654186222236145872535744907559903e-14",
   "0.000000000001975568618738892879360128454001762747131"
  ],
  "curve": [
   {
    "delta_exp": 4,
    "pT2": "0.00002499765624999999999999999999999999999998",
    "rel_re": "-0.000461753509786740712117345056764100555487",
    "rel_im": "0.0003340207934702590955066041861710425255109"
   },
   {
    "delta_exp": 5,
    "pT2": "0.0000024999765625",
    "rel_re": "-0.00004618446127781106102786069400080359236952",
    "rel_im": "0.00003341034042580996991312676205094042130985"
   },
   {
    "delta_exp": 6,
    "pT2": "0.000000249999765625",
    "rel_re": "-0.000004618537247173320114930302171619893126558",
    "rel_im": "0.000003341116669828448245350513106435614477831"
   },
   {
    "delta_exp": 7,
    "pT2": "0.00000002499999765625",
    "rel_re": "-0.0000004618546359276581525359018613270400258616",
    "rel_im": "0.0000003341124932717819013899665708620600996249"
   },
   {
    "delta_exp": 8,
    "pT2": "0.0000000024999999765625",
    "rel_re": "-0.00000004618547270488548098067884888139682986339",
    "rel_im": "0.00000003341125759008402376727695945468367476112"
   },
   {
    "delta_exp": 9,
    "pT2": "0.000000000249999999765625",
    "rel_re": "-0.000000004618547361609761159687005891450333857601",
    "rel_im": "0.000000003341125841637477175899772282306835425698"
   },
   {
    "delta_exp": 10,
    "pT2": "0.00000000002499999999765625",
    "rel_re": "-0.0000000004618547370721882629892431910019480467013",
    "rel_im": "0.000000000334112584990038482044590219132410957991"
   },
   {
    "delta_exp": 11,
    "pT2": "0.0000000000024999999999765625",
    "rel_re": "-0.00000000004618547371633094778553409682655861679966",
    "rel_im": "0.00000000003341125850726675586546804434533567804603"
   }
  ]
 },
 "1/2": {
  "forward_limit": "5.366887449882563448903232895830807823521",
  "pi_Kt": "5.366887449882563449040349113102484093837",
  "rel_dev": "3.686327415788092154192029560801110362623e-20",
  "r_values": [
   "-81.63022932536393158017719331286833943918",
   "-81.63047613358446242856600858051128238345",
   "-81.63050081449387445497862875424534896045",
   "-81.63050328258568924996144660087263537068",
   "-81.63050352939487946538606977179689547464",
   "-81.63050355407579857428779842869299273533"
  ],
  "r_spread": "0.000003359392267843191696835209052996838611444",
  "constant_digits": 5,
  "dr_dpT2_values": [
   "548.4629385317363417085023835193315715195",
   "548.4646762247548413861090753231549674361",
   "548.4648499946359101937903043072128157972",
   "548.4648673716298092817400965597427425366",
   "548.4648691093292571151175487602715519673"
  ],
  "dr_dpT2_spread": "0.000003519968572708242858868043275992259435552",
  "Im_over_pT2_spread": "0.000003790696926381818885547726480735836723253",
  "free_fit_abs_G2_G1": [
   "8.045929397118693904773161059261318810002e-13",
   "0.00000000001946467515237733012223001973757514748217"
  ],
  "curve": [
   {
    "delta_exp": 4,
    "pT2": "0.00004999812500000000000000000000000000000001",
    "rel_re": "-0.0007602174515566259060166793907725951025356",
    "rel_im": "0.0007007287869648426647636541064137477943445"
   },
   {
    "delta_exp": 5,
    "pT2": "0.00000499998125",
    "rel_re": "-0.00007604729555880270596777269705279067853612",
    "rel_im": "0.00007009915171691055121100422804721122089953"
   },
   {
    "delta_exp": 6,
    "pT2": "0.0000004999998125",
    "rel_re": "-0.00000760498514980169194910981410719285481532",
    "rel_im": "0.00000701017798683011745439938545013416545477"
   },
   {
    "delta_exp": 7,
    "pT2": "0.000000049999998125",
    "rel_re": "-0.000000760501071009303724775872941044201535055",
    "rel_im": "0.0000007010204269193631107058486244736911113135"
   },
   {
    "delta_exp": 8,
    "pT2": "0.00000000499999998125",
    "rel_re": "-0.00000007605013266131164112318050057223081075232",
    "rel_im": "0.00000007010206897438478806019845081175532415216"
   },
   {
    "delta_exp": 9,
    "pT2": "0.0000000004999999998125",
    "rel_re": "-0.000000007605013521735066722423996573092004357612",
    "rel_im": "0.000000007010207160263048539512445380110753796928"
   },
   {
    "delta_exp": 10,
    "pT2": "0.000000000049999999998125",
    "rel_re": "-0.0000000007605013547295457882671394440340537039215",
    "rel_im": "0.0000000007010207186545506362497929564864235791982"
   },
   {
    "delta_exp": 11,
    "pT2": "0.00000000000499999999998125",
    "rel_re": "-0.00000000007605013549851497007688502562303702281036",
    "rel_im": "0.00000000007010207189173752153292840484387837093684"
   }
  ]
 },
 "2/3": {
  "forward_limit": "10.92576111748450315078980490952493903545",
  "pi_Kt": "10.92576111748450315154230421073871558615",
  "rel_dev": "1.009011123264082368163509886615799910554e-19",
  "r_values": [
   "-178.5635070292467343513648931943085395198",
   "-178.5645228967111983130364757011676309053",
   "-178.5646244840509994295213603940791812863",
   "-178.564634642790913121322287794738278547",
   "-178.5646356586649638263368543635354808623",
   "-178.5646357602523694901966887083969104175"
  ],
  "r_spread": "0.000006321141484945491536121584595549831337609",
  "constant_digits": 5,
  "dr_dpT2_values": [
   "1693.112828778292714329591799017096391963",
   "1693.122368819329033521172210699880444262",
   "1693.123322828707769382565154378484945063",
   "1693.123418229698394292301219217478050904",
   "1693.123427769797984300748363060670320832"
  ],
  "dr_dpT2_spread": "0.000006260031649541006043365444484294783863993",
  "Im_over_pT2_spread": "0.000006097304099225984458683241013492415400734",
  "free_fit_abs_G2_G1": [
   "0.000000000004483386397268573146585807359872449725954",
   "0.0000000001058494699083834595486354093715131351906"
  ],
  "curve": [
   {
    "delta_exp": 4,
    "pT2": "0.00006666527777777777777777777777777777777778",
    "rel_re": "-0.0010888523479428647724679319473872833634",
    "rel_im": "0.001208589840165533013486413272614530712124"
   },
   {
    "delta_exp": 5,
    "pT2": "0.000006666652777777777777777777777777777777778",
    "rel_re": "-0.0001089492225708905974218856341122309265485",
    "rel_im": "0.0001209275772408116411626465341081921814711"
   },
   {
    "delta_exp": 6,
    "pT2": "0.0000006666665277777777777777777777777777777778",
    "rel_re": "-0.00001089556250946281796981643139126119735944",
    "rel_im": "0.00001209344401024900188863029963041259826869"
   },
   {
    "delta_exp": 7,
    "pT2": "0.00000006666666527777777777777777777777777777778",
    "rel_re": "-0.000001089562653844835557033047241737703793372",
    "rel_im": "0.000001209351264240680741913045716653883028992"
   },
   {
    "delta_exp": 8,
    "pT2": "0.000000006666666652777777777777777777777777777778",
    "rel_re": "-0.0000001089563294138439303389265918977289897594",
    "rel_im": "0.0000001209351950565799995979641729016038231605"
   },
   {
    "delta_exp": 9,
    "pT2": "0.0000000006666666665277777777777777777777777777778",
    "rel_re": "-0.00000001089563358167837161936983160132632331208",
    "rel_im": "0.00000001209352019198347333550934347629935202853"
   },
   {
    "delta_exp": 10,
    "pT2": "0.00000000006666666666527777777777777777777777777778",
    "rel_re": "-0.000000001089563364570777322631084423699719814448",
    "rel_im": "0.000000001209352026061602421429886957613015764247"
   },
   {
    "delta_exp": 11,
    "pT2": "0.000000000006666666666652777777777777777777777777778",
    "rel_re": "-0.0000000001089563365211071342448888054038221348927",
    "rel_im": "0.0000000001209352026747927933759000629110074724084"
   }
  ]
 }
}

==> anc/paper2/hh/hh_two_loop/results_one_loop.json <==
{
 "1/4": {
  "one_loop": {
   "spin0_slope_mA": "-29.753500423373333458608942679607619174816055895891",
   "DPS_minus_2piFS": "-29.753500423373333462606618375809625232417358519915",
   "spin0_slope_rel_dev": "1.1443423058019524356432906241703576670843218172999e-18",
   "spin0_slope_shift": "1.1328974756512513359038519154052119039346965481209e-16",
   "spin0_slope_mF_abs": "3.4786789682763426148866587252644889040375658064736e-18",
   "spin2_forward_mA2": "2.3103795973274937774393477183057150012945615485701",
   "DPS_piKt": "2.3103795973274937774527356547868010794200016624571",
   "spin2_forward_rel_dev": "8.3764703319708155979478577617973918806038421612341e-21",
   "spin2_forward_mF2_abs": [
    "1.9026508343459419837689228408053379944616639701337e-21",
    "1.5733916832886404443851289794548206744655910437965e-21"
   ]
  },
  "tree_max_rel_diff": 4.7254003456475e-37,
  "L2_colour_ratio_max_dev": 1.7182472424643372e-37,
  "ratios": {
   "c13(N^2)/slope": {
    "value": "-1.3333333333332665815893730628059406658275156336029",
    "expected": "-1.3333333333333333333333333333333333333333333333333",
    "rel_dev": "0.000000000000072407915586580955288384459686394936015994245171562"
   },
   "c12(N^2)/slope": {
    "value": "-7.3333333333312830325513967495079579489440255992572",
    "expected": "-7.3333333333333333333333333333333333333333333333333",
    "rel_dev": "0.00000000000047320590970569147791436914425486308864012774530277"
   },
   "c12(N n_f)/slope": {
    "value": "1.33333333333318982546334291651272488579019568795",
    "expected": "1.3333333333333333333333333333333333333333333333333",
    "rel_dev": "0.00000000000031110536636357071754074845982419183588735522422783"
   },
   "c22(N^2)/K": {
    "value": "-3.9999999999999061616986522445439222599354031710999",
    "expected": "-4.0",
    "rel_dev": "0.000000000000028928110649813767419684387139001623875942047659336"
   },
   "c21(N^2)/K": {
    "value": "-10.666666666664540978814361450414910564413578689536",
    "expected": "-10.666666666666666666666666666666666666666666666667",
    "rel_dev": "0.00000000000027241725742947678128850337897616532497825908555706"
   },
   "c21(N n_f)/K": {
    "value": "2.6666666666669789113159047061236636730491973940354",
    "expected": "2.6666666666666666666666666666666666666666666666667",
    "rel_dev": "0.00000000000014024969976385738416763771110944972526837368153538"
   }
  }
 },
 "1/2": {
  "one_loop": {
   "spin0_slope_mA": "-35.866516128483472786505766919165227589510403196079",
   "DPS_minus_2piFS": "-35.866516128483472805781845292440991261251017309532",
   "spin0_slope_rel_dev": "6.8139951415570196373363406879376078269506994357557e-18",
   "spin0_slope_shift": "6.745841359800078282166647598381364063086922600448e-16",
   "spin0_slope_mF_abs": "2.7177176472142287677442648400379509873920783531256e-17",
   "spin2_forward_mA2": "5.3668874498825634489032328958308078235213393842875",
   "DPS_piKt": "5.3668874498825634490403491131024840938368310572658",
   "spin2_forward_rel_dev": "3.6863274157880921541879085094700022965210133964419e-20",
   "spin2_forward_mF2_abs": [
    "1.8167988682150175656807317129603959745697676082552e-20",
    "1.4970067304620054015697844659871729979653679501391e-20"
   ]
  },
  "tree_max_rel_diff": 1.2733460243801626e-35,
  "L2_colour_ratio_max_dev": 4.6302504460931566e-36,
  "ratios": {
   "c13(N^2)/slope": {
    "value": "-1.3333333333330297875528574600356262227391246019611",
    "expected": "-1.3333333333333333333333333333333333333333333333333",
    "rel_dev": "0.00000000000037209365451528314776170469343030362446634246924347"
   },
   "c12(N^2)/slope": {
    "value": "-7.3333333333247821820156051258251848120574628307154",
    "expected": "-7.3333333333333333333333333333333333333333333333333",
    "rel_dev": "0.0000000000023394503712196785435823098187031330722421621063562"
   },
   "c12(N n_f)/slope": {
    "value": "1.3333333333323399593853474040985679856867696740958",
    "expected": "1.3333333333333333333333333333333333333333333333333",
    "rel_dev": "0.0000000000020299615282110797582616327801201844621449886826949"
   },
   "c22(N^2)/K": {
    "value": "-3.9999999999996588700246318494356208875797370419202",
    "expected": "-4.0",
    "rel_dev": "0.00000000000011427938512195671786476839307392563189081810501713"
   },
   "c21(N^2)/K": {
    "value": "-10.666666666659433001175555488368535898832209018676",
    "expected": "-10.666666666666666666666666666666666666666666666667",
    "rel_dev": "0.0000000000010372763092238059398156006132018027819760432633702"
   },
   "c21(N n_f)/K": {
    "value": "2.6666666666680569207729056815359693512967249951276",
    "expected": "2.6666666666666666666666666666666666666666666666667",
    "rel_dev": "0.00000000000062971640730695249463875807136657864060279501026916"
   }
  }
 },
 "2/3": {
  "one_loop": {
   "spin0_slope_mA": "-46.984263463687352165894744745057390105389817683472",
   "DPS_minus_2piFS": "-46.984263463687352210785755487713454245882111239543",
   "spin0_slope_rel_dev": "2.1027888878422605002524200957375424422560839843774e-17",
   "spin0_slope_shift": "0.0000000000000020817537075301601414311591008425885347254036563989",
   "spin0_slope_mF_abs": "1.1887294838228985522863421756687919164245611080336e-16",
   "spin2_forward_mA2": "10.925761117484503150789804909524939035451223094145",
   "DPS_piKt": "10.925761117484503151542304210738715586152378022271",
   "spin2_forward_rel_dev": "1.0090111232640823681624522484012879158860427884642e-19",
   "spin2_forward_mF2_abs": [
    "9.4610734439475560262769330034716095130092257948278e-20",
    "7.7830881983549494787392729155112752308078217925736e-20"
   ]
  },
  "tree_max_rel_diff": 2.546683884299848e-35,
  "L2_colour_ratio_max_dev": 9.26073444164171e-36,
  "ratios": {
   "c13(N^2)/slope": {
    "value": "-1.3333333333325658857284116823340141625487922326082",
    "expected": "-1.3333333333333333333333333333333333333333333333333",
    "rel_dev": "0.0000000000010763756144597901204882577000208242920832050131467"
   },
   "c12(N^2)/slope": {
    "value": "-7.3333333333134318917257539212413495627550307109347",
    "expected": "-7.3333333333333333333333333333333333333333333333333",
    "rel_dev": "0.0000000000065961902310577533062138281012493821802137294688238"
   },
   "c12(N n_f)/slope": {
    "value": "1.3333333333301248045595777184785003798625098941319",
    "expected": "1.3333333333333333333333333333333333333333333333333",
    "rel_dev": "0.000000000006964812383162578893290954349311239545498781665088"
   },
   "c22(N^2)/K": {
    "value": "-3.9999999999992783672421461933395058887030002360343",
    "expected": "-4.0",
    "rel_dev": "0.00000000000026667545737608458816629582764144008274238929908437"
   },
   "c21(N^2)/K": {
    "value": "-10.666666666652229928969398420632921950214858380316",
    "expected": "-10.666666666666666666666666666666666666666666666667",
    "rel_dev": "0.0000000000023623813903272286244496694499525030829122256286944"
   },
   "c21(N n_f)/K": {
    "value": "2.6666666666705290686719623349287236672188079492489",
    "expected": "2.6666666666666666666666666666666666666666666666667",
    "rel_dev": "0.000000000001782022234113273841771383498970963900905052260219"
   }
  }
 }
}

==> anc/paper2/hh/hh_two_loop/results_scale.json <==
{
 "absent_terms": {
  "1/4 gauge1": {
   "N2": {
    "B G^3": "0.000000000000011634609966610754227230286446808786664657281992085",
    "B G^2": "0.00000000000041812975857826478794120785980044327659382285563702",
    "C G^2": "1.7185595666336729681313761261658015650711635115686e-39",
    "C G^1": "4.2818980043963984224892845279510686250930660655009e-38"
   },
   "N_Nf": {
    "B G^3": "0.0000000000000032988132616871930063058260667974961131312317248324",
    "B G^2": "0.00000000000011855421001676762096504266148929156643088803514535",
    "C G^2": "4.6922578807223403355080520649823953555979493054956e-47",
    "C G^1": "1.1760406394322051846606869445918206286480828022508e-45"
   },
   "Nf_over_N": {
    "B G^3": "5.7487411491278742261950546841559122297726964462172e-47",
    "B G^2": "2.0632835760404560203493898092448877880627824683398e-45",
    "C G^2": "2.3356051628043818701285135076952275913446657627153e-48",
    "C G^1": "5.8573565545130444987338082761199334445777139849492e-47"
   },
   "Nf2": {
    "B G^3": "2.1612687990728442156050967248946944835806742734696e-16",
    "B G^2": "0.0000000000000077672634071501790350628900380404683063226332589217",
    "C G^2": "5.5253490038629143893503243199881704961046725028313e-52",
    "C G^1": "1.3591612484274852648910117675166993907462634916419e-50"
   }
  },
  "1/4 gauge2": {
   "N2": {
    "B G^2": "0.0000000000000085165124632447627837181799879232134545209252401744",
    "B G^1": "0.00000000000021377099904104032578907411821752700514773885683385",
    "C G^2": "0.0000000000000010403369798525019158358227055987571562735136610882",
    "C G^1": "0.000000000000026113256622505987639366777403542842537450998566304",
    "C G^0": "0.00000000000016404011364149713372889737549224322441530535666036"
   },
   "N_Nf": {
    "B G^2": "0.0000000000000023855762716577249054417297107126861414801332852274",
    "B G^1": "0.000000000000059879795288413908590596332481846236242346485705034",
    "C G^2": "3.7830435631000069666764316390814098343447899765509e-16",
    "C G^1": "0.0000000000000094957296809112682324987876871035534652355325692952",
    "C G^0": "0.000000000000059650950415089866810519227022239591240577895507057"
   },
   "Nf_over_N": {
    "B G^2": "1.0317391535727291727299359016603164111360998540169e-16",
    "B G^1": "0.0000000000000025897444584303458815905784603513354292688679122821",
    "C G^2": "1.285484981996110434122199866576576737359198609416e-44",
    "C G^1": "3.2218687748772983109301455287689515891647735147642e-43",
    "C G^0": "2.0206615436854548109279176406718468958084030209272e-42"
   },
   "Nf2": {
    "B G^2": "1.258901070173045599592930697174827654551038320986e-16",
    "B G^1": "0.0000000000000031599383034748432542922521645711671650985827478956",
    "C G^2": "3.4391305119090972424331196720546928801821490615733e-17",
    "C G^1": "8.6324815281011529386352615341374672260137101430532e-16",
    "C G^0": "0.0000000000000054228136740990788009562933659131606357523058978745"
   }
  },
  "1/2 gauge1": {
   "N2": {
    "B G^3": "0.000000000000069277739456095065955009366050463412672181612081336",
    "B G^2": "0.0000000000023953708816552044036793606359460136366018339238792",
    "C G^2": "1.1482466149086362003691015102107590294909703354994e-39",
    "C G^1": "2.7425683769393810932589155048299503557318483416127e-38"
   },
   "N_Nf": {
    "B G^3": "0.000000000000020284862930657571150231082065403991399980890253254",
    "B G^2": "0.00000000000070137637931415039268568797894607768240283903534455",
    "C G^2": "4.3074920243834015424609588542545845494565641714627e-47",
    "C G^1": "1.0387614145544146435083285572466183975837752819062e-45"
   },
   "Nf_over_N": {
    "B G^3": "5.1682807158946631567911505584142197882181893116853e-51",
    "B G^2": "1.7798576388499427291527557066073007242411428742669e-49",
    "C G^2": "1.5420336399584287536017413807610504737828383284426e-52",
    "C G^1": "3.3841488908319475458554970353614143611051509098398e-51"
   },
   "Nf2": {
    "B G^3": "0.0000000000000014006923761353083294673236928086848280494502674456",
    "B G^2": "0.00000000000004843082020122871662594530400770972325104154871407",
    "C G^2": "6.0573393694677036853764151322744409196330964634661e-52",
    "C G^1": "1.445811990406427776054510853409205392667515808946e-50"
   }
  },
  "1/2 gauge2": {
   "N2": {
    "B G^2": "0.000000000000037479495667900761501998723233798126820998634013399",
    "B G^1": "0.00000000000090670222424754361331997170325138077013504848120191",
    "C G^2": "0.0000000000000041162827264279828791986790703690515221441664800343",
    "C G^1": "0.000000000000099580921135023958364461324557239891761553184884774",
    "C G^0": "0.00000000000060295267056894437101813268036654437597349398649079"
   },
   "N_Nf": {
    "B G^2": "0.000000000000010256029015073901172684231446664832124028904782397",
    "B G^1": "0.00000000000024811337916750959035060409486674502032948415009717",
    "C G^2": "0.0000000000000014968300823374483197085888061634941234490480949153",
    "C G^1": "0.000000000000036211244049099621223439959081308119627341145412704",
    "C G^0": "0.00000000000021925551657052522582477238205101199210591064620323"
   },
   "Nf_over_N": {
    "B G^2": "4.0822638609203135992052421986891735250442794131721e-16",
    "B G^1": "0.0000000000000098757938315726239700290797495967356004110704593947",
    "C G^2": "5.5058342447498825409296920734949683601051954486132e-47",
    "C G^1": "1.3052510046876934182097834695160194387444895377167e-45",
    "C G^0": "7.7297232103656232223801106982643617888703232401032e-45"
   },
   "Nf2": {
    "B G^2": "5.156303680201560862499069979188645616396359146521e-16",
    "B G^1": "0.000000000000012474105993257815421989606422921970272417543701759",
    "C G^2": "1.360754620306771199735080732867048788137712873563e-16",
    "C G^1": "0.0000000000000032919312771908746566763599164611805950370344628117",
    "C G^0": "0.000000000000019932319688229565984070216549962877199331128306932"
   }
  },
  "2/3 gauge1": {
   "N2": {
    "B G^3": "0.00000000000021378662873220626402748160590413157015548823485399",
    "B G^2": "0.0000000000072052731121321198242843976462936601931243748041304",
    "C G^2": "2.2324848497578507235734922227860602737213895831252e-39",
    "C G^1": "5.2207321836512586415877994212728406599574520922733e-38"
   },
   "N_Nf": {
    "B G^3": "0.000000000000064576794379337799296483215283870893376919058696522",
    "B G^2": "0.0000000000021764384611031331121253332295884161658034717115914",
    "C G^2": "1.1731743625409435133690253130836238607054626444322e-46",
    "C G^1": "2.7622271965548454585209208741331202961252846140517e-45"
   },
   "Nf_over_N": {
    "B G^3": "1.0504208622871202156358663005079379696567484676247e-45",
    "B G^2": "3.5331967594632217855262617502867959090866362268172e-44",
    "C G^2": "2.1764393964342825026921699186963423760044603537647e-47",
    "C G^1": "5.1198909998214175081790079306261210891605397606822e-46"
   },
   "Nf2": {
    "B G^3": "0.0000000000000046768160209536342690651937764892277854662265317418",
    "B G^2": "0.00000000000015762322046703263269982484663105578694067968620497",
    "C G^2": "1.0669553255298100361496482897745241149227371587217e-52",
    "C G^1": "2.4191313625170879854337428523427715362100050092311e-51"
   }
  },
  "2/3 gauge2": {
   "N2": {
    "B G^2": "0.00000000000010258750738414497278934149257254278268201410597176",
    "B G^1": "0.0000000000024220159302909244236110510894013488009033455646002",
    "C G^2": "0.000000000000010219846649242751255198470693003626209607402074437",
    "C G^1": "0.00000000000024128309583876310674197856790745341692019240917477",
    "C G^0": "0.0000000000014258355089525167812139456258966458532382169994137"
   },
   "N_Nf": {
    "B G^2": "0.000000000000027454334813123420952848030251621822904402802606694",
    "B G^1": "0.00000000000064817674166746000966177101991222151793754469323103",
    "C G^2": "0.0000000000000037163078724519095473448854859103681932262536538164",
    "C G^1": "0.000000000000087739307577732038815264632641684896902173966443166",
    "C G^0": "0.00000000000051848563961909701135052393140637453652065011421083"
   },
   "Nf_over_N": {
    "B G^2": "0.000000000000001013538510668702603821332405225293804962833906021",
    "B G^1": "0.000000000000023928902066654192404163081629008381688296808197109",
    "C G^2": "3.1736563889172093186084436716039435111622723055962e-45",
    "C G^1": "7.4205189070368603186345992344774723848531818318458e-44",
    "C G^0": "4.3387745157874752472476957339850646724699982088024e-43"
   },
   "Nf2": {
    "B G^2": "0.0000000000000013168495598811305572266221881032252318028723053269",
    "B G^1": "0.000000000000031089853853543847080296619261088501095279720240195",
    "C G^2": "3.3784617022290086794044413507714514656908056249034e-16",
    "C G^1": "0.0000000000000079763006888847308013876938763843444420076153106253",
    "C G^0": "0.000000000000047135058147190637395502175581615648325487013953702"
   }
  }
 },
 "three_scales": {
  "1/4": {
   "spin0 G^3": {
    "values_re": [
     "357.04200508046405078118168378442049132005394659578",
     "357.04200508046428640899540442669544778419571171356",
     "357.04200508046475766462284571124536070716207895655"
    ],
    "spread": "0.0000000000000093431541179887711615185614094596915587250326902981"
   },
   "spin0 G^2": {
    "values_re": [
     "1368.661019474665550543103985406988928387429091153",
     "1368.661019474681726726498407131226238997069251088",
     "1368.6610194747140790932872505797008600279930978512"
    ],
    "spread": "0.000000000000087594366457239616378869169931766357677512787477353"
   },
   "spin2 G^2": {
    "values_re": [
     "-83.173665503787171216502057247284902350175136032578",
     "-83.173665503787368152471097858463703364762205086645",
     "-83.173665503787762024409179080821305393731840892881"
    ],
    "spread": "0.000000000000007507554385705573532566346257627929986515210905095"
   },
   "spin2 G^1": {
    "values_re": [
     "-129.38125745028047817064687308163431127695898645164",
     "-129.38125745028481176211356797103024161403078358789",
     "-129.38125745029309828288035817829326624112050567316"
    ],
    "spread": "0.00000000000012114345660531155068192382833695151605330267303555"
   },
   "spin0 G^1": {
    "values_re": [
     "-1411.4784574246545367018284738430585775990779625852",
     "-2834.5037476116469147774081487824274192385868168403",
     "-5680.5543279856316709285674986611651047010539559321"
    ],
    "spread": "0.40397942916672664405612402461898288840666144954879"
   },
   "spin0 G^1 slope in L": {
    "value": "2052.991529212351987091417877285117362386846894113",
    "expected": "2052.9915292127600089198566679308641410367977378741",
    "rel_dev": "0.00000000000050483609024627904305109856841081226902122590176061"
   }
  },
  "1/2": {
   "spin0 G^3": {
    "values_re": [
     "430.39819354172136304151506762780673514097874036835",
     "430.39819354172249919785251353179946618540123514261",
     "430.39819354172477151052740533978492827606016021781"
    ],
    "spread": "0.000000000000054578165408340450476493136291987691197617254907304"
   },
   "spin0 G^2": {
    "values_re": [
     "1649.8597419078731908062089192191880244314530738409",
     "1649.8597419079671966320708936168645519149032945356",
     "1649.8597419081552082837948424122176069407672138448"
    ],
    "spread": "0.00000000000049229044328698884086361338741049148055382361673885"
   },
   "spin2 G^2": {
    "values_re": [
     "-193.20794819574881898683614972149035642049758517456",
     "-193.20794819575087776489063443199448474294800439732",
     "-193.20794819575499532099960385300274138812666854428"
    ],
    "spread": "0.00000000000003312218476147859832258755415859198823625049277145"
   },
   "spin2 G^1": {
    "values_re": [
     "-300.54569719292029725729124099164723597819062076122",
     "-300.54569719296373560903653206559981592141446870787",
     "-300.54569719304711358580109713915592014995035164186"
    ],
    "spread": "0.00000000000051511523173328371616979993830589636093321528322092"
   },
   "spin0 G^1": {
    "values_re": [
     "-2421.1665671987148599607257551660670144392345932718",
     "-4136.5600098336832929571307710354935493982727745361",
     "-7567.3468951036201589499408027743466186938010812196"
    ],
    "spread": "0.38956458726765235356607332871301018610676166978364"
   },
   "spin0 G^1 slope in L": {
    "value": "2474.7896128629154885681388873930069438151167588034",
    "expected": "2474.7896128653596235989473251784283970263201943577",
    "rel_dev": "0.0000000000027297920334198644060235752567000422535408364500347"
   }
  },
  "2/3": {
   "spin0 G^3": {
    "values_re": [
     "563.81116156400507503123207251293550948231509601899",
     "563.81116156400772096248827045791426487703057609731",
     "563.81116156401301282500066634787177565654954075718"
    ],
    "spread": "0.00000000000016519324881759280825102059027998732464153059858461"
   },
   "spin0 G^2": {
    "values_re": [
     "2161.2761193229709349285171811056937595421834912747",
     "2161.2761193232783312932179395812729266666896121243",
     "2161.2761193238931240226194565324312605801336521059"
    ],
    "spread": "0.0000000000014523979142060777759742728978689944535445325487328"
   },
   "spin2 G^2": {
    "values_re": [
     "-393.32740022933086064541037247532863538891985214601",
     "-393.32740022934231787511326214825582395859262032676",
     "-393.32740022936523233451904149411020109845261878173"
    ],
    "spread": "0.000000000000091081185035008163561084038635974368494335167068459"
   },
   "spin2 G^1": {
    "values_re": [
     "-611.84262257685135730032800174440354027230713418774",
     "-611.84262257708503407330865827776169382639869980119",
     "-611.84262257753470370429258090414995056664136842771"
    ],
    "spread": "0.0000000000013823743403064880696363819275002195924160135501956"
   },
   "spin0 G^1": {
    "values_re": [
     "-4551.6666179852971706488675878499346470777040167088",
     "-6798.7902907667567079974652703220586172369337830992",
     "-11293.037636329675782694660635266306561266961380528"
    ],
    "spread": "0.36701105878806582365855196322745531203549729578503"
   },
   "spin0 G^1 slope in L": {
    "value": "3241.9141789860053954084713353097484077796127707999",
    "expected": "3241.9141789944273025442171286522283429658656755285",
    "rel_dev": "0.0000000000078504499077691331758454046677154855730466233767914"
   }
  }
 },
 "stored_points": {
  "compared": 28,
  "max_rel_diff": "3.7104302215696165123273599234807448327220815992034e-18"
 },
 "precision_control": [
  {
   "gauge": 1,
   "beta": "1/2",
   "delta_exp": 10,
   "dps": [
    60,
    75
   ],
   "rel_diff": "7.7232510224908064989349033321232201346082334020279e-35"
  },
  {
   "gauge": 2,
   "beta": "1/2",
   "delta_exp": 10,
   "dps": [
    60,
    75
   ],
   "rel_diff": "6.78753810597965293436429137970930420164720720827e-40"
  }
 ]
}

==> anc/paper2/hh/hh_two_loop/results_windows.json <==
{
 "1/4": {
  "spin0 G^3": {
   "prediction": "39.671333897831111283475491167746166976556478026553",
   "rows": [
    {
     "model": "plain",
     "points": 4,
     "delta_exp_min": 7,
     "delta_exp_max": 4,
     "rel_dev": "0.00023872353046324539470681578267299638104817079916119"
    },
    {
     "model": "plain",
     "points": 4,
     "delta_exp_min": 8,
     "delta_exp_max": 5,
     "rel_dev": "0.000032147721372717584000098416173258875356993707168185"
    },
    {
     "model": "plain",
     "points": 4,
     "delta_exp_min": 9,
     "delta_exp_max": 6,
     "rel_dev": "0.0000042042086715793958217862131280308402118555726612003"
    },
    {
     "model": "plain",
     "points": 4,
     "delta_exp_min": 10,
     "delta_exp_max": 7,
     "rel_dev": "0.0000005355217995467892162994505251635845163615619585564"
    },
    {
     "model": "plain",
     "points": 4,
     "delta_exp_min": 11,
     "delta_exp_max": 8,
     "rel_dev": "0.000000066671874466702243613501381859752512354539163783582"
    },
    {
     "model": "pT2",
     "points": 5,
     "delta_exp_min": 8,
     "delta_exp_max": 4,
     "rel_dev": "0.0000097397566208393842538251741232084544062917274641091"
    },
    {
     "model": "pT2",
     "points": 5,
     "delta_exp_min": 9,
     "delta_exp_max": 5,
     "rel_dev": "0.000001145236167180038935536697577286488284041184413383"
    },
    {
     "model": "pT2",
     "points": 5,
     "delta_exp_min": 10,
     "delta_exp_max": 6,
     "rel_dev": "0.00000013177326822975277472124344855881243617613436441905"
    },
    {
     "model": "pT2",
     "points": 5,
     "delta_exp_min": 11,
     "delta_exp_max": 7,
     "rel_dev": "0.00000001491024271809213403760236495507780836886509644764"
    },
    {
     "model": "pT2 G",
     "points": 6,
     "delta_exp_min": 9,
     "delta_exp_max": 4,
     "rel_dev": "0.00000019539073188963907017058758615050474412819808931352"
    },
    {
     "model": "pT2 G",
     "points": 6,
     "delta_exp_min": 10,
     "delta_exp_max": 5,
     "rel_dev": "0.000000019542701696193648622446633905006400948790584430347"
    },
    {
     "model": "pT2 G",
     "points": 6,
     "delta_exp_min": 11,
     "delta_exp_max": 6,
     "rel_dev": "0.0000000019543180847050691388511473881388452352298315758057"
    },
    {
     "model": "pT2 G^2",
     "points": 7,
     "delta_exp_min": 10,
     "delta_exp_max": 4,
     "rel_dev": "0.0000000000061260302095492778635271380362909604662017376606708"
    },
    {
     "model": "pT2 G^2",
     "points": 7,
     "delta_exp_min": 11,
     "delta_exp_max": 5,
     "rel_dev": "0.000000000000072407187467798733304584004124016432313600855169732"
    }
   ]
  },
  "spin0 G^2": {
   "prediction": "218.19233643807111205911520142260391837106062914604",
   "rows": [
    {
     "model": "plain",
     "points": 4,
     "delta_exp_min": 7,
     "delta_exp_max": 4,
     "rel_dev": "0.00094024605396166718404602789711408016327048436470899"
    },
    {
     "model": "plain",
     "points": 4,
     "delta_exp_min": 8,
     "delta_exp_max": 5,
     "rel_dev": "0.00014632804122844864613522243732829902046548024893943"
    },
    {
     "model": "plain",
     "points": 4,
     "delta_exp_min": 9,
     "delta_exp_max": 6,
     "rel_dev": "0.000021726652765629400667380882191001174159767010329054"
    },
    {
     "model": "plain",
     "points": 4,
     "delta_exp_min": 10,
     "delta_exp_max": 7,
     "rel_dev": "0.0000030986294329816117822739787688843759298615674019134"
    },
    {
     "model": "plain",
     "points": 4,
     "delta_exp_min": 11,
     "delta_exp_max": 8,
     "rel_dev": "0.00000042711744755396096266554071127785051279557369778147"
    },
    {
     "model": "pT2",
     "points": 5,
     "delta_exp_min": 8,
     "delta_exp_max": 4,
     "rel_dev": "0.000044910132055703835991939904067908135408945340054292"
    },
    {
     "model": "pT2",
     "points": 5,
     "delta_exp_min": 9,
     "delta_exp_max": 5,
     "rel_dev": "0.0000059869403773767868376087644208577197637064370669032"
    },
    {
     "model": "pT2",
     "points": 5,
     "delta_exp_min": 10,
     "delta_exp_max": 6,
     "rel_dev": "0.00000077044728363746760063179092842054138847193345236947"
    },
    {
     "model": "pT2",
     "points": 5,
     "delta_exp_min": 11,
     "delta_exp_max": 7,
     "rel_dev": "0.000000096432896096761670943044191172979656735144372207396"
    },
    {
     "model": "pT2 G",
     "points": 6,
     "delta_exp_min": 9,
     "delta_exp_max": 4,
     "rel_dev": "0.0000010327318722916527538998505127553101472602824433891"
    },
    {
     "model": "pT2 G",
     "points": 6,
     "delta_exp_min": 10,
     "delta_exp_max": 5,
     "rel_dev": "0.00000011541930565369216135638395110967386288524677831799"
    },
    {
     "model": "pT2 G",
     "points": 6,
     "delta_exp_min": 11,
     "delta_exp_max": 6,
     "rel_dev": "0.000000012757737645411809606413297441574268160737022586589"
    },
    {
     "model": "pT2 G^2",
     "points": 7,
     "delta_exp_min": 10,
     "delta_exp_max": 4,
     "rel_dev": "0.000000000036224842615707941189607358682411302153181682425935"
    },
    {
     "model": "pT2 G^2",
     "points": 7,
     "delta_exp_min": 11,
     "delta_exp_max": 5,
     "rel_dev": "0.00000000000047320507222970627179400411194038004774311410304941"
    }
   ]
  },
  "spin2 G^2": {
   "prediction": "-9.2415183893099751098109426191472043176800066498285",
   "rows": [
    {
     "model": "plain",
     "points": 3,
     "delta_exp_min": 6,
     "delta_exp_max": 4,
     "rel_dev": "0.00066763748301176778182860260857689120397138397166578"
    },
    {
     "model": "plain",
     "points": 3,
     "delta_exp_min": 7,
     "delta_exp_max": 5,
     "rel_dev": "0.000093097370621396076348963660760799998105655442038667"
    },
    {
     "model": "plain",
     "points": 3,
     "delta_exp_min": 8,
     "delta_exp_max": 6,
     "rel_dev": "0.000014480815679463528834924916052103422986392670331919"
    },
    {
     "model": "plain",
     "points": 3,
     "delta_exp_min": 9,
     "delta_exp_max": 7,
     "rel_dev": "0.0000021508053617282164304668315538698062195843389363383"
    },
    {
     "model": "plain",
     "points": 3,
     "delta_exp_min": 10,
     "delta_exp_max": 8,
     "rel_dev": "0.00000030074318208163178864198416547222916488464833795572"
    },
    {
     "model": "plain",
     "points": 3,
     "delta_exp_min": 11,
     "delta_exp_max": 9,
     "rel_dev": "0.000000040056501781017724628206363219303439374813091019961"
    },
    {
     "model": "pT2",
     "points": 4,
     "delta_exp_min": 7,
     "delta_exp_max": 4,
     "rel_dev": "0.000058692652343706823725736017610726023384186092083519"
    },
    {
     "model": "pT2",
     "points": 4,
     "delta_exp_min": 8,
     "delta_exp_max": 5,
     "rel_dev": "0.0000072457960132233667283702328017283238060148963620472"
    },
    {
     "model": "pT2",
     "points": 4,
     "delta_exp_min": 9,
     "delta_exp_max": 6,
     "rel_dev": "0.00000086445537341785291080307649597382697142230394035608"
    },
    {
     "model": "pT2",
     "points": 4,
     "delta_exp_min": 10,
     "delta_exp_max": 7,
     "rel_dev": "0.00000010056286234257086620663598904695053152044074515809"
    },
    {
     "model": "pT2",
     "points": 4,
     "delta_exp_min": 11,
     "delta_exp_max": 8,
     "rel_dev": "0.000000011476165436203976849061369387227361124884849095377"
    },
    {
     "model": "pT2 G",
     "points": 5,
     "delta_exp_min": 8,
     "delta_exp_max": 4,
     "rel_dev": "0.0000016048014652279691229153879497824354413988044366433"
    },
    {
     "model": "pT2 G",
     "points": 5,
     "delta_exp_min": 9,
     "delta_exp_max": 5,
     "rel_dev": "0.00000016047674143443000701177725582708693020142312801436"
    },
    {
     "model": "pT2 G",
     "points": 5,
     "delta_exp_min": 10,
     "delta_exp_max": 6,
     "rel_dev": "0.000000016048611568468930729688598186189690996373975195383"
    },
    {
     "model": "pT2 G",
     "points": 5,
     "delta_exp_min": 11,
     "delta_exp_max": 7,
     "rel_dev": "0.0000000016048825197089206205253369039403962361551107046488"
    },
    {
     "model": "pT2 G^2",
     "points": 6,
     "delta_exp_min": 9,
     "delta_exp_max": 4,
     "rel_dev": "0.00000000010043561598541905201383321118741713491326318886258"
    },
    {
     "model": "pT2 G^2",
     "points": 6,
     "delta_exp_min": 10,
     "delta_exp_max": 5,
     "rel_dev": "0.0000000000016863931961372411592108426971146613985329392617397"
    },
    {
     "model": "pT2 G^2",
     "points": 6,
     "delta_exp_min": 11,
     "delta_exp_max": 6,
     "rel_dev": "0.000000000000028928118888179330224153060414878309182603280456391"
    }
   ]
  },
  "spin2 G^1": {
   "prediction": "-24.644049038159933626162513651059211513813351066209",
   "rows": [
    {
     "model": "plain",
     "points": 3,
     "delta_exp_min": 6,
     "delta_exp_max": 4,
     "rel_dev": "0.003311118962884586649108123974177926112267752747163"
    },
    {
     "model": "plain",
     "points": 3,
     "delta_exp_min": 7,
     "delta_exp_max": 5,
     "rel_dev": "0.00054396754664954251837106246041674218788937127830085"
    },
    {
     "model": "plain",
     "points": 3,
     "delta_exp_min": 8,
     "delta_exp_max": 6,
     "rel_dev": "0.000096970349126286897693977125328938028971232731266604"
    },
    {
     "model": "plain",
     "points": 3,
     "delta_exp_min": 9,
     "delta_exp_max": 7,
     "rel_dev": "0.000016223784741580107620882361181995020006483444957066"
    },
    {
     "model": "plain",
     "points": 3,
     "delta_exp_min": 10,
     "delta_exp_max": 8,
     "rel_dev": "0.0000025237366148412333187666090817323769512897509977969"
    },
    {
     "model": "plain",
     "points": 3,
     "delta_exp_min": 11,
     "delta_exp_max": 9,
     "rel_dev": "0.00000037023929079949535246846804817753236577495567648322"
    },
    {
     "model": "pT2",
     "points": 4,
     "delta_exp_min": 7,
     "delta_exp_max": 4,
     "rel_dev": "0.00034755014729738207179355505555742228399863006071217"
    },
    {
     "model": "pT2",
     "points": 4,
     "delta_exp_min": 8,
     "delta_exp_max": 5,
     "rel_dev": "0.000049028503867483143511069524227002712867476884427238"
    },
    {
     "model": "pT2",
     "points": 4,
     "delta_exp_min": 9,
     "delta_exp_max": 6,
     "rel_dev": "0.0000065833059301310931727970891554727359095124696089301"
    },
    {
     "model": "pT2",
     "points": 4,
     "delta_exp_min": 10,
     "delta_exp_max": 7,
     "rel_dev": "0.00000085152486855051539165495497551553994192494217922574"
    },
    {
     "model": "pT2",
     "points": 4,
     "delta_exp_min": 11,
     "delta_exp_max": 8,
     "rel_dev": "0.00000010697826210014089315949597760189022891975294542794"
    },
    {
     "model": "pT2 G",
     "points": 5,
     "delta_exp_min": 8,
     "delta_exp_max": 4,
     "rel_dev": "0.000010979797455898133415025995673844509373161355567711"
    },
    {
     "model": "pT2 G",
     "points": 5,
     "delta_exp_min": 9,
     "delta_exp_max": 5,
     "rel_dev": "0.0000012346838701102087356839961288409837015453742590391"
    },
    {
     "model": "pT2 G",
     "points": 5,
     "delta_exp_min": 10,
     "delta_exp_max": 6,
     "rel_dev": "0.00000013718599127257930679427846496559092224855299391507"
    },
    {
     "model": "pT2 G",
     "points": 5,
     "delta_exp_min": 11,
     "delta_exp_max": 7,
     "rel_dev": "0.000000015092531467201407261299124156643664737862839051622"
    },
    {
     "model": "pT2 G^2",
     "points": 6,
     "delta_exp_min": 9,
     "delta_exp_max": 4,
     "rel_dev": "0.00000000077369255433013472958885448252298803580289808103883"
    },
    {
     "model": "pT2 G^2",
     "points": 6,
     "delta_exp_min": 10,
     "delta_exp_max": 5,
     "rel_dev": "0.000000000014438482208367705446016320926431650019602178702953"
    },
    {
     "model": "pT2 G^2",
     "points": 6,
     "delta_exp_min": 11,
     "delta_exp_max": 6,
     "rel_dev": "0.00000000000027241726579252429096057314502859626544601425684673"
    }
   ]
  }
 },
 "1/2": {
  "spin0 G^3": {
   "prediction": "47.822021504644630407709127056587988348334689746043",
   "rows": [
    {
     "model": "plain",
     "points": 4,
     "delta_exp_min": 7,
     "delta_exp_max": 4,
     "rel_dev": "0.0004572760477236601606208425714126709711267860053196"
    },
    {
     "model": "plain",
     "points": 4,
     "delta_exp_min": 8,
     "delta_exp_max": 5,
     "rel_dev": "0.000060986008163309225365925620627345229916375673379566"
    },
    {
     "model": "plain",
     "points": 4,
     "delta_exp_min": 9,
     "delta_exp_max": 6,
     "rel_dev": "0.0000079512375366317318473975640500842112715339675308039"
    },
    {
     "model": "plain",
     "points": 4,
     "delta_exp_min": 10,
     "delta_exp_max": 7,
     "rel_dev": "0.0000010130665375798697772614036554201890330340081155696"
    },
    {
     "model": "plain",
     "points": 4,
     "delta_exp_min": 11,
     "delta_exp_max": 8,
     "rel_dev": "0.00000012635251386530326404761961344795044235253338044712"
    },
    {
     "model": "pT2",
     "points": 5,
     "delta_exp_min": 8,
     "delta_exp_max": 4,
     "rel_dev": "0.000018357376002267896874027707179979676597135052174684"
    },
    {
     "model": "pT2",
     "points": 5,
     "delta_exp_min": 9,
     "delta_exp_max": 5,
     "rel_dev": "0.0000021770073742238887045043733333141324538399593052594"
    },
    {
     "model": "pT2",
     "points": 5,
     "delta_exp_min": 10,
     "delta_exp_max": 6,
     "rel_dev": "0.00000025212982591944847806832622857836442596908192791203"
    },
    {
     "model": "pT2",
     "points": 5,
     "delta_exp_min": 11,
     "delta_exp_max": 7,
     "rel_dev": "0.000000028674232757657873103990573310451339599521407854248"
    },
    {
     "model": "pT2 G",
     "points": 6,
     "delta_exp_min": 9,
     "delta_exp_max": 4,
     "rel_dev": "0.00000039067819462729088322143602586671000674681578030265"
    },
    {
     "model": "pT2 G",
     "points": 6,
     "delta_exp_min": 10,
     "delta_exp_max": 5,
     "rel_dev": "0.000000039084134270435323428687525112258520615997403747661"
    },
    {
     "model": "pT2 G",
     "points": 6,
     "delta_exp_min": 11,
     "delta_exp_max": 6,
     "rel_dev": "0.0000000039086205963530724743122055750464827216038727258688"
    },
    {
     "model": "pT2 G^2",
     "points": 7,
     "delta_exp_min": 10,
     "delta_exp_max": 4,
     "rel_dev": "0.000000000033214801425469581209643825575599337725455219111595"
    },
    {
     "model": "pT2 G^2",
     "points": 7,
     "delta_exp_min": 11,
     "delta_exp_max": 5,
     "rel_dev": "0.00000000000037208861037864149074203777412328024781402283714313"
    }
   ]
  },
  "spin0 G^2": {
   "prediction": "263.02111827554546724240019881123393591584079360324",
   "rows": [
    {
     "model": "plain",
     "points": 4,
     "delta_exp_min": 7,
     "delta_exp_max": 4,
     "rel_dev": "0.0016889236073934116063063252098852284606427931594759"
    },
    {
     "model": "plain",
     "points": 4,
     "delta_exp_min": 8,
     "delta_exp_max": 5,
     "rel_dev": "0.00026259389570095470546276555574237395629083963122081"
    },
    {
     "model": "plain",
     "points": 4,
     "delta_exp_min": 9,
     "delta_exp_max": 6,
     "rel_dev": "0.00003913049104548220001218816301318908275356861370384"
    },
    {
     "model": "plain",
     "points": 4,
     "delta_exp_min": 10,
     "delta_exp_max": 7,
     "rel_dev": "0.0000056115370108467854412261930378036138945045595410876"
    },
    {
     "model": "plain",
     "points": 4,
     "delta_exp_min": 11,
     "delta_exp_max": 8,
     "rel_dev": "0.00000077818138495063005147287128964996440456185162552611"
    },
    {
     "model": "pT2",
     "points": 5,
     "delta_exp_min": 8,
     "delta_exp_max": 4,
     "rel_dev": "0.000080154521893562894792778917606243365835795176262708"
    },
    {
     "model": "pT2",
     "points": 5,
     "delta_exp_min": 9,
     "delta_exp_max": 5,
     "rel_dev": "0.000010845505977425389786577379040424662218484110237818"
    },
    {
     "model": "pT2",
     "points": 5,
     "delta_exp_min": 10,
     "delta_exp_max": 6,
     "rel_dev": "0.0000014119482472024499140000612654377104886036654445829"
    },
    {
     "model": "pT2",
     "points": 5,
     "delta_exp_min": 11,
     "delta_exp_max": 7,
     "rel_dev": "0.00000017836165720755383663913143122600244858791032199811"
    },
    {
     "model": "pT2 G",
     "points": 6,
     "delta_exp_min": 9,
     "delta_exp_max": 4,
     "rel_dev": "0.0000019686516085329108192979540564990071705039637416101"
    },
    {
     "model": "pT2 G",
     "points": 6,
     "delta_exp_min": 10,
     "delta_exp_max": 5,
     "rel_dev": "0.00000022117204913279638232130573901026573410168905750252"
    },
    {
     "model": "pT2 G",
     "points": 6,
     "delta_exp_min": 11,
     "delta_exp_max": 6,
     "rel_dev": "0.000000024547404749492697603138756490509697826468272547107"
    },
    {
     "model": "pT2 G^2",
     "points": 7,
     "delta_exp_min": 10,
     "delta_exp_max": 4,
     "rel_dev": "0.00000000018818751538098897293606471098803538451692089551013"
    },
    {
     "model": "pT2 G^2",
     "points": 7,
     "delta_exp_min": 11,
     "delta_exp_max": 5,
     "rel_dev": "0.0000000000023394447502715721231542031022491833211918692235407"
    }
   ]
  },
  "spin2 G^2": {
   "prediction": "-21.467549799530253796161396452409936375347324229063",
   "rows": [
    {
     "model": "plain",
     "points": 3,
     "delta_exp_min": 6,
     "delta_exp_max": 4,
     "rel_dev": "0.00094352101479477611109397579332861061284679291788246"
    },
    {
     "model": "plain",
     "points": 3,
     "delta_exp_min": 7,
     "delta_exp_max": 5,
     "rel_dev": "0.00011752927780073181960364160550802009546444581227595"
    },
    {
     "model": "plain",
     "points": 3,
     "delta_exp_min": 8,
     "delta_exp_max": 6,
     "rel_dev": "0.000020421511819956204274368693296677816189196697217503"
    },
    {
     "model": "plain",
     "points": 3,
     "delta_exp_min": 9,
     "delta_exp_max": 7,
     "rel_dev": "0.000003280534627520144827957823351660808749025681606337"
    },
    {
     "model": "plain",
     "points": 3,
     "delta_exp_min": 10,
     "delta_exp_max": 8,
     "rel_dev": "0.00000047933719951955554343411858314219560900915339753539"
    },
    {
     "model": "plain",
     "points": 3,
     "delta_exp_min": 11,
     "delta_exp_max": 9,
     "rel_dev": "0.000000065536916792598948810340256344099367106462276521725"
    },
    {
     "model": "pT2",
     "points": 4,
     "delta_exp_min": 7,
     "delta_exp_max": 4,
     "rel_dev": "0.00010189017783412561312811811086478511624495736953019"
    },
    {
     "model": "pT2",
     "points": 4,
     "delta_exp_min": 8,
     "delta_exp_max": 5,
     "rel_dev": "0.000012617587298079135162091120112604734638584531126162"
    },
    {
     "model": "pT2",
     "points": 4,
     "delta_exp_min": 9,
     "delta_exp_max": 6,
     "rel_dev": "0.0000015086360911679916196929562509878636989452969302848"
    },
    {
     "model": "pT2",
     "points": 4,
     "delta_exp_min": 10,
     "delta_exp_max": 7,
     "rel_dev": "0.00000017579074428293772143933997751074571982451630952994"
    },
    {
     "model": "pT2",
     "points": 4,
     "delta_exp_min": 11,
     "delta_exp_max": 8,
     "rel_dev": "0.000000020086696226107742149500305769133813647417500920288"
    },
    {
     "model": "pT2 G",
     "points": 5,
     "delta_exp_min": 8,
     "delta_exp_max": 4,
     "rel_dev": "0.0000028370987421772501698284075912413312101702510841838"
    },
    {
     "model": "pT2 G",
     "points": 5,
     "delta_exp_min": 9,
     "delta_exp_max": 5,
     "rel_dev": "0.00000028350465886474596952132515460715813126704940579078"
    },
    {
     "model": "pT2 G",
     "points": 5,
     "delta_exp_min": 10,
     "delta_exp_max": 6,
     "rel_dev": "0.000000028352721116435560654277561134687369318748718210743"
    },
    {
     "model": "pT2 G",
     "points": 5,
     "delta_exp_min": 11,
     "delta_exp_max": 7,
     "rel_dev": "0.0000000028353490410493641183045168667808654537829464970761"
    },
    {
     "model": "pT2 G^2",
     "points": 6,
     "delta_exp_min": 9,
     "delta_exp_max": 4,
     "rel_dev": "0.00000000047631115262484923780432593551931031544866595181269"
    },
    {
     "model": "pT2 G^2",
     "points": 6,
     "delta_exp_min": 10,
     "delta_exp_max": 5,
     "rel_dev": "0.0000000000063945363692181046490240467201693271985650821664152"
    },
    {
     "model": "pT2 G^2",
     "points": 6,
     "delta_exp_min": 11,
     "delta_exp_max": 6,
     "rel_dev": "0.00000000000011427942187684807648981591834532197750767687856701"
    }
   ]
  },
  "spin2 G^1": {
   "prediction": "-57.246799465414010123097057206426497000926197944169",
   "rows": [
    {
     "model": "plain",
     "points": 3,
     "delta_exp_min": 6,
     "delta_exp_max": 4,
     "rel_dev": "0.0043236177938240581679332088231160504914625585063866"
    },
    {
     "model": "plain",
     "points": 3,
     "delta_exp_min": 7,
     "delta_exp_max": 5,
     "rel_dev": "0.00064738949456787543800025641310201336880164333828748"
    },
    {
     "model": "plain",
     "points": 3,
     "delta_exp_min": 8,
     "delta_exp_max": 6,
     "rel_dev": "0.00013005936708683812544308830899248021217854474775293"
    },
    {
     "model": "plain",
     "points": 3,
     "delta_exp_min": 9,
     "delta_exp_max": 7,
     "rel_dev": "0.000023653513587173499364618950969921156497920516590417"
    },
    {
     "model": "plain",
     "points": 3,
     "delta_exp_min": 10,
     "delta_exp_max": 8,
     "rel_dev": "0.0000038612344989862280255139986772361312856624332899402"
    },
    {
     "model": "plain",
     "points": 3,
     "delta_exp_min": 11,
     "delta_exp_max": 9,
     "rel_dev": "0.0000005835792015095530883485299828760040191392386800794"
    },
    {
     "model": "pT2",
     "points": 4,
     "delta_exp_min": 7,
     "delta_exp_max": 4,
     "rel_dev": "0.00056909714749606145454738791992849051007628428170649"
    },
    {
     "model": "pT2",
     "points": 4,
     "delta_exp_min": 8,
     "delta_exp_max": 5,
     "rel_dev": "0.000081113097171182809610982249170043217040724143411222"
    },
    {
     "model": "pT2",
     "points": 4,
     "delta_exp_min": 9,
     "delta_exp_max": 6,
     "rel_dev": "0.000010977480917283311204347639660110141017350852359391"
    },
    {
     "model": "pT2",
     "points": 4,
     "delta_exp_min": 10,
     "delta_exp_max": 7,
     "rel_dev": "0.0000014287544160348139614717417425848923760297526531451"
    },
    {
     "model": "pT2",
     "points": 4,
     "delta_exp_min": 11,
     "delta_exp_max": 8,
     "rel_dev": "0.0000001804012479710679088458840065560691517911909824409"
    },
    {
     "model": "pT2 G",
     "points": 5,
     "delta_exp_min": 8,
     "delta_exp_max": 4,
     "rel_dev": "0.000018451303233726859505713422353096628181275068730708"
    },
    {
     "model": "pT2 G",
     "points": 5,
     "delta_exp_min": 9,
     "delta_exp_max": 5,
     "rel_dev": "0.0000020850306184821011240769180707420684289403241949504"
    },
    {
     "model": "pT2 G",
     "points": 5,
     "delta_exp_min": 10,
     "delta_exp_max": 6,
     "rel_dev": "0.00000023271803770891617629701437239011291264984964363654"
    },
    {
     "model": "pT2 G",
     "points": 5,
     "delta_exp_min": 11,
     "delta_exp_max": 7,
     "rel_dev": "0.000000025697718607503324402756174392964300615389857094991"
    },
    {
     "model": "pT2 G^2",
     "points": 6,
     "delta_exp_min": 9,
     "delta_exp_max": 4,
     "rel_dev": "0.0000000035057107104703459005914253725602507710089579937225"
    },
    {
     "model": "pT2 G^2",
     "points": 6,
     "delta_exp_min": 10,
     "delta_exp_max": 5,
     "rel_dev": "0.00000000005256941539082364906879929075864991714354389198123"
    },
    {
     "model": "pT2 G^2",
     "points": 6,
     "delta_exp_min": 11,
     "delta_exp_max": 6,
     "rel_dev": "0.000000000001037276346035019697570735759184958513982070532326"
    }
   ]
  }
 },
 "2/3": {
  "spin0 G^3": {
   "prediction": "62.645684618249802947714340650284605661176148319391",
   "rows": [
    {
     "model": "plain",
     "points": 4,
     "delta_exp_min": 7,
     "delta_exp_max": 4,
     "rel_dev": "0.00065269768092261876038791850154399081306185909101236"
    },
    {
     "model": "plain",
     "points": 4,
     "delta_exp_min": 8,
     "delta_exp_max": 5,
     "rel_dev": "0.000084373179696079582665200807234903869631584608271235"
    },
    {
     "model": "plain",
     "points": 4,
     "delta_exp_min": 9,
     "delta_exp_max": 6,
     "rel_dev": "0.000010787932290157174057932360644093137098959024191473"
    },
    {
     "model": "plain",
     "points": 4,
     "delta_exp_min": 10,
     "delta_exp_max": 7,
     "rel_dev": "0.0000013582063309920494844284126446209989509716012834304"
    },
    {
     "model": "plain",
     "points": 4,
     "delta_exp_min": 11,
     "delta_exp_max": 8,
     "rel_dev": "0.00000016817440181002489688671343190835667045772250428753"
    },
    {
     "model": "pT2",
     "points": 5,
     "delta_exp_min": 8,
     "delta_exp_max": 4,
     "rel_dev": "0.000023781947002953413284715164646674543744025260468343"
    },
    {
     "model": "pT2",
     "points": 5,
     "delta_exp_min": 9,
     "delta_exp_max": 5,
     "rel_dev": "0.0000028320954796711964121575135140462034160716506128098"
    },
    {
     "model": "pT2",
     "points": 5,
     "delta_exp_min": 10,
     "delta_exp_max": 6,
     "rel_dev": "0.00000032906399886632088010327422799869814225643613226596"
    },
    {
     "model": "pT2",
     "points": 5,
     "delta_exp_min": 11,
     "delta_exp_max": 7,
     "rel_dev": "0.000000037518243123661319230087847080384504627257392935228"
    },
    {
     "model": "pT2 G",
     "points": 6,
     "delta_exp_min": 9,
     "delta_exp_max": 4,
     "rel_dev": "0.00000052065196858259086208653401501223157161664673928017"
    },
    {
     "model": "pT2 G",
     "points": 6,
     "delta_exp_min": 10,
     "delta_exp_max": 5,
     "rel_dev": "0.000000052109446590431977780917623585041350801858666530892"
    },
    {
     "model": "pT2 G",
     "points": 6,
     "delta_exp_min": 11,
     "delta_exp_max": 6,
     "rel_dev": "0.000000005211464301614118790326863104966695230288935039958"
    },
    {
     "model": "pT2 G^2",
     "points": 7,
     "delta_exp_min": 10,
     "delta_exp_max": 4,
     "rel_dev": "0.00000000010107239515159822111112401372378754634793063464782"
    },
    {
     "model": "pT2 G^2",
     "points": 7,
     "delta_exp_min": 11,
     "delta_exp_max": 5,
     "rel_dev": "0.0000000000010763583749399055919507893778320211579688168941161"
    }
   ]
  },
  "spin0 G^2": {
   "prediction": "344.55126540037391621242887357656533113646881575665",
   "rows": [
    {
     "model": "plain",
     "points": 4,
     "delta_exp_min": 7,
     "delta_exp_max": 4,
     "rel_dev": "0.0023067447556531982802914091438453084152998322965727"
    },
    {
     "model": "plain",
     "points": 4,
     "delta_exp_min": 8,
     "delta_exp_max": 5,
     "rel_dev": "0.00034985371528123326676032855852511015152548129782464"
    },
    {
     "model": "plain",
     "points": 4,
     "delta_exp_min": 9,
     "delta_exp_max": 6,
     "rel_dev": "0.00005137292942737237965702233484032197044982295467818"
    },
    {
     "model": "plain",
     "points": 4,
     "delta_exp_min": 10,
     "delta_exp_max": 7,
     "rel_dev": "0.000007307062596085677764658258428093036297144495981948"
    },
    {
     "model": "plain",
     "points": 4,
     "delta_exp_min": 11,
     "delta_exp_max": 8,
     "rel_dev": "0.0000010089698736267173606904863824734130899397690263028"
    },
    {
     "model": "pT2",
     "points": 5,
     "delta_exp_min": 8,
     "delta_exp_max": 4,
     "rel_dev": "0.00010011141995566344829642580855035945732596178034845"
    },
    {
     "model": "pT2",
     "points": 5,
     "delta_exp_min": 9,
     "delta_exp_max": 5,
     "rel_dev": "0.0000136627239497658237540648745006271082233230283455"
    },
    {
     "model": "pT2",
     "points": 5,
     "delta_exp_min": 10,
     "delta_exp_max": 6,
     "rel_dev": "0.0000017907384729056622709083892669874984377120485923828"
    },
    {
     "model": "pT2",
     "points": 5,
     "delta_exp_min": 11,
     "delta_exp_max": 7,
     "rel_dev": "0.00000022742419474475933876835436299121689658396444422114"
    },
    {
     "model": "pT2 G",
     "points": 6,
     "delta_exp_min": 9,
     "delta_exp_max": 4,
     "rel_dev": "0.0000025414105198148718289247526290764359794114589281926"
    },
    {
     "model": "pT2 G",
     "points": 6,
     "delta_exp_min": 10,
     "delta_exp_max": 5,
     "rel_dev": "0.00000028662649033784302009432268025628916605416344332503"
    },
    {
     "model": "pT2 G",
     "points": 6,
     "delta_exp_min": 11,
     "delta_exp_max": 6,
     "rel_dev": "0.000000031902276429689189408265692714185308608772097653724"
    },
    {
     "model": "pT2 G^2",
     "points": 7,
     "delta_exp_min": 10,
     "delta_exp_max": 4,
     "rel_dev": "0.00000000055661249884754127410001330946797452065187283999718"
    },
    {
     "model": "pT2 G^2",
     "points": 7,
     "delta_exp_min": 11,
     "delta_exp_max": 5,
     "rel_dev": "0.0000000000065961714782116886764323965105790163918120888023452"
    }
   ]
  },
  "spin2 G^2": {
   "prediction": "-43.703044469938012606169216842954862344609512089084",
   "rows": [
    {
     "model": "plain",
     "points": 3,
     "delta_exp_min": 6,
     "delta_exp_max": 4,
     "rel_dev": "0.0014352897057773711223195173358033689743325410885156"
    },
    {
     "model": "plain",
     "points": 3,
     "delta_exp_min": 7,
     "delta_exp_max": 5,
     "rel_dev": "0.00011953564016417911957919622061710357174738056845521"
    },
    {
     "model": "plain",
     "points": 3,
     "delta_exp_min": 8,
     "delta_exp_max": 6,
     "rel_dev": "0.00002366961042144454239846938650358198843685197279914"
    },
    {
     "model": "plain",
     "points": 3,
     "delta_exp_min": 9,
     "delta_exp_max": 7,
     "rel_dev": "0.0000042441795122709530947059331431079855409932402377797"
    },
    {
     "model": "plain",
     "points": 3,
     "delta_exp_min": 10,
     "delta_exp_max": 8,
     "rel_dev": "0.00000065439821278104034365810022542769905567882155949218"
    },
    {
     "model": "plain",
     "points": 3,
     "delta_exp_min": 11,
     "delta_exp_max": 9,
     "rel_dev": "0.000000092158087688468509038042435819289863729982685517987"
    },
    {
     "model": "pT2",
     "points": 4,
     "delta_exp_min": 7,
     "delta_exp_max": 4,
     "rel_dev": "0.00015226800225342207643143062200901705635851494273933"
    },
    {
     "model": "pT2",
     "points": 4,
     "delta_exp_min": 8,
     "delta_exp_max": 5,
     "rel_dev": "0.00001892231421424349797347955793291451176435577396466"
    },
    {
     "model": "pT2",
     "points": 4,
     "delta_exp_min": 9,
     "delta_exp_max": 6,
     "rel_dev": "0.0000022677250564927444545379945224162214479535817279599"
    },
    {
     "model": "pT2",
     "points": 4,
     "delta_exp_min": 10,
     "delta_exp_max": 7,
     "rel_dev": "0.00000026470035556486328607726918529645378143535436374681"
    },
    {
     "model": "pT2",
     "points": 4,
     "delta_exp_min": 11,
     "delta_exp_max": 8,
     "rel_dev": "0.000000030286343207638912805860519417785788333761647417954"
    },
    {
     "model": "pT2 G",
     "points": 5,
     "delta_exp_min": 8,
     "delta_exp_max": 4,
     "rel_dev": "0.0000043264285829853488082849091319967805429008181630167"
    },
    {
     "model": "pT2 G",
     "points": 5,
     "delta_exp_min": 9,
     "delta_exp_max": 5,
     "rel_dev": "0.00000043163713390092192267118127848306759786293409139356"
    },
    {
     "model": "pT2 G",
     "points": 5,
     "delta_exp_min": 10,
     "delta_exp_max": 6,
     "rel_dev": "0.000000043165165655805846490441638166189510717700741062383"
    },
    {
     "model": "pT2 G",
     "points": 5,
     "delta_exp_min": 11,
     "delta_exp_max": 7,
     "rel_dev": "0.0000000043166790773880112719687827460140639814998253629207"
    },
    {
     "model": "pT2 G^2",
     "points": 6,
     "delta_exp_min": 9,
     "delta_exp_max": 4,
     "rel_dev": "0.0000000014769433837812731771449226302939537721405692224611"
    },
    {
     "model": "pT2 G^2",
     "points": 6,
     "delta_exp_min": 10,
     "delta_exp_max": 5,
     "rel_dev": "0.000000000014737440934817046068699377157897746293567953003862"
    },
    {
     "model": "pT2 G^2",
     "points": 6,
     "delta_exp_min": 11,
     "delta_exp_max": 6,
     "rel_dev": "0.00000000000026667555827373257871163242605327282560109036282293"
    }
   ]
  },
  "spin2 G^1": {
   "prediction": "-116.54145191983470028311791158121296625229203223756",
   "rows": [
    {
     "model": "plain",
     "points": 3,
     "delta_exp_min": 6,
     "delta_exp_max": 4,
     "rel_dev": "0.006216140104998383468382574928225397554890219577563"
    },
    {
     "model": "plain",
     "points": 3,
     "delta_exp_min": 7,
     "delta_exp_max": 5,
     "rel_dev": "0.00062990468677650138304334460507414794863357658025167"
    },
    {
     "model": "plain",
     "points": 3,
     "delta_exp_min": 8,
     "delta_exp_max": 6,
     "rel_dev": "0.00014598501541931521870880768110403329782847937639131"
    },
    {
     "model": "plain",
     "points": 3,
     "delta_exp_min": 9,
     "delta_exp_max": 7,
     "rel_dev": "0.000029714081670584423039855497708197497760470975837558"
    },
    {
     "model": "plain",
     "points": 3,
     "delta_exp_min": 10,
     "delta_exp_max": 8,
     "rel_dev": "0.0000051316566983811601026049836449459138769706752959444"
    },
    {
     "model": "plain",
     "points": 3,
     "delta_exp_min": 11,
     "delta_exp_max": 9,
     "rel_dev": "0.0000008007407620360671521637520990409311729177613277028"
    },
    {
     "model": "pT2",
     "points": 4,
     "delta_exp_min": 7,
     "delta_exp_max": 4,
     "rel_dev": "0.00081773939904375257969185947829462420006358061539844"
    },
    {
     "model": "pT2",
     "points": 4,
     "delta_exp_min": 8,
     "delta_exp_max": 5,
     "rel_dev": "0.00011754970559659326299962349529831941161232181824503"
    },
    {
     "model": "pT2",
     "points": 4,
     "delta_exp_min": 9,
     "delta_exp_max": 6,
     "rel_dev": "0.000016008269189815897192992550323534415383603000941669"
    },
    {
     "model": "pT2",
     "points": 4,
     "delta_exp_min": 10,
     "delta_exp_max": 7,
     "rel_dev": "0.0000020936991199464627952899783070568519020249798523198"
    },
    {
     "model": "pT2",
     "points": 4,
     "delta_exp_min": 11,
     "delta_exp_max": 8,
     "rel_dev": "0.00000026539237490294410012655307799466864606820616493963"
    },
    {
     "model": "pT2 G",
     "points": 5,
     "delta_exp_min": 8,
     "delta_exp_max": 4,
     "rel_dev": "0.000027199377265862090610588422835445879640412169298668"
    },
    {
     "model": "pT2 G",
     "points": 5,
     "delta_exp_min": 9,
     "delta_exp_max": 5,
     "rel_dev": "0.0000030805924799927340895525789176028329170088691357201"
    },
    {
     "model": "pT2 G",
     "points": 5,
     "delta_exp_min": 10,
     "delta_exp_max": 6,
     "rel_dev": "0.0000003448848167831050227526792942475089625934237663259"
    },
    {
     "model": "pT2 G",
     "points": 5,
     "delta_exp_min": 11,
     "delta_exp_max": 7,
     "rel_dev": "0.000000038180300859711695072307778718419406375028082490718"
    },
    {
     "model": "pT2 G^2",
     "points": 6,
     "delta_exp_min": 9,
     "delta_exp_max": 4,
     "rel_dev": "0.000000010546280204538889698793158504575024808116535775724"
    },
    {
     "model": "pT2 G^2",
     "points": 6,
     "delta_exp_min": 10,
     "delta_exp_max": 5,
     "rel_dev": "0.00000000011791590809826757394130707413428203292832598960067"
    },
    {
     "model": "pT2 G^2",
     "points": 6,
     "delta_exp_min": 11,
     "delta_exp_max": 6,
     "rel_dev": "0.0000000000023623814902235957836446110391887203597540874356993"
    }
   ]
  }
 }
}

==> anc/paper2/hh/hh_two_loop/scan_colour_scale.py <==
#!/usr/bin/env python3
# Forward scan of the two-loop class-B gg -> HH finite remainders of Banerjee,
# Borowka, Dhani, Gehrmann, Ravindran (arXiv:1809.05388), split by colour
# structure and by power of the renormalisation-scale logarithm.
#
# Each ancillary expression has exactly four colour terms,
#
#     Gauge_i = Nf^2 a_i + (Nf/N) b_i + N Nf c_i + N^2 d_i ,
#
# and mu_R appears only through L = Log[M2] - Log[muR2] = ln(m_H^2/mu_R^2),
# at most squared. At every forward point we evaluate the four colour
# functions a_i, b_i, c_i, d_i at L = -1, 0, +1. A quadratic is fixed by three
# values, so this gives each colour function at any mu_R exactly:
#
#     f(L) = f0 + f1 L + f2 L^2,  f1 = (f(+1) - f(-1))/2,  f2 = (f(+1) + f(-1))/2 - f0 .
#
# The polylogarithms are cached per point (evaluate_hh.py), so the twelve
# evaluations cost little more than one. Results are stored as
# A = i Gauge/(4 M2) with M2 = 1, the authors' plotting normalisation (paper Sec. 3.1).
#
# Kinematics: x = (1-beta)/(1+beta), y = x + delta, z = x + 1/x - y;
# G = (1/2) log(1 - y z) on the principal branch (1 - yz < 0, so Im G = pi/2).
#
#   python3 scan_colour_scale.py            # full scan, 2 worker processes
#   python3 scan_colour_scale.py --test     # one cheap point, prints timings
import ast, json, sys, time, argparse, pathlib
from fractions import Fraction
from multiprocessing import Pool
import mpmath as mp
import evaluate_hh as ev

HERE = pathlib.Path(__file__).resolve().parent
for parent in HERE.parents:
    for package in (parent / 'common/dps', parent / 'dps'):
        if (package / 'dps/provenance.py').is_file():
            sys.path.insert(0, str(package))
            break
    else:
        continue
    break
from dps import provenance as cache_provenance

OUT = HERE/'points'
MONOMIALS = ('Nf2', 'Nf_over_N', 'N_Nf', 'N2')      # names used in the output files
L_VALUES = (-1, 0, 1)

BETAS = ('1/2', '1/4', '2/3')
DELTA_EXPONENTS = (4, 5, 6, 7, 8, 9, 10, 11)


def working_digits(k):
    # The rational prefactors carry inverse powers of the Gram determinant
    # (yz - 1 ~ delta), so roughly 3k digits cancel at delta = 10^-k. These are
    # the precisions of the stored scans (45 at 1e-5, 57 at 1e-9) continued;
    # the control points at delta = 1e-10 with 15 more digits test the choice.
    return 30+3*k


def split_terms(n):
    """Compile the four top-level colour terms of Gauge{n}Simp.in separately."""
    sys.setrecursionlimit(100000)
    raw = (ev.DIR/'anc'/f'Gauge{n}Simp.in').read_text(encoding='utf8').split('=', 1)[1]
    raw = raw.strip().rstrip(';').replace('^', '**').replace('[', '(').replace(']', ')')
    body = ast.parse(raw, mode='eval').body
    # same syntax check as evaluate_hh.compile_amp
    allowed = ev.VALID_FUNCTIONS | ev.VALID_PARAMS
    assert all(isinstance(z, ev.VALID_OPS) for z in ast.walk(body))
    assert {z.id for z in ast.walk(body) if isinstance(z, ast.Name)} <= allowed
    terms = []

    def flatten(node):
        if isinstance(node, ast.BinOp) and isinstance(node.op, ast.Add):
            flatten(node.left); flatten(node.right)
        else:
            terms.append(node)
    flatten(body)
    assert len(terms) == 4, f'expected four colour terms, found {len(terms)}'
    codes = []
    for t in terms:
        expr = ast.Expression(body=t)
        ast.fix_missing_locations(expr)
        codes.append(compile(expr, f'Gauge{n}Simp.in', 'eval'))
    return codes


def env(x, y, muR2, N, Nf):
    return dict(x=x, y=y, M2=mp.mpf(1), muR2=muR2, N=mp.mpf(N), Nf=mp.mpf(Nf), I=mp.j, Pi=mp.pi,
                Log=ev.Log, PolyLog=ev.LiClassical, Li22new=ev.li22, Zeta=ev.Zeta)


def identify(codes):
    """Which colour monomial multiplies each term: ratio of the term at (N,Nf)=(2,3) to (1,1).
    Nf^2 -> 9, Nf/N -> 3/2, N Nf -> 6, N^2 -> 4. Done once, at a generic non-forward point."""
    mp.mp.dps = 20
    for f in (ev.li22, ev.LiClassical, ev.Log, ev.Zeta): f.cache_clear()
    x, y = mp.mpf(1)/3, mp.mpf(1)/2
    expected = {mp.mpf(9): 'Nf2', mp.mpf(3)/2: 'Nf_over_N', mp.mpf(6): 'N_Nf', mp.mpf(4): 'N2'}
    names = []
    for c in codes:
        r = eval(c, {'__builtins__': {}}, env(x, y, mp.mpf('0.5'), 2, 3)) / \
            eval(c, {'__builtins__': {}}, env(x, y, mp.mpf('0.5'), 1, 1))
        match = [v for k, v in expected.items() if abs(r-k) < mp.mpf(10)**-10]
        assert len(match) == 1, r
        names.append(match[0])
    assert sorted(names) == sorted(MONOMIALS)
    return names


_CODES = {}


def validate_point(record):
    parameters = record['provenance']['parameters']
    for key in ('gauge', 'beta', 'delta_exp', 'dps'):
        if record[key] != parameters[key]:
            raise ValueError(f'{key} differs from provenance')
    if record['inputs'] != record['provenance']['inputs']:
        raise ValueError('input hashes differ from provenance')
    for key in ('x', 'y', 'pT2', 'sec'):
        cache_provenance.require_finite(record[key])
    cache_provenance.require_pair(record['G'])
    cache_provenance.require_keys(record['A'], MONOMIALS, exact=True)
    for values in record['A'].values():
        cache_provenance.require_keys(values, [str(v) for v in L_VALUES], exact=True)
        for value in values.values():
            cache_provenance.require_pair(value)


def run_job(job, recompute=False, out_dir=None):
    gauge, beta, k, dps = job
    path = pathlib.Path(out_dir if out_dir is not None else OUT)/f'g{gauge}_b{beta.replace("/", "o")}_d{k}_p{dps}.json'
    input_path = ev.DIR/'anc'/f'Gauge{gauge}Simp.in'
    metadata = cache_provenance.fingerprint('hh-amplitude',
        inputs={input_path.name: input_path},
        sources={'scan_colour_scale.py': __file__, 'evaluate_hh.py': ev.__file__,
                 'dps/provenance.py': cache_provenance.__file__},
        parameters={'gauge': gauge, 'beta': beta, 'delta_exp': k, 'dps': dps,
                    'L_values': L_VALUES, 'M2': 1, 'normalisation': 'i*Gauge/4'},
        libraries=('mpmath',))
    if cache_provenance.load_result(path, metadata, recompute=recompute, validator=validate_point) is not None:
        return str(path), 'cached'
    code_key = (gauge, metadata['inputs'][input_path.name])
    if code_key not in _CODES:
        codes = split_terms(gauge)
        _CODES[code_key] = (codes, identify(codes))
    codes, names = _CODES[code_key]
    mp.mp.dps = dps
    for f in (ev.li22, ev.LiClassical, ev.Log, ev.Zeta): f.cache_clear()
    fb = Fraction(beta)
    b = mp.mpf(fb.numerator)/fb.denominator
    x = (1-b)/(1+b)
    delta = mp.mpf(10)**(-k)
    y = x+delta
    z = x+1/x-y
    G = mp.log(1-y*z)/2
    t0 = time.time()
    vals = {}
    for L in L_VALUES:
        muR2 = mp.e**(-L)          # M2 = 1, so L = -log(muR2)
        for name, c in zip(names, codes):
            raw = eval(c, {'__builtins__': {}}, env(x, y, muR2, 1, 1))
            A = mp.j*raw/4
            vals.setdefault(name, {})[str(L)] = [mp.nstr(mp.re(A), dps), mp.nstr(mp.im(A), dps)]
    rec = {'gauge': gauge, 'beta': beta, 'delta_exp': k, 'dps': dps,
           'x': mp.nstr(x, dps), 'y': mp.nstr(y, dps),
           'pT2': mp.nstr((y*z-1)*x/(1+x)**2, dps),
           'G': [mp.nstr(mp.re(G), dps), mp.nstr(mp.im(G), dps)],
           'A': vals, 'sec': round(time.time()-t0, 1),
           'inputs': metadata['inputs'], 'provenance': metadata}
    validate_point(rec)
    cache_provenance.atomic_write(path, rec)
    return str(path), rec['sec']


def jobs():
    js = [(g, b, k, working_digits(k)) for g in (2, 1) for b in BETAS for k in DELTA_EXPONENTS]
    # precision control: delta = 10^-10 again with 15 more digits (the scan extends to 10^-11)
    js += [(g, '1/2', 10, working_digits(10)+15) for g in (2, 1)]
    return js


if __name__ == '__main__':
    p = argparse.ArgumentParser()
    p.add_argument('--test', action='store_true')
    p.add_argument('--workers', type=int, default=2)
    p.add_argument('--out', type=pathlib.Path, help='directory for new or resumable results')
    p.add_argument('--recompute', action='store_true', help='explicitly replace existing point results')
    a = p.parse_args()
    if a.out is not None:
        OUT = a.out
    OUT.mkdir(parents=True, exist_ok=True)
    if a.test:
        OUT_TEST = a.out or HERE/'points_test'
        OUT_TEST.mkdir(parents=True, exist_ok=True)
        OUT = OUT_TEST
        for g in (1,):
            print(run_job((g, '1/2', 3, 30), recompute=a.recompute), flush=True)
        sys.exit()
    with Pool(a.workers) as pool:
        from functools import partial
        for path, sec in pool.imap_unordered(partial(run_job, recompute=a.recompute, out_dir=OUT), jobs()):
            print(time.strftime('%H:%M:%S'), path.split('/')[-1], sec, flush=True)


==> anc/paper2/hh/hh_two_loop/scan_tools.py <==
# Shared helpers for the colour/scale scan of the class-B gg -> HH remainders
# (scan_colour_scale.py). Used by all analysis scripts in this directory.
#
# Every point file holds A = i Gauge/(4 M2), M2 = 1, for the four colour terms
#     Nf2:       coefficient of n_f^2
#     Nf_over_N: coefficient of n_f/N
#     N_Nf:      coefficient of N n_f
#     N2:        coefficient of N^2
# at L = ln(m_H^2/mu_R^2) = -1, 0, +1. Each is a quadratic in L, f = f0 + f1 L + f2 L^2.
#
# Fits: at fixed beta the forward remainder is a polynomial in G plus power
# corrections of relative order p_T^2 (times powers of G). Two models:
#   fits():      the leading-power polynomial alone, interpolated through deg+1
#                consecutive deltas;
#   fit_model(): the polynomial plus p_T^2 (d_0 + d_1 G + ... + d_pdeg G^pdeg),
#                interpolated through deg+pdeg+2 consecutive deltas.
# Window 0 is the one ending at the smallest delta. Interpolation leaves no
# residual by construction, so it is not an error estimate; the change between
# window 0 and window 1 (shifted one step up in delta) is quoted instead.
import json, pathlib
from fractions import Fraction
import mpmath as mp

mp.mp.dps = 50
COLOURS = ('N2', 'N_Nf', 'Nf_over_N', 'Nf2')
COLOUR_WEIGHT = {'N2': lambda N, nf: N**2, 'N_Nf': lambda N, nf: N*nf,
                 'Nf_over_N': lambda N, nf: mp.mpf(nf)/N, 'Nf2': lambda N, nf: nf**2}


def load(points_dir):
    """Return {(gauge, beta): [records sorted by decreasing delta]} using the
    regular-precision points only (the extra-digit control points are returned separately)."""
    pts = [json.loads(p.read_text()) for p in sorted(pathlib.Path(points_dir).glob('*.json'))]
    regular, control = {}, []
    for r in pts:
        k = r['delta_exp']
        if r['dps'] != 30+3*k:
            control.append(r)
            continue
        regular.setdefault((r['gauge'], r['beta']), []).append(r)
    for v in regular.values():
        v.sort(key=lambda r: r['delta_exp'])
    return regular, control


def cplx(pair):
    return mp.mpc(mp.mpf(pair[0]), mp.mpf(pair[1]))


def L_parts(rec, colour):
    """(f0, f1, f2) of the quadratic in L for one colour term at one point."""
    f = {int(L): cplx(v) for L, v in rec['A'][colour].items()}
    f0 = f[0]
    f1 = (f[1]-f[-1])/2
    f2 = (f[1]+f[-1])/2-f0
    return f0, f1, f2


def G_of(rec):
    return cplx(rec['G'])


def window_fit(Gs, vals, deg):
    """Coefficients c_0..c_deg of sum_j c_j G^j through deg+1 points (exact interpolation)."""
    n = deg+1
    assert len(Gs) == n
    M = mp.matrix(n, n)
    for i, g in enumerate(Gs):
        for j in range(n):
            M[i, j] = g**j
    sol = mp.lu_solve(M, mp.matrix(vals))
    return [sol[j] for j in range(n)]


def fits(records, colour, part, deg):
    """Window fits for one colour term and one power of L, smallest-delta window first.
    Returns (coefficients of the smallest window, coefficients of the next window up)."""
    Gs = [G_of(r) for r in records]
    vals = [L_parts(r, colour)[part] for r in records]
    n = deg+1
    best = window_fit(Gs[-n:], vals[-n:], deg)
    nxt = window_fit(Gs[-n-1:-1], vals[-n-1:-1], deg) if len(Gs) > n else None
    return best, nxt


def fit_values(records, vals, deg, pdeg, window=0):
    """Leading coefficients c_0..c_deg of sum_j c_j G^j + p_T^2 sum_k d_k G^k, interpolated
    through deg+pdeg+2 consecutive points of `records` (with values `vals`); window counts
    up from the smallest delta. Returns None if there are not enough points."""
    n = deg+pdeg+2
    end = len(records)-window
    if end-n < 0:
        return None
    M = mp.matrix(n, n)
    v = mp.matrix(n, 1)
    for i in range(n):
        r = records[end-n+i]
        G = G_of(r)
        p = mp.mpf(r['pT2'])
        for j in range(deg+1):
            M[i, j] = G**j
        for k in range(pdeg+1):
            M[i, deg+1+k] = p*G**k
        v[i] = vals[end-n+i]
    sol = mp.lu_solve(M, v)
    return [sol[j] for j in range(deg+1)]


def fit_model(records, colour, part, deg, pdeg, window=0):
    """fit_values for one colour term and one power of L."""
    return fit_values(records, [L_parts(r, colour)[part] for r in records], deg, pdeg, window)


def beta_number(beta):
    b = Fraction(beta)
    return mp.mpf(b.numerator)/b.denominator


def weights(beta):
    """w = (1+beta)/2, F_S(w) and Ktilde(w) = (w^4+(1-w)^4)/(w(1-w))."""
    w = (1+beta_number(beta))/2
    v = w*(1-w)
    return w, 1/v+2*v, (w**4+(1-w)**4)/v


def rel(a, b):
    return abs(a-b)/abs(b) if b != 0 else abs(a)


def fmt(z, n=10):
    return mp.nstr(z, n)


==> anc/paper2/hh/hh_two_loop/stored_forward_results.jsonl <==
{"gauge": 1, "beta": "0.5", "x": "0.333333333333333333333333333333333333333333", "y": "0.334333333333333333333333333333333333333333", "delta": "0.001", "pT2": "0.000499812499999999999999999999999999999999996", "L": "(-2.96365054815024694276439870911015688070189 + 1.57079632679489661923132169163975144209858j)", "raw_re": "106531.179945308365622942325491234836990833", "raw_im": "-90187.4332735211052931408599169050969568872", "physical_re": "22546.8583183802763232852149792262742392218", "physical_im": "26632.7949863270914057355813728087092477083", "sec": 21.64}
{"gauge": 1, "beta": "0.5", "x": "0.333333333333333333333333333333333333333333", "y": "0.333533333333333333333333333333333333333333", "delta": "0.0002", "pT2": "0.0000999925000000000000000000000000000000000114", "L": "(-3.76821947060857591135445672943363461903334 + 1.57079632679489661923132169163975144209858j)", "raw_re": "158777.971984924475157871067595763486413453", "raw_im": "-96710.3581658408131085521126195680178512681", "physical_re": "24177.589541460203277138028154892004462817", "physical_im": "39694.4929962311187894677668989408716033633", "sec": 22.58}
{"gauge": 1, "beta": "0.5", "x": "0.333333333333333333333333333333333333333333", "y": "0.333383333333333333333333333333333333333333", "delta": "0.00005", "pT2": "0.0000249995312500000000000000000000000000000088", "L": "(-4.46133852485009262796463566204407587653444 + 1.57079632679489661923132169163975144209858j)", "raw_re": "212231.653212236531829821118791066390112622", "raw_im": "-89154.5936106860315224254698359399729765445", "physical_re": "22288.6484026715078806063674589849932441361", "physical_im": "53057.9133030591329574552796977665975281556", "sec": 21.31}
{"gauge": 1, "beta": "0.5", "x": "0.333333333333333333333333333333333333333333", "y": "0.333343333333333333333333333333333333333333", "delta": "0.00001", "pT2": "0.00000499998125000000000000000000000000000001687", "L": "(-5.26604998098276672540584029229734771579892 + 1.57079632679489661923132169163975144209858j)", "raw_re": "284076.381880779463995613526715890926310499", "raw_im": "-60324.6049690067378415123018877226800390274", "physical_re": "15081.1512422516844603780754719306700097568", "physical_im": "71019.0954701948659989033816789727315776249", "sec": 23.93}
{"gauge": 1, "beta": "0.5", "x": "0.333333333333333333333333333333333333333333", "y": "0.333335333333333333333333333333333333333333", "delta": "0.000002", "pT2": "0.000000999999250000000000000000000000000000001826", "L": "(-6.07076743719644190398744527914880731945872 + 1.57079632679489661923132169163975144209858j)", "raw_re": "366430.568459514607471283521187851374099483", "raw_im": "-4813.99021087832500674518769566084828396699", "physical_re": "1203.49755271958125168629692391521207099175", "physical_im": "91607.6421148786518678208802969628435248708", "sec": 24.85}
{"gauge": 2, "beta": "0.5", "x": "0.333333333333333333333333333333333333333333333", "y": "0.334333333333333333333333333333333333333333333", "delta": "0.001", "pT2": "0.000499812499999999999999999999999999999999999989", "L": "(-2.96365054815024694276439870911015688070188651 + 1.5707963267948966192313216916397514420985847j)", "raw_re": "9934.79013904983609322366986555310431635263228", "raw_im": "-692.766294042033410212430391220157543507514205", "physical_re": "173.191573510508352553107597805039385876878551", "physical_im": "2483.69753476245902330591746638827607908815807", "sec": 26.88}
{"gauge": 1, "beta": "0.5", "x": "0.333333333333333333333333333333333333333333", "y": "0.333333833333333333333333333333333333333333", "delta": "0.0000005", "pT2": "0.000000249999953125000000000000000000000000006585", "L": "(-6.76391433650625537739796349402317416947048 + 1.57079632679489661923132169163975144209858j)", "raw_re": "445790.081851763243944923509112835062614926", "raw_im": "68502.7971425283790328408175937863494443173", "physical_re": "-17125.6992856320947582102043984465873610793", "physical_im": "111447.520462940810986230877278208765653732", "sec": 25.72}
{"gauge": 2, "beta": "0.5", "x": "0.333333333333333333333333333333333333333333333", "y": "0.333533333333333333333333333333333333333333333", "delta": "0.0002", "pT2": "0.0000999924999999999999999999999999999999999999926", "L": "(-3.76821947060857591135445672943363461903339693 + 1.5707963267948966192313216916397514420985847j)", "raw_re": "11907.7820493539738573524057079135854058544474", "raw_im": "2520.19633189299056614109588098776800751302597", "physical_re": "-630.049082973247641535273970246942001878256493", "physical_im": "2976.94551233849346433810142697839635146361185", "sec": 27.69}
{"gauge": 2, "beta": "0.5", "x": "0.333333333333333333333333333333333333333333333", "y": "0.333383333333333333333333333333333333333333333", "delta": "0.00005", "pT2": "0.0000249995312499999999999999999999999999999999987", "L": "(-4.4613385248500926279646356620440758765346142 + 1.5707963267948966192313216916397514420985847j)", "raw_re": "13595.1051284988664038418725846025115064113439", "raw_im": "6095.78958724871057303988712593889264286495233", "physical_re": "-1523.94739681217764325997178148472316071623808", "physical_im": "3398.77628212471660096046814615062787660283597", "sec": 27.56}
{"gauge": 2, "beta": "0.5", "x": "0.333333333333333333333333333333333333333333333", "y": "0.333343333333333333333333333333333333333333333", "delta": "0.00001", "pT2": "0.0000049999812499999999999999999999999999999999862", "L": "(-5.26604998098276672540584029229734771580060396 + 1.5707963267948966192313216916397514420985847j)", "raw_re": "15550.2780930691921872430652052438155222099595", "raw_im": "11178.5609212045210169972051962008618246118217", "physical_re": "-2794.64023030113025424930129905021545615295543", "physical_im": "3887.56952326729804681076630131095388055248988", "sec": 31.18}
{"gauge": 1, "beta": "0.25", "x": "0.6", "y": "0.6001", "delta": "0.0001", "pT2": "0.00002499765624999999999999999999999999999999999999999999678", "L": "(-4.572947802616708745957760158156427412188919725622426575 + 1.57079632679489661923132169163975144209858469968755291j)", "raw_re": "185147.755770829435443005819354270492097924786769725395", "raw_im": "-61034.30612499669504193717534099063203427671005098116237", "physical_re": "15258.57653124917376048429383524765800856917751274529059", "physical_im": "46286.93894270735886075145483856762302448119669243134874", "sec": 47.92}
{"gauge": 1, "beta": "0.5", "x": "0.3333333333333333333333333333333333333333333333333333333", "y": "0.3333334333333333333333333333333333333333333333333333333", "delta": "0.0000001", "pT2": "0.00000004999999812499999999999999999999999999999999999999916087", "L": "(-7.568633217723297127197253316732019919204578559287823518 + 1.57079632679489661923132169163975144209858469968755291j)", "raw_re": "547702.6115393144695415303131695129626818122431230094706", "raw_im": "188006.1919251833371789048405332511829708580552545333475", "physical_re": "-47001.54798129583429472621013331279574271451381363333686", "physical_im": "136925.6528848286173853825782923782406704530607807523677", "sec": 57.13}
{"gauge": 2, "beta": "0.5", "x": "0.333333333333333333333333333333333333333333333", "y": "0.333335333333333333333333333333333333333333333", "delta": "0.000002", "pT2": "0.000000999999249999999999999999999999999999999986452", "L": "(-6.0707674371964419039874452791488073194596378 + 1.5707963267948966192313216916397514420985847j)", "raw_re": "17504.3933918015915816108881221242642531040072", "raw_im": "17261.9018112912705351391033470462697994347053", "physical_re": "-4315.47545282281763378477583676156744985867632", "physical_im": "4376.09834795039789540272203053106606327600181", "sec": 36.95}
{"gauge": 2, "beta": "0.5", "x": "0.333333333333333333333333333333333333333333333", "y": "0.333333833333333333333333333333333333333333333", "delta": "0.0000005", "pT2": "0.000000249999953125000000000000000000000000000016018", "L": "(-6.76391433650625537739796349402317416948361958 + 1.5707963267948966192313216916397514420985847j)", "raw_re": "19187.3691374708039354572288301300536518084908", "raw_im": "23304.048982423645381349358605371829472505534", "physical_re": "-5826.01224560591134533733965134295736812638351", "physical_im": "4796.84228436770098386430720753251341295212271", "sec": 36.81}
{"gauge": 1, "beta": "0.25", "x": "0.6", "y": "0.60001", "delta": "0.00001", "pT2": "0.000002499976562499999999999999999999999999999999999999997346", "L": "(-5.724198159438301417788583843856296301574315374879504054 + 1.57079632679489661923132169163975144209858469968755291j)", "raw_re": "274828.4280935452180785252989007433962513995848439690619", "raw_im": "-13312.0961754842450026771896736203866129032038788296777", "physical_re": "3328.024043871061250669297418405096653225800969707419425", "physical_im": "68707.10702338630451963132472518584906284989621099226547", "sec": 58.43}
{"gauge": 1, "beta": "0.5", "x": "0.3333333333333333333333333333333333333333333333333333333", "y": "0.3333333433333333333333333333333333333333333333333333333", "delta": "0.00000001", "pT2": "0.000000004999999981250000000000000000000000000000000000001113893", "L": "(-8.719925747345319621159365263800517355334139387293687435 + 1.57079632679489661923132169163975144209858469968755291j)", "raw_re": "711776.1083308268344758494033012683503576945455657775185", "raw_im": "433488.1692126290302044271178712081280284944235176248783", "physical_re": "-108372.0423031572575511067794678020320071236058794062196", "physical_im": "177944.0270827067086189623508253170875894236363914443796", "sec": 59.47}
{"gauge": 1, "beta": "0.25", "x": "0.6", "y": "0.600001", "delta": "0.000001", "pT2": "0.0000002499997656249999999999999999999999999999999999999997878", "L": "(-6.875486487163571192917341604333193114571642644693085909 + 1.57079632679489661923132169163975144209858469968755291j)", "raw_re": "382354.4712572037704011431624907513913747072367981704037", "raw_im": "84915.83092668519348671141905950562147443032621012310349", "physical_re": "-21228.95773167129837167785476487640536860758155253077587", "physical_im": "95588.61781430094260028579062268784784367680919954260093", "sec": 62.28}
{"gauge": 2, "beta": "0.25", "x": "0.6", "y": "0.6001", "delta": "0.0001", "pT2": "0.0000249976562500000000000000000000000000000000000000033", "L": "(-4.57294780261670874595776015815642741218891972562236 + 1.570796326794896619231321691639751442098584699687553j)", "raw_re": "5968.991990227163276701070879546855278132095431527633", "raw_im": "3114.43848279996389312416374727266769076256689096095", "physical_re": "-778.6096206999909732810409368181669226906417227402376", "physical_im": "1492.247997556790819175267719886713819533023857881908", "sec": 42.25}
{"gauge": 1, "beta": "0.5", "x": "0.3333333333333333333333333333333333333333333333333333333", "y": "0.3333333343333333333333333333333333333333333333333333333", "delta": "0.000000001", "pT2": "0.0000000004999999998125000000000000000000000000000000000005057094", "L": "(-9.871218292154842459687892232362425996917923700028831105 + 1.57079632679489661923132169163975144209858469968755291j)", "raw_re": "897356.2723691343715130407952790238555984278776855698027", "raw_im": "780864.8117026045256241132427429361273247265574784895011", "physical_re": "-195216.2029256511314060283106857340318311816393696223753", "physical_im": "224339.0680922835928782601988197559638996069694213924507", "sec": 74.66}
{"gauge": 2, "beta": "0.25", "x": "0.6", "y": "0.60001", "delta": "0.00001", "pT2": "0.000002499976562499999999999999999999999999999999999997828", "L": "(-5.724198159438301417788583843856296301574315374879938 + 1.570796326794896619231321691639751442098584699687553j)", "raw_re": "7173.121319171374345237643458350133926477363531323263", "raw_im": "6463.079805695491641917697126171602931602348972815513", "physical_re": "-1615.769951423872910479424281542900732900587243203878", "physical_im": "1793.280329792843586309410864587533481619340882830816", "sec": 48.92}
{"gauge": 1, "beta": "0.25", "x": "0.6", "y": "0.6000001", "delta": "0.0000001", "pT2": "0.00000002499999765624999999999999999999999999999999999999915728", "L": "(-8.026778611785376505492270462664496715717210669374692397 + 1.57079632679489661923132169163975144209858469968755291j)", "raw_re": "507722.1387588947740083432834173032616291550109975305547", "raw_im": "246723.1313423243443423491108435081304457511028379920447", "physical_re": "-61680.78283558108608558727771087703261143777570949801118", "physical_im": "126930.5346897236935020858208543258154072887527493826387", "sec": 61.45}
{"gauge": 2, "beta": "0.25", "x": "0.6", "y": "0.600001", "delta": "0.000001", "pT2": "0.0000002499997656249999999999999999999999999999999999974429", "L": "(-6.8754864871635711929173416043331931145716426446982 + 1.570796326794896619231321691639751442098584699687553j)", "raw_re": "8376.54030996442445103245331880637642270762987244322", "raw_im": "10693.38698790657679438305292330118345651515710118481", "physical_re": "-2673.346746976644198595763230825295864128789275296203", "physical_im": "2094.135077491106112758113329701594105676907468110805", "sec": 57.93}
{"gauge": 2, "beta": "0.5", "x": "0.333333333333333333333333333333333333333333333333333333333", "y": "0.333333433333333333333333333333333333333333333333333333333", "delta": "0.0000001", "pT2": "0.000000049999998124999999999999999999999999999999999999999997248", "L": "(-7.56863321772329712719725331673201991920457855928781515466 + 1.57079632679489661923132169163975144209858469968755291049j)", "raw_re": "21141.184664468934271829479824050837728030672724523325919", "raw_im": "31250.2465632283162692842306306830638839387075448559941422", "physical_re": "-7812.56164080707906732105765767076597098467688621399853554", "physical_im": "5285.29616611723356795736995601270943200766818113083147975", "sec": 71.2}
{"gauge": 1, "beta": "0.25", "x": "0.6", "y": "0.60000001", "delta": "0.00000001", "pT2": "0.000000002499999976562499999999999999999999999999999999996633709", "L": "(-9.178071116094897172208160248224562894435204245133410029 + 1.57079632679489661923132169163975144209858469968755291j)", "raw_re": "650930.9747450905516159061205962371268950259526698123922", "raw_im": "485185.6879608258720770705548141643476321181801258700229", "physical_re": "-121296.4219902064680192676387035410869080295450314675057", "physical_im": "162732.7436862726379039765301490592817237564881674530981", "sec": 64.6}
{"gauge": 1, "nf": 0, "beta": "0.5", "x": "0.3333333333333333333333333333333333333333333333333333333", "y": "0.3333433333333333333333333333333333333333333333333333333", "delta": "0.00001", "pT2": "0.0000049999812500000000000000000000000000000000000000000005", "L": "(-5.266049980982766725405840292297347715800602575866552657 + 1.57079632679489661923132169163975144209858469968755291j)", "raw_re": "307441.4795317355734822793225602676641516070572586262869", "raw_im": "-171254.2185425888376210679529287090487226109299567113575", "physical_re": "42813.55463564720940526698823217726218065273248917783937", "physical_im": "76860.36988293389337056983064006691603790176431465657174", "sec": 57.0}
{"gauge": 2, "beta": "0.25", "x": "0.6", "y": "0.6000001", "delta": "0.0000001", "pT2": "0.00000002499999765625000000000000000000000000000000000119398", "L": "(-8.026778611785376505492270462664496715717210669350796 + 1.570796326794896619231321691639751442098584699687553j)", "raw_re": "9579.87260444300525178352141037110977234445343342816", "raw_im": "15805.5772808806837712076196864674155115931365818657", "physical_re": "-3951.394320220170942801904921616853877898284145466425", "physical_im": "2394.96815111075131294588035259277744308611335835704", "sec": 60.29}
{"gauge": 2, "beta": "0.5", "x": "0.333333333333333333333333333333333333333333333333333333333", "y": "0.333333343333333333333333333333333333333333333333333333333", "delta": "0.00000001", "pT2": "0.00000000499999998124999999999999999999999999999999999999997881494", "L": "(-8.71992574734531962115936526380051735533413938729380094282 + 1.57079632679489661923132169163975144209858469968755291049j)", "raw_re": "23936.4390234755706470427170530795555417684226077615641935", "raw_im": "44359.0258308094971424607149431585831235117047119490564659", "physical_re": "-11089.7564577023742856151787357896457808779261779872641165", "physical_im": "5984.10975586889266176067926326988888544210565194039104838", "sec": 72.56}
{"gauge": 1, "nf": 0, "beta": "0.5", "x": "0.3333333333333333333333333333333333333333333333333333333", "y": "0.3333343333333333333333333333333333333333333333333333333", "delta": "0.000001", "pT2": "0.0000004999998124999999999999999999999999999999999999999981808", "L": "(-6.417340839976309089884537865299015192716179723690688111 + 1.57079632679489661923132169163975144209858469968755291j)", "raw_re": "433689.8905278704549949822888296174714381434247537938178", "raw_im": "-125994.2188118774626361630679198960708235096841290881609", "physical_re": "31498.55470296936565904076697997401770587742103227204022", "physical_im": "108422.4726319676137487455722074043678595358561884484545", "sec": 58.94}
{"gauge": 2, "beta": "0.25", "x": "0.6", "y": "0.60000001", "delta": "0.00000001", "pT2": "0.000000002499999976562499999999999999999999999999999998763581", "L": "(-9.178071116094897172208160248224562894435204245380021 + 1.570796326794896619231321691639751442098584699687553j)", "raw_re": "10783.19466478174535287870166992146590259986349340813", "raw_im": "21799.7112376888404923309614754691784213889539759373", "physical_re": "-5449.927809422210123082740368867294605347238493984325", "physical_im": "2695.798666195436338219675417480366475649965873352033", "sec": 49.42}
{"gauge": 1, "nf": 0, "beta": "0.5", "x": "0.3333333333333333333333333333333333333333333333333333333", "y": "0.3333334333333333333333333333333333333333333333333333333", "delta": "0.0000001", "pT2": "0.00000004999999812499999999999999999999999999999999999999916087", "L": "(-7.568633217723297127197253316732019919204578559287823518 + 1.57079632679489661923132169163975144209858469968755291j)", "raw_re": "581445.6603611737599995799819496272943531762084621251744", "raw_im": "-17971.04132530243801092300904693050008273787186802555951", "physical_re": "4492.760331325609502730752261732625020684467967006389877", "physical_im": "145361.4150902934399998949954874068235882940521155312936", "sec": 56.94}
{"gauge": 2, "beta": "0.5", "x": "0.333333333333333333333333333333333333333333333333333333333", "y": "0.333333334333333333333333333333333333333333333333333333333", "delta": "0.000000001", "pT2": "0.000000000499999999812499999999999999999999999999999999999997911359", "L": "(-9.87121829215484245968789223236242599691792370002933890263 + 1.57079632679489661923132169163975144209858469968755291049j)", "raw_re": "26731.688889930498828018390747398932127439568350318119945", "raw_im": "59516.5353204522963655340598690213804184922980633652131772", "physical_re": "-14879.1338301130740913835149672553451046230745158413032943", "physical_im": "6682.92222248262470700459768684973303185989208757952998624", "sec": 84.88}
{"gauge": 1, "nf": 0, "beta": "0.5", "x": "0.3333333333333333333333333333333333333333333333333333333", "y": "0.3333333433333333333333333333333333333333333333333333333", "delta": "0.00000001", "pT2": "0.000000004999999981250000000000000000000000000000000000001113893", "L": "(-8.719925747345319621159365263800517355334139387293687435 + 1.57079632679489661923132169163975144209858469968755291j)", "raw_re": "750708.1693800785416956098546078080849348687184044224895", "raw_im": "168577.4981457426831715491464386822925089946923521986046", "physical_re": "-42144.37453643567079288728660967057312724867308804965115", "physical_im": "187677.0423450196354239024636519520212337171796011056224", "sec": 55.43}
{"gauge": 2, "nf": 0, "beta": "0.5", "x": "0.3333333333333333333333333333333333333333333333333333333", "y": "0.3333343333333333333333333333333333333333333333333333333", "delta": "0.000001", "pT2": "0.0000004999998124999999999999999999999999999999999999999981808", "L": "(-6.417340839976309089884537865299015192716179723690688111 + 1.57079632679489661923132169163975144209858469968755291j)", "raw_re": "19020.31781007855656545660774584890906255570754816003602", "raw_im": "13496.03016912439364259962899978763324895816493363774077", "physical_re": "-3374.007542281098410649907249946908312239541233409435192", "physical_im": "4755.079452519639141364151936462227265638926887040009004", "sec": 59.36}
{"gauge": 1, "nf": 0, "beta": "0.5", "x": "0.3333333333333333333333333333333333333333333333333333333", "y": "0.3333333343333333333333333333333333333333333333333333333", "delta": "0.000000001", "pT2": "0.0000000004999999998125000000000000000000000000000000000005057094", "L": "(-9.871218292154842459687892232362425996917923700028831105 + 1.57079632679489661923132169163975144209858469968755291j)", "raw_re": "941477.346256486999121589194407346485023634182615728698", "raw_im": "449414.2782544294824028241277282766917764559704758556738", "physical_re": "-112353.5695636073706007060319320691729441139926189639185", "physical_im": "235369.3365641217497803972986018366212559085456539321745", "sec": 70.68}
{"gauge": 2, "nf": 0, "beta": "0.5", "x": "0.3333333333333333333333333333333333333333333333333333333", "y": "0.3333334333333333333333333333333333333333333333333333333", "delta": "0.0000001", "pT2": "0.00000004999999812499999999999999999999999999999999999999916087", "L": "(-7.568633217723297127197253316732019919204578559287823518 + 1.57079632679489661923132169163975144209858469968755291j)", "raw_re": "21815.60793616016092155128844616089809403152567429893185", "raw_im": "23567.49117707530870149935008070901739233042622990020875", "physical_re": "-5891.872794268827175374837520177254348082606557475052188", "physical_im": "5453.901984040040230387822111540224523507881418574732963", "sec": 59.36}
{"gauge": 2, "nf": 0, "beta": "0.5", "x": "0.3333333333333333333333333333333333333333333333333333333", "y": "0.3333333433333333333333333333333333333333333333333333333", "delta": "0.00000001", "pT2": "0.000000004999999981250000000000000000000000000000000000001113893", "L": "(-8.719925747345319621159365263800517355334139387293687435 + 1.57079632679489661923132169163975144209858469968755291j)", "raw_re": "24610.86202131170100602962685965820399557485101083852702", "raw_im": "35687.6520897316603719918847742199421020653817534130136", "physical_re": "-8921.913022432915092997971193554985525516345438353253401", "physical_im": "6152.715505327925251507406714914550998893712752709631754", "sec": 58.29}
{"gauge": 1, "nf": 5, "beta": "0.25", "x": "0.6", "y": "0.600000001", "delta": "0.000000001", "pT2": "0.000000000249999999765624999999999999999999999999999999999977048177", "L": "(-10.3293636583731699924642261508749715717995619107631998303 + 1.57079632679489661923132169163975144209858469968755291049j)", "raw_re": "811980.925510644045927181084224232189701662343779024274253", "raw_im": "813379.805109233922205429933793083716775250091042786928111", "physical_re": "-203344.951277308480551357483448270929193812522760696732028", "physical_im": "202995.231377661011481795271056058047425415585944756068563", "sec": 80.21}
{"gauge": 2, "nf": 5, "beta": "0.25", "x": "0.6", "y": "0.600000001", "delta": "0.000000001", "pT2": "0.000000000249999999765624999999999999999999999999999999999977048177", "L": "(-10.3293636583731699924642261508749715717995619107631998303 + 1.57079632679489661923132169163975144209858469968755291049j)", "raw_re": "11986.5155452769834597445236677589198614786657748851883248", "raw_im": "28675.7998274869338496693212242639624180340547742128893611", "physical_re": "-7168.94995687173346241733030606599060450851369355322234028", "physical_im": "2996.62888631924586493613091693972996536966644372129708121", "sec": 7.0}


==> anc/paper2/hh/one_loop/aa_full_range.py <==
#!/usr/bin/env python3
# Paper Sec. 2 and Fig. 2: the exact one-loop gg -> AA amplitudes of P1 along lines of fixed
# beta, from 90 degrees to the forward limit, compared with the DPS terms of Sec. 2.3.
#
# The amplitudes are the one-loop finite remainders of arXiv:1909.08993 (ancillary files
# Finite_1Loop_P1 and Finite_1Loop_P2), evaluated with the module ggaa.oneloop of the P1
# package: by default common/aa_source of the master folder or a legacy Paper I source tree (paper2/
# next to src/ and inputs/), otherwise the one whose top directory is given as the first argument. Its inputs
# must have been downloaded (`make inputs` there). With m_A = mu_R = 1 the files need no scale
# correction. For every point the script stores
#   M_1^(1)/C_1 - G     with C_1 = 2 pi N_c m^2 F_A(x) and G of eq. (2.8): tends to a constant,
#   M_2^(1)/K           with K = pi N_c m^2 W(x): tends to 1,
# at sin^2(theta) = 10^(-j/8), j = 0, 1, ..., 88 (p_T^2 = p_max^2 sin^2(theta), p_max^2 =
# beta^2/(1 - beta^2) m^2), for beta = 1/4, 1/2, 2/3, with 60 working digits.
#
#   python3 aa_full_range.py [P1_ROOT] [OUT_JSON]       (about a minute)
import json
import pathlib
import sys
from fractions import Fraction

import mpmath as mp

HERE = pathlib.Path(__file__).resolve().parent
def default_root():
    # common/aa_source of the master folder, or a legacy Paper I source tree
    for cand in (HERE.parents[2] / 'common' / 'aa_source', HERE.parents[2] / 'paper1', HERE.parents[2]):
        if (cand / 'src' / 'python' / 'ggaa').is_dir():
            return cand
    return HERE.parents[2] / 'common' / 'aa_source'


ROOT = pathlib.Path(sys.argv[1]).resolve() if len(sys.argv) > 1 else default_root()
OUT = pathlib.Path(sys.argv[2]) if len(sys.argv) > 2 else HERE/'results_aa_curve.json'
ANC = ROOT/'inputs'/'arXiv-1909.08993'/'anc'
if not (ROOT/'src'/'python'/'ggaa').is_dir():
    sys.exit(f'the P1 package was not found at {ROOT}; give its top directory as the first argument')
if not ANC.is_dir():
    sys.exit(f'{ANC} not found; download the inputs of the P1 package first (make inputs there)')
sys.path.insert(0, str(ROOT/'src'/'python'))
from ggaa.oneloop import OneLoop          # noqa: E402  (the P1 package)

mp.mp.dps = 60
NC = 3
BETAS = ('1/4', '1/2', '2/3')
JMAX = 88


def main():
    ol = OneLoop(ANC)
    out = {}
    for beta in BETAS:
        q = Fraction(beta)
        b = mp.mpf(q.numerator)/q.denominator
        x = (1+b)/2
        FA = 1/(x*(1-x))-2*x*(1-x)
        W = (x**4+(1-x)**4)/(x*(1-x))
        C1, K = 2*mp.pi*NC*FA, mp.pi*NC*W
        s = 4/(1-b**2)
        rows = []
        for j in range(JMAX+1):
            sin2 = mp.mpf(10)**(-mp.mpf(j)/8)
            c = mp.sqrt(1-sin2)                   # 0 <= theta <= 90 degrees
            pT2 = b**2/(1-b**2)*sin2
            G = mp.log(s*pT2)/2+mp.mpc(0, 1)*mp.pi/2
            r1 = ol(1, b, c, mA=1, muR=1)/C1-G
            r2 = ol(2, b, c, mA=1, muR=1)/K
            rows.append({'j': j, 'pT2': mp.nstr(pT2, 30), 'G': [mp.nstr(mp.re(G), 30), mp.nstr(mp.im(G), 30)],
                         'M1_over_C1_minus_G': [mp.nstr(mp.re(r1), 30), mp.nstr(mp.im(r1), 30)],
                         'M2_over_K': [mp.nstr(mp.re(r2), 30), mp.nstr(mp.im(r2), 30)]})
        out[beta] = {'C1': mp.nstr(C1, 30), 'K': mp.nstr(K, 30), 'rows': rows}
        first, last = rows[0], rows[-1]
        print(f"beta = {beta}: p_T^2/m^2 from {mp.nstr(mp.mpf(first['pT2']), 3)} to {mp.nstr(mp.mpf(last['pT2']), 3)};"
              f" M_1/C_1 - G from {first['M1_over_C1_minus_G'][0][:8]} to {last['M1_over_C1_minus_G'][0][:12]} (real part),"
              f" M_2/K from {first['M2_over_K'][0][:8]} to {last['M2_over_K'][0][:14]} (real part)")
    OUT.write_text(json.dumps(out, indent=1))


if __name__ == '__main__':
    main()


==> anc/paper2/hh/one_loop/hh_spin2_numerator.py <==
#!/usr/bin/env python3
# The DPS value of the opposite-helicity one-loop amplitude for gg -> HH.
#
# verify_dps_one_loop.py derives the +- crossed-box numerator only for CP-odd vertices,
# (AA20): N_+-^AA = -8 E^4 [x^4 + (1-x)^4] k+(k+ - q+). The completeness argument
# (paper Sec. 2.5) is tested numerically on gg -> HH, so the HH numerator is needed as
# well. This script repeats the (AA20) calculation of verify_dps_one_loop.py with
# the CP-even vertex V_H^{ab}(u,v) = (u.v) g^{ab} - v^a u^b and the same routing,
# polarisations and three-gluon vertex (functions copied from that script), and
# then the normalisation chain (K1final) of the same script.
#
# Result: N_+-^HH = N_+-^AA, so M_2^(1)|DPS = m^2 K_1(x) for HH as for AA, with
# K_1 = pi N_c [x^4 + (1-x)^4]/[x(1-x)]. Per unit N_c and with x = w = (1+beta)/2
# this is the pi*Ktilde that forward_approach.py compares with.
#
#   python3 hh_spin2_numerator.py          (sympy; about twenty seconds)
import sympy as S

x, kx, ky, qx, qy = S.symbols('x k_x k_y q_x q_y', real=True)
Nc = S.symbols('N_c', positive=True)
D = x*(1-x)
kp = kx + S.I*ky
qp = qx + S.I*qy
metric = S.diag(1, -1, -1, -1)
lower = lambda v: metric*v


def eps4(a, b, c, d):
    if len({a, b, c, d}) < 4:
        return 0
    seq = (int(a), int(b), int(c), int(d))
    return (-1)**sum(seq[i] > seq[j] for i in range(4) for j in range(i+1, 4))


def triple(P, Q, R):
    # three-gluon vertex, all momenta outgoing, indices down
    A, B, C = lower(P-Q), lower(Q-R), lower(R-P)
    return [[[metric[u, i]*A[j] + metric[i, j]*B[u] + metric[j, u]*C[i]
              for j in range(4)] for i in range(4)] for u in range(4)]


def VA(u, v):   # eps^{mu alpha nu beta} u_mu v_nu, indices up
    a, b = lower(u), lower(v)
    return S.Matrix(4, 4, lambda i, j: sum(eps4(r, i, n, j)*a[r]*b[n] for r in range(4) for n in range(4)))


def VH(u, v):   # (u.v) g^{ab} - v^a u^b
    return (u.T*metric*v)[0]*metric - v*u.T


# frame and routing of verify_dps_one_loop.py: E = 1, s = 4, transverse momenta scaled by lam
p1 = S.Matrix([1, 0, 0, 1])
p2 = S.Matrix([1, 0, 0, -1])
e1p = S.Matrix([0, 1, S.I, 0])/S.sqrt(2)
e2m = e1p                                  # helicity - for the gluon moving along -z
lam = S.symbols('lambda')
QA = S.Matrix([1, lam*qx, lam*qy, 2*x-1])
K = S.Matrix([x, lam*kx, lam*ky, x])
R = QA-K
A = p1-K
B = p2-R


def coeffs(M):
    return [M.applyfunc(lambda f: S.expand(f).coeff(lam, n)) for n in range(3)]


def polyprod(P, Q):
    return [sum([P[i]*Q[n-i] for i in range(n+1)], S.zeros(4)) for n in range(3)]


def box_numerator(vertex, pol2):
    # e1.V3(-p1,k,a) e2.V3(-p2,r,b) V_Y(k,r) V_Y(a,b); the lam^2 term is the leading numerator
    T1 = triple(-p1, K, A)
    T2 = triple(-p2, R, B)
    L = coeffs(S.Matrix(4, 4, lambda i, j: sum(e1p[u]*T1[u][i][j] for u in range(4))))
    Rm = coeffs(S.Matrix(4, 4, lambda i, j: sum(pol2[u]*T2[u][i][j] for u in range(4))))
    V1 = coeffs(vertex(K, R))
    V2 = coeffs(vertex(A, B))
    prod = polyprod(polyprod(polyprod([a.T for a in L], V1), Rm), [a.T for a in V2])
    return S.factor(S.trace(prod[2]))


w2 = x**4+(1-x)**4
NA = box_numerator(VA, e2m)
NH = box_numerator(VH, e2m)
target = -8*w2*kp*(kp-qp)
okA = S.simplify(S.expand(NA-target)) == 0
okH = S.simplify(S.expand(NH-target)) == 0
print('N_+-^AA =', NA)
print('N_+-^HH =', NH)
print(('ok   ' if okA else 'FAIL ') + '(AA20) N_+-^AA = -8[x^4+(1-x)^4] k+(k+-q+)   (verify_dps_one_loop.py, reproduced)')
print(('ok   ' if okH else 'FAIL ') + '       N_+-^HH = -8[x^4+(1-x)^4] k+(k+-q+)   (same numerator for CP-even vertices)')

# (K1final): prefactor 2 a_s N_c/s, numerator coefficient, I_2 = -pi e^{2 i phi_q};
# strip e^{2 i phi_q} and a_s. E = 1 here, so s = 4 and m^2 = s x(1-x).
s = 4
m2 = s*D
c2 = (2*Nc/s)*(-8*w2)*(-S.pi)
okK = S.simplify(c2-S.pi*Nc*m2*w2/D) == 0
print(('ok   ' if okK else 'FAIL ') + 'M_2^(1)|DPS = m^2 K_1(x), K_1 = pi N_c [x^4+(1-x)^4]/[x(1-x)], for HH as for AA')
if not (okA and okH and okK):
    raise SystemExit(1)


==> anc/paper2/hh/one_loop/landau_boxes.py <==
#!/usr/bin/env python3
# Leading Landau singularities of the one-loop topologies of gg -> YY (Y = A or H,
# two effective vertices), massless internal lines, external masses (0, 0, m^2, m^2).
#
# For a one-loop graph with massless propagators the leading Landau singularity sits
# where the modified Cayley determinant det Y vanishes, Y_ij = -(q_i - q_j)^2 with q_i
# the dual (region) momenta, i.e. Y_ij = -(sum of the external momenta between
# propagators i and j)^2. We list det Y for every ordering of the external legs.
#
# Expectation used in paper Sec. 2.5: only the box with the two massive legs at opposite
# corners (channels t and u, the crossed box of the DPS pinch) is singular at
# tu = m^4, i.e. at p_T = 0 (tu - m^4 = s p_T^2). The boxes with adjacent massive legs
# are singular only at s t = 0 or s u = 0; the triangles only where one of their
# external invariants vanishes, which for a massless gluon leg is the collinear
# configuration present at every p_T (it gives the infrared poles).
#
#   python3 landau_boxes.py               (sympy; one second)
import sympy as S

s, t, u, m2 = S.symbols('s t u m2')
# external momenta, all incoming: p1, p2 gluons; p3, p4 the massive bosons (incoming -p)
inv = {frozenset([1]): 0, frozenset([2]): 0, frozenset([3]): m2, frozenset([4]): m2,
       frozenset([1, 2]): s, frozenset([3, 4]): s,
       frozenset([1, 3]): t, frozenset([2, 4]): t,
       frozenset([1, 4]): u, frozenset([2, 3]): u}


def cayley(order):
    """det Y for the one-loop graph with external legs attached in cyclic `order`."""
    n = len(order)
    Y = S.zeros(n, n)
    for i in range(n):
        for j in range(i+1, n):
            legs = frozenset(order[i:j])             # legs between propagators i and j
            Y[i, j] = Y[j, i] = -inv[legs] if legs in inv else -inv[frozenset({1, 2, 3, 4})-legs]
    return S.factor(Y.det().subs(u, 2*m2-s-t))


print('boxes (cyclic order of the external legs; the three orderings up to reflection):')
for order in ((1, 2, 3, 4), (1, 2, 4, 3), (1, 3, 2, 4)):
    note = '   <- massive legs at opposite corners: zero at tu = m^4' if order == (1, 3, 2, 4) else ''
    print(f'  {order}: det Y = {cayley(order)}{note}')

# check the statements, with u = 2 m^2 - s - t
tu_m4 = S.expand((t*(2*m2-s-t)-m2**2))
assert S.simplify(cayley((1, 3, 2, 4))-tu_m4**2) == 0
assert S.simplify(cayley((1, 2, 3, 4))-(s*(2*m2-s-t))**2) == 0
assert S.simplify(cayley((1, 2, 4, 3))-(s*t)**2) == 0
print('  ok: (1,3,2,4) gives (tu - m^4)^2; (1,2,3,4) gives (s u)^2; (1,2,4,3) gives (s t)^2')

print('triangles (two adjacent legs joined at one vertex):')
for order in [((1,), (2,), (3, 4)), ((1,), (3,), (2, 4)), ((1,), (4,), (2, 3)), ((2,), (3,), (1, 4)),
              ((2,), (4,), (1, 3)), ((3,), (4,), (1, 2))]:
    vals = [inv[frozenset(o)] for o in order]
    Y = S.Matrix([[0, -vals[0], -vals[2]], [-vals[0], 0, -vals[1]], [-vals[2], -vals[1], 0]])
    d = S.factor(Y.det())
    why = ('vanishes for all kinematics (massless leg: collinear singularity, gives the 1/eps poles)'
           if d == 0 else 'zero only at s = 0')
    print(f'  external invariants {vals}: det Y = {d}, {why}')
print('Each triangle and bubble depends on one of s, t, u only. On the forward line at fixed')
print('beta, s stays fixed above 4 m^2 while t -> -m^2 (1-beta)/(1+beta) and')
print('u -> -m^2 (1+beta)/(1-beta) stay away from zero, so none of them is singular at p_T = 0;')
print('nor are the two boxes with adjacent massive legs. Only the box (1,3,2,4) depends on t and')
print('u together, and it is singular exactly at tu = m^4.')


==> anc/paper2/hh/one_loop/logs/aa_full_range.log <==
beta = 1/4: p_T^2/m^2 from 0.0667 to 6.67e-13; M_1/C_1 - G from -1.47542 to -1.443158868 (real part), M_2/K from 0.262213 to 0.999999999990 (real part)
beta = 1/2: p_T^2/m^2 from 0.333 to 3.33e-12; M_1/C_1 - G from -1.66803 to -1.524196433 (real part), M_2/K from -0.27426 to 0.999999999958 (real part)
beta = 2/3: p_T^2/m^2 from 0.8 to 8.0e-12; M_1/C_1 - G from -1.94546 to -1.651566997 (real part), M_2/K from -0.25001 to 0.999999999893 (real part)


==> anc/paper2/hh/one_loop/logs/hh_spin2_numerator.log <==
N_+-^AA = -8*I*(k_x + I*k_y)*(x**2*(1 - I) - 2*x + 1)*(x**2*(1 - I) + 2*I*x - I)*(k_x + I*k_y - q_x - I*q_y)
N_+-^HH = -8*I*(k_x + I*k_y)*(x**2*(1 - I) - 2*x + 1)*(x**2*(1 - I) + 2*I*x - I)*(k_x + I*k_y - q_x - I*q_y)
ok   (AA20) N_+-^AA = -8[x^4+(1-x)^4] k+(k+-q+)   (verify_dps_one_loop.py, reproduced)
ok          N_+-^HH = -8[x^4+(1-x)^4] k+(k+-q+)   (same numerator for CP-even vertices)
ok   M_2^(1)|DPS = m^2 K_1(x), K_1 = pi N_c [x^4+(1-x)^4]/[x(1-x)], for HH as for AA


==> anc/paper2/hh/one_loop/logs/landau_boxes.log <==
boxes (cyclic order of the external legs; the three orderings up to reflection):
  (1, 2, 3, 4): det Y = s**2*(-2*m2 + s + t)**2
  (1, 2, 4, 3): det Y = s**2*t**2
  (1, 3, 2, 4): det Y = (m2**2 - 2*m2*t + s*t + t**2)**2   <- massive legs at opposite corners: zero at tu = m^4
  ok: (1,3,2,4) gives (tu - m^4)^2; (1,2,3,4) gives (s u)^2; (1,2,4,3) gives (s t)^2
triangles (two adjacent legs joined at one vertex):
  external invariants [0, 0, s]: det Y = 0, vanishes for all kinematics (massless leg: collinear singularity, gives the 1/eps poles)
  external invariants [0, m2, t]: det Y = 0, vanishes for all kinematics (massless leg: collinear singularity, gives the 1/eps poles)
  external invariants [0, m2, u]: det Y = 0, vanishes for all kinematics (massless leg: collinear singularity, gives the 1/eps poles)
  external invariants [0, m2, u]: det Y = 0, vanishes for all kinematics (massless leg: collinear singularity, gives the 1/eps poles)
  external invariants [0, m2, t]: det Y = 0, vanishes for all kinematics (massless leg: collinear singularity, gives the 1/eps poles)
  external invariants [m2, m2, s]: det Y = -2*m2**2*s, zero only at s = 0
Each triangle and bubble depends on one of s, t, u only. On the forward line at fixed
beta, s stays fixed above 4 m^2 while t -> -m^2 (1-beta)/(1+beta) and
u -> -m^2 (1+beta)/(1-beta) stay away from zero, so none of them is singular at p_T = 0;
nor are the two boxes with adjacent massive legs. Only the box (1,3,2,4) depends on t and
u together, and it is singular exactly at tu = m^4.


==> anc/paper2/hh/one_loop/logs/verify_dps_one_loop.log <==
ok   (xycond) s x y = m_A^2 for the (unequal) solution
ok   (xycond) s(1-x)(1-y) = m_B^2
ok   (xEqual) equal masses: x = (1+beta)/2
ok   (Pgg)  sum|w|^2 = P_gg/C_A
ok   (Pqg)  sum|w|^2 = P_qg/T_R
ok   (Pqq)  sum|w|^2 = P_qq/C_F
ok   (convphi) gg: |Split|^2 k_T^2 / [z(1-z)] = |w|^2
ok   (convphi) gqq: |Split|^2 k_T^2 / [z(1-z)] = |w|^2
ok   (convphi) qg: |Split|^2 k_T^2 / [z(1-z)] = |w|^2
ok   F_A = w++w++ - w+-w+- - w-+w-+
ok   F_S = w++w++ + w+-w+- + w-+w-+
ok   F_A(1/2) = 7/2
ok   F_S(1/2) = 9/2
ok   (ratio97) F_S/F_A = 9/7 at threshold
ok   (colordef) tr(T^a T^b) = delta/2, all 64 entries
ok   (CA) f^{acd} f^{bcd} = 3 delta_ab
ok   (CF) sum_a T^a T^a = 4/3
ok   (TR) tr(T^1 T^1) = 1/2
ok   (AA00) N_++^AA  = 8[(1-2D^2) k.(k-q) + i(1+2D^2) k^q]
ok   (HH00) N_++^HH  = -8[(1+2D^2) k.(k-q) + i(1-2D^2) k^q]
ok   (AA20) N_+-^AA  = -8[x^4+(1-x)^4] k+(k+-q+)
ok   (overallpref) prefactor = 2 a_s N_c / s
ok   (T1project) e1+ . e2+ = -1
ok   (T2project) 2(e1+.Q)(e2-.Q)/q^2 = e^{2 i phi_q}
ok   (treeAA) AA t+u stripped contraction = -s/2 = -2
ok           HH t+u stripped contraction = +2
ok           AA Ward identity, e1 -> p1
ok           AA Ward identity, e2 -> p2
ok           HH Ward identity, e1 -> p1
ok           HH Ward identity, e2 -> p2
ok   (treeAA) M1^(0) = i s/2 with s=4
ok   (AAfinalgeneral) coeff of ln pT^2 = pi N_c m_A^2 F_A(x)
ok   (7piresult) threshold: 2 x coeff = 7 pi N_c m_A^2
ok   (HHfinal) coeff of ln pT^2 = -pi N_c m_H^2 F_S(x)
ok   (K1final) M2^(1)|DPS = pi N_c m^2 [x^4+(1-x)^4]/[x(1-x)]
ok   (K1threshold) K_1^DPS(0) = pi N_c / 2
ok   (quarknum) N_HH   = -16 x(1-x) k+(k- - q-)
ok   (quarknum) N_ZZ++++ = 16 x^2 k+(k- - q-)
ok   (quarknum) N_ZZ++-- = 16 (1-x)^2 k+(k- - q-)
ok   (masslessHH) L_HH = -8 pi^3 m^2/s ln pT^2
ok   (ZZpp) L_ZZ++++ = 4 pi^3/s [s - 2m^2 + s beta] ln pT^2
ok   (ZZmm) L_ZZ++-- = 4 pi^3/s [s - 2m^2 - s beta] ln pT^2
ok   (I2contour) spin-2 angular density, rho=0.15
ok   (I0angular) scalar angular density, rho=0.15
ok   (I2contour) spin-2 angular density, rho=0.6
ok   (I0angular) scalar angular density, rho=0.6
ok   (I2contour) spin-2 angular density, rho=0.88
ok   (I0angular) scalar angular density, rho=0.88
ok   (I2contour) spin-2 angular density, rho=1.12
ok   (I0angular) scalar angular density, rho=1.12
ok   (I2contour) spin-2 angular density, rho=2.1
ok   (I0angular) scalar angular density, rho=2.1
ok   (universalIij) I_ij by quadrature, q=(1.0, 0.0), R=10.0
ok   (I2result) I_xx - I_yy + 2i I_xy = -pi e^{2 i phi_q}, q=(1.0, 0.0)
ok   (I0result) I_xx + I_yy = pi ln(R^2/q^2), q=(1.0, 0.0)
ok   (universalIij) I_ij by quadrature, q=(0.6, 0.8), R=5.0
ok   (I2result) I_xx - I_yy + 2i I_xy = -pi e^{2 i phi_q}, q=(0.6, 0.8)
ok   (I0result) I_xx + I_yy = pi ln(R^2/q^2), q=(0.6, 0.8)
ok   (universalIij) I_ij by quadrature, q=(-1.3, 0.4), R=20.0
ok   (I2result) I_xx - I_yy + 2i I_xy = -pi e^{2 i phi_q}, q=(-1.3, 0.4)
ok   (I0result) I_xx + I_yy = pi ln(R^2/q^2), q=(-1.3, 0.4)
ok   (universalIij) I_ij by quadrature, q=(0.3, -2.0), R=8.0
ok   (I2result) I_xx - I_yy + 2i I_xy = -pi e^{2 i phi_q}, q=(0.3, -2.0)
ok   (I0result) I_xx + I_yy = pi ln(R^2/q^2), q=(0.3, -2.0)
ok   (fpidentity) Feynman-parameter I_2 = -pi, q=0.7
ok   (fpidentity) Feynman-parameter I_2 = -pi, q=1.0
ok   (fpidentity) Feynman-parameter I_2 = -pi, q=2.5


==> anc/paper2/hh/one_loop/results_aa_curve.json <==
{
 "1/4": {
  "C1": "71.5890425936774134214674860965",
  "K": "6.93113879198248133235820696436",
  "rows": [
   {
    "j": 0,
    "pT2": "0.0666666666666666666666666666667",
    "G": [
     "-0.628608659422374137744308205774",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.47542812871037684556873225461",
     "0.097299271656429641109620162749"
    ],
    "M2_over_K": [
     "0.262213896964656534765070415577",
     "0.77065391234178624933337122014"
    ]
   },
   {
    "j": 1,
    "pT2": "0.049992947288830388486812285041",
    "G": [
     "-0.772520227734501992995432671692",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.46755059178113784136577259486",
     "0.113350416093043740373315508518"
    ],
    "M2_over_K": [
     "0.410174425882555961685047755375",
     "0.631868196466105652531750879754"
    ]
   },
   {
    "j": 2,
    "pT2": "0.0374894216793566053596634026518",
    "G": [
     "-0.91643179604662984824655713761",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.46156075669110754054477297148",
     "0.125901232429699442656014497954"
    ],
    "M2_over_K": [
     "0.534273235739950628742596889274",
     "0.507767908580779715353276713056"
    ]
   },
   {
    "j": 3,
    "pT2": "0.028113100228572149904600890634",
    "G": [
     "-1.06034336435875770349768160353",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.45702145847101719542832433618",
     "0.135625032693190548200063002494"
    ],
    "M2_over_K": [
     "0.63616942526008505497785324413",
     "0.401595634556203155355426521713"
    ]
   },
   {
    "j": 4,
    "pT2": "0.0210818510677891955466592902962",
    "G": [
     "-1.20425493267088555874880606945",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.45359021990085981052650360052",
     "0.143103079055984517652008076508"
    ],
    "M2_over_K": [
     "0.718287883655434810370347038382",
     "0.313682984487845675029803596159"
    ]
   },
   {
    "j": 5,
    "pT2": "0.0158091580377443684110116850499",
    "G": [
     "-1.34816650098301341399993053536",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.45100161560947507221897687065",
     "0.148820489073596851816876476624"
    ],
    "M2_over_K": [
     "0.783439369776280920856016759379",
     "0.242650202877584903014518188314"
    ]
   },
   {
    "j": 6,
    "pT2": "0.0118551960669261520081694746346",
    "G": [
     "-1.49207806929514126925105500128",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44905160501008071212953890438",
     "0.153171839141233346270572864408"
    ],
    "M2_over_K": [
     "0.834475794637152588889008466224",
     "0.18630424886529080303200071593"
    ]
   },
   {
    "j": 7,
    "pT2": "0.00889014288108882683783954476864",
    "G": [
     "-1.6359896376072691245021794672",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44758429725160155982541375027",
     "0.156471811758776511965071143765"
    ],
    "M2_over_K": [
     "0.874052436170836972096549594891",
     "0.142225218229875176029826517119"
    ]
   },
   {
    "j": 8,
    "pT2": "0.00666666666666666666666666666667",
    "G": [
     "-1.77990120591939697975330393312",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44648113950092554912339043409",
     "0.158967637209287963390049452488"
    ],
    "M2_over_K": [
     "0.904500069359685005057498008702",
     "0.108101933923514669452592253131"
    ]
   },
   {
    "j": 9,
    "pT2": "0.0049992947288830388486812285041",
    "G": [
     "-1.92381277423152483500442839903",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44565228801583496190668398765",
     "0.160851349302012532252293167857"
    ],
    "M2_over_K": [
     "0.927781026024803050671977775411",
     "0.081893553424357937423645851138"
    ]
   },
   {
    "j": 10,
    "pT2": "0.00374894216793566053596634026518",
    "G": [
     "-2.06772434254365269025555286495",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44502983434072363925327519977",
     "0.162270823524243677660141821355"
    ],
    "M2_over_K": [
     "0.945498400969398744917672641032",
     "0.0618835556062056131816880421247"
    ]
   },
   {
    "j": 11,
    "pT2": "0.0028113100228572149904600890634",
    "G": [
     "-2.21163591085578054550667733087",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44456255098239942026916485354",
     "0.163339188037555036517789043753"
    ],
    "M2_over_K": [
     "0.958933284426715552119164220989",
     "0.0466742039478870427708015913105"
    ]
   },
   {
    "j": 12,
    "pT2": "0.00210818510677891955466592902962",
    "G": [
     "-2.35554747916790840075780179679",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44421185114302322722353558081",
     "0.164142561463756030394607742145"
    ],
    "M2_over_K": [
     "0.969092959677432390856008909351",
     "0.0351525920158183384716504023197"
    ]
   },
   {
    "j": 13,
    "pT2": "0.00158091580377443684110116850499",
    "G": [
     "-2.49945904748003625600892626271",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44394870187753310142925420046",
     "0.164746257370232697040199930214"
    ],
    "M2_over_K": [
     "0.976759960120500946836418301395",
     "0.026446609328091130955463080191"
    ]
   },
   {
    "j": 14,
    "pT2": "0.00118551960669261520081694746346",
    "G": [
     "-2.64337061579216411126005072862",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44375127685820584439185508717",
     "0.16519967151419107286636413221"
    ],
    "M2_over_K": [
     "0.982536808843097888228877158478",
     "0.0198806581758547015750065138329"
    ]
   },
   {
    "j": 15,
    "pT2": "0.000889014288108882683783954476864",
    "G": [
     "-2.78728218410429196651117519454",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44360317781607143455301726343",
     "0.165540082352648410840845861939"
    ],
    "M2_over_K": [
     "0.986884348978092897267329371511",
     "0.0149357493886185570114012890155"
    ]
   },
   {
    "j": 16,
    "pT2": "0.000666666666666666666666666666667",
    "G": [
     "-2.93119375241641982176229966046",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44349209041317151980726304369",
     "0.165795578874713829099154794636"
    ],
    "M2_over_K": [
     "0.990153311721245987674848366464",
     "0.0112156534358453283467623368204"
    ]
   },
   {
    "j": 17,
    "pT2": "0.00049992947288830388486812285041",
    "G": [
     "-3.07510532072854767701342412638",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.4434087704164826597967014691",
     "0.165987300633752468043265179436"
    ],
    "M2_over_K": [
     "0.99260963654908336206710953583",
     "0.00841924107969542440850932266557"
    ]
   },
   {
    "j": 18,
    "pT2": "0.000374894216793566053596634026518",
    "G": [
     "-3.21901688904067553226454859229",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.4433462801223487547644823373",
     "0.166131142834996599079336592968"
    ],
    "M2_over_K": [
     "0.994454410831642636937559793193",
     "0.00631843198582683255093446814932"
    ]
   },
   {
    "j": 19,
    "pT2": "0.00028113100228572149904600890634",
    "G": [
     "-3.36292845735280338751567305821",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44329941388777640958512854665",
     "0.166239049323864699164075554941"
    ],
    "M2_over_K": [
     "0.995839368871541616130284440577",
     "0.00474090919707564445602764214265"
    ]
   },
   {
    "j": 20,
    "pT2": "0.000210818510677891955466592902962",
    "G": [
     "-3.50684002566493124276679752413",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44326426628738046632456209765",
     "0.166319990315043421723623839054"
    ],
    "M2_over_K": [
     "0.996878826540410918394275264018",
     "0.00355672999888346226171243548857"
    ]
   },
   {
    "j": 21,
    "pT2": "0.000158091580377443684110116850499",
    "G": [
     "-3.65075159397705909801792199005",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44323790768420148604613797322",
     "0.166380700177311165209663632455"
    ],
    "M2_over_K": [
     "0.997658808450094434879046019756",
     "0.00266804314942898165510654798834"
    ]
   },
   {
    "j": 22,
    "pT2": "0.000118551960669261520081694746346",
    "G": [
     "-3.79466316228918695326904645597",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.4432181406085617205916091501",
     "0.166426233285652309752506187695"
    ],
    "M2_over_K": [
     "0.998243993009910444427096026788",
     "0.00200124063078865536100761831569"
    ]
   },
   {
    "j": 23,
    "pT2": "0.0000889014288108882683783954476864",
    "G": [
     "-3.93857473060131480852017092188",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44320331688024778977891677974",
     "0.166460382312929628757376989765"
    ],
    "M2_over_K": [
     "0.998682977443368914246984898835",
     "0.00150099468892450348478827975382"
    ]
   },
   {
    "j": 24,
    "pT2": "0.0000666666666666666666666666666667",
    "G": [
     "-4.0824862989134426637712953878",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44319220036386286220153777916",
     "0.166485992727902609722854253584"
    ],
    "M2_over_K": [
     "0.999012258177151370580652479516",
     "0.0011257424281934185532032492359"
    ]
   },
   {
    "j": 25,
    "pT2": "0.000049992947288830388486812285041",
    "G": [
     "-4.22639786722557051902241985372",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44318386399043280400848003933",
     "0.166505199099291544641834098636"
    ],
    "M2_over_K": [
     "0.999259233874698573929285311547",
     "0.000844275020525401867387921285938"
    ]
   },
   {
    "j": 26,
    "pT2": "0.0000374894216793566053596634026518",
    "G": [
     "-4.37030943553769837427354431964",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44317761250107553495160693579",
     "0.166519602559958711160681443103"
    ],
    "M2_over_K": [
     "0.999444467634902728336846107657",
     "0.000633166043656828880961534681665"
    ]
   },
   {
    "j": 27,
    "pT2": "0.000028113100228572149904600890634",
    "G": [
     "-4.51422100384982622952466878555",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44317292449412264779498821067",
     "0.166530404033244624179817081757"
    ],
    "M2_over_K": [
     "0.999583389172439309177006541876",
     "0.000474835160412004054789151091272"
    ]
   },
   {
    "j": 28,
    "pT2": "0.0000210818510677891955466592902962",
    "G": [
     "-4.65813257216195408477579325147",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44316940895601560481283918772",
     "0.166538504221330427425441620148"
    ],
    "M2_over_K": [
     "0.999687574522898409487766878152",
     "0.000356091664997681032696420758526"
    ]
   },
   {
    "j": 29,
    "pT2": "0.0000158091580377443684110116850499",
    "G": [
     "-4.80204414047408194002691771739",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44316677265812842097217576898",
     "0.166544578632462903518794374224"
    ],
    "M2_over_K": [
     "0.999765707515902899684878179452",
     "0.00026703980999755888819210473144"
    ]
   },
   {
    "j": 30,
    "pT2": "0.0000118551960669261520081694746346",
    "G": [
     "-4.94595570878620979527804218331",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.4431647957044885820589097903",
     "0.166549133869612089424924208189"
    ],
    "M2_over_K": [
     "0.99982430180799184109737276558",
     "0.000200256517988457517899171466822"
    ]
   },
   {
    "j": 31,
    "pT2": "0.00000889014288108882683783954476864",
    "G": [
     "-5.08986727709833765052916664923",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44316331319327326113823917978",
     "0.166552549855733635151202966321"
    ],
    "M2_over_K": [
     "0.999868242910342886790959201378",
     "0.000150173964859362730014446075504"
    ]
   },
   {
    "j": 32,
    "pT2": "0.00000666666666666666666666666666667",
    "G": [
     "-5.23377884541046550578029111514",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44316220146381353133696165611",
     "0.166555111506530153042657405813"
    ],
    "M2_over_K": [
     "0.999901194978223167986515750261",
     "0.000112616139660937770228457937428"
    ]
   },
   {
    "j": 33,
    "pT2": "0.0000049992947288830388486812285041",
    "G": [
     "-5.37769041372259336103141558106",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44316136778270748512957581037",
     "0.166557032486329372088670866648"
    ],
    "M2_over_K": [
     "0.999925906043431966943717201586",
     "0.0000844510643521921761100181882085"
    ]
   },
   {
    "j": 34,
    "pT2": "0.00000374894216793566053596634026518",
    "G": [
     "-5.52160198203472121628254004698",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.4431607426091615944995087723",
     "0.166558473025099198045800094582"
    ],
    "M2_over_K": [
     "0.999944437009496817319878797472",
     "0.0000633298552531240522188700627128"
    ]
   },
   {
    "j": 35,
    "pT2": "0.0000028113100228572149904600890634",
    "G": [
     "-5.6655135503468490715336645129",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44316027379462682603178464072",
     "0.166559553280797370460133453506"
    ],
    "M2_over_K": [
     "0.999958333431864897578229642325",
     "0.000047490967913954664340389056263"
    ]
   },
   {
    "j": 36,
    "pT2": "0.00000210818510677891955466592902962",
    "G": [
     "-5.80942511865897692678478897881",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.4431599222330335396425526471",
     "0.166560363360548609576711031094"
    ],
    "M2_over_K": [
     "0.999968754367505717840986354755",
     "0.0000356133571438574292860295439013"
    ]
   },
   {
    "j": 37,
    "pT2": "0.00000158091580377443684110116850499",
    "G": [
     "-5.95333668697110478203591344473",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315965859886832391456322542",
     "0.166560970835933261345942322767"
    ],
    "M2_over_K": [
     "0.999976569016834376896095477605",
     "0.0000267063376345586607366629547174"
    ]
   },
   {
    "j": 38,
    "pT2": "0.00000118551960669261520081694746346",
    "G": [
     "-6.09724825528323263728703791065",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315946090104324213310672492",
     "0.166561426378920756223171993301"
    ],
    "M2_over_K": [
     "0.999982429205251336889101908371",
     "0.0000200269770583206526689505146242"
    ]
   },
   {
    "j": 39,
    "pT2": "0.000000889014288108882683783954476864",
    "G": [
     "-6.24115982359536049253816237657",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315931264853772768960154915",
     "0.166561767988370824253316701725"
    ],
    "M2_over_K": [
     "0.999986823742433758852664246135",
     "0.0000150181417452121306592225839925"
    ]
   },
   {
    "j": 40,
    "pT2": "0.000000666666666666666666666666666667",
    "G": [
     "-6.38507139190748834778928684249",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315920147481348200387521035",
     "0.166562024159545144804776964059"
    ],
    "M2_over_K": [
     "0.999990119189317493894922384151",
     "0.0000112620330608662597086432535554"
    ]
   },
   {
    "j": 41,
    "pT2": "0.00000049992947288830388486812285041",
    "G": [
     "-6.5289829602196162030404113084",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315911810626522153557164737",
     "0.166562216260952377025122040358"
    ],
    "M2_over_K": [
     "0.999992590430856467746594898308",
     "0.00000844534211150408344869587330702"
    ]
   },
   {
    "j": 42,
    "pT2": "0.000000374894216793566053596634026518",
    "G": [
     "-6.67289452853174405829153577432",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315905558866452010563240401",
     "0.166562360316756688897322030762"
    ],
    "M2_over_K": [
     "0.999994443603390200183835085321",
     "0.00000633311805665966755763877413779"
    ]
   },
   {
    "j": 43,
    "pT2": "0.00000028113100228572149904600890634",
    "G": [
     "-6.81680609684387191354266024024",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315900870707264393661145669",
     "0.166562468343410327698679938658"
    ],
    "M2_over_K": [
     "0.999995833288324456101453870766",
     "0.00000474917131960015585325451083349"
    ]
   },
   {
    "j": 44,
    "pT2": "0.000000210818510677891955466592902962",
    "G": [
     "-6.96071766515599976879378470616",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.4431589735508354875686985373",
     "0.166562549351994931227949564824"
    ],
    "M2_over_K": [
     "0.999996875405899254238338497285",
     "0.00000356137762482325004525438173063"
    ]
   },
   {
    "j": 45,
    "pT2": "0.000000158091580377443684110116850499",
    "G": [
     "-7.10462923346812762404490917207",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315894718737520021782432142",
     "0.166562610099876132809496171337"
    ],
    "M2_over_K": [
     "0.999997656884334412566696739664",
     "0.00000267065733148929431393406339592"
    ]
   },
   {
    "j": 46,
    "pT2": "0.000000118551960669261520081694746346",
    "G": [
     "-7.24854080178025547929603363799",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315892741756808072146340548",
     "0.166562655654367617490680798323"
    ],
    "M2_over_K": [
     "0.999998242910769036999501621016",
     "0.00000200271095913755520109317769814"
    ]
   },
   {
    "j": 47,
    "pT2": "0.0000000889014288108882683783954476864",
    "G": [
     "-7.39245237009238333454715810391",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315891259230368931051043647",
     "0.166562689815421007405178480926"
    ],
    "M2_over_K": [
     "0.999998682368757109882724989926",
     "0.00000150182162741369284910601430469"
    ]
   },
   {
    "j": 48,
    "pT2": "0.0000000666666666666666666666666666667",
    "G": [
     "-7.53636393840451118979828256983",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.4431589014749234819545419017",
     "0.166562715432599387825014497602"
    ],
    "M2_over_K": [
     "0.99999901191584659122103056843",
     "0.00000112620749716074352449931129443"
    ]
   },
   {
    "j": 49,
    "pT2": "0.000000049992947288830388486812285041",
    "G": [
     "-7.68027550671663904504940703575",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315889313806427932379070875",
     "0.166562734642774384857425556062"
    ],
    "M2_over_K": [
     "0.99999925904135073312368639563",
     "0.000000844536567966556798555416138828"
    ]
   },
   {
    "j": 50,
    "pT2": "0.0000000374894216793566053596634026518",
    "G": [
     "-7.82418707502876690030053150166",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315888688630174804639729507",
     "0.166562749048374089635644115761"
    ],
    "M2_over_K": [
     "0.999999444359363405652287274682",
     "0.000000633313131001915850635295511666"
    ]
   },
   {
    "j": 51,
    "pT2": "0.000000028113100228572149904600890634",
    "G": [
     "-7.96809864334089475555165596758",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315888219814117643174783681",
     "0.166562759851050291857143845568"
    ],
    "M2_over_K": [
     "0.999999583328283817029113386068",
     "0.000000474917877251540771402176713897"
    ]
   },
   {
    "j": 52,
    "pT2": "0.0000000210818510677891955466592902962",
    "G": [
     "-8.1120102116530226108027804335",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315887868251668251575852061",
     "0.166562767951914847059281644556"
    ],
    "M2_over_K": [
     "0.999999687540281408771699365793",
     "0.000000356138181590697051658238323265"
    ]
   },
   {
    "j": 53,
    "pT2": "0.0000000158091580377443684110116850499",
    "G": [
     "-8.25592177996515046605390489942",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315887604617021612208569521",
     "0.166562774026706394603847153893"
    ],
    "M2_over_K": [
     "0.999999765688259949539333816032",
     "0.000000267065968830949228829181365957"
    ]
   },
   {
    "j": 54,
    "pT2": "0.0000000118551960669261520081694746346",
    "G": [
     "-8.39983334827727832130502936533",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315887406918925805892813224",
     "0.166562778582157470433331331305"
    ],
    "M2_over_K": [
     "0.999999824290979342114802652401",
     "0.000000200271228447521196589253551775"
    ]
   },
   {
    "j": 55,
    "pT2": "0.00000000889014288108882683783954476864",
    "G": [
     "-8.54374491658940617655615383125",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315887258666268051802372125",
     "0.166562781998263893259872998672"
    ],
    "M2_over_K": [
     "0.999999868236820848067531353015",
     "0.000000150182237270593815400616958292"
    ]
   },
   {
    "j": 56,
    "pT2": "0.00000000666666666666666666666666666667",
    "G": [
     "-8.68765648490153403180727829717",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315887147492458195449256837",
     "0.166562784559982340787180617349"
    ],
    "M2_over_K": [
     "0.999999901191553807430475393488",
     "0.000000112620791626941924334400791213"
    ]
   },
   {
    "j": 57,
    "pT2": "0.0000000049992947288830388486812285041",
    "G": [
     "-8.83156805321366188705840276309",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315887064123861792555279537",
     "0.166562786481000183229232723712"
    ],
    "M2_over_K": [
     "0.99999992590411772412949626782",
     "0.0000000844536803648704653328868860501"
    ]
   },
   {
    "j": 58,
    "pT2": "0.00000000374894216793566053596634026518",
    "G": [
     "-8.97547962152578974230952722901",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.4431588700160623401864587289",
     "0.166562787921560346443262804005"
    ],
    "M2_over_K": [
     "0.99999994443592658440201678819",
     "0.0000000633313263535735528458968670968"
    ]
   },
   {
    "j": 59,
    "pT2": "0.0000000028113100228572149904600890634",
    "G": [
     "-9.11939118983791759756065169492",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315886954724626918501178455",
     "0.166562789001828075048952182659"
    ],
    "M2_over_K": [
     "0.999999958332822895408856435738",
     "0.0000000474917951780788074073884819861"
    ]
   },
   {
    "j": 60,
    "pT2": "0.00000000210818510677891955466592902962",
    "G": [
     "-9.26330275815004545281177616084",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315886919568381201061896455",
     "0.166562789811914591517711106141"
    ],
    "M2_over_K": [
     "0.999999968754025055707171878634",
     "0.0000000356138223501574226493323218282"
    ]
   },
   {
    "j": 61,
    "pT2": "0.00000000158091580377443684110116850499",
    "G": [
     "-9.40721432646217330806290062676",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315886893204916099466502332",
     "0.166562790419393780546054130335"
    ],
    "M2_over_K": [
     "0.999999976568824260035293904839",
     "0.0000000267065992399168063837609487611"
    ]
   },
   {
    "j": 62,
    "pT2": "0.00000000118551960669261520081694746346",
    "G": [
     "-9.55112589477430116331402509268",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315886873435106272721371299",
     "0.166562790874938907402625636372"
    ],
    "M2_over_K": [
     "0.999999982429096958595010533097",
     "0.0000000200271241700904872044841033999"
    ]
   },
   {
    "j": 63,
    "pT2": "8.89014288108882683783954476864e-10",
    "G": [
     "-9.69503746308642901856514955859",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315886858609840358912503766",
     "0.166562791216549560523634699182"
    ],
    "M2_over_K": [
     "0.999999986823681536177285006965",
     "0.0000000150182244723519265787652292479"
    ]
   },
   {
    "j": 64,
    "pT2": "6.66666666666666666666666666667e-10",
    "G": [
     "-9.83894903139855687381627402451",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315886847492459295449251904",
     "0.166562791472721411371220378342"
    ],
    "M2_over_K": [
     "0.999999990119155072226021319306",
     "0.000000011262079581802994548995040011"
    ]
   },
   {
    "j": 65,
    "pT2": "4.9992947288830388486812285041e-10",
    "G": [
     "-9.98286059971068472906739849043",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315886839155599611393986976",
     "0.16656279166482319904281440622"
    ],
    "M2_over_K": [
     "0.999999992590411598921074540309",
     "0.00000000844536827216924768911714853691"
    ]
   },
   {
    "j": 66,
    "pT2": "3.74894216793566053596634026518e-10",
    "G": [
     "-10.1267721680228125843185229563",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315886832903836809391690513",
     "0.166562791808879217291579794732"
    ],
    "M2_over_K": [
     "0.999999994443592560878550008413",
     "0.00000000633313276789119743928322750045"
    ]
   },
   {
    "j": 67,
    "pT2": "2.8113100228572149904600890634e-10",
    "G": [
     "-10.2706837363349404395696474223",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315886828215676085537238618",
     "0.166562791916905991235984252421"
    ],
    "M2_over_K": [
     "0.999999995833282234677936849951",
     "0.00000000474917959233713752182841189323"
    ]
   },
   {
    "j": 68,
    "pT2": "2.10818510677891955466592902962e-10",
    "G": [
     "-10.4145953046470682948207718882",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315886824700051506010516339",
     "0.16656279199791464349234564924"
    ],
    "M2_over_K": [
     "0.999999996875402474719013730567",
     "0.00000000356138227692662343678411901827"
    ]
   },
   {
    "j": 69,
    "pT2": "1.58091580377443684110116850499e-10",
    "G": [
     "-10.5585068729591961500718963541",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315886822063704991474390188",
     "0.166562792058662562737918838757"
    ],
    "M2_over_K": [
     "0.999999997656882408654341529597",
     "0.00000000267065994755990115891215326377"
    ]
   },
   {
    "j": 70,
    "pT2": "1.18551960669261520081694746346e-10",
    "G": [
     "-10.70241844127132400532302082",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315886820086724006338741496",
     "0.166562792104217075616312229674"
    ],
    "M2_over_K": [
     "0.999999998242909686103335737731",
     "0.00000000200271243026243310668511935801"
    ]
   },
   {
    "j": 71,
    "pT2": "8.89014288108882683783954476864e-11",
    "G": [
     "-10.8463300095834518605741452859",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315886818604197413573856495",
     "0.166562792138378141036796688893"
    ],
    "M2_over_K": [
     "0.999999998682368148131433558696",
     "0.00000000150182245468811840799747615756"
    ]
   },
   {
    "j": 72,
    "pT2": "6.66666666666666666666666666667e-11",
    "G": [
     "-10.9902415778955797158252697519",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315886817492459306449251899",
     "0.166562792163995326182503807659"
    ],
    "M2_over_K": [
     "0.999999999011915504137431759787",
     "0.00000000112620796237138760245180008881"
    ]
   },
   {
    "j": 73,
    "pT2": "4.9992947288830388486812285041e-11",
    "G": [
     "-11.1341531462077075710763942178",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315886816658773337606066732",
     "0.166562792183205504983937099327"
    ],
    "M2_over_K": [
     "0.999999999259041158157188656803",
     "8.44536829573746833771065912267e-10"
    ]
   },
   {
    "j": 74,
    "pT2": "3.74894216793566053596634026518e-11",
    "G": [
     "-11.2780647145198354263275186837",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315886816033597057159723526",
     "0.166562792197611106828087262281"
    ],
    "M2_over_K": [
     "0.999999999444359255112238464586",
     "6.33313278114458187952131647039e-10"
    ]
   },
   {
    "j": 75,
    "pT2": "2.8113100228572149904600890634e-11",
    "G": [
     "-11.4219762828319632815786431496",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315886815564780984635878512",
     "0.166562792208413784233366063374"
    ],
    "M2_over_K": [
     "0.999999999583328222919164188814",
     "4.74917959979006329472155827063e-10"
    ]
   },
   {
    "j": 76,
    "pT2": "2.10818510677891955466592902962e-11",
    "G": [
     "-11.5658878511440911368297676155",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315886815213218526605378343",
     "0.166562792216514649465097058154"
    ],
    "M2_over_K": [
     "0.999999999687540247163384335007",
     "3.56138228111771159393936934267e-10"
    ]
   },
   {
    "j": 77,
    "pT2": "1.58091580377443684110116850499e-11",
    "G": [
     "-11.7097994194562189920808920814",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.4431588681494958387510799986",
     "0.166562792222589441393081765999"
    ],
    "M2_over_K": [
     "0.999999999765688240691942272885",
     "2.6706599499167232278210365504e-10"
    ]
   },
   {
    "j": 78,
    "pT2": "1.18551960669261520081694746346e-11",
    "G": [
     "-11.8537109877683468473320165474",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315886814751885776569823635",
     "0.166562792227144892682848467503"
    ],
    "M2_over_K": [
     "0.999999999824290968512771919999",
     "2.00271243158777155241660183732e-10"
    ]
   },
   {
    "j": 79,
    "pT2": "8.89014288108882683783954476864e-12",
    "G": [
     "-11.9976225560804747025831410133",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315886814603633117279495153",
     "0.166562792230560999225980748958"
    ],
    "M2_over_K": [
     "0.999999999868236814758280406189",
     "1.50182245543341098600691077434e-10"
    ]
   },
   {
    "j": 80,
    "pT2": "6.66666666666666666666666666667e-12",
    "G": [
     "-12.1415341243926025578342654792",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315886814492459306559251899",
     "0.166562792233122717741160946345"
    ],
    "M2_over_K": [
     "0.999999999901191550382891472147",
     "1.12620796279049641847099719859e-10"
    ]
   },
   {
    "j": 81,
    "pT2": "4.9992947288830388486812285041e-12",
    "G": [
     "-12.2854456927047304130853899451",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315886814409090709670556796",
     "0.166562792235043735621647014401"
    ],
    "M2_over_K": [
     "0.999999999925904115798369677662",
     "8.44536829809429040790011694169e-11"
    ]
   },
   {
    "j": 82,
    "pT2": "3.74894216793566053596634026518e-12",
    "G": [
     "-12.429357261016858268336514411",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315886814346573081623461339",
     "0.166562792236484295806254766938"
    ],
    "M2_over_K": [
     "0.999999999944435925501467681077",
     "6.33313278246992032579281275251e-11"
    ]
   },
   {
    "j": 83,
    "pT2": "2.8113100228572149904600890634e-12",
    "G": [
     "-12.5732688293289861235876388769",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.4431588681429969147436969284",
     "0.166562792237564563546891030601"
    ],
    "M2_over_K": [
     "0.999999999958332822286430123911",
     "4.7491796005353558729587148199e-11"
    ]
   },
   {
    "j": 84,
    "pT2": "2.10818510677891955466592902962e-12",
    "G": [
     "-12.7171803976411139788387633429",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315886814264535228565864543",
     "0.16656279223837465007012507863"
    ],
    "M2_over_K": [
     "0.999999999968754024713253263117",
     "3.56138228153682041005459599514e-11"
    ]
   },
   {
    "j": 85,
    "pT2": "1.58091580377443684110116850499e-12",
    "G": [
     "-12.8610919659532418340898878088",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315886814238171763415689037",
     "0.166562792238982129262957823303"
    ],
    "M2_over_K": [
     "0.999999999976568824067459308486",
     "2.67065995015240543488047765468e-11"
    ]
   },
   {
    "j": 86,
    "pT2": "1.18551960669261520081694746346e-12",
    "G": [
     "-13.0050035342653696893410122747",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.443158868142184019535616253",
     "0.166562792239437674391953767078"
    ],
    "M2_over_K": [
     "0.999999999982429096850301575462",
     "2.00271243172030539706082820139e-11"
    ]
   },
   {
    "j": 87,
    "pT2": "8.89014288108882683783954476864e-13",
    "G": [
     "-13.1489151025774975445921367406",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315886814203576687632454052",
     "0.166562792239779285046277833579"
    ],
    "M2_over_K": [
     "0.999999999986823681475279411122",
     "1.50182245550794024383782762907e-11"
    ]
   },
   {
    "j": 88,
    "pT2": "6.66666666666666666666666666667e-13",
    "G": [
     "-13.2928266708896253998432612065",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.44315886814192459306560351899",
     "0.166562792240035456897801948172"
    ],
    "M2_over_K": [
     "0.999999999990119155037980630176",
     "1.12620796283240730008555658461e-11"
    ]
   }
  ]
 },
 "1/2": {
  "C1": "93.4623814442963488442636406526",
  "K": "16.1006623496476903471210473393",
  "rows": [
   {
    "j": 0,
    "pT2": "0.333333333333333333333333333333",
    "G": [
     "0.287682072451780927439219005994",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.66803746963170756272012993231",
     "-0.12648785562128841015394834241"
    ],
    "M2_over_K": [
     "-0.274261011577661770887646912764",
     "1.21155087051566446514024742301"
    ]
   },
   {
    "j": 1,
    "pT2": "0.249964736444151942434061425205",
    "G": [
     "0.143770504139653072188094540076",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.63575410344161607246854674614",
     "-0.0739377397976593322292577038371"
    ],
    "M2_over_K": [
     "-0.128070202793626713534698320275",
     "1.21674671654124972535095526445"
    ]
   },
   {
    "j": 2,
    "pT2": "0.187447108396783026798317013259",
    "G": [
     "-0.000141064172474783063029925841718",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.6100992912244495226621721974",
     "-0.0284381576133459444290091850184"
    ],
    "M2_over_K": [
     "0.00689456054227871821918738628207",
     "1.16417886760043366612247562077"
    ]
   },
   {
    "j": 3,
    "pT2": "0.14056550114286074952300445317",
    "G": [
     "-0.144052632484602638314154391759",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.58995852992909771575678328632",
     "0.010122736588392824548326215744"
    ],
    "M2_over_K": [
     "0.136090882605564131084403910604",
     "1.06811143282324399086070052759"
    ]
   },
   {
    "j": 4,
    "pT2": "0.105409255338945977733296451481",
    "G": [
     "-0.287964200796730493565278857677",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.57430425001753207424385931202",
     "0.0421624488302877372003265271612"
    ],
    "M2_over_K": [
     "0.260590899654548265660161187915",
     "0.944836409453719353025568176998"
    ]
   },
   {
    "j": 5,
    "pT2": "0.0790457901887218420550584252493",
    "G": [
     "-0.431875769108858348816403323595",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.56223499490208100217977854177",
     "0.0683114378886375288545934307861"
    ],
    "M2_over_K": [
     "0.378636933898901206634587499185",
     "0.809856535318171947130980988855"
    ]
   },
   {
    "j": 6,
    "pT2": "0.0592759803346307600408473731731",
    "G": [
     "-0.575787337420986204067527789513",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.55298925206955787330933775446",
     "0.0893180293053714813884096967719"
    ],
    "M2_over_K": [
     "0.487406463198670650328475778571",
     "0.675798344341151884406416564049"
    ]
   },
   {
    "j": 7,
    "pT2": "0.0444507144054441341891977238432",
    "G": [
     "-0.719698905733114059318652255431",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.54594199094375140439759077067",
     "0.105965089816705425813875717285"
    ],
    "M2_over_K": [
     "0.584401457079224471604035199788",
     "0.551440420251097901176880634467"
    ]
   },
   {
    "j": 8,
    "pT2": "0.0333333333333333333333333333333",
    "G": [
     "-0.863610474045241914569776721348",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.54059134481731253425848424578",
     "0.119006769005454892245530936702"
    ],
    "M2_over_K": [
     "0.668187125147072564721233105855",
     "0.441771946901763309474787844158"
    ]
   },
   {
    "j": 9,
    "pT2": "0.0249964736444151942434061425205",
    "G": [
     "-1.00752204235736976982090118727",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.53654101952458784319417539698",
     "0.129127625702749006444701179578"
    ],
    "M2_over_K": [
     "0.73853363834537293944320154392",
     "0.348704371720647397155427386849"
    ]
   },
   {
    "j": 10,
    "pT2": "0.0187447108396783026798317013259",
    "G": [
     "-1.15143361066949762507202565318",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.53348203027863969468584716781",
     "0.136921839699560243341628583845"
    ],
    "M2_over_K": [
     "0.796188659446865212831175174551",
     "0.27201728196425406781443777899"
    ]
   },
   {
    "j": 11,
    "pT2": "0.014056550114286074952300445317",
    "G": [
     "-1.2953451789816254803231501191",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.53117576988452549513669040157",
     "0.142887732102141484557212194559"
    ],
    "M2_over_K": [
     "0.842515900435638984172502372326",
     "0.210240030026979643239673236217"
    ]
   },
   {
    "j": 12,
    "pT2": "0.0105409255338945977733296451481",
    "G": [
     "-1.43925674729375333557427458502",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52943931206700164516771438418",
     "0.147432308099338913071969890002"
    ],
    "M2_over_K": [
     "0.879155424033900472833889786677",
     "0.161328041942450169551141953463"
    ]
   },
   {
    "j": 13,
    "pT2": "0.00790457901887218420550584252493",
    "G": [
     "-1.58316831560588119082539905094",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.5281331841540845619661046824",
     "0.150881276777139205662792295163"
    ],
    "M2_over_K": [
     "0.907773449700119326234376523893",
     "0.123110701587518411455839942366"
    ]
   },
   {
    "j": 14,
    "pT2": "0.00592759803346307600408473731731",
    "G": [
     "-1.72707988391800904607652351685",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52715148287677175704260149414",
     "0.153491237292329976541167114189"
    ],
    "M2_over_K": [
     "0.929910038066273585801956798073",
     "0.0935485540979940921550705732299"
    ]
   },
   {
    "j": 15,
    "pT2": "0.00444507144054441341891977238432",
    "G": [
     "-1.87099145223013690132764798277",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52641404405054303011832709095",
     "0.155461934524398481708883752421"
    ],
    "M2_over_K": [
     "0.946905388713602328148711611265",
     "0.0708553434401692409007851143413"
    ]
   },
   {
    "j": 16,
    "pT2": "0.00333333333333333333333333333333",
    "G": [
     "-2.01490302054226475657877244869",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52586032845215443357400398456",
     "0.156947442694860496239107584674"
    ],
    "M2_over_K": [
     "0.959878993093132130783208859348",
     "0.05353539640026912089548923592"
    ]
   },
   {
    "j": 17,
    "pT2": "0.00249964736444151942434061425205",
    "G": [
     "-2.15881458885439261182989691461",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52544469762699573517064137175",
     "0.1580657863442365969104987126"
    ],
    "M2_over_K": [
     "0.969739421832185450208510645278",
     "0.0403740007356744159779720875"
    ]
   },
   {
    "j": 18,
    "pT2": "0.00187447108396783026798317013259",
    "G": [
     "-2.30272615716652046708102138053",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52513279163350229645779292528",
     "0.158906901487933586007149293468"
    ],
    "M2_over_K": [
     "0.977208949164599340077289218013",
     "0.0304055354770681397392472649149"
    ]
   },
   {
    "j": 19,
    "pT2": "0.0014056550114286074952300445317",
    "G": [
     "-2.44663772547864832233214584644",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52489876740743881656067966101",
     "0.159539048934112324848306654139"
    ],
    "M2_over_K": [
     "0.982853155117762609648277484431",
     "0.0228740864308926197118386929283"
    ]
   },
   {
    "j": 20,
    "pT2": "0.00105409255338945977733296451481",
    "G": [
     "-2.59054929379077617758327031236",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.5247232020997821848461811017",
     "0.160013883307876600961302703113"
    ],
    "M2_over_K": [
     "0.987110037935137643368593462326",
     "0.0171944668407958853539303267841"
    ]
   },
   {
    "j": 21,
    "pT2": "0.000790457901887218420550584252493",
    "G": [
     "-2.73446086210290403283439477828",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52459150623310441227115405512",
     "0.160370404898466184851994009823"
    ],
    "M2_over_K": [
     "0.99031602638687612092541625382",
     "0.0129173469193217454740814264489"
    ]
   },
   {
    "j": 22,
    "pT2": "0.000592759803346307600408473731731",
    "G": [
     "-2.8783724304150318880855192442",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52449272550114113970893944339",
     "0.160638009804914936473148236485"
    ],
    "M2_over_K": [
     "0.992727967178510397460122943011",
     "0.00969978846700481912019564168105"
    ]
   },
   {
    "j": 23,
    "pT2": "0.000444507144054441341891977238432",
    "G": [
     "-3.02228399872715974333664371011",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52441863759582727178332390137",
     "0.16083882681878038439564761433"
    ],
    "M2_over_K": [
     "0.994541065041657163023287404824",
     "0.00728122119288758192715018418753"
    ]
   },
   {
    "j": 24,
    "pT2": "0.000333333333333333333333333333333",
    "G": [
     "-3.16619556703928759858776817603",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52436307230087728459711396905",
     "0.160989498094586661595761885942"
    ],
    "M2_over_K": [
     "0.995903176928316367075839053795",
     "0.00546431627165899115433944465924"
    ]
   },
   {
    "j": 25,
    "pT2": "0.000249964736444151942434061425205",
    "G": [
     "-3.31010713535141545383889264195",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.5243214001560493855008861137",
     "0.161102530509628924588961285046"
    ],
    "M2_over_K": [
     "0.996926014667038691299445297141",
     "0.00410000698713431439630401784382"
    ]
   },
   {
    "j": 26,
    "pT2": "0.000187447108396783026798317013259",
    "G": [
     "-3.45401870366354330909001710787",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52429014817700842797676865902",
     "0.161187318130229649641072919191"
    ],
    "M2_over_K": [
     "0.997693822204864032871042358941",
     "0.00307589285960393751389054417689"
    ]
   },
   {
    "j": 27,
    "pT2": "0.00014056550114286074952300445317",
    "G": [
     "-3.59793027197567116434114157379",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52426671121718635035437294866",
     "0.161250914092779262040129131185"
    ],
    "M2_over_K": [
     "0.998270040003954663603365622955",
     "0.00230733774968081296556960153456"
    ]
   },
   {
    "j": 28,
    "pT2": "0.000105409255338945977733296451481",
    "G": [
     "-3.7418418402877990195922660397",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52424913525590398110551352067",
     "0.161298612334969239466104671109"
    ],
    "M2_over_K": [
     "0.998702391958977312632627074533",
     "0.00173067751112973977816592716519"
    ]
   },
   {
    "j": 29,
    "pT2": "0.0000790457901887218420550584252493",
    "G": [
     "-3.88575340859992687484339050562",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52423595473893453453972772195",
     "0.161334385469709600409593136794"
    ],
    "M2_over_K": [
     "0.999026750626919682723532636458",
     "0.00129806034766330726018598186247"
    ]
   },
   {
    "j": 30,
    "pT2": "0.0000592759803346307600408473731731",
    "G": [
     "-4.02966497691205473009451497154",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52422607051760866410700189103",
     "0.161361214066955074344116926712"
    ],
    "M2_over_K": [
     "0.999270064331540634762567119215",
     "0.00097354029291522641881235943774"
    ]
   },
   {
    "j": 31,
    "pT2": "0.0000444507144054441341891977238432",
    "G": [
     "-4.17357654522418258534563943746",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52421865826906795590033111028",
     "0.161381334100022241839306518266"
    ],
    "M2_over_K": [
     "0.999452568322500799684838983691",
     "0.000730126671046238898367964004719"
    ]
   },
   {
    "j": 32,
    "pT2": "0.0000333333333333333333333333333333",
    "G": [
     "-4.31748811353631044059676390337",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.5242130997947121605745986185",
     "0.161396422796826824100981070596"
    ],
    "M2_over_K": [
     "0.999589452013685877567752073715",
     "0.000547559630987804870264799045599"
    ]
   },
   {
    "j": 33,
    "pT2": "0.0000249964736444151942434061425205",
    "G": [
     "-4.46139968184843829584788836929",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.5242089314864359859496926503",
     "0.161407738173395858565412472211"
    ],
    "M2_over_K": [
     "0.999692114365682267377613349939",
     "0.000410635343345950063254986553032"
    ]
   },
   {
    "j": 34,
    "pT2": "0.0000187447108396783026798317013259",
    "G": [
     "-4.60531125016056615109901283521",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52420580567339698972397969323",
     "0.161416223761951745757142490044"
    ],
    "M2_over_K": [
     "0.999769108179420258185429643329",
     "0.000307946308531927536291102286845"
    ]
   },
   {
    "j": 35,
    "pT2": "0.000014056550114286074952300445317",
    "G": [
     "-4.74922281847269400635013730113",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52420346163147805465191769135",
     "0.161422587198060112552548669565"
    ],
    "M2_over_K": [
     "0.999826849843440135090141240828",
     "0.000230934600758207546800191057625"
    ]
   },
   {
    "j": 36,
    "pT2": "0.0000105409255338945977733296451481",
    "G": [
     "-4.89313438678482186160126176705",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52420170384080646372241082124",
     "0.161427359182023054893472427358"
    ],
    "M2_over_K": [
     "0.999870152484988880542149667105",
     "0.000173180707904164961777889682804"
    ]
   },
   {
    "j": 37,
    "pT2": "0.00000790457901887218420550584252493",
    "G": [
     "-5.03704595509694971685238623296",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.5242003856797060250418743818",
     "0.16143093771019415747342634449"
    ],
    "M2_over_K": [
     "0.999902626292249030563345943435",
     "0.000129869565225400645793860700692"
    ]
   },
   {
    "j": 38,
    "pT2": "0.00000592759803346307600408473731731",
    "G": [
     "-5.18095752340907757210351069888",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52419939719604976063921680083",
     "0.161433621253070588991746805793"
    ],
    "M2_over_K": [
     "0.999926979003589106015146931258",
     "0.0000973897593911264765920271524909"
    ]
   },
   {
    "j": 39,
    "pT2": "0.00000444507144054441341891977238432",
    "G": [
     "-5.3248690917212054273546351648",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52419865593659772081740448633",
     "0.161435633640574540519425660423"
    ],
    "M2_over_K": [
     "0.999945241405814786927813584932",
     "0.0000730327614285750323462799974397"
    ]
   },
   {
    "j": 40,
    "pT2": "0.00000333333333333333333333333333333",
    "G": [
     "-5.46878066003333328260575963072",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52419810006970599406223339231",
     "0.161437142726318771971588717185"
    ],
    "M2_over_K": [
     "0.999958936525747497127595932514",
     "0.0000547672637319248861989953407464"
    ]
   },
   {
    "j": 41,
    "pT2": "0.00000249964736444151942434061425205",
    "G": [
     "-5.61269222834546113785688409663",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52419768322793726312665269699",
     "0.161438274385483080281561647874"
    ],
    "M2_over_K": [
     "0.999969206557613154185275865856",
     "0.0000410698894699849103129298307201"
    ]
   },
   {
    "j": 42,
    "pT2": "0.00000187447108396783026798317013259",
    "G": [
     "-5.75660379665758899310800856255",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52419737064048067355219833407",
     "0.161439123012669756991639600733"
    ],
    "M2_over_K": [
     "0.999976908074179632618823230796",
     "0.0000307982047444034289355086606222"
    ]
   },
   {
    "j": 43,
    "pT2": "0.0000014056550114286074952300445317",
    "G": [
     "-5.90051536496971684835913302847",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52419713623282884726437662674",
     "0.161439759394707022696190189395"
    ],
    "M2_over_K": [
     "0.999982683441360599352113815862",
     "0.0000230954698798748297636473486803"
    ]
   },
   {
    "j": 44,
    "pT2": "0.00000105409255338945977733296451481",
    "G": [
     "-6.04442693328184470361025749439",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.5241969604518160161478334884",
     "0.161440236614712522196077761903"
    ],
    "M2_over_K": [
     "0.999987014380793437860122359812",
     "0.0000173192010104704899177419446544"
    ]
   },
   {
    "j": 45,
    "pT2": "0.000000790457901887218420550584252493",
    "G": [
     "-6.18833850159397255886138196031",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52419682863461183676838280773",
     "0.16144059447968156554926243861"
    ],
    "M2_over_K": [
     "0.99999026214126894527465567494",
     "0.000012987592102179457178775970942"
    ]
   },
   {
    "j": 46,
    "pT2": "0.000000592759803346307600408473731731",
    "G": [
     "-6.33225006990610041411250642622",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52419672978563093114291725728",
     "0.161440862840802820442905439564"
    ],
    "M2_over_K": [
     "0.999992697625957178217923866882",
     "0.00000973933335610925086567150404177"
    ]
   },
   {
    "j": 47,
    "pT2": "0.000000444507144054441341891977238432",
    "G": [
     "-6.47616163821822826936363089214",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52419665565933972958555062075",
     "0.161441064083396070594870078186"
    ],
    "M2_over_K": [
     "0.999994523986272386533974443039",
     "0.00000730347713501831476498776191495"
    ]
   },
   {
    "j": 48,
    "pT2": "0.000000333333333333333333333333333333",
    "G": [
     "-6.62007320653035612461475535806",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52419660007245598789558215616",
     "0.16144121499413150370947560802"
    ],
    "M2_over_K": [
     "0.999995893565799671013753879153",
     "0.00000547683940015522349886243390343"
    ]
   },
   {
    "j": 49,
    "pT2": "0.000000249964736444151942434061425205",
    "G": [
     "-6.76398477484248397986587982398",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.5241965583881697004867283121",
     "0.161441328161263165568462919441"
    ],
    "M2_over_K": [
     "0.99999692060696380776278980864",
     "0.00000410705250705296015276965293614"
    ]
   },
   {
    "j": 50,
    "pT2": "0.000000187447108396783026798317013259",
    "G": [
     "-6.90789634315461183511700428989",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52419652712936251328851995282",
     "0.161441413024665210319636671447"
    ],
    "M2_over_K": [
     "0.999997690779976983778554682163",
     "0.00000307985621702158462111607782419"
    ]
   },
   {
    "j": 51,
    "pT2": "0.00000014056550114286074952300445317",
    "G": [
     "-7.05180791146673969036812875581",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52419650368856273076633020253",
     "0.161441476663253229097584707163"
    ],
    "M2_over_K": [
     "0.999998268328704810724572695387",
     "0.00000230956708757532780763948122337"
    ]
   },
   {
    "j": 52,
    "pT2": "0.000000105409255338945977733296451481",
    "G": [
     "-7.19571947977886754561925322173",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52419648611044199069592672049",
     "0.161441524385469882873096344299"
    ],
    "M2_over_K": [
     "0.999998701429401692540222749677",
     "0.00000173193140390009515032689020136"
    ]
   },
   {
    "j": 53,
    "pT2": "0.0000000790457901887218420550584252493",
    "G": [
     "-7.33963104809099540087037768765",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52419647292871063130228713311",
     "0.16144156017208831150402528874"
    ],
    "M2_over_K": [
     "0.999999026209247083300373362002",
     "0.00000129876556628950350522952907495"
    ]
   },
   {
    "j": 54,
    "pT2": "0.0000000592759803346307600408473731731",
    "G": [
     "-7.48354261640312325612150215357",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52419646304380638790547400428",
     "0.161441587008268775204412987761"
    ],
    "M2_over_K": [
     "0.999999269759851594376919878441",
     "0.000000973936909896928106982405581854"
    ]
   },
   {
    "j": 55,
    "pT2": "0.0000000444507144054441341891977238432",
    "G": [
     "-7.62745418471525111137262661948",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52419645563117380775609937343",
     "0.161441607132566529652475710494"
    ],
    "M2_over_K": [
     "0.999999452397084102980491175759",
     "0.000000730349723472372411019645409399"
    ]
   },
   {
    "j": 56,
    "pT2": "0.0000000333333333333333333333333333333",
    "G": [
     "-7.7713657530273789666237510854",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52419645007248348788941549104",
     "0.161441622223661683435937769822"
    ],
    "M2_over_K": [
     "0.999999589355712197442769210545",
     "0.000000547685070305784632461617204027"
    ]
   },
   {
    "j": 57,
    "pT2": "0.0000000249964736444151942434061425205",
    "G": [
     "-7.91527732133950682187487555132",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52419644590405376500219649009",
     "0.161441633540387002089118046362"
    ],
    "M2_over_K": [
     "0.99999969206020839774158225744",
     "0.000000410705886314542428614830940636"
    ]
   },
   {
    "j": 58,
    "pT2": "0.0000000187447108396783026798317013259",
    "G": [
     "-8.05918888965163467712600001724",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52419644277817243099862675114",
     "0.161441642026734040401244387203"
    ],
    "M2_over_K": [
     "0.999999769077723285227088484494",
     "0.00000030798597913164037868251268973"
    ]
   },
   {
    "j": 59,
    "pT2": "0.000000014056550114286074952300445317",
    "G": [
     "-8.20310045796376253237712448315",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.5241964404340921067469080895",
     "0.161441648390596685229033592631"
    ],
    "M2_over_K": [
     "0.999999826832716167165160891127",
     "0.000000230956909754958648368611958409"
    ]
   },
   {
    "j": 60,
    "pT2": "0.0000000105409255338945977733296451481",
    "G": [
     "-8.34701202627589038762824894907",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.5241964386762798381700417334",
     "0.161441653162820511656613555026"
    ],
    "M2_over_K": [
     "0.999999870142853392144782291819",
     "0.000000173193253419192519273182190803"
    ]
   },
   {
    "j": 61,
    "pT2": "0.00000000790457901887218420550584252493",
    "G": [
     "-8.49092359458801824287937341499",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52419643735810659281602024798",
     "0.161441656741483569767627435752"
    ],
    "M2_over_K": [
     "0.999999902620875909966105046059",
     "0.000000129876620189941103779390185939"
    ]
   },
   {
    "j": 62,
    "pT2": "0.00000000592759803346307600408473731731",
    "G": [
     "-8.63483516290014609813049788091",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52419643636961610694795385449",
     "0.161441659425102299521870115431"
    ],
    "M2_over_K": [
     "0.999999926975957718097118402075",
     "0.0000000973937267326688815342227173731"
    ]
   },
   {
    "j": 63,
    "pT2": "0.00000000444507144054441341891977238432",
    "G": [
     "-8.77874673121227395338162234683",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52419643562835281433306212552",
     "0.161441661437532459261887946878"
    ],
    "M2_over_K": [
     "0.999999945239692978896567527397",
     "0.0000000730349924469915844185696744966"
    ]
   },
   {
    "j": 64,
    "pT2": "0.00000000333333333333333333333333333333",
    "G": [
     "-8.92265829952440180863274681274",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52419643507248376288940932437",
     "0.161441662946642190745326482538"
    ],
    "M2_over_K": [
     "0.999999958935562542028818860745",
     "0.0000000547685183335017213700546036402"
    ]
   },
   {
    "j": 65,
    "pT2": "0.00000000249964736444151942434061425205",
    "G": [
     "-9.06656986783652966388387127866",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52419643465564077965922090744",
     "0.16144166407831484413547432952"
    ],
    "M2_over_K": [
     "0.999999969206015959935852998233",
     "0.0000000410705949875554088322040698479"
    ]
   },
   {
    "j": 66,
    "pT2": "0.00000000187447108396783026798317013259",
    "G": [
     "-9.21048143614865751913499574458",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52419643434305264010602510324",
     "0.161441664926949616305123261272"
    ],
    "M2_over_K": [
     "0.999999976907769584387845206663",
     "0.0000000307986014874625265696912199491"
    ]
   },
   {
    "j": 67,
    "pT2": "0.0000000014056550114286074952300445317",
    "G": [
     "-9.3543930044607853743861202105",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.5241964341086446042208576746",
     "0.161441665563335919217430045528"
    ],
    "M2_over_K": [
     "0.999999982683270073576027923244",
     "0.0000000230956929854716709437217459067"
    ]
   },
   {
    "j": 68,
    "pT2": "0.00000000105409255338945977733296451481",
    "G": [
     "-9.49830457277291322963724467641",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52419643393286337541747254039",
     "0.161441666040558323470700103395"
    ],
    "M2_over_K": [
     "0.999999987014284471442789043438",
     "0.0000000173193264722117345160216992929"
    ]
   },
   {
    "j": 69,
    "pT2": "7.90457901887218420550584252493e-10",
    "G": [
     "-9.64221614108504108488836914233",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.524196433801046049787923716",
     "0.161441666398424641434285666234"
    ],
    "M2_over_K": [
     "0.999999990262087103012719519127",
     "0.0000000129876626546042930870385129921"
    ]
   },
   {
    "j": 70,
    "pT2": "5.92759803346307600408473731731e-10",
    "G": [
     "-9.78612770939716894013949360825",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52419643370219700058583318343",
     "0.161441666666786521243554066983"
    ],
    "M2_over_K": [
     "0.999999992697595497396199979107",
     "0.00000000973937303069676490277828214329"
    ]
   },
   {
    "j": 71,
    "pT2": "4.44507144054441341891977238432e-10",
    "G": [
     "-9.93003927770929679539061807417",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52419643362807067097834444999",
     "0.161441666868029541060508848618"
    ],
    "M2_over_K": [
     "0.999999994523969143575597184189",
     "0.00000000730349944569675080910963582389"
    ]
   },
   {
    "j": 72,
    "pT2": "3.33333333333333333333333333333e-10",
    "G": [
     "-10.0739508460214246506417425401",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52419643357248376563940931821",
     "0.161441667018940516369903997797"
    ],
    "M2_over_K": [
     "0.999999995893556167425708433435",
     "0.00000000547685194637942535357896431713"
    ]
   },
   {
    "j": 73,
    "pT2": "2.49964736444151942434061425205e-10",
    "G": [
     "-10.217862414333552505892867006",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52419643353079946720697580816",
     "0.161441667132107782924167237692"
    ],
    "M2_over_K": [
     "0.999999996920601547195194289276",
     "0.00000000410705956231656124477648113471"
    ]
   },
   {
    "j": 74,
    "pT2": "1.87447108396783026798317013259e-10",
    "G": [
     "-10.3617739826456803611439914719",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.5241964334995406531901278381",
     "0.161441667216971260824516560052"
    ],
    "M2_over_K": [
     "0.999999997690776930997432528273",
     "0.00000000307986018448924121352289600723"
    ]
   },
   {
    "j": 75,
    "pT2": "1.4056550114286074952300445317e-10",
    "G": [
     "-10.5056855509578082163951159378",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52419643347609984956701113904",
     "0.161441667280609891500042545035"
    ],
    "M2_over_K": [
     "0.999999998268326991926196495462",
     "0.00000000230956931864692670287274621105"
    ]
   },
   {
    "j": 76,
    "pT2": "1.05409255338945977733296451481e-10",
    "G": [
     "-10.6495971192699360716462404038",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.5241964334585217266672156404",
     "0.161441667328332132141474683211"
    ],
    "M2_over_K": [
     "0.9999999987014284384665614157",
     "0.00000000173193265852409893003586764016"
    ]
   },
   {
    "j": 77,
    "pT2": "7.90457901887218420550584252493e-11",
    "G": [
     "-10.7935086875820639268973648697",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.5241964334453399940933192911",
     "0.161441667364118764059358086208"
    ],
    "M2_over_K": [
     "0.999999999026208705421432790395",
     "0.00000000129876627181653141097149658564"
    ]
   },
   {
    "j": 78,
    "pT2": "5.92759803346307600408473731731e-11",
    "G": [
     "-10.9374202558941917821484893356",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52419643343545508916695739887",
     "0.161441667390954952108623369704"
    ],
    "M2_over_K": [
     "0.999999999269759546995484773174",
     "9.73937306643975373812420943237e-10"
    ]
   },
   {
    "j": 79,
    "pT2": "4.44507144054441341891977238432e-11",
    "G": [
     "-11.0813318242063196373996138015",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.5241964334280424562027485299",
     "0.161441667411079254128748378735"
    ],
    "M2_over_K": [
     "0.999999999452396912814419077981",
     "7.30349946579651053517588405256e-10"
    ]
   },
   {
    "j": 80,
    "pT2": "3.33333333333333333333333333333e-11",
    "G": [
     "-11.2252433925184474926507382674",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.5241964334224837656669093182",
     "0.161441667426170351681298406982"
    ],
    "M2_over_K": [
     "0.999999999589355615874799089945",
     "5.47685195768235088158969689969e-10"
    ]
   },
   {
    "j": 81,
    "pT2": "2.49964736444151942434061425205e-11",
    "G": [
     "-11.3691549608305753479018627333",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52419643341831533582257182051",
     "0.16144166743748707834887721568"
    ],
    "M2_over_K": [
     "0.999999999692060154231535510864",
     "4.10705956867266336795058871571e-10"
    ]
   },
   {
    "j": 82,
    "pT2": "1.87447108396783026798317013259e-11",
    "G": [
     "-11.5130665291427032031529871993",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.5241964334151894544202717396",
     "0.161441667445973426145745992274"
    ],
    "M2_over_K": [
     "0.999999999769077692825329729547",
     "3.07986018806354010587367079709e-10"
    ]
   },
   {
    "j": 83,
    "pT2": "1.4056550114286074952300445317e-11",
    "G": [
     "-11.6569780974548310584041116652",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52419643341284537405761407014",
     "0.161441667452337289217141543866"
    ],
    "M2_over_K": [
     "0.999999999826832699038305585162",
     "2.30956932065690267919712418649e-10"
    ]
   },
   {
    "j": 84,
    "pT2": "1.05409255338945977733296451481e-11",
    "G": [
     "-11.8008896657669589136552361311",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52419643341108756176743995042",
     "0.161441667457109513283445809019"
    ],
    "M2_over_K": [
     "0.999999999870142843759878966087",
     "1.7319326596543914844047044047e-10"
    ]
   },
   {
    "j": 85,
    "pT2": "7.90457901887218420550584252493e-12",
    "G": [
     "-11.944801234079086768906360597",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52419643340976938850994090082",
     "0.161441667460688176476449397791"
    ],
    "M2_over_K": [
     "0.999999999902620870493344887173",
     "1.29876627245214162395002773293e-10"
    ]
   },
   {
    "j": 86,
    "pT2": "5.92759803346307600408473731731e-12",
    "G": [
     "-12.0887128023912146241574850629",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52419643340878089801724318321",
     "0.161441667463371795282059310577"
    ],
    "M2_over_K": [
     "0.999999999926975954672107124964",
     "9.73937307001405263326290578812e-11"
    ]
   },
   {
    "j": 87,
    "pT2": "4.44507144054441341891977238432e-12",
    "G": [
     "-12.2326243707033424794086095289",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.52419643340803963472078769635",
     "0.16144166746538422548445610679"
    ],
    "M2_over_K": [
     "0.999999999945239691266010501349",
     "7.30349946780648651267591880457e-11"
    ]
   },
   {
    "j": 88,
    "pT2": "3.33333333333333333333333333333e-12",
    "G": [
     "-12.3765359390154703346597339948",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.5241964334074837656671843182",
     "0.161441667466893335239927214748"
    ],
    "M2_over_K": [
     "0.999999999958935561578802191442",
     "5.47685195881264343645430401625e-11"
    ]
   }
  ]
 },
 "2/3": {
  "C1": "130.480814879096079170815121852",
  "K": "32.7772833524535094546269126322",
  "rows": [
   {
    "j": 0,
    "pT2": "0.8",
    "G": [
     "0.875468737353899935628950146613",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.94546033021326816993441109514",
     "-0.365054888632228092832885161153"
    ],
    "M2_over_K": [
     "-0.250013625171538064954677604371",
     "0.987751654754130331295711525866"
    ]
   },
   {
    "j": 1,
    "pT2": "0.599915367465964661841747420492",
    "G": [
     "0.731557169041772080377825680695",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.88654236401868664867713892226",
     "-0.288523029568517632215029300315"
    ],
    "M2_over_K": [
     "-0.119566789982232944672163395299",
     "1.15136174186454165242874683564"
    ]
   },
   {
    "j": 2,
    "pT2": "0.449873060152279264315960831821",
    "G": [
     "0.587645600729644225126701214777",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.83730500170103572583847143678",
     "-0.216757455960122889948896646286"
    ],
    "M2_over_K": [
     "-0.0224019475952790622598800605262",
     "1.26552069887874100386420652751"
    ]
   },
   {
    "j": 3,
    "pT2": "0.337357202742865798855210687608",
    "G": [
     "0.443734032417516369875576748859",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.79691471265416422771609709718",
     "-0.15094703991094866280446220077"
    ],
    "M2_over_K": [
     "0.0543351726691549723690337281678",
     "1.32449015919526542696779185638"
    ]
   },
   {
    "j": 4,
    "pT2": "0.252982212813470346559911483555",
    "G": [
     "0.299822464105388514624452282942",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.7643302378289981337594835616",
     "-0.0919197885444493641588791028475"
    ],
    "M2_over_K": [
     "0.122168073646135566122064701533",
     "1.32738137620035138551775826632"
    ]
   },
   {
    "j": 5,
    "pT2": "0.189709896452932420932140220598",
    "G": [
     "0.155910895793260659373327817024",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.73842174421712566421108935824",
     "-0.040108685734309922920658097677"
    ],
    "M2_over_K": [
     "0.189928865550154621534482314751",
     "1.27859192826227822678318256285"
    ]
   },
   {
    "j": 6,
    "pT2": "0.142262352803113824098033695615",
    "G": [
     "0.0119993274811328041222033511061",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.71807240568754274291905358074",
     "0.00443257785473473259248425391492"
    ],
    "M2_over_K": [
     "0.26278271010015311484563908073",
     "1.18729141834333202744738293606"
    ]
   },
   {
    "j": 7,
    "pT2": "0.106681714573065922054074537224",
    "G": [
     "-0.131912240830995051128921114812",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.70225004359902101525437253805",
     "0.0419766962646697085435309012506"
    ],
    "M2_over_K": [
     "0.342031652097568437711581762153",
     "1.06592469985177107335806957533"
    ]
   },
   {
    "j": 8,
    "pT2": "0.08",
    "G": [
     "-0.275823809143122906380045580729",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.69004751833027282833165404699",
     "0.0730470265581148406983143555523"
    ],
    "M2_over_K": [
     "0.425809345257936326801518216427",
     "0.928075443945951188564625884944"
    ]
   },
   {
    "j": 9,
    "pT2": "0.0599915367465964661841747420492",
    "G": [
     "-0.419735377455250761631170046647",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.68069745970759755682448136578",
     "0.0983324970870350939742284710149"
    ],
    "M2_over_K": [
     "0.51040204116904726058656995359",
     "0.786306019191290875659770154892"
    ]
   },
   {
    "j": 10,
    "pT2": "0.0449873060152279264315960831821",
    "G": [
     "-0.563646945767378616882294512565",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.67356936675678154190890375665",
     "0.118604950077212633985120054958"
    ],
    "M2_over_K": [
     "0.591691756767464353624174386211",
     "0.650574722088176149825206288408"
    ]
   },
   {
    "j": 11,
    "pT2": "0.0337357202742865798855210687608",
    "G": [
     "-0.707558514079506472133418978483",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.66815657463267062043006489721",
     "0.134648312009106426033877903374"
    ],
    "M2_over_K": [
     "0.666257639783545766507820326375",
     "0.527537770223378985762202095071"
    ]
   },
   {
    "j": 12,
    "pT2": "0.0252982212813470346559911483555",
    "G": [
     "-0.851470082391634327384543444401",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.66405875669465211367508788909",
     "0.147205420007883962386673829657"
    ],
    "M2_over_K": [
     "0.731922403105468976808034773557",
     "0.420672104404262132336973694135"
    ]
   },
   {
    "j": 13,
    "pT2": "0.0189709896452932420932140220598",
    "G": [
     "-0.995381650703762182635667910318",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.66096363996215475170772520251",
     "0.156944154300661628265517092081"
    ],
    "M2_over_K": [
     "0.787798217646544332587509390736",
     "0.330916218545329154712538434471"
    ]
   },
   {
    "j": 14,
    "pT2": "0.0142262352803113824098033695615",
    "G": [
     "-1.13929321901589003788679237624",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65862999376198732848391917455",
     "0.164440934115634435528150473787"
    ],
    "M2_over_K": [
     "0.834028852709621044511642559301",
     "0.257488211641335366389314387986"
    ]
   },
   {
    "j": 15,
    "pT2": "0.0106681714573065922054074537224",
    "G": [
     "-1.28320478732801789313791684215",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65687283177213447891506790457",
     "0.17017752388415524172755789153"
    ],
    "M2_over_K": [
     "0.871429131645441534578225338954",
     "0.198636906102385375684503658346"
    ]
   },
   {
    "j": 16,
    "pT2": "0.008",
    "G": [
     "-1.42711635564014574838904130807",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65555108258679710259494419437",
     "0.174546571976824147208215658538"
    ],
    "M2_over_K": [
     "0.901154151296260874505470145752",
     "0.15221144414273387903704267619"
    ]
   },
   {
    "j": 17,
    "pT2": "0.00599915367465964661841747420492",
    "G": [
     "-1.57102792395227360364016577399",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65455761296196830683181520508",
     "0.177861880412548630599621493978"
    ],
    "M2_over_K": [
     "0.924454968739091784967632939003",
     "0.116032861191377252084023330929"
    ]
   },
   {
    "j": 18,
    "pT2": "0.00449873060152279264315960831821",
    "G": [
     "-1.71493949226440145889129023991",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65381131854234833826836887427",
     "0.180370457696200655462386044302"
    ],
    "M2_over_K": [
     "0.942526244590470611090344149367",
     "0.0881018230168423830329707619818"
    ]
   },
   {
    "j": 19,
    "pT2": "0.00337357202742865798855210687608",
    "G": [
     "-1.85885106057652931414241470582",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65325094491181689824669762018",
     "0.182264476662229475235665103536"
    ],
    "M2_over_K": [
     "0.956427552491824234548825160401",
     "0.0666911865843456918556357968461"
    ]
   },
   {
    "j": 20,
    "pT2": "0.00252982212813470346559911483555",
    "G": [
     "-2.00276262888865716939353917174",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65283031151964329460273083144",
     "0.183692116360557371413660196459"
    ],
    "M2_over_K": [
     "0.967054652199293787629825607095",
     "0.0503672790728040796395835580125"
    ]
   },
   {
    "j": 21,
    "pT2": "0.00189709896452932420932140220598",
    "G": [
     "-2.14667419720078502464466363766",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65251464863467467937798211335",
     "0.184766857295632084851363500852"
    ],
    "M2_over_K": [
     "0.975140348701108266250939784338",
     "0.0379724250021695860318901471719"
    ]
   },
   {
    "j": 22,
    "pT2": "0.00142262352803113824098033695615",
    "G": [
     "-2.29058576551291287989578810358",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65227780404115178753173542863",
     "0.185575158091597770678311723697"
    ],
    "M2_over_K": [
     "0.98127038751071975542574693681",
     "0.028589971244589286556194585715"
    ]
   },
   {
    "j": 23,
    "pT2": "0.00106681714573065922054074537224",
    "G": [
     "-2.4344973338250407351469125695",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65210012201256384154787212943",
     "0.186182632393907750023783256429"
    ],
    "M2_over_K": [
     "0.985905209700060784604428553398",
     "0.0215043255963808558226882130653"
    ]
   },
   {
    "j": 24,
    "pT2": "0.0008",
    "G": [
     "-2.57840890213716859039803703541",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65196683784749083191904849401",
     "0.186638927444534973525528718201"
    ],
    "M2_over_K": [
     "0.989402376267683069085592062744",
     "0.0161626142761738221564677325668"
    ]
   },
   {
    "j": 25,
    "pT2": "0.000599915367465964661841747420492",
    "G": [
     "-2.72232047044929644564916150133",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65186686550729820291220046971",
     "0.186981525637229776018605045133"
    ],
    "M2_over_K": [
     "0.992037081180543312208807664418",
     "0.0121409278511285633688037491666"
    ]
   },
   {
    "j": 26,
    "pT2": "0.000449873060152279264315960831821",
    "G": [
     "-2.86623203876142430090028596725",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.6517918837110117755852891784",
     "0.187238677726513533681312499986"
    ],
    "M2_over_K": [
     "0.994019728646802171916492092958",
     "0.00911606866069467540851976178705"
    ]
   },
   {
    "j": 27,
    "pT2": "0.000337357202742865798855210687608",
    "G": [
     "-3.01014360707355215615141043317",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65173564791750701671986208715",
     "0.187431649627357404624234119812"
    ],
    "M2_over_K": [
     "0.995510398937552282717994922099",
     "0.00684265494803354313322730833883"
    ]
   },
   {
    "j": 28,
    "pT2": "0.000252982212813470346559911483555",
    "G": [
     "-3.15405517538568001140253489908",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65169347287131336605310217138",
     "0.18757643418222976822674846915"
    ],
    "M2_over_K": [
     "0.996630440601856632665614378625",
     "0.00513496599491379794000824979241"
    ]
   },
   {
    "j": 29,
    "pT2": "0.000189709896452932420932140220598",
    "G": [
     "-3.297966743697807866653659365",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65166184371411170540915812721",
     "0.187685050089063323924166522542"
    ],
    "M2_over_K": [
     "0.997471591435008839957685604883",
     "0.00385276342080814930535872139269"
    ]
   },
   {
    "j": 30,
    "pT2": "0.000142262352803113824098033695615",
    "G": [
     "-3.44187831200993572190478383092",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65163812387944577988550975028",
     "0.187766524620058379679746957858"
    ],
    "M2_over_K": [
     "0.99810306298276330817999325336",
     "0.00289033680729591377289966509508"
    ]
   },
   {
    "j": 31,
    "pT2": "0.000106681714573065922054074537224",
    "G": [
     "-3.58578988032206357715590829684",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65162033577445048377169928026",
     "0.187827635454670518101974752239"
    ],
    "M2_over_K": [
     "0.998576992523539550430422869153",
     "0.0021681062013845230909029714314"
    ]
   },
   {
    "j": 32,
    "pT2": "0.00008",
    "G": [
     "-3.72970144863419143240703276276",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65160699616229399405320651632",
     "0.187873469741934604038862177921"
    ],
    "M2_over_K": [
     "0.998932610576079548935502828597",
     "0.00162622124318219377640260381399"
    ]
   },
   {
    "j": 33,
    "pT2": "0.0000599915367465964661841747420492",
    "G": [
     "-3.87361301694631928765815722867",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65159699263087182691736319521",
     "0.18790784489853110250662550393"
    ],
    "M2_over_K": [
     "0.999199410880607232130696517352",
     "0.00121970256920007436323513039142"
    ]
   },
   {
    "j": 34,
    "pT2": "0.0000449873060152279264315960831821",
    "G": [
     "-4.01752458525844714290928169459",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65158949090926702831480472134",
     "0.187933625042447280159709226329"
    ],
    "M2_over_K": [
     "0.99939955286928257395661394757",
     "0.000914765270791805548752190662508"
    ]
   },
   {
    "j": 35,
    "pT2": "0.0000337357202742865798855210687608",
    "G": [
     "-4.16143615357057499816040616051",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65158386533782750245860936082",
     "0.187952958780291545962473511229"
    ],
    "M2_over_K": [
     "0.999549677559174140460774624448",
     "0.000686043198076645386227854430345"
    ]
   },
   {
    "j": 36,
    "pT2": "0.0000252982212813470346559911483555",
    "G": [
     "-4.30534772188270285341153062643",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65157964671285203778261123362",
     "0.187967457801665699335884256169"
    ],
    "M2_over_K": [
     "0.999662277341768041471211164767",
     "0.00051449695191914326764666822198"
    ]
   },
   {
    "j": 37,
    "pT2": "0.0000189709896452932420932140220598",
    "G": [
     "-4.44925929019483070866265509234",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65157648316705783835223444245",
     "0.187978330963126708980437241026"
    ],
    "M2_over_K": [
     "0.99974672772369757113522987555",
     "0.000385839167132719673050501705756"
    ]
   },
   {
    "j": 38,
    "pT2": "0.0000142262352803113824098033695615",
    "G": [
     "-4.59317085850695856391377955826",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65157411082925285882753391124",
     "0.187986484925370884603660912621"
    ],
    "M2_over_K": [
     "0.999810063582359020421904092505",
     "0.00028935030102248724625469470999"
    ]
   },
   {
    "j": 39,
    "pT2": "0.0000106681714573065922054074537224",
    "G": [
     "-4.73708242681908641916490402418",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65157233181948505093062927452",
     "0.187992599670213561909195908437"
    ],
    "M2_over_K": [
     "0.999857562716435710103349015883",
     "0.000216988719661236017994829705555"
    ]
   },
   {
    "j": 40,
    "pT2": "0.000008",
    "G": [
     "-4.8809939951312142744160284901",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65157099774620875117236686144",
     "0.187997185158316594178390255303"
    ],
    "M2_over_K": [
     "0.999893184258103806564533722988",
     "0.000162722298491718117108529128455"
    ]
   },
   {
    "j": 41,
    "pT2": "0.00000599915367465964661841747420492",
    "G": [
     "-5.02490556344334212966715295602",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65156999733004857044441553302",
     "0.188000623832230438761442286736"
    ],
    "M2_over_K": [
     "0.99991989789220888060136186192",
     "0.000122026598046669209612509914015"
    ]
   },
   {
    "j": 42,
    "pT2": "0.00000449873060152279264315960831821",
    "G": [
     "-5.16881713175546998491827742193",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65156924712244979815419746356",
     "0.188003202498032862815943591227"
    ],
    "M2_over_K": [
     "0.99993993099260747266810898609",
     "0.0000915082138399761677206456331756"
    ]
   },
   {
    "j": 43,
    "pT2": "0.00000337357202742865798855210687608",
    "G": [
     "-5.31272870006759784016940188785",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65156868454537713951155858656",
     "0.188005136238164817229944226952"
    ],
    "M2_over_K": [
     "0.999954954092737148131886938473",
     "0.0000686221401926247816455146849378"
    ]
   },
   {
    "j": 44,
    "pT2": "0.00000252982212813470346559911483555",
    "G": [
     "-5.45664026837972569542052635377",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65156826267167273588975014108",
     "0.188006586346328214721876939789"
    ],
    "M2_over_K": [
     "0.999966220050181813095271177057",
     "0.0000514597170097945362158302001782"
    ]
   },
   {
    "j": 45,
    "pT2": "0.00000189709896452932420932140220598",
    "G": [
     "-5.60055183669185355067165081969",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.6515679463107911855192822967",
     "0.188007673778336987007343095415"
    ],
    "M2_over_K": [
     "0.999974668451078620969185081743",
     "0.0000385895526819759139177696419125"
    ]
   },
   {
    "j": 46,
    "pT2": "0.00000142262352803113824098033695615",
    "G": [
     "-5.7444634050039814059227752856",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65156770907346671746290315981",
     "0.188008489239718196608706910399"
    ],
    "M2_over_K": [
     "0.999981003928084313145119421135",
     "0.0000289381995611234786260695212879"
    ]
   },
   {
    "j": 47,
    "pT2": "0.00000106681714573065922054074537224",
    "G": [
     "-5.88837497331610926117389975152",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65156753117049700666590662853",
     "0.188009100750843843339958987314"
    ],
    "M2_over_K": [
     "0.999985754905022092546373524485",
     "0.0000217006543347565893338803339019"
    ]
   },
   {
    "j": 48,
    "pT2": "0.0000008",
    "G": [
     "-6.03228654162823711642502421744",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65156739776204866592487880697",
     "0.18800955932025953927874645475"
    ],
    "M2_over_K": [
     "0.999989317657282905305122973166",
     "0.0000162732321701884950654486153116"
    ]
   },
   {
    "j": 49,
    "pT2": "0.000000599915367465964661841747420492",
    "G": [
     "-6.17619810994036497167614868336",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65156729771980242424583074196",
     "0.188009903199238369375601832191"
    ],
    "M2_over_K": [
     "0.999991989357037803624866335782",
     "0.0000122032234602530534057490284329"
    ]
   },
   {
    "j": 50,
    "pT2": "0.000000449873060152279264315960831821",
    "G": [
     "-6.32010967825249282692727314928",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65156722269868814555178963459",
     "0.188010161072334787981383618597"
    ],
    "M2_over_K": [
     "0.999993992856222827905162300224",
     "0.00000915113835464641964399552460109"
    ]
   },
   {
    "j": 51,
    "pT2": "0.000000337357202742865798855210687608",
    "G": [
     "-6.46402124656462068217839761519",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65156716644078158480828342531",
     "0.188010354450012330912219008449"
    ],
    "M2_over_K": [
     "0.99999549527260196858676668599",
     "0.0000068623922665678919512297424135"
    ]
   },
   {
    "j": 52,
    "pT2": "0.000000252982212813470346559911483555",
    "G": [
     "-6.60793281487674853742952208111",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65156712425329907257741728121",
     "0.188010499462889298318139833391"
    ],
    "M2_over_K": [
     "0.999996621928161386054533514212",
     "0.000005146071937484635982367599004"
    ]
   },
   {
    "j": 53,
    "pT2": "0.000000189709896452932420932140220598",
    "G": [
     "-6.75184438318887639268064654703",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65156709261714789484569088345",
     "0.188010608207248957383186005098"
    ],
    "M2_over_K": [
     "0.999997466801887846707216898383",
     "0.00000385901163561318608819978091538"
    ]
   },
   {
    "j": 54,
    "pT2": "0.000000142262352803113824098033695615",
    "G": [
     "-6.89575595150100424793177101295",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65156706889338000775268116899",
     "0.188010689754038711681343262801"
    ],
    "M2_over_K": [
     "0.999998100368503919553456390477",
     "0.00000289385165396032179845383162072"
    ]
   },
   {
    "j": 55,
    "pT2": "0.000000106681714573065922054074537224",
    "G": [
     "-7.03966751981313210318289547886",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.6515670511030631071256528468",
     "0.188010750905517717731709570819"
    ],
    "M2_over_K": [
     "0.999998575476834731080669218688",
     "0.00000217008325853643166418199841511"
    ]
   },
   {
    "j": 56,
    "pT2": "0.00000008",
    "G": [
     "-7.18357908812525995843401994478",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65156703776220706583963085816",
     "0.188010796762665352886415365402"
    ],
    "M2_over_K": [
     "0.99999893175804248299731440352",
     "0.00000162733324080862625551838041655"
    ]
   },
   {
    "j": 57,
    "pT2": "0.0000000599915367465964661841747420492",
    "G": [
     "-7.3274906564373878136851444107",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65156702775797613939169429713",
     "0.188010831150679115258465361593"
    ],
    "M2_over_K": [
     "0.999999198931381724842748933641",
     "0.00000122032798282558998804999001722"
    ]
   },
   {
    "j": 58,
    "pT2": "0.0000000449873060152279264315960831821",
    "G": [
     "-7.47140222474951566893626887662",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65156702025586116748909828834",
     "0.188010856938053920949907850743"
    ],
    "M2_over_K": [
     "0.999999399283191808850793171105",
     "0.000000915117005274203670779817319532"
    ]
   },
   {
    "j": 59,
    "pT2": "0.0000000337357202742865798855210687608",
    "G": [
     "-7.61531379306164352418739334254",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65156701463006851845813626046",
     "0.188010876275858319590325672268"
    ],
    "M2_over_K": [
     "0.999999549525893439441905082355",
     "0.000000686241009173309527305819707825"
    ]
   },
   {
    "j": 60,
    "pT2": "0.0000000252982212813470346559911483555",
    "G": [
     "-7.75922536137377137943851780845",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65156701041131914651306555131",
     "0.188010890777166622975392580229"
    ],
    "M2_over_K": [
     "0.999999662192047553804099127061",
     "0.000000514608196131845085707282024849"
    ]
   },
   {
    "j": 61,
    "pT2": "0.0000000189709896452932420932140220598",
    "G": [
     "-7.90313692968589923468964227437",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65156700724770339851155567892",
     "0.18801090165161417685540836858"
    ],
    "M2_over_K": [
     "0.999999746679756577411702266206",
     "0.000000385901727243204149430150625511"
    ]
   },
   {
    "j": 62,
    "pT2": "0.0000000142262352803113824098033695615",
    "G": [
     "-8.04704849799802708994076674029",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65156700487532625539879464691",
     "0.188010909806299668684029171128"
    ],
    "M2_over_K": [
     "0.999999810036607343841516983999",
     "0.000000289385482377771473987718217769"
    ]
   },
   {
    "j": 63,
    "pT2": "0.0000000106681714573065922054074537224",
    "G": [
     "-8.19096006631015494519189120621",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65156700309629436604037126927",
     "0.188010915921451233730427735836"
    ],
    "M2_over_K": [
     "0.999999857547546797062828489167",
     "0.000000217008504105625440429885982849"
    ]
   },
   {
    "j": 64,
    "pT2": "0.000000008",
    "G": [
     "-8.33487163462228280044301567212",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65156700176220864983954561017",
     "0.188010920507168057913141017937"
    ],
    "M2_over_K": [
     "0.999999893175727389691585173479",
     "0.000000162733424319340035797399734183"
    ]
   },
   {
    "j": 65,
    "pT2": "0.00000000599915367465964661841747420492",
    "G": [
     "-8.47878320293441065569414013804",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65156700076178549417190766698",
     "0.188010923945970592948875869985"
    ],
    "M2_over_K": [
     "0.999999919893094951704391188634",
     "0.000000122032854650806278987988212086"
    ]
   },
   {
    "j": 66,
    "pT2": "0.00000000449873060152279264315960831821",
    "G": [
     "-8.62269477124653851094526460396",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65156700001157396154129760532",
     "0.188010926524708725158397695381"
    ],
    "M2_over_K": [
     "0.999999939928294876050932519508",
     "0.0000000915117322256190611035750085281"
    ]
   },
   {
    "j": 67,
    "pT2": "0.00000000337357202742865798855210687608",
    "G": [
     "-8.76660633955866636619638906988",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65156699944899467670862746945",
     "0.188010928458489531466785283178"
    ],
    "M2_over_K": [
     "0.999999954952575676330067190709",
     "0.0000000686241187425396232852686016775"
    ]
   },
   {
    "j": 68,
    "pT2": "0.00000000252982212813470346559911483555",
    "G": [
     "-8.9105179078707942214475135358",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65156699902711972830689726033",
     "0.188010929908620567872104637017"
    ],
    "M2_over_K": [
     "0.999999966219197069515547220124",
     "0.0000000514608296370366534377141161518"
    ]
   },
   {
    "j": 69,
    "pT2": "0.00000000189709896452932420932140220598",
    "G": [
     "-9.05442947618292207669863800171",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65156699871075814720446151033",
     "0.188010930996065439139996476028"
    ],
    "M2_over_K": [
     "0.999999974667971335661474800546",
     "0.0000000385901783611470000466181408853"
    ]
   },
   {
    "j": 70,
    "pT2": "0.00000000142262352803113824098033695615",
    "G": [
     "-9.19834104449504993194976246763",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65156699847352042934915022018",
     "0.188010931811534053486912032643"
    ],
    "M2_over_K": [
     "0.999999981003658303900017159145",
     "0.0000000289385514075977999278211241253"
    ]
   },
   {
    "j": 71,
    "pT2": "0.00000000106681714573065922054074537224",
    "G": [
     "-9.34225261280717778720088693355",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.6515669982956172384203504297",
     "0.188010932423049246635993098205"
    ],
    "M2_over_K": [
     "0.999999985754753312944566954895",
     "0.0000000217008521930837413401948143812"
    ]
   },
   {
    "j": 72,
    "pT2": "8.0e-10",
    "G": [
     "-9.48616418111930564245201139947",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65156699816220866567954552492",
     "0.188010932881620949660948487946"
    ],
    "M2_over_K": [
     "0.999999989317571970382544236931",
     "0.0000000162733434343193573282356413666"
    ]
   },
   {
    "j": 73,
    "pT2": "5.99915367465964661841747420492e-10",
    "G": [
     "-9.63007574943143349770313586538",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65156699806216634948255324376",
     "0.188010933225501214752512177905"
    ],
    "M2_over_K": [
     "0.999999991989309062962415594394",
     "0.0000000122032860287633451353755162562"
    ]
   },
   {
    "j": 74,
    "pT2": "4.49873060152279264315960831821e-10",
    "G": [
     "-9.7739873177435613529542603313",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65156699798714519586508871444",
     "0.18801093348337503448987020515"
    ],
    "M2_over_K": [
     "0.999999993992829244556657034062",
     "0.00000000915117353954399612790364759634"
    ]
   },
   {
    "j": 75,
    "pT2": "3.37357202742865798855210687608e-10",
    "G": [
     "-9.91789888605568920820538479722",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65156699793088726718252595371",
     "0.188010933676753118785153294452"
    ],
    "M2_over_K": [
     "0.999999995495257430956825530185",
     "0.00000000686241205250609250141044132638"
    ]
   },
   {
    "j": 76,
    "pT2": "2.52982212813470346559911483555e-10",
    "G": [
     "-10.0618104543678170634565092631",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65156699788869977223028069812",
     "0.188010933821766224486353724381"
    ],
    "M2_over_K": [
     "0.999999996621919630092889245902",
     "0.00000000514608306394220512246639382974"
    ]
   },
   {
    "j": 77,
    "pT2": "1.89709896452932420932140220598e-10",
    "G": [
     "-10.2057220226799449187076337291",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.6515669978570636140570142741",
     "0.188010933930510712771941966033"
    ],
    "M2_over_K": [
     "0.999999997466797090345343420551",
     "0.00000000385901789248297358540573190419"
    ]
   },
   {
    "j": 78,
    "pT2": "1.42262352803113824098033695615e-10",
    "G": [
     "-10.349633590992072773958758195",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65156699783333984223604279263",
     "0.188010934012057574858274121884"
    ],
    "M2_over_K": [
     "0.999999998100365806085157374266",
     "0.00000000289385517245798977766351562919"
    ]
   },
   {
    "j": 79,
    "pT2": "1.06681714573065922054074537224e-10",
    "G": [
     "-10.4935451593042006292098826609",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.6515669978155495231232332388",
     "0.188010934073209094539626668121"
    ],
    "M2_over_K": [
     "0.999999998575475317626838273039",
     "0.00000000217008523713358748154967152237"
    ]
   },
   {
    "j": 80,
    "pT2": "8.0e-11",
    "G": [
     "-10.6374567276163284844610071268",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65156699780220866583794552483",
     "0.188010934119066265048189059345"
    ],
    "M2_over_K": [
     "0.999999998931757189352387748071",
     "0.00000000162733435345578984995488929146"
    ]
   },
   {
    "j": 81,
    "pT2": "5.99915367465964661841747420492e-11",
    "G": [
     "-10.7813682959284563397121315927",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65156699779220443421194401181",
     "0.188010934153454291673225335294"
    ],
    "M2_over_K": [
     "0.999999999198930901974161099507",
     "0.00000000122032860851316193033816923594"
    ]
   },
   {
    "j": 82,
    "pT2": "4.49873060152279264315960831821e-11",
    "G": [
     "-10.9252798642405841949632560586",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65156699778470231884665352362",
     "0.188010934179241673712125198535"
    ],
    "M2_over_K": [
     "0.999999999399282922025181246477",
     "9.15117357124220616043149283486e-10"
    ]
   },
   {
    "j": 83,
    "pT2": "3.37357202742865798855210687608e-11",
    "G": [
     "-11.0691914325527120502143805246",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65156699777907652597640429007",
     "0.188010934198579482178297951643"
    ],
    "M2_over_K": [
     "0.999999999549525741728920701174",
     "6.86241207033130595337227044766e-10"
    ]
   },
   {
    "j": 84,
    "pT2": "2.52982212813470346559911483555e-11",
    "G": [
     "-11.2131030008648399054655049905",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65156699777485777648005904216",
     "0.188010934213080792769024679949"
    ],
    "M2_over_K": [
     "0.99999999966219196224070225298",
     "5.14608307396605928363617612442e-10"
    ]
   },
   {
    "j": 85,
    "pT2": "1.89709896452932420932140220598e-11",
    "G": [
     "-11.3570145691769677607166294564",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65156699777169416066210217127",
     "0.188010934223955241609171494847"
    ],
    "M2_over_K": [
     "0.999999999746679708602326294355",
     "3.85901789811980102077721294177e-10"
    ]
   },
   {
    "j": 86,
    "pT2": "1.42262352803113824098033695615e-11",
    "G": [
     "-11.5009261374890956159677539223",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.6515669977693217834796506196",
     "0.188010934232109927824321116499"
    ],
    "M2_over_K": [
     "0.999999999810036580365467291014",
     "2.89385517562781078874756833703e-10"
    ]
   },
   {
    "j": 87,
    "pT2": "1.06681714573065922054074537224e-11",
    "G": [
     "-11.6448377058012234712188783882",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65156699776754275156817036847",
     "0.188010934238225079796120815547"
    ],
    "M2_over_K": [
     "0.999999999857547531626007641816",
     "2.17008523891610883004827284859e-10"
    ]
   },
   {
    "j": 88,
    "pT2": "8.0e-12",
    "G": [
     "-11.7887492741133513264700028542",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.65156699776620866583952952483",
     "0.188010934242810796849037723204"
    ],
    "M2_over_K": [
     "0.999999999893175718858380107518",
     "1.62733435445817526746448582012e-10"
    ]
   }
  ]
 }
}

==> anc/paper2/hh/one_loop/verify_dps_one_loop.py <==
#!/usr/bin/env python3
# Checks of the one-loop DPS crossed-box coefficient of gg -> AA and gg -> HH
# (paper Sec. 2). Labels in brackets are those of the author's derivation notes.
# Everything is built from the Feynman rules: stripped three-gluon vertex
# (3gvertex), stripped ggA / ggH vertices (HVvertices), polarisations (pols),
# routing (boxroute). Nothing is read from the full-amplitude files; the
# 7 pi N_c m^2, 9/7 and K_1 numbers are compared against, not fed in.
#
# Frame: p1=(1,0,0,1), p2=(1,0,0,-1), so E=1, s=4, m^2 = 4 x(1-x) at q_T=0.
#
# Not here: the completeness of K_1 (hh_spin2_numerator.py, landau_boxes.py and
# ../hh_two_loop/forward_approach.py) and the quark-loop orientation factor between
# Gaunt-Stirling Eqs. (2.6)-(2.7) and (3.17)-(3.18) (../orientation/). This script
# reproduces their Section-3 numbers, i.e. a single crossed box.
#
# python3 verify_dps_one_loop.py        (sympy, numpy, scipy; ~20 s)

import itertools
import numpy as np
import sympy as S
from scipy.integrate import quad


def check(name, lhs, rhs, tol=1e-9):
    if isinstance(lhs, (S.Basic, S.MatrixBase)) or isinstance(rhs, (S.Basic, S.MatrixBase)):
        d = S.simplify(S.expand(lhs - rhs))
        ok = all(S.simplify(c) == 0 for c in d) if isinstance(d, S.MatrixBase) else d == 0
    else:
        ok = np.allclose(lhs, rhs, rtol=tol, atol=tol)
    print(('ok   ' if ok else 'FAIL ') + name)
    if not ok:
        raise AssertionError(f'{name}: lhs={lhs}, rhs={rhs}')


x, kx, ky, qx, qy = S.symbols('x k_x k_y q_x q_y', real=True)
Nc = S.symbols('N_c', positive=True)
D = x * (1 - x)
dot = kx * (kx - qx) + ky * (ky - qy)          # k.(k-q)
wedge = ky * qx - kx * qy                       # antisymmetric part, integrates to 0
kp = kx + S.I * ky
qp = qx + S.I * qy

# ---------------------------------------------------------------- kinematics
def kinematics():
    s, mA2, mB2 = S.symbols('s m_A2 m_B2', positive=True)
    lam = (s - mA2 - mB2) ** 2 - 4 * mA2 * mB2
    X = (s + mA2 - mB2 + S.sqrt(lam)) / (2 * s)
    Y = (s + mA2 - mB2 - S.sqrt(lam)) / (2 * s)
    check('(xycond) s x y = m_A^2 for the (unequal) solution', s * X * Y, mA2)
    check('(xycond) s(1-x)(1-y) = m_B^2', s * (1 - X) * (1 - Y), mB2)
    beta = S.symbols('beta', positive=True)
    m2 = s * (1 - beta ** 2) / 4
    check('(xEqual) equal masses: x = (1+beta)/2', X.subs({mA2: m2, mB2: m2}), (1 + beta) / 2)


# ------------------------------------------------------------ splitting weights
def splitting():
    z = S.symbols('z', real=True)
    V = z * (1 - z)
    # |w|^2 for the three channels, Eqs. (ggweights), (gqqweights), (qgweights);
    # z is the first daughter's fraction (outgoing quark for q -> qg).
    gg = (1 / V, z ** 4 / V, (1 - z) ** 4 / V)
    gqq = (z ** 2, (1 - z) ** 2)
    qg = (1 / (1 - z), z ** 2 / (1 - z))
    check('(Pgg)  sum|w|^2 = P_gg/C_A', sum(gg), 2 * (z / (1 - z) + (1 - z) / z + V))
    check('(Pqg)  sum|w|^2 = P_qg/T_R', sum(gqq), z ** 2 + (1 - z) ** 2)
    check('(Pqq)  sum|w|^2 = P_qq/C_F', sum(qg), (1 + z ** 2) / (1 - z))
    # The weights come from the BDDK collinear amplitudes (II.4)-(II.6) with
    # |<12>|^2 = |[12]|^2 = k_T^2/[z(1-z)] (bracketmagnitude); |Split|^2 k_T^2
    # is listed, and the light-front conversion (convphi) divides by z(1-z).
    bddk = {'gg': (S.Integer(1), z ** 4, (1 - z) ** 4),
            'gqq': (z ** 2 * V, (1 - z) ** 2 * V),
            'qg': (z, z ** 3)}
    for lab, w in (('gg', gg), ('gqq', gqq), ('qg', qg)):
        check(f'(convphi) {lab}: |Split|^2 k_T^2 / [z(1-z)] = |w|^2',
              S.Matrix([a / V for a in bddk[lab]]), S.Matrix(w))
    # Pseudoscalar/scalar weights from the helicity products, Sec. "helicity
    # wavefunctions": ++ pairing minus (A) or plus (S) the two mixed pairings.
    w = (1 / S.sqrt(V), z ** 2 / S.sqrt(V), (1 - z) ** 2 / S.sqrt(V))
    pair = [wi * wi.subs(z, 1 - z) for wi in w]
    FA = 1 / V - 2 * V
    FS = 1 / V + 2 * V
    check('F_A = w++w++ - w+-w+- - w-+w-+', pair[0] - pair[1] - pair[2], FA)
    check('F_S = w++w++ + w+-w+- + w-+w-+', pair[0] + pair[1] + pair[2], FS)
    half = S.Rational(1, 2)
    check('F_A(1/2) = 7/2', FA.subs(z, half), S.Rational(7, 2))
    check('F_S(1/2) = 9/2', FS.subs(z, half), S.Rational(9, 2))
    check('(ratio97) F_S/F_A = 9/7 at threshold', FS.subs(z, half) / FA.subs(z, half), S.Rational(9, 7))


# ------------------------------------------------------------------- colour
def colour():
    J = S.I
    r3 = S.sqrt(3)
    gm = [[[0, 1, 0], [1, 0, 0], [0, 0, 0]],
          [[0, -J, 0], [J, 0, 0], [0, 0, 0]],
          [[1, 0, 0], [0, -1, 0], [0, 0, 0]],
          [[0, 0, 1], [0, 0, 0], [1, 0, 0]],
          [[0, 0, -J], [0, 0, 0], [J, 0, 0]],
          [[0, 0, 0], [0, 0, 1], [0, 1, 0]],
          [[0, 0, 0], [0, 0, -J], [0, J, 0]],
          [[1 / r3, 0, 0], [0, 1 / r3, 0], [0, 0, -2 / r3]]]
    T = [S.Matrix(m) / 2 for m in gm]
    check('(colordef) tr(T^a T^b) = delta/2, all 64 entries',
          S.Matrix(8, 8, lambda a, b: S.trace(T[a] * T[b])), S.eye(8) / 2)
    # f^{abc} from tr([T^a,T^b]T^c) = i f^{abc}/2
    F = np.zeros((8, 8, 8))
    for a, b, c in itertools.product(range(8), repeat=3):
        F[a, b, c] = float(S.re(S.simplify(2 * S.trace((T[a] * T[b] - T[b] * T[a]) * T[c]) / S.I)))
    check('(CA) f^{acd} f^{bcd} = 3 delta_ab', np.einsum('acd,bcd->ab', F, F), 3 * np.eye(8))
    check('(CF) sum_a T^a T^a = 4/3', sum((t * t for t in T), S.zeros(3)), S.Rational(4, 3) * S.eye(3))
    check('(TR) tr(T^1 T^1) = 1/2', S.trace(T[0] * T[0]), S.Rational(1, 2))


# ------------------------------------------- the gluonic crossed-box numerator
metric = S.diag(1, -1, -1, -1)
lower = lambda v: metric * v


def eps4(a, b, c, d):
    if len({a, b, c, d}) < 4:
        return 0
    seq = (int(a), int(b), int(c), int(d))     # Matrix(...) hands over sympy Integers
    return (-1) ** sum(seq[i] > seq[j] for i in range(4) for j in range(i + 1, 4))


def triple(P, Q, R):
    # (3gvertex), all momenta outgoing, indices down
    A, B, C = lower(P - Q), lower(Q - R), lower(R - P)
    return [[[metric[u, i] * A[j] + metric[i, j] * B[u] + metric[j, u] * C[i]
              for j in range(4)] for i in range(4)] for u in range(4)]


def VA(u, v):   # eps^{mu alpha nu beta} u_mu v_nu, indices up
    a, b = lower(u), lower(v)
    return S.Matrix(4, 4, lambda i, j: sum(eps4(r, i, n, j) * a[r] * b[n] for r in range(4) for n in range(4)))


def VH(u, v):   # (u.v) g^{ab} - v^a u^b
    return (u.T * metric * v)[0] * metric - v * u.T


p1 = S.Matrix([1, 0, 0, 1])
p2 = S.Matrix([1, 0, 0, -1])
e1p = S.Matrix([0, 1, S.I, 0]) / S.sqrt(2)
e2p = S.Matrix([0, 1, -S.I, 0]) / S.sqrt(2)
e2m = e1p

# Transverse momenta scaled by lam; the coefficient of lam^2 is the leading
# numerator.  O(lam^2) corrections to the longitudinal components cannot feed
# into it because each splitting vanishes linearly in k_T.
lam = S.symbols('lambda')
QA = S.Matrix([1, lam * qx, lam * qy, 2 * x - 1])
K = S.Matrix([x, lam * kx, lam * ky, x])
R = QA - K
A = p1 - K
B = p2 - R


def coeffs(M):      # [M_0, M_1, M_2] in powers of lam
    return [M.applyfunc(lambda f: S.expand(f).coeff(lam, n)) for n in range(3)]


def polyprod(P, Q):  # product of two truncated matrix polynomials
    return [sum([P[i] * Q[n - i] for i in range(n + 1)], S.zeros(4)) for n in range(3)]


def box_numerator(vertex, pol2):
    # (fullnumerator): e1.V3(-p1,k,a)  e2.V3(-p2,r,b)  V_Y(k,r)  V_Y(a,b),
    # contracted as tr(L^T V1 R V2^T) with the index pattern (alpha gamma)(beta delta).
    T1 = triple(-p1, K, A)
    T2 = triple(-p2, R, B)
    L = coeffs(S.Matrix(4, 4, lambda i, j: sum(e1p[u] * T1[u][i][j] for u in range(4))))
    Rm = coeffs(S.Matrix(4, 4, lambda i, j: sum(pol2[u] * T2[u][i][j] for u in range(4))))
    V1 = coeffs(vertex(K, R))
    V2 = coeffs(vertex(A, B))
    prod = polyprod(polyprod(polyprod([a.T for a in L], V1), Rm), [a.T for a in V2])
    return S.factor(S.trace(prod[2]))


def numerators():
    w0 = 1 - 2 * D ** 2
    wS = 1 + 2 * D ** 2
    w2 = x ** 4 + (1 - x) ** 4
    check('(AA00) N_++^AA  = 8[(1-2D^2) k.(k-q) + i(1+2D^2) k^q]', box_numerator(VA, e2p), 8 * (w0 * dot + S.I * wS * wedge))
    check('(HH00) N_++^HH  = -8[(1+2D^2) k.(k-q) + i(1-2D^2) k^q]', box_numerator(VH, e2p), -8 * (wS * dot + S.I * w0 * wedge))
    check('(AA20) N_+-^AA  = -8[x^4+(1-x)^4] k+(k+-q+)', box_numerator(VA, e2m), -8 * w2 * kp * (kp - qp))


# ------------------------------------------------- normalisation and targets
def normalisation():
    E = S.symbols('E', positive=True)
    s = 4 * E ** 2
    m2 = s * D
    a_s = S.symbols('a_s', positive=True)
    g2 = 16 * S.pi ** 2 * a_s
    # (overallpref): i^2 (vertices) (-i)^4 (propagators) g^2 N_c (2 pi i)^2/(2s) (2pi)^-4
    pref = (-1) * (+1) * g2 * Nc * (2 * S.pi * S.I) ** 2 / (2 * s) / (2 * S.pi) ** 4
    check('(overallpref) prefactor = 2 a_s N_c / s', pref, 2 * a_s * Nc / s)
    check('(T1project) e1+ . e2+ = -1', (e1p.T * metric * e2p)[0], -1)
    epq = -(qx + S.I * qy) / S.sqrt(2)          # e1+ . Q_A = e2- . Q_A
    check('(T2project) 2(e1+.Q)(e2-.Q)/q^2 = e^{2 i phi_q}', 2 * epq ** 2 / (qx ** 2 + qy ** 2), qp ** 2 / (qx ** 2 + qy ** 2))

    # Tree, numerically: t+u stripped contraction, then x i C^2 and / (-1).
    g = np.diag([1., -1., -1., -1.])
    p1n, p2n = np.array([1., 0, 0, 1]), np.array([1., 0, 0, -1])
    e1, e2 = np.array([0, 1, 1j, 0]) / np.sqrt(2), np.array([0, 1, -1j, 0]) / np.sqrt(2)
    levi = np.zeros((4,) * 4)
    for idx in itertools.permutations(range(4)):
        levi[idx] = (-1.) ** sum(idx[i] > idx[j] for i in range(4) for j in range(i + 1, 4))
    mdot = lambda a, b: a @ (g @ b)
    va = lambda u, v: np.einsum('rasb,r,s->ab', levi, g @ u, g @ v)
    vh = lambda u, v: mdot(u, v) * g - np.outer(v, u)

    def tree(vertex, el, er):
        q3 = np.array([1., 0, 0, -.28])      # any on-shell-pair split of p1+p2 along the beam
        tot = 0j
        for Q in (q3, p1n + p2n - q3):
            r = p1n - Q
            tot += np.einsum('i,j,iz,jz,z->', el, er, vertex(p1n, -r), vertex(p2n, r), np.diag(g)) / mdot(r, r)
        return tot
    check('(treeAA) AA t+u stripped contraction = -s/2 = -2', tree(va, e1, e2), -2)
    check('        HH t+u stripped contraction = +2', tree(vh, e1, e2), 2)
    for V, lab in ((va, 'AA'), (vh, 'HH')):
        check(f'        {lab} Ward identity, e1 -> p1', tree(V, p1n, e2), 0)
        check(f'        {lab} Ward identity, e2 -> p2', tree(V, e1, p2n), 0)
    # tree:  i C^2 (-s/2) / (-1) = i s/2
    check('(treeAA) M1^(0) = i s/2 with s=4', S.I * (-2) / (-1), 2 * S.I)

    # Chain (aaallfactors): pref x T1 projection x k.(k-q) part of (AA00) x I_0,
    # with I_0 = pi ln(R^2/pT^2), so the coefficient of ln pT^2 flips sign.
    w0 = 1 - 2 * D ** 2
    wS = 1 + 2 * D ** 2
    w2 = x ** 4 + (1 - x) ** 4
    FA = 1 / D - 2 * D
    FS = 1 / D + 2 * D
    cA = (2 * Nc / s) * (-1) * (8 * E ** 4 * w0) * S.pi * (-1)
    check('(AAfinalgeneral) coeff of ln pT^2 = pi N_c m_A^2 F_A(x)', cA, S.pi * Nc * m2 * FA)
    # L = ln(2pT/m) + i pi/2, so coefficient of L is twice that of ln pT^2
    check('(7piresult) threshold: 2 x coeff = 7 pi N_c m_A^2', (2 * cA / (S.pi * Nc * m2)).subs(x, S.Rational(1, 2)), 7)
    cH = (2 * Nc / s) * (-1) * (-8 * E ** 4 * wS) * S.pi * (-1)
    check('(HHfinal) coeff of ln pT^2 = -pi N_c m_H^2 F_S(x)', cH, -S.pi * Nc * m2 * FS)
    # (K1final): pref x (AA20) x I_2 = (2Nc/s)(-8E^4 W2)(-pi e^{2i phi}); strip e^{2i phi}
    c2 = (2 * Nc / s) * (-8 * E ** 4 * w2) * (-S.pi)
    check('(K1final) M2^(1)|DPS = pi N_c m^2 [x^4+(1-x)^4]/[x(1-x)]', c2, S.pi * Nc * m2 * w2 / D)
    check('(K1threshold) K_1^DPS(0) = pi N_c / 2', (c2 / m2).subs(x, S.Rational(1, 2)), S.pi * Nc / 2)


# ---------------------------------------------- massless quark boxes (GS Sec. 3)
def quark_boxes():
    J = S.I
    pauli = [S.Matrix([[0, 1], [1, 0]]), S.Matrix([[0, -J], [J, 0]]), S.diag(1, -1)]
    zero = S.zeros(2)
    gam = [S.diag(1, 1, -1, -1)] + [S.BlockMatrix([[zero, P], [-P, zero]]).as_explicit() for P in pauli]
    slash = lambda v: sum((metric[i, i] * v[i] * gam[i] for i in range(4)), S.zeros(4))

    def trace2(vecs):   # lam^2 coefficient of tr(prod slash(v))
        cur = [S.eye(4), S.zeros(4), S.zeros(4)]
        for v in vecs:
            cur = polyprod(cur, coeffs(slash(v)))
        return S.factor(S.trace(cur[2]))
    # Gaunt-Stirling routing: K ~ x p2, a=p2-K, b=p1+K-Q2, c=Q2-K  (HHtrace, ZZtrace)
    Kq = S.Matrix([x, lam * kx, lam * ky, -x])
    Q2 = S.Matrix([1, lam * qx, lam * qy, 1 - 2 * x])
    a, b, c = p2 - Kq, p1 + Kq - Q2, Q2 - Kq
    mix = kp * (kx - S.I * ky - qx + S.I * qy)      # k+ (k- - q-)
    check('(quarknum) N_HH   = -16 x(1-x) k+(k- - q-)', trace2([Kq, e1p, a, b, e2p, c]), -16 * D * mix)
    check('(quarknum) N_ZZ++++ = 16 x^2 k+(k- - q-)', trace2([e2p, Kq, e1p, a, e1p, b, e2p, c]), 16 * x ** 2 * mix)
    check('(quarknum) N_ZZ++-- = 16 (1-x)^2 k+(k- - q-)', trace2([e1p, Kq, e1p, a, e2p, b, e2p, c]), 16 * (1 - x) ** 2 * mix)
    # Real parts with s=4, m^2=4x(1-x): -4 m^2, 4 s x^2, 4 s (1-x)^2 times k.(k-q) (quarkshort);
    # then L = (2 pi i)^2/(2s) N I_0 with I_0 = pi ln(R^2/pT^2) (pinchmaster, I0result).
    s, m2 = S.symbols('s m2', positive=True)
    xb = (1 + S.sqrt(1 - 4 * m2 / s)) / 2
    pinch = (2 * S.pi * S.I) ** 2 / (2 * s) * S.pi * (-1)     # coefficient of ln pT^2
    check('(masslessHH) L_HH = -8 pi^3 m^2/s ln pT^2', pinch * (-4 * m2), -8 * S.pi ** 3 * m2 / s)
    check('(ZZpp) L_ZZ++++ = 4 pi^3/s [s - 2m^2 + s beta] ln pT^2',
          pinch * 4 * s * xb ** 2, 4 * S.pi ** 3 / s * (s - 2 * m2 + s * S.sqrt(1 - 4 * m2 / s)))
    check('(ZZmm) L_ZZ++-- = 4 pi^3/s [s - 2m^2 - s beta] ln pT^2',
          pinch * 4 * s * (1 - xb) ** 2, 4 * S.pi ** 3 / s * (s - 2 * m2 - s * S.sqrt(1 - 4 * m2 / s)))
    # GS Eqs. (2.6)-(2.7) print twice these ZZ coefficients; not resolved here.


# ------------------------------------------------ the transverse tensor integral
def I_tensor(qv, R):
    # I_ij = int_{|k|<R} d^2k k_i (k-q)_j / (k^2 (k-q)^2), by direct quadrature
    # in polar coordinates; radial breakpoint at |q|, angular at phi_q.
    q = np.hypot(*qv)
    phq = np.arctan2(qv[1], qv[0])

    def ang(rho, i, j):
        def f(phi):
            k = rho * np.array([np.cos(phi), np.sin(phi)])
            kq = k - qv
            return rho * k[i] * kq[j] / (rho * rho * (kq @ kq))
        return quad(f, phq - np.pi, phq + np.pi, points=[phq], limit=400)[0]
    out = np.zeros((2, 2))
    for i in range(2):
        for j in range(2):
            out[i, j] = quad(lambda r: ang(r, i, j), 0, q, limit=200)[0] + quad(lambda r: ang(r, i, j), q, R, limit=200)[0]
    return out


def tensor_integral():
    # Angular densities from the contour, (I0angular) and the residue below
    # (I2contour): scalar 2 pi/rho for rho>q, zero inside; spin-2 -2 pi rho/q^2
    # inside, zero outside (the pole z = rho/q is inside the unit circle only
    # for rho<q).  Checked by an angular Fourier sum with q=(1,0).
    phi = np.linspace(0, 2 * np.pi, 16384, endpoint=False)
    for r in (.15, .6, .88, 1.12, 2.1):
        kpl = r * np.exp(1j * phi)
        den = np.abs(kpl - 1) ** 2
        check(f'(I2contour) spin-2 angular density, rho={r}', 2 * np.pi * np.mean(r * kpl * (kpl - 1) / (r * r * den)),
              -2 * np.pi * r if r < 1 else 0)
        check(f'(I0angular) scalar angular density, rho={r}', 2 * np.pi * np.mean(r * (r * r - r * np.cos(phi)) / (r * r * den)),
              0 if r < 1 else 2 * np.pi / r)
    # Full 2-d tensor integral against (universalIij) at several q (direction
    # and magnitude) and cutoffs.  For R>q the formula is exact: the scalar
    # density is 2 pi/rho beyond q and the spin-2 one vanishes there.
    for qv, R in (((1., 0.), 10.), ((.6, .8), 5.), ((-1.3, .4), 20.), ((.3, -2.), 8.)):
        lab = f'q={qv}'
        qv = np.array(qv)
        q2 = qv @ qv
        I = I_tensor(qv, R)
        want = np.eye(2) / 2 * np.pi * np.log(R ** 2 / q2) - np.pi * (np.outer(qv, qv) / q2 - np.eye(2) / 2)
        check(f'(universalIij) I_ij by quadrature, {lab}, R={R}', I, want, tol=1e-7)
        phq = np.arctan2(qv[1], qv[0])
        check(f'(I2result) I_xx - I_yy + 2i I_xy = -pi e^{{2 i phi_q}}, {lab}',
              I[0, 0] - I[1, 1] + 2j * I[0, 1], -np.pi * np.exp(2j * phq), tol=1e-7)
        check(f'(I0result) I_xx + I_yy = pi ln(R^2/q^2), {lab}', np.trace(I), np.pi * np.log(R ** 2 / q2), tol=1e-7)
    # Feynman-parameter route (fpidentity): I_2 = -q+^2 int dz z(1-z) int d^2l /(l^2 + z(1-z) q^2)^2,
    # with the l integral done numerically rather than as pi/Delta.
    for q in (0.7, 1.0, 2.5):
        inner = lambda z: quad(lambda r: 2 * np.pi * r / (r * r + z * (1 - z) * q * q) ** 2, 0, np.inf)[0]
        val = -quad(lambda z: z * (1 - z) * inner(z), 0, 1)[0] * q * q      # q along x: q+^2 = q^2
        check(f'(fpidentity) Feynman-parameter I_2 = -pi, q={q}', val, -np.pi)


if __name__ == '__main__':
    kinematics()
    splitting()
    colour()
    numerators()
    normalisation()
    quark_boxes()
    tensor_integral()


==> anc/paper2/hh/orientation/logs/orientation_check.log <==
Crossed box, orientations A and B, 3 kinematic points x 4 gluon helicities x 9 Z polarisations,
generic loop momenta and loop momenta collinear to p1:
   v^2 Z couplings              expected B/A = +1
   a^2 Z couplings              expected B/A = +1
   v a cross terms              expected B/A = -1
   scalar (Yukawa) vertices     expected B/A = +1
largest deviation of B/A from the expected value: 3.2e-10
So the full amplitude contains the crossed box twice for the v^2 + a^2 and scalar parts:
a coefficient extracted from the full gg -> ZZ or gg -> HH amplitude is 2 x the single-box value.


==> anc/paper2/hh/orientation/orientation_check.py <==
#!/usr/bin/env python3
# The two fermion-flow orientations of the massless-quark crossed box in
# gg -> ZZ (and gg -> HH with scalar vertices).
#
# Vertices around the loop: g(p1), Z(p3), g(p2), Z(p4); the gluons sit on
# opposite corners, which is the crossed box of Gaunt-Stirling Fig. 1.
# Orientation A: fermion flows V1 -> V3 -> V2 -> V4 -> V1.
# Orientation B: fermion flows V1 -> V4 -> V2 -> V3 -> V1.
# With loop momentum l on the line V4 -> V1 in A, the same four propagators
# appear in B with reversed momenta if l' = -(l + p1). The denominators are
# therefore identical and only the Dirac traces can differ.
#
# Charge conjugation predicts trace_B = trace_A for an even number of
# vector-type vertices: gamma^mu picks up a sign under C, gamma^mu gamma5 and 1
# do not, and the four propagators give (-1)^4. So:
#   v^2 and a^2 parts of the Z couplings: B = A   (the two orientations add)
#   v a cross terms:                      B = -A  (they cancel)
#   scalar (Yukawa) H vertices:           B = A
# The script checks this numerically at random loop momenta and at loop
# momenta collinear to p1 (the DPS region), with physical helicity states for
# the gluons and all three polarisations of each Z.
#
#   python3 orientation_check.py
import numpy as np

rng = np.random.default_rng(20261012)

# Dirac representation, metric (+,-,-,-)
I2 = np.eye(2); Z2 = np.zeros((2, 2))
sx = np.array([[0, 1], [1, 0]], complex); sy = np.array([[0, -1j], [1j, 0]]); sz = np.array([[1, 0], [0, -1]], complex)
g0 = np.block([[I2, Z2], [Z2, -I2]]).astype(complex)
gi = [np.block([[Z2, s], [-s, Z2]]) for s in (sx, sy, sz)]
gam = [g0]+gi
g5 = 1j*gam[0]@gam[1]@gam[2]@gam[3]
metric = np.diag([1., -1., -1., -1.])


def slash(p):
    return sum(metric[m, m]*p[m]*gam[m] for m in range(4))


def gluon_pol(direction, helicity):
    # massless gluon along +z or -z; epsilon^mu with lower-case components
    # epsilon(+z, h) = (0, 1, i h, 0)/sqrt2 ; for -z rotate by pi about y.
    if direction > 0:
        return np.array([0, 1, 1j*helicity, 0])/np.sqrt(2)
    return np.array([0, -1, 1j*helicity, 0])/np.sqrt(2)


def z_pol(p, m, kind):
    # three polarisation vectors orthogonal to a massive momentum p (p.p = m^2)
    pvec = p[1:]
    n = pvec/np.linalg.norm(pvec)
    a = np.cross(n, [0, 0, 1.]) if abs(n[2]) < 0.9 else np.cross(n, [1., 0, 0])
    a /= np.linalg.norm(a)
    b = np.cross(n, a)
    if kind == 0:
        return np.array([0, *a])
    if kind == 1:
        return np.array([0, *b])
    E = p[0]; P = np.linalg.norm(pvec)
    return np.array([P/m, *(E/m*n)])          # longitudinal


def vertex_Z(eps, v, a):
    # gamma^mu (v - a gamma5) eps*_mu ; eps is taken real or conjugated by the caller
    return slash(eps)@(v*np.eye(4)-a*g5)


def traces(l, p1, p2, p3, p4, V1, V2, V3, V4):
    # orientation A: tr[ V4 S(l+p4) V2 S(l+p1-p3) V3 S(l+p1) V1 S(l) ]
    A = np.trace(V4@slash(l+p4)@V2@slash(l+p1-p3)@V3@slash(l+p1)@V1@slash(l))
    # orientation B with l' = -(l+p1): tr[ V3 S(l'+p3) V2 S(l'+p1-p4) V4 S(l'+p1) V1 S(l') ]
    lp = -(l+p1)
    B = np.trace(V3@slash(lp+p3)@V2@slash(lp+p1-p4)@V4@slash(lp+p1)@V1@slash(lp))
    return A, B


def kinematics(beta, cos_th, m=1.0):
    E = m/np.sqrt(1-beta**2)              # energy of each boson, sqrt(s) = 2E
    P = E*beta
    st = np.sqrt(1-cos_th**2)
    p1 = np.array([E, 0, 0, E]); p2 = np.array([E, 0, 0, -E])
    p3 = np.array([E, P*st, 0, P*cos_th]); p4 = p1+p2-p3
    return p1, p2, p3, p4, m


worst = 0.0
for beta, cth in ((0.5, 0.3), (0.3, 0.9), (0.7, -0.4)):
    p1, p2, p3, p4, m = kinematics(beta, cth)
    for h1, h2 in ((+1, +1), (+1, -1), (-1, +1), (-1, -1)):
        V1 = slash(gluon_pol(+1, h1)); V2 = slash(gluon_pol(-1, h2))
        for e3 in range(3):
            for e4 in range(3):
                eps3 = z_pol(p3, m, e3).conj(); eps4 = z_pol(p4, m, e4).conj()
                res = {'vv': [], 'aa': [], 'va': [], 'scalar': []}
                for trial in range(4):
                    if trial < 2:   # generic off-shell loop momentum
                        l = rng.normal(size=4)
                    else:           # collinear to p1, as in the DPS region: l + p1 = x p1 + k_T with small k_T
                        x = (1+beta)/2
                        kT = np.array([0, *rng.normal(size=2)*1e-3, 0])
                        l = (x-1)*p1+kT
                    # Z couplings split into v^2, a^2 and va pieces by linearity
                    A_vv, B_vv = traces(l, p1, p2, p3, p4, V1, V2, vertex_Z(eps3, 1, 0), vertex_Z(eps4, 1, 0))
                    A_aa, B_aa = traces(l, p1, p2, p3, p4, V1, V2, vertex_Z(eps3, 0, 1), vertex_Z(eps4, 0, 1))
                    A_va, B_va = traces(l, p1, p2, p3, p4, V1, V2, vertex_Z(eps3, 1, 0), vertex_Z(eps4, 0, 1))
                    A_s, B_s = traces(l, p1, p2, p3, p4, V1, V2, np.eye(4), np.eye(4))
                    for key, (Ax, Bx) in (('vv', (A_vv, B_vv)), ('aa', (A_aa, B_aa)),
                                          ('va', (A_va, B_va)), ('scalar', (A_s, B_s))):
                        if abs(Ax) > 1e-9:
                            res[key].append(Bx/Ax)
                expected = {'vv': 1, 'aa': 1, 'va': -1, 'scalar': 1}
                for key, r in res.items():
                    if r:
                        worst = max(worst, np.max(np.abs(np.array(r)-expected[key])))

print('Crossed box, orientations A and B, 3 kinematic points x 4 gluon helicities x 9 Z polarisations,')
print('generic loop momenta and loop momenta collinear to p1:')
for key, exp in (('v^2 Z couplings', 1), ('a^2 Z couplings', 1), ('v a cross terms', -1), ('scalar (Yukawa) vertices', 1)):
    print(f'   {key:28s} expected B/A = {exp:+d}')
print(f'largest deviation of B/A from the expected value: {worst:.1e}')
assert worst < 1e-9
print('So the full amplitude contains the crossed box twice for the v^2 + a^2 and scalar parts:')
print('a coefficient extracted from the full gg -> ZZ or gg -> HH amplitude is 2 x the single-box value.')


==> anc/paper2/hh/requirements.txt <==
# Stored results were produced with Python 3.13, mpmath 1.3.0, sympy 1.15,
# numpy 2.5, scipy 1.18 and matplotlib 3.11.
mpmath>=1.3
sympy>=1.12
numpy>=1.24
scipy>=1.10
matplotlib>=3.7


==> anc/paper2/hh/rg_argument/logs/verify_integrated_setup.log <==
ok  integrated anomalous dimension [integratedgamma]
ok  endpoint with Born running coupling [RGendpoint]
ok  d/dln(mu) of the candidate reproduces gamma_K [fullcandidate]
ok  candidate at mu^2 = Q*^2 e^{-i pi} [RGendpoint]
ok  timelike continuation differs by b-independent term
ok  table row Delta_C, B: gluon parent, two gluon fusions
ok  table row Delta_C, B: gluon parent, two quark fusions
ok  table row Delta_C, B: quark parent, quark and gluon fusions
ok  C_a - Delta_C = 2(C_A - C_F) for quark fusions [colourdiscriminator]
ok  C_a = Delta_C for gluon fusions
ok  FP F_0(0) = -G [F0a]
ok  FP F_0'(0) = G^2 [F0b]
ok  FP F_0''(0) = -4G^3/3 - 2 zeta_3/3 [F0c]
ok  F_2'(0)/F_2(0) = 1 - 2G [F2moments]
ok  F_2''(0)/F_2(0) = 4G^2 - 4G + 2 [F2moments]
ok  A_0^(2)/C_1 = -(4/3) Delta_C G^3 - B G^2 + O(G) [scalarRG]
ok  A_2^(2)/K_1 = -4 Delta_C G^2 + (4 Delta_C - 2B) G + const [spinRG]
ok  gluon channel: -4C_A/3, -2 beta0, -4C_A, 4C_A - 4beta0 [adjointcandidate]
ok  delta A_0^(2)/C_1 = (4/3) r2 G^3 - r1 G^2 [boundarychanges]
ok  delta A_2^(2)/K_1 = 4 r2 G^2 + (-4 r2 - 2 r1) G [boundarychanges]
ok  shifted coefficients -(4/3)(Delta_C - r2), -(B + r1), -4(Delta_C - r2)
ok  tu - m^4 = s p_T^2
ok  -q_T^2/Q*^2 = 1 - yz, i.e. G = (1/2) ln(-q_T^2/Q*^2) = (1/2) ln(1 - yz)
ok  y + z = s/m^2 - 2 for y = rho + delta, z = 1/rho - delta
ok  1 - yz = -delta (1/rho - rho - delta)
ok  Q*^2 = m^2 (1 - beta^2)/4 for rho = (1 - beta)/(1 + beta)
ok  G from (1/2) log(1 - yz) equals (1/2) log(q_T^2/Q*^2) + i pi/2  (err 0.0)
ok  4C_A - 4beta0 = -(8/3)(4N_c - n_f) for T_F = 1/2
ok  R_n1 [Rn1]
ok  R_n2 [Rn2]
ok  R_b3 [Rb3]
ok  R_b4 [Rb4]
ok  all four pairs reduce to the common residue [commonresidue]
ok  Omega Xi -> A B / Q_kin^2 in the diagonal limit [diagscale]
ok  I_low + I_high = ln(T/(Omega Xi)) - i pi + O(eta) [cancel]
ok  real-axis integral of triplet n1 at finite delta  (err 9.72e-63)
ok  real-axis integral of triplet n2 at finite delta  (err 5.01e-63)
ok  real-axis integral of triplet b3 at finite delta  (err 0.0)
ok  real-axis integral of triplet b4 at finite delta  (err 1.94e-62)
ok  J by principal-value quadrature, set 1 [Janswer]  (err 8.14e-20)
ok  J with Omega, Xi interchanged, set 1  (err 8.14e-20)
ok  J by principal-value quadrature, set 2 [Janswer]  (err 2.41e-20)
ok  J with Omega, Xi interchanged, set 2  (err 2.41e-20)
ok  J by principal-value quadrature, set 3 [Janswer]  (err 5.73e-22)
ok  J with Omega, Xi interchanged, set 3  (err 5.73e-22)
ok  radial log integral, R=0.3 [radial]  (err 0.0)
ok  radial log integral, R=2.0 [radial]  (err 7.78e-62)
ok  radial log integral, R=1000.0 [radial]  (err 0.0)
ok  Bessel-Mellin integral m=0 [Besselmellin]  (err 1.83e-14)
ok  Bessel-Mellin integral m=2 [Besselmellin]  (err 0.0)

gluon channel: Delta_C = C_A, B = 2 beta0
A0/C1 = -4*C_A*G**3/3 - 2*C_A*zeta(3)/3 - 2*G**2*beta0
A2/K1 = -4*C_A*G**2 + 4*C_A*G - 2*C_A - 4*G*beta0 + 2*beta0
boundary shift dA0/C1 = 4*G**3*r_2/3 - G**2*r_1 + 2*r_2*zeta(3)/3 ;  dA2/K1 = 4*G**2*r_2 - 2*G*r_1 - 4*G*r_2 + r_1 + 2*r_2


==> anc/paper2/hh/rg_argument/results/verification.json <==
{
  "python": "3.12.3",
  "sympy": "1.14.0",
  "mpmath": "1.3.0",
  "representation_table": {
    "gluon parent, two gluon fusions": {
      "Delta_C": "C_A",
      "B": "2*beta0"
    },
    "gluon parent, two quark fusions": {
      "Delta_C": "-C_A + 2*C_F",
      "B": "6*C_F"
    },
    "quark parent, quark and gluon fusions": {
      "Delta_C": "C_A",
      "B": "2*beta0"
    }
  },
  "A0_over_C1": "-B*G**2 - 4*Delta_C*G**3/3 - 2*Delta_C*zeta(3)/3",
  "A2_over_K1": "-2*B*G + B - 4*Delta_C*G**2 + 4*Delta_C*G - 2*Delta_C",
  "gluon_channel": {
    "A0_over_C1": "-4*C_A*G**3/3 - 2*C_A*zeta(3)/3 - 2*G**2*beta0",
    "A2_over_K1": "-4*C_A*G**2 + 4*C_A*G - 2*C_A - 4*G*beta0 + 2*beta0"
  },
  "boundary_shift": {
    "dA0_over_C1": "4*G**3*r_2/3 - G**2*r_1 + 2*r_2*zeta(3)/3",
    "dA2_over_K1": "4*G**2*r_2 - 2*G*r_1 - 4*G*r_2 + r_1 + 2*r_2",
    "note": "r1, r2 are not determined by the RG argument"
  },
  "kinematics": "-q_T^2/Q*^2 = 1 - yz exactly; 4C_A - 4beta0 = -(8/3)(4N_c - n_f)",
  "checks": [
    {
      "name": "integrated anomalous dimension [integratedgamma]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "endpoint with Born running coupling [RGendpoint]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "d/dln(mu) of the candidate reproduces gamma_K [fullcandidate]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "candidate at mu^2 = Q*^2 e^{-i pi} [RGendpoint]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "timelike continuation differs by b-independent term",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "table row Delta_C, B: gluon parent, two gluon fusions",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "table row Delta_C, B: gluon parent, two quark fusions",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "table row Delta_C, B: quark parent, quark and gluon fusions",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "C_a - Delta_C = 2(C_A - C_F) for quark fusions [colourdiscriminator]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "C_a = Delta_C for gluon fusions",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "FP F_0(0) = -G [F0a]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "FP F_0'(0) = G^2 [F0b]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "FP F_0''(0) = -4G^3/3 - 2 zeta_3/3 [F0c]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "F_2'(0)/F_2(0) = 1 - 2G [F2moments]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "F_2''(0)/F_2(0) = 4G^2 - 4G + 2 [F2moments]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "A_0^(2)/C_1 = -(4/3) Delta_C G^3 - B G^2 + O(G) [scalarRG]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "A_2^(2)/K_1 = -4 Delta_C G^2 + (4 Delta_C - 2B) G + const [spinRG]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "gluon channel: -4C_A/3, -2 beta0, -4C_A, 4C_A - 4beta0 [adjointcandidate]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "delta A_0^(2)/C_1 = (4/3) r2 G^3 - r1 G^2 [boundarychanges]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "delta A_2^(2)/K_1 = 4 r2 G^2 + (-4 r2 - 2 r1) G [boundarychanges]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "shifted coefficients -(4/3)(Delta_C - r2), -(B + r1), -4(Delta_C - r2)",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "tu - m^4 = s p_T^2",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "-q_T^2/Q*^2 = 1 - yz, i.e. G = (1/2) ln(-q_T^2/Q*^2) = (1/2) ln(1 - yz)",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "y + z = s/m^2 - 2 for y = rho + delta, z = 1/rho - delta",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "1 - yz = -delta (1/rho - rho - delta)",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "Q*^2 = m^2 (1 - beta^2)/4 for rho = (1 - beta)/(1 + beta)",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "G from (1/2) log(1 - yz) equals (1/2) log(q_T^2/Q*^2) + i pi/2",
      "kind": "numerical",
      "error": "0.0",
      "tol": "1.0e-25"
    },
    {
      "name": "4C_A - 4beta0 = -(8/3)(4N_c - n_f) for T_F = 1/2",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "R_n1 [Rn1]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "R_n2 [Rn2]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "R_b3 [Rb3]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "R_b4 [Rb4]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "all four pairs reduce to the common residue [commonresidue]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "Omega Xi -> A B / Q_kin^2 in the diagonal limit [diagscale]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "I_low + I_high = ln(T/(Omega Xi)) - i pi + O(eta) [cancel]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "real-axis integral of triplet n1 at finite delta",
      "kind": "numerical",
      "error": "9.72346e-63",
      "tol": "1.0e-40"
    },
    {
      "name": "real-axis integral of triplet n2 at finite delta",
      "kind": "numerical",
      "error": "5.01136e-63",
      "tol": "1.0e-40"
    },
    {
      "name": "real-axis integral of triplet b3 at finite delta",
      "kind": "numerical",
      "error": "0.0",
      "tol": "1.0e-40"
    },
    {
      "name": "real-axis integral of triplet b4 at finite delta",
      "kind": "numerical",
      "error": "1.94469e-62",
      "tol": "1.0e-40"
    },
    {
      "name": "J by principal-value quadrature, set 1 [Janswer]",
      "kind": "numerical",
      "error": "8.13794e-20",
      "tol": "1.0e-16"
    },
    {
      "name": "J with Omega, Xi interchanged, set 1",
      "kind": "numerical",
      "error": "8.13794e-20",
      "tol": "1.0e-16"
    },
    {
      "name": "J by principal-value quadrature, set 2 [Janswer]",
      "kind": "numerical",
      "error": "2.4113e-20",
      "tol": "1.0e-16"
    },
    {
      "name": "J with Omega, Xi interchanged, set 2",
      "kind": "numerical",
      "error": "2.4113e-20",
      "tol": "1.0e-16"
    },
    {
      "name": "J by principal-value quadrature, set 3 [Janswer]",
      "kind": "numerical",
      "error": "5.73274e-22",
      "tol": "1.0e-16"
    },
    {
      "name": "J with Omega, Xi interchanged, set 3",
      "kind": "numerical",
      "error": "5.73274e-22",
      "tol": "1.0e-16"
    },
    {
      "name": "radial log integral, R=0.3 [radial]",
      "kind": "numerical",
      "error": "0.0",
      "tol": "1.0e-45"
    },
    {
      "name": "radial log integral, R=2.0 [radial]",
      "kind": "numerical",
      "error": "7.77877e-62",
      "tol": "1.0e-45"
    },
    {
      "name": "radial log integral, R=1000.0 [radial]",
      "kind": "numerical",
      "error": "0.0",
      "tol": "1.0e-45"
    },
    {
      "name": "Bessel-Mellin integral m=0 [Besselmellin]",
      "kind": "numerical",
      "error": "1.8279e-14",
      "tol": "1.0e-12"
    },
    {
      "name": "Bessel-Mellin integral m=2 [Besselmellin]",
      "kind": "numerical",
      "error": "0.0",
      "tol": "1.0e-12"
    }
  ]
}


==> anc/paper2/hh/rg_argument/results/verification_reference.json <==
{
  "python": "3.13.16",
  "sympy": "1.15.0.dev",
  "mpmath": "1.3.0",
  "representation_table": {
    "gluon parent, two gluon fusions": {
      "Delta_C": "C_A",
      "B": "2*beta0"
    },
    "gluon parent, two quark fusions": {
      "Delta_C": "-C_A + 2*C_F",
      "B": "6*C_F"
    },
    "quark parent, quark and gluon fusions": {
      "Delta_C": "C_A",
      "B": "2*beta0"
    }
  },
  "A0_over_C1": "-B*G**2 - 4*Delta_C*G**3/3 - 2*Delta_C*zeta(3)/3",
  "A2_over_K1": "-2*B*G + B - 4*Delta_C*G**2 + 4*Delta_C*G - 2*Delta_C",
  "gluon_channel": {
    "A0_over_C1": "-4*C_A*G**3/3 - 2*C_A*zeta(3)/3 - 2*G**2*beta0",
    "A2_over_K1": "-4*C_A*G**2 + 4*C_A*G - 2*C_A - 4*G*beta0 + 2*beta0"
  },
  "boundary_shift": {
    "dA0_over_C1": "4*G**3*r_2/3 - G**2*r_1 + 2*r_2*zeta(3)/3",
    "dA2_over_K1": "4*G**2*r_2 - 2*G*r_1 - 4*G*r_2 + r_1 + 2*r_2",
    "note": "r1, r2 are not determined by the RG argument"
  },
  "kinematics": "-q_T^2/Q*^2 = 1 - yz exactly; 4C_A - 4beta0 = -(8/3)(4N_c - n_f)",
  "checks": [
    {
      "name": "integrated anomalous dimension [integratedgamma]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "endpoint with Born running coupling [RGendpoint]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "d/dln(mu) of the candidate reproduces gamma_K [fullcandidate]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "candidate at mu^2 = Q*^2 e^{-i pi} [RGendpoint]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "timelike continuation differs by b-independent term",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "table row Delta_C, B: gluon parent, two gluon fusions",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "table row Delta_C, B: gluon parent, two quark fusions",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "table row Delta_C, B: quark parent, quark and gluon fusions",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "C_a - Delta_C = 2(C_A - C_F) for quark fusions [colourdiscriminator]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "C_a = Delta_C for gluon fusions",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "FP F_0(0) = -G [F0a]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "FP F_0'(0) = G^2 [F0b]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "FP F_0''(0) = -4G^3/3 - 2 zeta_3/3 [F0c]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "F_2'(0)/F_2(0) = 1 - 2G [F2moments]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "F_2''(0)/F_2(0) = 4G^2 - 4G + 2 [F2moments]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "A_0^(2)/C_1 = -(4/3) Delta_C G^3 - B G^2 + O(G) [scalarRG]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "A_2^(2)/K_1 = -4 Delta_C G^2 + (4 Delta_C - 2B) G + const [spinRG]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "gluon channel: -4C_A/3, -2 beta0, -4C_A, 4C_A - 4beta0 [adjointcandidate]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "delta A_0^(2)/C_1 = (4/3) r2 G^3 - r1 G^2 [boundarychanges]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "delta A_2^(2)/K_1 = 4 r2 G^2 + (-4 r2 - 2 r1) G [boundarychanges]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "shifted coefficients -(4/3)(Delta_C - r2), -(B + r1), -4(Delta_C - r2)",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "tu - m^4 = s p_T^2",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "-q_T^2/Q*^2 = 1 - yz, i.e. G = (1/2) ln(-q_T^2/Q*^2) = (1/2) ln(1 - yz)",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "y + z = s/m^2 - 2 for y = rho + delta, z = 1/rho - delta",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "1 - yz = -delta (1/rho - rho - delta)",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "Q*^2 = m^2 (1 - beta^2)/4 for rho = (1 - beta)/(1 + beta)",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "G from (1/2) log(1 - yz) equals (1/2) log(q_T^2/Q*^2) + i pi/2",
      "kind": "numerical",
      "error": "0.0",
      "tol": "1.0e-25"
    },
    {
      "name": "4C_A - 4beta0 = -(8/3)(4N_c - n_f) for T_F = 1/2",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "R_n1 [Rn1]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "R_n2 [Rn2]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "R_b3 [Rb3]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "R_b4 [Rb4]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "all four pairs reduce to the common residue [commonresidue]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "Omega Xi -> A B / Q_kin^2 in the diagonal limit [diagscale]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "I_low + I_high = ln(T/(Omega Xi)) - i pi + O(eta) [cancel]",
      "kind": "symbolic",
      "residual": "0"
    },
    {
      "name": "real-axis integral of triplet n1 at finite delta",
      "kind": "numerical",
      "error": "9.72346e-63",
      "tol": "1.0e-40"
    },
    {
      "name": "real-axis integral of triplet n2 at finite delta",
      "kind": "numerical",
      "error": "5.01136e-63",
      "tol": "1.0e-40"
    },
    {
      "name": "real-axis integral of triplet b3 at finite delta",
      "kind": "numerical",
      "error": "0.0",
      "tol": "1.0e-40"
    },
    {
      "name": "real-axis integral of triplet b4 at finite delta",
      "kind": "numerical",
      "error": "1.94469e-62",
      "tol": "1.0e-40"
    },
    {
      "name": "J by principal-value quadrature, set 1 [Janswer]",
      "kind": "numerical",
      "error": "8.13794e-20",
      "tol": "1.0e-16"
    },
    {
      "name": "J with Omega, Xi interchanged, set 1",
      "kind": "numerical",
      "error": "8.13794e-20",
      "tol": "1.0e-16"
    },
    {
      "name": "J by principal-value quadrature, set 2 [Janswer]",
      "kind": "numerical",
      "error": "2.4113e-20",
      "tol": "1.0e-16"
    },
    {
      "name": "J with Omega, Xi interchanged, set 2",
      "kind": "numerical",
      "error": "2.4113e-20",
      "tol": "1.0e-16"
    },
    {
      "name": "J by principal-value quadrature, set 3 [Janswer]",
      "kind": "numerical",
      "error": "5.73274e-22",
      "tol": "1.0e-16"
    },
    {
      "name": "J with Omega, Xi interchanged, set 3",
      "kind": "numerical",
      "error": "5.73274e-22",
      "tol": "1.0e-16"
    },
    {
      "name": "radial log integral, R=0.3 [radial]",
      "kind": "numerical",
      "error": "0.0",
      "tol": "1.0e-45"
    },
    {
      "name": "radial log integral, R=2.0 [radial]",
      "kind": "numerical",
      "error": "7.77877e-62",
      "tol": "1.0e-45"
    },
    {
      "name": "radial log integral, R=1000.0 [radial]",
      "kind": "numerical",
      "error": "0.0",
      "tol": "1.0e-45"
    },
    {
      "name": "Bessel-Mellin integral m=0 [Besselmellin]",
      "kind": "numerical",
      "error": "1.8279e-14",
      "tol": "1.0e-12"
    },
    {
      "name": "Bessel-Mellin integral m=2 [Besselmellin]",
      "kind": "numerical",
      "error": "0.0",
      "tol": "1.0e-12"
    }
  ]
}


==> anc/paper2/hh/rg_argument/src/verify_integrated_setup.py <==
#!/usr/bin/env python3
# Checks of the renormalisation-group argument of paper Sec. 5 (labels in brackets are
# those of the author's notes on it).
#
#   1. RG constraint on the ansatz A_DPS = H1 H2 K:  gamma_K = gamma_A - gamma_H1 - gamma_H2
#      [gammafinal], its integral from mu_b [integratedgamma, fullcandidate, RGendpoint],
#      the Delta_C, B table, and Q*^2 = m1^2 m2^2/s [G] for the gluon channel.
#   2. Bessel-Mellin moments F_m(alpha) [Fm, F0a-c, F2moments] and the resulting
#      A_0^(2), A_2^(2) polynomials in G [scalarRG, spinRG, adjointcandidate].
#   3. The boundary freedom R^(1) = K0 (r2 X^2 + r1 X) [boundary] and exactly how it
#      shifts those coefficients [boundarychanges]. This is what makes the argument
#      conditional: nothing here fixes r1, r2.
#   4. Kinematics: G = (1/2) ln(-q_T^2/Q*^2) = (1/2) ln(1 - yz) for the HH/AA variables
#      s = m^2 (1+rho)^2/rho, t = -m^2 y, u = -m^2 z; and the n_f form of the spin-2
#      single log, 4C_A - 4beta_0 = -(8/3)(4N_c - n_f).
#   5. The four opposite-beam daughter residues with one common +i delta
#      [n1triplet-Rb4, commonresidue], the longitudinal kernel J [Janswer], the
#      rapidity-region subtraction [cancel] and the radial double log [radial].
#
# Nothing here evaluates a two-loop integrand. Output: results/verification.json.
from __future__ import annotations
import json
import platform
from pathlib import Path
import mpmath as mp
import sympy as sp

ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT / "results"
OUT.mkdir(exist_ok=True)
checks: list[dict[str, object]] = []


def exact(name, actual, expected=0):
    residual = sp.simplify(sp.factor(sp.together(actual - expected)))
    checks.append({"name": name, "kind": "symbolic", "residual": str(residual)})
    if residual != 0:
        raise AssertionError(f"{name}: residual {residual}")
    print(f"ok  {name}")


def close(name, a, b, tol):
    err = abs(a - b) / max(mp.mpf(1), abs(b))
    checks.append({"name": name, "kind": "numerical", "error": mp.nstr(err, 6), "tol": mp.nstr(tol, 3)})
    if not err < tol:
        raise AssertionError(f"{name}: error {err}")
    print(f"ok  {name}  (err {mp.nstr(err, 3)})")


# ---------------------------------------------------------------- 1. RG constraint
CA, CF, nf, TF = sp.symbols("C_A C_F n_f T_F", positive=True)
beta0 = sp.Symbol("beta0")
Cpar, C1, C2, gpar, g1, g2 = sp.symbols("C_a C_R1 C_R2 gamma_a gamma_R1 gamma_R2")
DC = C1 + C2 - Cpar            # Delta_C   [defDC]
Dgam = gpar - g1 - g2          # D_gamma   [defDC]
Bcoef = beta0 + Dgam           # B         [fullcandidate]

# gamma_K / a_s = -4 Delta_C ln(Q*^2/mu^2) + 2 D_gamma.  With t = ln(mu/Q*) this is
# 8 Delta_C t + 2 D_gamma; integrate from mu_b (t = -L_b/2) to Q* (t = 0).
t, Lb = sp.symbols("t L_b")
exact("integrated anomalous dimension [integratedgamma]",
      sp.integrate(8 * DC * t + 2 * Dgam, (t, -Lb / 2, 0)), -DC * Lb**2 + Dgam * Lb)
# a_s(mu_b) = a_s(Q*)(1 + beta0 a_s L_b): the Born coupling adds beta0 L_b  [running]
exact("endpoint with Born running coupling [RGendpoint]",
      -DC * Lb**2 + Dgam * Lb + beta0 * Lb, -DC * Lb**2 + Bcoef * Lb)

# General-scale form. X = ln(Q*^2 b^2/b0^2) is mu-independent, Y = ln(mu^2 b^2/b0^2).
X, Y = sp.symbols("X Y")
bracket = DC * Y**2 - 2 * DC * X * Y + Bcoef * Y               # [fullcandidate]
# d/dln(mu): dY = 2, and the Born a_s(mu) contributes -2 beta0.
exact("d/dln(mu) of the candidate reproduces gamma_K [fullcandidate]",
      -2 * beta0 + 2 * sp.diff(bracket, Y), 4 * DC * (Y - X) + 2 * Dgam)
exact("candidate at mu^2 = Q*^2 e^{-i pi} [RGendpoint]", bracket.subs(Y, X), -DC * X**2 + Bcoef * X)
# Real hard scale mu^2 = Q*^2 instead: differs by a b-independent term only.
real_endpoint = -DC * Y**2 + (Bcoef + 2 * sp.I * sp.pi * DC) * Y
complex_endpoint = (-DC * X**2 + Bcoef * X).subs(X, Y - sp.I * sp.pi)
exact("timelike continuation differs by b-independent term",
      sp.diff(complex_endpoint - real_endpoint, Y))

# Representation table.  gamma_g^(0) = -beta0, gamma_q^(0) = -3 C_F  [gammaqg]
channels = {
    "gluon parent, two gluon fusions": ({Cpar: CA, C1: CA, C2: CA, gpar: -beta0, g1: -beta0, g2: -beta0}, CA, 2 * beta0),
    "gluon parent, two quark fusions": ({Cpar: CA, C1: CF, C2: CF, gpar: -beta0, g1: -3 * CF, g2: -3 * CF}, 2 * CF - CA, 6 * CF),
    "quark parent, quark and gluon fusions": ({Cpar: CF, C1: CF, C2: CA, gpar: -3 * CF, g1: -3 * CF, g2: -beta0}, CA, 2 * beta0),
}
table = {}
for name, (sub, dc_exp, b_exp) in channels.items():
    exact(f"table row Delta_C, B: {name}", (DC.subs(sub) - dc_exp)**2 + (Bcoef.subs(sub) - b_exp)**2)
    table[name] = {"Delta_C": str(dc_exp), "B": str(b_exp)}
gluon = channels["gluon parent, two gluon fusions"][0]
quark = channels["gluon parent, two quark fusions"][0]
# The ordered eikonal exchange carries C_a; it coincides with Delta_C only for gluons.
exact("C_a - Delta_C = 2(C_A - C_F) for quark fusions [colourdiscriminator]",
      (Cpar - DC).subs(quark), 2 * (CA - CF))
exact("C_a = Delta_C for gluon fusions", (Cpar - DC).subs(gluon))

# ------------------------------------------------- 2. Bessel-Mellin moments in G
# F_m(alpha) = (i^m/2) e^{(h+2gamma_E) alpha} Gamma(m/2+alpha)/Gamma(m/2+1-alpha),
# h = ln(Q*^2/q_T^2) = -2G  [Fm].  Series taken from the Gamma functions directly.
al, h, G = sp.symbols("alpha h G")
pref = sp.exp((h + 2 * sp.EulerGamma) * al)
F0 = sp.expand(sp.series(pref * sp.gamma(al) / (2 * sp.gamma(1 - al)), al, 0, 3).removeO().subs(h, -2 * G))
F2 = sp.expand(sp.series(-pref * sp.gamma(1 + al) / (2 * sp.gamma(2 - al)), al, 0, 3).removeO().subs(h, -2 * G))
# finite parts of F_0, F_0', F_0'' at alpha = 0 (the 1/(2 alpha) pole is the contact term)
F00, F01, F02 = F0.coeff(al, 0), F0.coeff(al, 1), 2 * F0.coeff(al, 2)
F20, F21, F22 = F2.coeff(al, 0), F2.coeff(al, 1), 2 * F2.coeff(al, 2)
exact("FP F_0(0) = -G [F0a]", F00, -G)
exact("FP F_0'(0) = G^2 [F0b]", F01, G**2)
exact("FP F_0''(0) = -4G^3/3 - 2 zeta_3/3 [F0c]", F02, -sp.Rational(4, 3) * G**3 - 2 * sp.zeta(3) / 3)
exact("F_2'(0)/F_2(0) = 1 - 2G [F2moments]", F21 / F20, 1 - 2 * G)
exact("F_2''(0)/F_2(0) = 4G^2 - 4G + 2 [F2moments]", F22 / F20, 4 * G**2 - 4 * G + 2)

# Insert -Delta_C X^2 + B X: X -> d/dalpha.  Scalar normalised as -C1 F_0, spin-two as K1 F_2/F_2(0).
Dsym, Bsym = sp.symbols("Delta_C B")
A0 = sp.expand(-(-Dsym * F02 + Bsym * F01))         # / C1
A2 = sp.expand((-Dsym * F22 + Bsym * F21) / F20)     # / K1
# A0 also carries the zeta_3 contact constant from F0c; only G^3, G^2 are compared.
exact("A_0^(2)/C_1 = -(4/3) Delta_C G^3 - B G^2 + O(G) [scalarRG]",
      A0 - A0.coeff(G, 0), -sp.Rational(4, 3) * Dsym * G**3 - Bsym * G**2)
exact("A_2^(2)/K_1 = -4 Delta_C G^2 + (4 Delta_C - 2B) G + const [spinRG]",
      sp.expand(A2 - A2.coeff(G, 0)) - (-4 * Dsym * G**2 + (4 * Dsym - 2 * Bsym) * G), 0)
adjoint = {Dsym: CA, Bsym: 2 * beta0}
exact("gluon channel: -4C_A/3, -2 beta0, -4C_A, 4C_A - 4beta0 [adjointcandidate]",
      (A0.coeff(G, 3).subs(adjoint) + sp.Rational(4, 3) * CA)**2
      + (A0.coeff(G, 2).subs(adjoint) + 2 * beta0)**2
      + (A2.coeff(G, 2).subs(adjoint) + 4 * CA)**2
      + (A2.coeff(G, 1).subs(adjoint) - (4 * CA - 4 * beta0))**2)

# ------------------------------------------------- 3. the unfixed boundary term
# R^(1) contains K0 (r2 X^2 + r1 X).  X has no mu dependence, so the RG equation above is
# unchanged; the Fourier moments are not.  [boundary, boundarychanges]
r1, r2 = sp.symbols("r_1 r_2")
dA0 = sp.expand(-(r2 * F02 + r1 * F01))
dA2 = sp.expand((r2 * F22 + r1 * F21) / F20)
exact("delta A_0^(2)/C_1 = (4/3) r2 G^3 - r1 G^2 [boundarychanges]",
      dA0 - dA0.coeff(G, 0), sp.Rational(4, 3) * r2 * G**3 - r1 * G**2)
exact("delta A_2^(2)/K_1 = 4 r2 G^2 + (-4 r2 - 2 r1) G [boundarychanges]",
      dA2 - dA2.coeff(G, 0), 4 * r2 * G**2 + (-4 * r2 - 2 * r1) * G)
tot0, tot2 = sp.expand(A0 + dA0), sp.expand(A2 + dA2)
exact("shifted coefficients -(4/3)(Delta_C - r2), -(B + r1), -4(Delta_C - r2)",
      (tot0.coeff(G, 3) + sp.Rational(4, 3) * (Dsym - r2))**2
      + (tot0.coeff(G, 2) + (Bsym + r1))**2
      + (tot2.coeff(G, 2) + 4 * (Dsym - r2))**2
      + (tot2.coeff(G, 1) - (4 * (Dsym - r2) - 2 * (Bsym + r1)))**2)

# ------------------------------------------------- 4. kinematics and n_f form
# 2 -> 2 with massless beams and equal masses: tu - m^4 = s p_T^2 exactly.
s, pT, m = sp.symbols("s p_T m", positive=True)
E = sp.sqrt(s) / 2
pz = sp.sqrt(E**2 - pT**2 - m**2)
tt = m**2 - 2 * E * (E - pz)      # (p_A - q_1)^2, p_A = (E,0,0,E)
uu = m**2 - 2 * E * (E + pz)      # (p_B - q_1)^2
exact("tu - m^4 = s p_T^2", sp.expand(tt * uu) - m**4, s * pT**2)
# Amplitude variables y = -t/m^2, z = -u/m^2 (HH/AA files), Q*^2 = m^4/s for equal masses [G].
yv, zv = -tt / m**2, -uu / m**2
Qstar2 = m**4 / s
exact("-q_T^2/Q*^2 = 1 - yz, i.e. G = (1/2) ln(-q_T^2/Q*^2) = (1/2) ln(1 - yz)",
      sp.expand(-pT**2 / Qstar2), sp.expand(1 - yv * zv))
# Forward parametrisation used for the HH fits: s = m^2 (1+rho)^2/rho, y = rho + d, z = 1/rho - d.
rho, dlt, beta = sp.symbols("rho delta beta", positive=True)
s_rho = m**2 * (1 + rho)**2 / rho
exact("y + z = s/m^2 - 2 for y = rho + delta, z = 1/rho - delta",
      (rho + dlt) + (1 / rho - dlt), s_rho / m**2 - 2)
exact("1 - yz = -delta (1/rho - rho - delta)", 1 - (rho + dlt) * (1 / rho - dlt), -dlt * (1 / rho - rho - dlt))
exact("Q*^2 = m^2 (1 - beta^2)/4 for rho = (1 - beta)/(1 + beta)",
      (m**4 / s_rho).subs(rho, (1 - beta) / (1 + beta)), m**2 * (1 - beta**2) / 4)
# Same branch numerically: ln of a negative real takes +i pi in both forms.
with mp.workdps(30):
    rho_n, d_n, m_n = mp.mpf(1) / 3, mp.mpf("1e-3"), mp.mpf(1)
    s_n = m_n**2 * (1 + rho_n)**2 / rho_n
    yz_n = (rho_n + d_n) * (1 / rho_n - d_n)
    qT2_n = m_n**4 * (yz_n - 1) / s_n
    close("G from (1/2) log(1 - yz) equals (1/2) log(q_T^2/Q*^2) + i pi/2",
          mp.log(mp.mpc(1 - yz_n, 0)) / 2, mp.log(qT2_n / (m_n**4 / s_n)) / 2 + 1j * mp.pi / 2, mp.mpf("1e-25"))

Nc = sp.Symbol("N_c", positive=True)
beta0_qcd = (11 * CA - 4 * TF * nf) / 3
exact("4C_A - 4beta0 = -(8/3)(4N_c - n_f) for T_F = 1/2",
      (4 * CA - 4 * beta0_qcd).subs({CA: Nc, TF: sp.Rational(1, 2)}), -sp.Rational(8, 3) * (4 * Nc - nf))

# ------------------------------------------------- 5. causal residues and J
z, w = sp.symbols("z w", positive=True)
P, PB, A, Ap, Bt, Bp, d = sp.symbols("P PB A Ap B Bp delta", positive=True)
tau, lp, lm = sp.symbols("tau ell_plus ell_minus", real=True)
I = sp.I
Omega = A / ((1 - z) * P) + Ap / (z * P)          # [omegaxi]
Xi = Bt / ((1 - w) * PB) + Bp / (w * PB)
dn = d / (z * (1 - z) * P)                         # [shifteddelta]
db = d / (w * (1 - w) * PB)

# Every scalar denominator carries the same +i delta; the daughter eikonals get no
# independent i0 sign.  Close on the spectator pole in each case.
n1 = [z * P * tau - A + I * d, -(1 - z) * P * tau - A + I * d, z * P * (tau - lm) - Ap + I * d]
p1 = (-A + I * d) / ((1 - z) * P)                                       # upper half plane
R_n1 = I / (-(1 - z) * P * n1[0].subs(tau, p1) * n1[2].subs(tau, p1))
E_n1 = -I / (z * P**2 * (A - I * d) * (lm + Omega - I * dn))
n2 = [z * P * tau - Ap + I * d, -(1 - z) * P * tau - Ap + I * d, -(1 - z) * P * (tau + lm) - A + I * d]
p2 = (Ap - I * d) / (z * P)                                             # lower, clockwise
R_n2 = -I / (z * P * n2[1].subs(tau, p2) * n2[2].subs(tau, p2))
E_n2 = -I / ((1 - z) * P**2 * (Ap - I * d) * (lm + Omega - I * dn))
b3 = [-w * PB * tau - Bt + I * d, (1 - w) * PB * tau - Bt + I * d, -w * PB * (tau - lp) - Bp + I * d]
p3 = (Bt - I * d) / ((1 - w) * PB)                                      # lower
R_b3 = -I / ((1 - w) * PB * b3[0].subs(tau, p3) * b3[2].subs(tau, p3))
E_b3 = I / (w * PB**2 * (Bt - I * d) * (lp - Xi + I * db))
b4 = [-w * PB * tau - Bp + I * d, (1 - w) * PB * tau - Bp + I * d, (1 - w) * PB * (tau + lp) - Bt + I * d]
p4 = (-Bp + I * d) / (w * PB)                                           # upper
R_b4 = I / (-w * PB * b4[1].subs(tau, p4) * b4[2].subs(tau, p4))
E_b4 = I / ((1 - w) * PB**2 * (Bp - I * d) * (lp - Xi + I * db))
for name, got, want in [("R_n1 [Rn1]", R_n1, E_n1), ("R_n2 [Rn2]", R_n2, E_n2),
                        ("R_b3 [Rb3]", R_b3, E_b3), ("R_b4 [Rb4]", R_b4, E_b4)]:
    exact(name, got, want)

# Eikonal numerators 4 p_i.p_j = 2 z_i w_j s and the two 1/2 light-cone Jacobians
# remove all fraction prefactors: the four products share one causal denominator. [commonresidue]
common = 1 / ((lm + Omega - I * dn) * (lp - Xi + I * db))
mismatch = 0
for zi, rn, aa in [(z, E_n1, A), (1 - z, E_n2, Ap)]:
    for wj, rb, bb in [(w, E_b3, Bt), (1 - w, E_b4, Bp)]:
        mismatch += sp.simplify(sp.Rational(1, 4) * 2 * zi * wj * P * PB * rn * rb
                                - common / (2 * P * PB * (aa - I * d) * (bb - I * d)))
exact("all four pairs reduce to the common residue [commonresidue]", mismatch)
# Diagonal limit k' -> k: Omega Xi = A B / Q_kin^2 with Q_kin^2 = s z(1-z)w(1-w) = m1^2 m2^2/s. [diagscale]
exact("Omega Xi -> A B / Q_kin^2 in the diagonal limit [diagscale]",
      (Omega * Xi).subs({Ap: A, Bp: Bt}), A * Bt / (P * PB * z * (1 - z) * w * (1 - w)))

# Rapidity-region subtraction for the reduced integral [regionintegrals, cancel].
eta, nu, Om, Xs, T = sp.symbols("eta nu Omega Xi T", positive=True)
I_low = sp.pi * (nu / Xs)**eta * (sp.cot(sp.pi * eta) - sp.I)
I_high = -sp.pi * (nu / (T / Om))**eta / sp.sin(sp.pi * eta)
exact("I_low + I_high = ln(T/(Omega Xi)) - i pi + O(eta) [cancel]",
      sp.simplify(sp.series(I_low + I_high, eta, 0, 1).removeO()), sp.log(T / (Om * Xs)) - sp.I * sp.pi)

# ---- numerics
mp.mp.dps = 60
# Real-axis integration of each finite-delta triplet, independent of the residue algebra.
pars = {z: sp.Rational(3, 10), w: sp.Rational(3, 5), P: 5, PB: 7, A: sp.Rational(4, 5), Ap: sp.Rational(11, 10),
        Bt: sp.Rational(9, 10), Bp: sp.Rational(7, 10), d: sp.Rational(1, 5), lm: sp.Rational(1, 4), lp: sp.Rational(17, 100)}
for name, trip, want in [("n1", n1, E_n1), ("n2", n2, E_n2), ("b3", b3, E_b3), ("b4", b4, E_b4)]:
    f = sp.lambdify(tau, (1 / sp.prod(trip)).subs(pars), "mpmath")
    target = sp.lambdify((), want.subs(pars), "mpmath")()
    got = mp.quad(f, [-mp.inf, -2, -1, mp.mpf("-.3"), 0, mp.mpf(".3"), 1, 2, mp.inf]) / (2 * mp.pi)
    close(f"real-axis integral of triplet {name} at finite delta", got, target, mp.mpf("1e-40"))


def J_closed(om, xi, tau_):
    # J = -1/(2(T+Omega Xi)) - i ln(T/(Omega Xi)) / (2 pi (T+Omega Xi))   [Janswer]
    den = tau_ + om * xi
    return -1 / (2 * den) - 1j * mp.log(tau_ / (om * xi)) / (2 * mp.pi * den)


def J_pv(om, xi, tau_):
    # J = -(i/2pi) int_0^inf dx / ((x - Xi + i0)(T + Omega x))   [Jaftercontour], PV plus -i pi delta
    gap = xi * mp.mpf("1e-18")
    f = lambda x: 1 / ((x - xi) * (tau_ + om * x))
    pv = mp.quad(f, [0, xi - gap]) + mp.quad(f, [xi + gap, 2 * xi, 10 * xi, mp.inf])
    return -1j * (pv - 1j * mp.pi / (tau_ + om * xi)) / (2 * mp.pi)


for k, vals in enumerate([("0.2", "0.7", "0.6"), ("1.3", "0.4", "2.1"), ("0.03", "0.06", "0.9")], 1):
    om, xi, tau_ = map(mp.mpf, vals)
    close(f"J by principal-value quadrature, set {k} [Janswer]", J_pv(om, xi, tau_), J_closed(om, xi, tau_), mp.mpf("1e-16"))
    close(f"J with Omega, Xi interchanged, set {k}", J_pv(xi, om, tau_), J_closed(om, xi, tau_), mp.mpf("1e-16"))

# Radial integral int_0^R ln x/(1+x) dx = ln R ln(1+R) + Li2(-R) -> (1/2) ln^2 R - pi^2/6.  [radial]
for R in [mp.mpf("0.3"), mp.mpf("2"), mp.mpf("1000")]:
    quadv = mp.quad(lambda x: mp.log(x) / (1 + x), [0, min(1, R), R])
    close(f"radial log integral, R={R} [radial]", quadv, mp.log(R) * mp.log1p(R) + mp.polylog(2, -R), mp.mpf("1e-45"))

# Bessel-Mellin transform int_0^inf r^{2a-1} J_m(r) dr by quadrature, alpha = 0.2.  [Besselmellin]
with mp.workdps(30):
    av = mp.mpf("0.2")
    for mm in (0, 2):
        f = lambda r: r**(2 * av - 1) * mp.besselj(mm, r)
        val = mp.quad(f, [0, 1]) + mp.quadosc(f, [1, mp.inf], zeros=lambda n: mp.besseljzero(mm, n))
        ref = 2**(2 * av - 1) * mp.gamma(mp.mpf(mm) / 2 + av) / mp.gamma(mp.mpf(mm) / 2 + 1 - av)
        close(f"Bessel-Mellin integral m={mm} [Besselmellin]", val, ref, mp.mpf("1e-12"))

# ---- summary
summary = {
    "python": platform.python_version(), "sympy": sp.__version__, "mpmath": mp.__version__,
    "representation_table": table,
    "A0_over_C1": str(A0), "A2_over_K1": str(A2),
    "gluon_channel": {"A0_over_C1": str(sp.expand(A0.subs(adjoint))), "A2_over_K1": str(sp.expand(A2.subs(adjoint)))},
    "boundary_shift": {"dA0_over_C1": str(dA0), "dA2_over_K1": str(dA2),
                       "note": "r1, r2 are not determined by the RG argument"},
    "kinematics": "-q_T^2/Q*^2 = 1 - yz exactly; 4C_A - 4beta0 = -(8/3)(4N_c - n_f)",
    "checks": checks,
}
(OUT / "verification.json").write_text(json.dumps(summary, indent=2) + "\n")
print()
print("gluon channel: Delta_C = C_A, B = 2 beta0")
print("A0/C1 =", summary["gluon_channel"]["A0_over_C1"])
print("A2/K1 =", summary["gluon_channel"]["A2_over_K1"])
print("boundary shift dA0/C1 =", dA0, ";  dA2/K1 =", dA2)


==> anc/paper2/hh/stage2a/conventions.md <==
# Equations used in stage2a_bookkeeping.py

Transcribed from the sources. Equation numbers of Banerjee et al. are those of the arXiv v2
version; check them against the journal version before quoting.

## Banerjee, Borowka, Dhani, Gehrmann, Ravindran, JHEP 11 (2018) 130 [arXiv:1809.05388]

d = 4 − 2ε, a_s = α_s(μ_R²)/(4π).

Coupling, Eq. (2.15):

    â_s μ^(2ε) S_ε = a_s μ_R^(2ε) [ 1 − a_s β₀/ε + a_s² (β₀²/ε² − β₁/(2ε)) + O(a_s³) ],
    S_ε = exp[(ln 4π − γ)ε],
    β₀ = (11/3) C_A − (4/3) T_F n_f,   β₁ = (34/3) C_A² − 4 T_F n_f C_F − (20/3) T_F n_f C_A.

Operator renormalisation: M^B_i = Z_O² M̂^B_i + Z^L_11 M̂^(A,(0))_i |_(λ=0), with
Z_O = 1 − a_s r_(O1;1)/ε + a_s² (r_(O2;2)/ε² − r_(O2;1)/ε), r_(O1;1) = β₀, r_(O2;2) = β₀²,
r_(O2;1) = β₁, and Z^L_11 = a_s² β₁/ε.

Renormalised amplitudes, Eq. (2.23):

    M^(B,(1))_i = μ_R^(2ε) [ M̂^(B,(1))_i − μ_R^(−2ε) (2 r_(O1;1)/ε) M̂^(B,(0))_i ]
    M^(B,(2))_i = μ_R^(4ε) [ M̂^(B,(2))_i − μ_R^(−2ε) ((2 r_(O1;1) + β₀)/ε) M̂^(B,(1))_i
                 + μ_R^(−4ε) ((r_(O1;1)² + 2 r_(O2;2))/ε² − 2 r_(O2;1)/ε) M̂^(B,(0))_i
                 + μ_R^(−4ε) (β₁/ε) M̂^(A,(0))_i |_(λ=0) ]

so the term acting on the one-loop amplitude is −3β₀/ε.

IR factorisation, Eq. (2.24):

    M^(B,(1))_i = 2 I^(1)_g(ε) M^(B,(0))_i + M^(B,(1),fin)_i
    M^(B,(2))_i = 4 I^(2)_g(ε) M^(B,(0))_i + 2 I^(1)_g(ε) M^(B,(1))_i + M^(B,(2),fin)_i

Subtraction operators, Eq. (2.25):

    I^(1)_g(ε) = − e^(εγ)/Γ(1−ε) · ( C_A/ε² + β₀/(2ε) ) · ( −μ_R²/s )^ε
    I^(2)_g(ε) = −(1/2) I^(1)_g(ε) [ I^(1)_g(ε) + β₀/ε ]
                 + e^(−εγ) Γ(1−2ε)/Γ(1−ε) · [ β₀/(2ε) + K ] · I^(1)_g(2ε) + 2 H^(2)_g(ε)
    K = (67/18 − ζ₂) C_A − (10/9) T_F n_f

Only I^(1) matters for the DPS logarithms; I^(2) multiplies M^(0).

## P1 (Bhattacharya, gg → AA threshold paper)

d = 4 + ε, following Ref. [8] (Bhattacharya, Mahakhud, Mathews, Ravindran, JHEP 02 (2020) 121).

- Eq. (2.13): M_i = M_i^(0) + a_s M_i^(1) + a_s² M_i^(2) + …, a_s renormalised at μ_R.
- Eq. (2.14): M^(1) = 2 I^(1) M^(0) + M^(1),fin;  M^(2) = 4 I^(2) M^(0) + 2 I^(1) M^(1) + M^(2),fin.
- Eq. (2.16): M_i^(1) = M_(i,publ)^(1) + 2β₀ ln(μ_R²/GeV²) M_i^(0);  M_i^(2) = M_(i,publ)^(2)/64.
- App. B: "The original calculation renormalises the amplitude with Z_GG², where Z_GG = Z_as
  and C_G ∝ a_s."
- Eq. (B.1): ∂M^(1)/∂ln μ_R² = 2β₀ M^(0).
- Eq. (B.3): ∂M^(2)/∂ln μ_R² = 3β₀ M^(1) + (2β₁ − 8H_g^(2) − 12 C_F n_f) M^(0).

In d = 4 + ε the same operator reads
I^(1) = − e^(−εγ/2)/Γ(1+ε/2) · (4C_A/ε² − β₀/ε) · (−s/μ_R²)^(ε/2), and the UV term acting on
M^(1) is +6β₀/ε. Substituting ε → −2ε gives the forms above; the script checks that the
O(ε⁰) terms agree.


==> anc/paper2/hh/stage2a/logs/stage2a_bookkeeping.log <==
spin0: d = 4-2eps and d = 4+eps give the same O(eps^0) terms: True
spin2: d = 4-2eps and d = 4+eps give the same O(eps^0) terms: True

Coefficients that do not depend on the scheme, the branch of the logs or mu_R:
                            finite remainder  UV + Catani add  two-loop amplitude
                                  (measured)                  before both, O(eps^0)
  spin 0, C_1 G^3                   -4*C_A/3          4*C_A/3            -8*C_A/3
  spin 0, C_1 beta0 G^2                   -2                2                  -4
  spin 2, K G^2                       -4*C_A            4*C_A              -8*C_A
  spin 2, K beta0 G                       -4                4                  -8

Pieces that do depend on conventions (not claimed; a0, k1 are the O(eps^0), O(eps) terms of the region):
  spin 0, G^2 without beta0: 2*C_A*(C_1*L_s + C_1*c + 2*a0)
  spin 2, G   without beta0: 4*C_A*(K*L_s + K*c - k1)

In each convention-independent coefficient UV renormalisation plus the Catani subtraction
contribute exactly minus the measured value, so the two-loop amplitude itself carries twice it.
wrote results_stage2a.json


==> anc/paper2/hh/stage2a/results_stage2a.json <==
{
 "rows": [
  {
   "coefficient": "spin 0, C_1 G^3",
   "finite_remainder": "-4*C_A/3",
   "added_by_uv_and_catani": "4*C_A/3",
   "two_loop_amplitude": "-8*C_A/3"
  },
  {
   "coefficient": "spin 0, C_1 beta0 G^2",
   "finite_remainder": "-2",
   "added_by_uv_and_catani": "2",
   "two_loop_amplitude": "-4"
  },
  {
   "coefficient": "spin 2, K G^2",
   "finite_remainder": "-4*C_A",
   "added_by_uv_and_catani": "4*C_A",
   "two_loop_amplitude": "-8*C_A"
  },
  {
   "coefficient": "spin 2, K beta0 G",
   "finite_remainder": "-4",
   "added_by_uv_and_catani": "4",
   "two_loop_amplitude": "-8"
  }
 ],
 "same_in_both_eps_conventions": true,
 "sympy": "1.14.0"
}


==> anc/paper2/hh/stage2a/stage2a_bookkeeping.py <==
#!/usr/bin/env python3
# Paper Sec. 4: which DPS logarithms of the two-loop finite
# remainder are generated by UV renormalisation and by the Catani subtraction
# acting on the epsilon-expanded one-loop DPS term, and which must therefore
# sit in the unrenormalised two-loop amplitude itself.
#
# Inputs (no fitted numbers):
#  * the one-loop DPS region in dimensional regularisation. By dimensional
#    analysis its only p_T dependence at leading power is (p_T^2/mu^2)^(-eps)
#    times a function of eps:
#        spin 0:  (p_T^2/mu^2)^(-eps) [ -C_l/eps + a0 + a1 eps + a2 eps^2 ]
#        spin 2:  (p_T^2/mu^2)^(-eps) [  K       + k1 eps + k2 eps^2 ]
#    C_l is the coefficient of ln p_T^2 at one loop (C_1 = 2 C_l multiplies G),
#    K is the finite spin-two constant. a_i, k_i are scheme dependent and are
#    kept as symbols; the hard region is analytic in p_T and carries no log.
#  * UV renormalisation of the class-B amplitudes, Banerjee et al. Eq. (2.23):
#        M^(2)_R = M^(2)_B - (2 r_O + beta0)/eps M^(1)_B + (...) M^(0),  r_O = beta0,
#    i.e. -(3 beta0/eps) M^(1)_B. P1 App. B states the same structure for AA
#    (Z_GG^2 with Z_GG = Z_as, plus the coupling): dM^(2)/dln mu^2 = 3 beta0 M^(1).
#  * Catani subtraction, Banerjee et al. Eqs. (2.24), (2.25), P1 Eq. (2.14):
#        M^(2),fin = M^(2)_R - 2 I^(1) M^(1)_R - 4 I^(2) M^(0),
#        I^(1) = -e^(eps gamma)/Gamma(1-eps) (C_A/eps^2 + beta0/(2 eps)) (-mu^2/s)^eps .
#    I^(2) M^(0) and the M^(0) counterterms carry no p_T logarithm.
#
# Everything is done twice: in d = 4 - 2 eps (Catani, Banerjee et al.) and in
# d = 4 + eps (Bhattacharya et al., JHEP 02 (2020) 121, and P1), to show that the
# result does not depend on the convention. Logs: ell = ln(p_T^2/mu^2),
# Ls = ln(-s/mu^2); at leading power ell = 2 G + const, so only the highest powers
# and the beta0 parts are quoted as convention independent.
#
#   python3 stage2a_bookkeeping.py        (sympy; a few seconds)
import sympy as S

eps, ell, Ls, CA, b0, Cl, K = S.symbols('epsilon ell L_s C_A beta_0 C_l K')
a0, a1, a2, k1, k2 = S.symbols('a0 a1 a2 k1 k2')
G, c = S.symbols('G c')      # ell = 2 G + c at leading power; c collects constants and branch terms
gE = S.EulerGamma


def eps0(expr, e):
    # the O(e^0) term of a Laurent expansion in e (the poles are not needed here)
    return S.expand(S.series(expr, e, 0, 1).removeO()).coeff(e, 0)


def bookkeeping_d4m2e():
    region0 = S.exp(-eps*ell)*(-Cl/eps+a0+a1*eps+a2*eps**2)
    region2 = S.exp(-eps*ell)*(K+k1*eps+k2*eps**2)
    I1 = -S.exp(eps*gE)/S.gamma(1-eps)*(CA/eps**2+b0/(2*eps))*S.exp(-eps*Ls)
    uv = -3*b0/eps
    out = {}
    for name, region in (('spin0', region0), ('spin2', region2)):
        out[name] = S.expand(eps0((uv-2*I1)*region, eps))   # what UV + IR add to the remainder at O(eps^0)
    return out


def bookkeeping_d4pe():
    # same in d = 4 + e', e' = -2 eps: poles rescale, region (p_T^2/mu^2)^(e'/2) with 2 C_l/e'
    ep = S.symbols('epsilon_p')
    region0 = S.exp(ep*ell/2)*(2*Cl/ep+a0-a1*ep/2+a2*ep**2/4)
    region2 = S.exp(ep*ell/2)*(K-k1*ep/2+k2*ep**2/4)
    I1 = -S.exp(-ep*gE/2)/S.gamma(1+ep/2)*(4*CA/ep**2-b0/ep)*S.exp(ep*Ls/2)
    uv = 6*b0/ep
    out = {}
    for name, region in (('spin0', region0), ('spin2', region2)):
        out[name] = S.expand(eps0((uv-2*I1)*region, ep))
    return out


def in_G(expr):
    return S.expand(expr.subs(ell, 2*G+c))


if __name__ == '__main__':
    A = bookkeeping_d4m2e()
    B = bookkeeping_d4pe()
    for name in ('spin0', 'spin2'):
        diff = S.simplify(A[name]-B[name])
        print(f'{name}: d = 4-2eps and d = 4+eps give the same O(eps^0) terms:', diff == 0)
        assert diff == 0

    X0 = in_G(A['spin0'])
    X2 = in_G(A['spin2'])
    P0 = S.Poly(X0, G)
    P2 = S.Poly(X2, G)

    # spin zero: coefficients of G^3, and of beta0 G^2
    g3 = S.simplify(P0.coeff_monomial(G**3))
    g2 = S.expand(P0.coeff_monomial(G**2))
    g2_b0 = S.simplify(g2.coeff(b0))
    g2_rest = S.simplify(g2-g2_b0*b0)
    # spin two: G^2 and beta0 G
    h2 = S.simplify(P2.coeff_monomial(G**2))
    h1 = S.expand(P2.coeff_monomial(G))
    h1_b0 = S.simplify(h1.coeff(b0))
    h1_rest = S.simplify(h1-h1_b0*b0)

    # Express everything per unit of the one-loop coefficients: C_1 = 2 C_l multiplies G
    # in the spin-zero amplitude, K is the spin-two constant.
    C1 = S.symbols('C_1')
    unit = lambda e, u: S.simplify(e.subs(Cl, C1/2)/u)
    added = {'spin 0, C_1 G^3': unit(g3, C1), 'spin 0, C_1 beta0 G^2': unit(g2_b0, C1),
             'spin 2, K G^2': unit(h2, K), 'spin 2, K beta0 G': unit(h1_b0, K)}
    # measured finite remainder, same units (P1 Eqs. 4.14-4.17, Table 5; HH, paper Sec. 3;
    # the spin-two single log is P1's A21 = -(4/3) pi N_c (4N_c - n_f) = (4 C_A - 4 beta0) K)
    fin = {'spin 0, C_1 G^3': -S.Rational(4, 3)*CA, 'spin 0, C_1 beta0 G^2': -2,
           'spin 2, K G^2': -4*CA, 'spin 2, K beta0 G': -4}

    print()
    print('Coefficients that do not depend on the scheme, the branch of the logs or mu_R:')
    print(f'  {"":24s} {"finite remainder":>17s} {"UV + Catani add":>16s} {"two-loop amplitude":>19s}')
    print(f'  {"":24s} {"(measured)":>17s} {"":>16s} {"before both, O(eps^0)":>19s}')
    for k in fin:
        bare = S.simplify(fin[k]-added[k])
        print(f'  {k:24s} {str(fin[k]):>17s} {str(added[k]):>16s} {str(bare):>19s}')
        assert S.simplify(added[k]+fin[k]) == 0
    print()
    print('Pieces that do depend on conventions (not claimed; a0, k1 are the O(eps^0), O(eps) terms of the region):')
    print('  spin 0, G^2 without beta0:', S.simplify(g2_rest.subs(Cl, C1/2)))
    print('  spin 2, G   without beta0:', h1_rest)
    print()
    print('In each convention-independent coefficient UV renormalisation plus the Catani subtraction')
    print('contribute exactly minus the measured value, so the two-loop amplitude itself carries twice it.')

    # The table above as data: Table 4 of the paper is built from this file (make_tables.py),
    # so nothing in it is typed by hand. Entries are sympy expressions written as strings.
    import json, pathlib
    rows = [{'coefficient': k, 'finite_remainder': str(fin[k]), 'added_by_uv_and_catani': str(added[k]),
             'two_loop_amplitude': str(S.simplify(fin[k]-added[k]))} for k in fin]
    out = pathlib.Path(__file__).resolve().with_name('results_stage2a.json')
    out.write_text(json.dumps({'rows': rows, 'same_in_both_eps_conventions': True,
                               'sympy': S.__version__}, indent=1)+'\n')
    print(f'wrote {out.name}')


==> anc/paper2/hh/tests/test_release.py <==
#!/usr/bin/env python3
# Tests for the Paper 2 package, run from the top directory:
#
#   python3 tests/test_release.py           checks that need no third-party input (~1 min)
#   python3 tests/test_release.py --full    also the published expressions themselves: checksums,
#                                           one direct evaluation, the colour split (2-3 min more;
#                                           run fetch_inputs.py first), and, if the P1 package and
#                                           its inputs are found, the gg -> AA curves of Fig. 2
#                                           (a minute more; the P1 package is ../paper1 of the master
#                                           folder, the one this folder lives in, or the one in the
#                                           environment variable P1)
#
# The functions are named test_* so that pytest finds them too.
#
# What is tested:
#   - the stored scan points are complete;
#   - rerunning every analysis on them reproduces the stored result files;
#   - the stored results satisfy the statements made in the paper, with margins;
#   - the tables and the numbers quoted in the paper (../manuscript) are regenerated exactly
#     from them and from the gg -> ZZ results in ../zz;
#   - the one-loop, subtraction, RG and orientation scripts run and pass their own checks.
import hashlib, json, os, pathlib, shutil, subprocess, sys, tempfile
from decimal import Decimal, InvalidOperation, localcontext

ROOT = pathlib.Path(__file__).resolve().parents[1]
HH = ROOT/'hh_two_loop'
PY = sys.executable
CHECKSUMS = {'Gauge1Simp.in': '3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3',
             'Gauge2Simp.in': '6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44'}


class Skipped(Exception):
    pass


def skip(msg):
    try:
        import pytest
        pytest.skip(msg)
    except ImportError:
        raise Skipped(msg)


def run(script, cwd, *args):
    r = subprocess.run([PY, script, *args], cwd=cwd, capture_output=True, text=True)
    assert r.returncode == 0, f'{script} failed:\n{r.stdout[-2000:]}\n{r.stderr[-2000:]}'
    return r.stdout


def same(a, b, rel=1e-20, path=''):
    """Compare two JSON trees; strings that parse as numbers are compared numerically."""
    if isinstance(a, dict):
        assert isinstance(b, dict) and set(a) == set(b), f'{path}: keys differ'
        for k in a:
            same(a[k], b[k], rel, f'{path}/{k}')
    elif isinstance(a, list):
        assert isinstance(b, list) and len(a) == len(b), f'{path}: lengths differ'
        for i, (x, y) in enumerate(zip(a, b)):
            same(x, y, rel, f'{path}[{i}]')
    else:
        try:
            x, y = Decimal(str(a)), Decimal(str(b))
        except (InvalidOperation, TypeError, ValueError):
            assert a == b, f'{path}: {a!r} != {b!r}'
            return
        if x.is_nan() and y.is_nan():
            return
        assert x.is_finite() and y.is_finite(), f'{path}: non-finite comparison {a} vs {b}'
        tolerance = Decimal(str(rel))
        with localcontext() as ctx:
            ctx.prec = max(50, len(x.as_tuple().digits), len(y.as_tuple().digits),
                           len(tolerance.as_tuple().digits)) + 10
            assert abs(x-y) <= tolerance*max(abs(x), abs(y), Decimal('1e-300')), f'{path}: {a} vs {b}'


def test_comparison_precision():
    # Both pairs round to the same binary64 value, but differ by more than 1e-20 relatively.
    for a, b in (('1.000000000000000001', '1'), ('1.000000000000000001e-100', '1e-100')):
        try:
            same(a, b)
        except AssertionError:
            pass
        else:
            raise AssertionError(f'high-precision discrepancy was ignored: {a} vs {b}')
    same('1.000000000000000000001', '1')
    same({'value': ['1e-100', 'unchanged']}, {'value': ['1e-100', 'unchanged']})


def test_scan_reports_failures():
    if not shutil.which('make'):
        skip('make is needed to check the scan recipe')
    with tempfile.TemporaryDirectory() as tmp:
        (pathlib.Path(tmp)/'hh_two_loop'/'logs').mkdir(parents=True)
        result = subprocess.run(['make', '--no-print-directory', '-f', str(ROOT/'Makefile'),
                                 'scan', 'PY=false'], cwd=tmp, capture_output=True, text=True)
        assert result.returncode != 0, 'make scan hid a failing evaluator behind tee'


def test_points_complete():
    pts = sorted((HH/'points').glob('*.json'))
    assert len(pts) == 50, len(pts)
    for p in pts:
        r = json.loads(p.read_text())
        assert set(r['A']) == {'N2', 'N_Nf', 'Nf_over_N', 'Nf2'}, p.name
        for v in r['A'].values():
            assert set(v) == {'-1', '0', '1'}, p.name


def test_analyses_reproduce_stored_results():
    with tempfile.TemporaryDirectory() as tmp:
        tmp = pathlib.Path(tmp)
        for f in ('scan_tools.py', 'analyse_colour.py', 'analyse_one_loop.py', 'analyse_scale.py',
                  'forward_approach.py', 'analyse_windows.py', 'stored_forward_results.jsonl'):
            shutil.copy(HH/f, tmp/f)
        (tmp/'points').symlink_to(HH/'points')
        for script in ('analyse_colour.py', 'analyse_one_loop.py', 'analyse_scale.py', 'forward_approach.py',
                       'analyse_windows.py'):
            run(script, tmp)
        for name in ('results_colour.json', 'results_one_loop.json', 'results_scale.json', 'results_forward.json',
                     'results_windows.json'):
            same(json.loads((tmp/name).read_text()), json.loads((HH/name).read_text()), path=name)


def test_statements_of_the_paper():
    colour = json.loads((HH/'results_colour.json').read_text())
    one = json.loads((HH/'results_one_loop.json').read_text())
    scale = json.loads((HH/'results_scale.json').read_text())
    fwd = json.loads((HH/'results_forward.json').read_text())
    for b, v in colour.items():
        for r in v['rows']:
            limit = 1e-10 if float(r['prediction']) != 0 else 1e-11     # Sec. 3.3, Table 2
            assert float(r['deviation']) < limit, (b, r['coefficient'], r['colour'])
        for t in v['totals_ratio_to_prediction']:
            assert all(abs(float(t[k])-1) < 1e-10 for k in t if k not in ('N_c', 'n_f'))
    for b, v in one.items():                                           # Sec. 3.4, Table 3
        assert float(v['one_loop']['spin0_slope_rel_dev']) < 1e-15
        assert float(v['one_loop']['spin2_forward_rel_dev']) < 1e-17
        assert float(v['one_loop']['spin0_slope_mF_abs']) < 1e-14
        assert float(v['tree_max_rel_diff']) < 1e-14
        assert all(float(x['rel_dev']) < 1e-10 for x in v['ratios'].values())
    for d in scale['absent_terms'].values():                           # Sec. 3.5
        assert all(float(x) < 1e-10 for c in d.values() for x in c.values())
    for b, d in scale['three_scales'].items():
        assert all(float(x['spread']) < 1e-10 for k, x in d.items() if 'spread' in x and k != 'spin0 G^1')
        assert float(d['spin0 G^1 slope in L']['rel_dev']) < 1e-10
    assert scale['stored_points']['compared'] == 28 and float(scale['stored_points']['max_rel_diff']) < 1e-15
    assert all(float(c['rel_diff']) < 1e-20 for c in scale['precision_control'])
    for b, v in fwd.items():                                           # Sec. 2.5
        assert float(v['rel_dev']) < 1e-17
        assert float(v['dr_dpT2_spread']) < 1e-4


def test_one_loop_scripts():
    run('verify_dps_one_loop.py', ROOT/'one_loop')
    out = run('hh_spin2_numerator.py', ROOT/'one_loop')
    assert 'FAIL' not in out
    run('landau_boxes.py', ROOT/'one_loop')


def test_stage2a():
    stored = (ROOT/'stage2a'/'results_stage2a.json').read_text()
    out = run('stage2a_bookkeeping.py', ROOT/'stage2a')
    assert out.count('give the same O(eps^0) terms: True') == 2
    new = json.loads((ROOT/'stage2a'/'results_stage2a.json').read_text())
    assert new['rows'] == json.loads(stored)['rows'], 'Table 4 entries changed'


def test_tables_reproduced():
    # Regenerate the standalone PRL tables and require exactly the stored values.
    paper = ROOT.parent/'manuscript_prl'
    files = [paper/'numbers.tex'] + sorted((paper/'tables').glob('*.tex'))
    stored = {f: f.read_text() for f in files}
    run('make_tables.py', paper)
    for f, text in stored.items():
        assert f.read_text() == text, f'{f.relative_to(ROOT.parent)} changed'


def test_rg_argument():
    import sympy as sp
    run('src/verify_integrated_setup.py', ROOT/'rg_argument')
    new = json.loads((ROOT/'rg_argument'/'results'/'verification.json').read_text())
    ref = json.loads((ROOT/'rg_argument'/'results'/'verification_reference.json').read_text())
    equal = lambda a, b: sp.simplify(sp.sympify(a)-sp.sympify(b)) == 0
    for key in ('A0_over_C1', 'A2_over_K1'):
        assert equal(new[key], ref[key]), key
    for key in ('gluon_channel', 'boundary_shift'):
        for k, v in ref[key].items():
            assert v == new[key][k] if k == 'note' else equal(new[key][k], v), (key, k)
    for row, v in ref['representation_table'].items():
        assert all(equal(new['representation_table'][row][k], v[k]) for k in v), row


def test_orientation():
    run('orientation_check.py', ROOT/'orientation')


def test_aa_curve():
    cands = [ROOT.parents[1]/'common'/'aa_source', ROOT.parents[1]/'paper1', ROOT.parents[1]]             # the master folder, or the P1 folder paper2/ sits in
    p1 = pathlib.Path(os.environ.get('P1') or next((c for c in cands if (c/'src'/'python'/'ggaa').is_dir()), cands[0])).resolve()
    if not (p1/'src'/'python'/'ggaa').is_dir() or not (p1/'inputs'/'arXiv-1909.08993'/'anc').is_dir():
        skip(f'P1 package with its inputs not found at {p1}; set P1 to its top directory')
    with tempfile.TemporaryDirectory() as tmp:
        new = pathlib.Path(tmp)/'results_aa_curve.json'
        run('aa_full_range.py', ROOT/'one_loop', str(p1), str(new))
        same(json.loads(new.read_text()), json.loads((ROOT/'one_loop'/'results_aa_curve.json').read_text()),
             path='results_aa_curve.json')


def test_published_expressions():
    anc = HH/'anc'
    if not all((anc/n).exists() for n in CHECKSUMS):
        skip('ancillary files of arXiv:1809.05388 not present; run fetch_inputs.py')
    for n, h in CHECKSUMS.items():
        assert hashlib.sha256((anc/n).read_bytes()).hexdigest() == h, n
    code = r'''
import sys, mpmath as mp
sys.path.insert(0, ".")
import evaluate_hh as ev, scan_colour_scale as sc
mp.mp.dps = 36
x, y = mp.mpf(1)/3, mp.mpf(1)/2
# raw Gauge_i at x = 1/3, y = 1/2, mu_R^2 = m_H^2/2, N = 3, n_f = 5, as stored by an earlier
# run of this evaluator at 36 digits (bose_symmetry.json; its at_z entries are the same
# amplitudes with t and u exchanged, which is the Bose-symmetry check quoted in the paper)
import json
bose = json.load(open("bose_symmetry.json"))
ref = {g: mp.mpmathify(bose[str(g)]["at_y"].replace(" ", "")) for g in (1, 2)}
w = {"N2": 9, "N_Nf": 15, "Nf_over_N": mp.mpf(5)/3, "Nf2": 25}
def flush():   # the polylog caches are keyed on arguments, not on precision
    for f in (ev.li22, ev.LiClassical, ev.Log, ev.Zeta):
        f.cache_clear()
for g in (1, 2):
    flush()
    a = ev.eval_amp(ev.compile_amp(g), x, y, 1, mp.mpf("0.5"), 3, 5)
    assert abs(a-ref[g]) < mp.mpf(10)**-30*abs(ref[g]), (g, a)
    codes = sc.split_terms(g)
    names = sc.identify(codes)          # works at 20 digits
    mp.mp.dps = 36
    flush()
    env = sc.env(x, y, mp.mpf("0.5"), 1, 1)
    split = sum(w[n]*eval(c, {"__builtins__": {}}, env) for n, c in zip(names, codes))
    assert abs(split-a) < mp.mpf(10)**-30*abs(a), (g, split, a)
print("ok")
'''
    out = subprocess.run([PY, '-c', code], cwd=HH, capture_output=True, text=True)
    assert out.returncode == 0 and out.stdout.strip().endswith('ok'), out.stdout + out.stderr


if __name__ == '__main__':
    full = '--full' in sys.argv
    tests = [test_comparison_precision, test_scan_reports_failures,
             test_points_complete, test_analyses_reproduce_stored_results, test_statements_of_the_paper,
             test_one_loop_scripts, test_stage2a, test_tables_reproduced, test_rg_argument, test_orientation]
    if full:
        tests += [test_published_expressions, test_aa_curve]
    failed = 0
    for t in tests:
        try:
            t()
            print(f'ok      {t.__name__}', flush=True)
        except Skipped as e:
            print(f'skipped {t.__name__}: {e}', flush=True)
        except BaseException as e:
            if type(e).__name__ == 'Skipped':
                print(f'skipped {t.__name__}: {e}', flush=True)
                continue
            failed += 1
            print(f'FAIL    {t.__name__}: {e}', flush=True)
    if not full:
        print('(the published expressions themselves are tested with --full, after fetch_inputs.py)')
    sys.exit(1 if failed else 0)


==> anc/paper2/kernel/Makefile <==
# The boundary term of the one-loop DPS kernel (Paper 2, appendix E): r1 = r2 = 0.  Every target runs
# from this directory; Python >= 3.10 with numpy, mpmath and sympy, no input files.
#
#   make test      recompute results_stage_b.json (the numbers of appendix E) and check that the stored
#                  file is reproduced and that the statements of the appendix hold (about 10 s)
#   make results   rewrite results_stage_b.json
#   make checks    rerun every check script into its .log (about 5 minutes): the one-loop soft
#                  function, the off-shell triangle, the residues of the DPS loop, the ultrasoft
#                  cancellation, the bookkeeping of the region scales, the explicit two-loop graph and
#                  the two evaluators of it against each other

PY ?= python3

.PHONY: test results checks

test:
	$(PY) test_kernel.py
	$(PY) test_model_integral.py
	$(PY) model_fast.py

results:
	$(PY) stage_b_results.py

checks:
	$(PY) soft_function.py > soft_function.log
	$(PY) lab_triangle.py > lab_triangle.log
	$(PY) model_kres.py > model_kres.log
	$(PY) us_telescoping.py > us_telescoping.log
	$(PY) kernel_logs.py > kernel_logs.log
	$(PY) model_numerics.py > model_numerics.log
	$(PY) model_ref_check.py > model_ref_check.log
	@grep -l "passed" *.log


==> anc/paper2/kernel/README.md <==
# Stage B: the one-loop DPS kernel and the boundary terms r₁, r₂

Goal: derive r₁ = r₂ = 0 in the boundary term R̃ ⊃ K̃₀(r₂X² + r₁X) of Paper 2, Sec. 5 (eq:kernel),
X = ln(Q_*²e^{−iπ}b²/b₀²), X_μ = ln(μ²b²/b₀²); r₀ is the by-product that gate C would test.

**Status: r₂ = r₁ = 0 shown at one loop, given the list of regions**, for
any splitting (g → gg, g → qq̄) and any colour-singlet 2 → 1 subprocesses; written into Paper 2 as
appendix E. A separate AI-assisted review of the derivation found no fatal error; its points are
addressed below (BPS decoupling as the argument for step 2, one homogeneous regulator, the Glauber
statements corrected and checked, the claims of the scalar graph narrowed, the b₀ convention). r₀
(gate C) and an end-to-end check of r₁, r₂ in a full model are open; the end-to-end test so far is
the data of Paper 2 (gg → HH, gg → ZZ) and Stage D (planar N = 4).

The boundary conclusion applies to the one-loop kernel correction (the two-loop amplitude).
The ultrasoft Wilson-line cancellation below does not by itself exclude higher-order
collinear or soft rapidity logarithms. The three-loop QCD coefficients in `../r0/theory/`
additionally assume no independent quadratic or higher-power boundary logarithm at that order.

## The result in three steps

1. **Regions.** At leading power in λ ~ p_T/m the extra gluon ℓ of the two-loop DPS term is hard (h),
   collinear to p₁ or p₂ (c₁: (1, λ², λ), c₂), soft (s: (λ, λ, λ)), Glauber (G: (λ², λ², λ)) or
   ultrasoft (us: (λ², λ², λ²)). h is the one-loop correction to H₁ and H₂ and is removed by the
   definition of the kernel. c, s and G resolve b and have virtuality μ_b² = b₀²/b². The us gluon does
   not resolve b; it sees the off-shell daughters through σ₁ = k_⊥²/(x(1−x)p₁⁺) and σ₂ (the light-cone
   energy denominators of the two splittings), so its virtuality is σ₁σ₂ ~ μ_b⁴/Q_*². It is leading
   power: in the explicit two-loop graph λ⁶F → const at ℓ_⊥ ~ λ² (B2.2).
2. **The ultrasoft gluons cancel** (B2.3). The argument is the decoupling of ultrasoft gluons from
   collinear fields (Bauer–Pirjol–Stewart field redefinition): at leading power they couple only
   through n·A_us; after the redefinition they sit in Wilson lines Y_n (Y_n̄) at the points x₁, x₂ where
   the daughters enter the vertices, and the numerators of the collinear subgraphs no longer contain
   them. Ultrasoft momenta do not resolve x₁ − x₂ (transverse b ~ 1/(λ√s), light-cone parts ~ 1/√s),
   so colour conservation, T_k + T_k̄ = T_{p₁}, combines the two Y_n into one in the representation
   of p₁; ⟨Y_n† Y_n̄⟩ at one point has no scale and is 1 to all orders, in any gauge. The one-loop
   illustration: the k⁻ integral of the DPS loop gives, relative to the lowest order and with eikonal
   couplings, attachment to k: 1/(ℓ⁻ − σ₁), to k̄: 1/(ℓ⁻ − σ₁), to the parent p₁ before the splitting:
   1/ℓ⁻ − 1/(ℓ⁻ − σ₁); the colour-weighted sum is T_{p₁}/ℓ⁻. With the full vertices in a covariant gauge
   the numerator also contains terms proportional to the daughters' virtualities (contact terms at
   lowest order); they contribute to single graphs (e.g. a k² term in graph (a) leaves
   −2πi/(x(1−x)(ℓ⁻ − σ₁)), outside the identity) and cancel in the sum, as the field redefinition
   requires — this part rests on the theorem, not on our scripts. The argument uses colour conservation
   at the splitting and the eikonal coupling, neither of which depends on the representation, so it
   holds for gluon and quark splittings alike.
3. **Bookkeeping** (B2.4). Regulators: dimensional regularisation and a rapidity regulator that leaves
   scaleless integrals zero (analytic or η regulator); in this scheme the telescoped us integral and the
   soft exchanges between partons at the same transverse position vanish. (The δ-regulator of B1 is
   used only for the coefficient of the rapidity logarithm, the Fourier transform of 1/ℓ_⊥², which is
   the same in both.) Write each region as (μ²/Λ_R²)^ε (c_R/ε² + d_R/ε + e_R), with Λ_R² = μ_b² for
   c, s, G and Λ² = μ_b⁴/(Q²κ_u) for us, and with the hard scale entering the μ_b-regions only through
   the one rapidity logarithm of a one-loop graph, (g/ε + g₁) ln(Q²/μ_b²) (boost invariance). Requiring b-independent poles
   (IR factorisation of the 2 → 2 amplitude and of H₁, H₂) and expanding in X, X_μ gives

       r₂ = c_u/2,      r₁ = g₁ + d_u + c_u ln κ_u,

   and the coefficients of X_μ² and XX_μ reproduce Δ_C and −2Δ_C. At this one-loop order, only ultrasoft regions can make r₂;
   with them cancelled, r₂ = 0 and r₁ = g₁, the ε⁰ term of the rapidity coefficient at μ = μ_b. That
   coefficient multiplies the Fourier transform of the eikonal 1/ℓ_⊥² in 2 − 2ε dimensions,
   2a_sΔ_C(μ²b²/b₀²)^ε e^{−εγ_E}Γ(−ε) = 2a_sΔ_C(μ²/μ_b²)^ε(−1/ε − ζ₂ε/2 + …): no ε⁰ term in the b₀
   convention, so **r₁ = 0**, as for the one-loop Collins–Soper kernel. The cancellation of the
   regulator dependence between soft and collinear regions forces the collinear coefficient of
   ln(ν/p⁺) to equal the soft one at all orders in ε, so g₁ = 0 holds for the total coefficient.
   r₁ = 0 refers to b₀ = 2e^{−γ_E} in X and X_μ, the convention of Φ_ν (eq. 5.5): replacing b₀ by
   b₀e^{−κ'/2} in both moves 2Δ_C κ' X from the renormalisation-group terms into r₁X without changing
   the amplitude. In the explicit two-loop graph, at fixed ℓ_⊥ ~ λ, the single logarithm of λ has the
   eikonal coefficient to 3.3 × 10⁻³ (B2.2); this tests the region structure of one graph, not g₁
   (an O(ε) property of the transverse integral), not the cancellation (which needs all attachments)
   and not r₁ itself.

Correction to B0 below: its boost-invariance argument for r₂ = 0 overlooked the ultrasoft regions,
which know both p₁⁺ and p₂⁻ (σ₁σ₂ ∝ 1/s) and in a single graph do produce X² (as in the laboratory
triangle, whose "kernel" c₁ + c₂ + us has X² coefficient c_u/2 = −1/2, `kernel_logs.py` part 2). The
cancellation over attachments is what makes r₂ = 0. This also explains why the data of Paper 2 give
r₂ = 0 for gluon (gg → HH) and quark (gg → ZZ) splittings although the colour factors of the
individual ultrasoft pairs, −C_{R₁}, −C_{R₂}, Δ_C/2, Δ_C/2, sum to T_{p₁}·T_{p₂} = −C_a ≠ 0: without
the parent attachments r₂ would be proportional to C_a.

Glauber region (corrected after the review): at leading power the gluon propagator and the p₂
side do not depend on ℓ⁻ there. The parent attachments do not telescope (ℓ_⊥ ~ k_⊥ shifts the
splitting differently), but both of their ℓ⁻ poles lie below the real axis and they fall like 1/ℓ⁻²,
so their ℓ⁻ integral **vanishes** (`us_telescoping.py` (4a): 2 × 10⁻²⁸ relative) — they do not feed
r₀ (an earlier version of this note said they did). The daughter attachments fall like 1/ℓ⁻ at both
ends; with a cutoff symmetric in ℓ_z their ℓ⁻ integral tends to −iπ times the coefficient of the
tail, independent of σ₁ (checked at two values of K_⊥, (4b)) and, by boost invariance, of p₁⁺: no
logarithm of the hard scale. With an asymmetric regulator the tails would give ln p₁⁺: the statement
needs a regulator symmetric in the two light-cone directions, like the η regulator.

## B0. What fixes r₂ and r₁ (structural argument, as first written; see the correction above)

In the paper's basis at fixed μ, X = X_μ + ℓ with ℓ = ln(Q_*²e^{−iπ}/μ²), the one-loop kernel
divided by K̃₀ is α X_μ² + β X_μ ℓ + γ X_μ + r₂ ℓ² + r₁ ℓ + const. So

- r₂ is the coefficient of ln²(Q_*²/μ²) without L_b = X_μ, and r₁ that of ln(Q_*²/μ²) without L_b.
- Each sector depends on the hard scales only as follows: the collinear-1 function on p₁⁺ only
  through the rapidity regulator (boost invariance along n), the collinear-2 function on p₂⁻
  likewise, the soft function on neither. A one-loop graph has a single rapidity divergence, so
  logarithms of p₁⁺, p₂⁻ appear at most linearly. Hence r₂ = 0 at one loop **provided no region
  knows both p₁⁺ and p₂⁻**; the ultrasoft regions do, and r₂ = 0 needs their cancellation (step 2).
- The regulator dependence cancels in the sum; what is left is C(ε) ln(p₁⁺p₂⁻b²/b₀²) plus
  logarithms of the momentum fractions, with C(ε) the (common) coefficient function of the
  rapidity logarithm. r₁ is the O(ε⁰) constant of C(ε) at μ = μ_b: r₁ = 0 iff the one-loop rapidity
  coefficient has no constant term in the b₀ convention (the analogue of the vanishing one-loop
  constant of the Collins–Soper kernel), plus the ultrasoft terms d_u, c_u ln κ_u, which cancel.

## B1. The soft function (done, `soft_function.py`)

Four incoming Wilson lines at (0, 0, b, b); at one loop only the cross pairs (k, r̄), (k̄, r)
contribute, colour Δ_C/2 each. With the δ-regulator (eikonal propagators 1/(ℓ⁻ + iδ₁),
1/(−ℓ⁺ + iδ₂)), the virtual exchange at separation b is done exactly (ℓ⁺ by residues, ℓ⁻ in
closed form, transverse Fourier transform in 2 − 2ε dimensions):

    S⁽¹⁾ = 2a_sΔ_C (μ²b²/b₀²)^ε e^{−εγ_E} Γ(−ε) [ψ(−ε) + γ_E − ln(δ₁δ₂b²/b₀²)]
         = 2a_sΔ_C [ −1/ε² − L_b/ε − L_b²/2 + ln(δ₁δ₂b²/b₀²)(1/ε + L_b) + ζ₂/2 ] + O(ε).

Every step is checked numerically in the script. Remarks: (i) the rapidity logarithm comes with
exactly 1/ε + L_b, no constant (this is g₁ = 0 of step 3); (ii) the constant ζ₂/2 × 2a_sΔ_C is a
first piece of r₀ (in N = 4, κ₁ = ζ₂ in units of a = 2a_sΔ_C: the soft function gives half);
(iii) with real δ's the soft function is real; with the physical sign of the off-shellness of
incoming lines the logarithm ln(δ₁δ₂) acquires the phase, and the Coulomb phase 4iπΔ_C of γ_K is
attached to the hard scale as in X = ln(Q_*²e^{−iπ}b²/b₀²) — a check for gate A3, not needed for r₁, r₂.

## Finding (15–16 October): the ultrasoft region

The daughters k, k̄, r, r̄ are off shell by O(λ²s). For a gluon exchanged between a daughter and
anything else, the leading-power small-ℓ regions are the soft mode (λ, λ, λ), where the daughter
propagators are eikonal and b is resolved (ℓ_⊥b ~ 1), AND the ultrasoft mode (λ², λ², λ²), where
(k + ℓ)² ≈ k² + k⁺ℓ⁻ keeps the off-shellness and b is not resolved. This is the soft region of the
off-shell Sudakov form factor (B2.1). In the DPS kernel it is present graph by graph (B2.2) and
cancels in the sum over attachments to the parent and the two daughters (B2.3). Consequence for the
definitions note: Definition 1 lists the ultrasoft region, with the statement that its sum over
attachments vanishes at one loop (note v4).

## B2.1 Laboratory (done, `lab_triangle.py`)

The one-loop massless triangle with two off-shell legs, p₁² = −a, p₂² = −b, a, b ≪ |s|: the
regions hard, collinear-1, collinear-2 and ultrasoft are each computed in closed form in
d = 4 − 2ε; the (λ, λ, λ) soft and the Glauber regions are scaleless. The poles cancel in the sum,
which equals (1/s)[ln(a/(−s−i0)) ln(b/(−s−i0)) + π²/3]: checked against the exact
Feynman-parameter integral to 1.4 × 10⁻³ (power corrections) for spacelike s, and against the
analytic continuation for timelike s. The Coulomb phase of the timelike case comes entirely from the
ultrasoft region, where the pole ℓ⁺ = b/p₂⁻ lies on the contour.

## B2.2 One explicit two-loop graph (done, `model_numerics.py`)

The cross-pair exchange of the two-loop DPS term (gluon from r̄ to k), scalar lines, numerator
N = k_⊥·(k + ℓ − q)_⊥, x = 0.75, k_⊥ = λ(0.6, 0.3), q = λ(1, 0). The DPS loop is reduced to its
residues (k⁻: D₃, and D₁ for k⁺ < 0; k⁺: D₄, and D₅ for ℓ⁻ < −x; `model_kres.py`, checked against
quadrature), the ℓ⁻ integral is done in closed form (`model_lminus.py`), the ℓ⁺ integral numerically
with finite i0 = 10⁻⁴λ² and windows at the pinches (`model_fast.py`; `model_exact2.py` in mpmath).
The ℓ⁺ partition has breakpoints at the pinches, at B = xℓ⁺ + a₆ = 0 and at the kinks (poles crossing
the end points of the ℓ⁻ ranges), with windows from 10⁻³ to 10⁵ i0 around each (first set: windows
around the pinches only, which missed the real part of F next to t = ℓ_⊥ + k − q = 0). On this
partition the two evaluators (Gauss–Legendre in double precision; tanh-sinh at 30 digits) agree to
10⁻¹¹–10⁻¹² at four points, 1.3 × 10⁻⁶ at a hard point (|ℓ_⊥| = 30λ) and 5.4 × 10⁻⁵ next to t = 0, where
64 Gauss–Legendre nodes are the limit (`model_ref_check.log`).

Bug found and fixed on the way (16 October, 02:00): the pole z₆′ of 1/D₆(u₅) lies **above** the
real ℓ⁻ axis (D₆(u₅) = −B + xa/(x + ℓ⁻) + iη with η > 0 on x + ℓ⁻ < 0), not below as first written. With
the wrong side, z₆′ and the gluon pole formed a fake pinch on the half line ℓ_⊥ ∥ q − k, beyond
q − k, where F grew like 1/distance and the transverse integral did not converge. The earlier test of
the closed form did not see it because the residue at z₆′ is small at its test points. The three
files keep copies `*_before_z6p_fix.py`.

Results (λ ≥ 10⁻³; at λ = 3 × 10⁻⁴ the smallest windows reach the rounding level of double precision):

- ultrasoft transverse momenta ℓ_⊥ = cλ²: λ⁶F tends to a non-zero constant (c = 0.1, 1, 3; changes
  between successive λ shrink like λ), so the us region is leading power in this graph;
- ℓ_⊥ = λℓ̂: λ⁴F = f₀(ℓ̂) + f₁(ℓ̂) ln λ, a single logarithm (the rapidity logarithm, from
  λ² < |ℓ⁺| < 1); the real part has none (changes ≤ 3.4 × 10⁻⁴);
- f₁ is the eikonal prediction −2(2πi)³N(ℓ)/(x²k²a(ℓ)ℓ_⊥²)λ⁴ (the lowest-order integrand at shifted
  momentum times 1/ℓ_⊥², i.e. in b space the Fourier transform of 1/ℓ_⊥² times K̃₀) to 2.5 × 10⁻⁴ …
  3.3 × 10⁻³ at five values of ℓ̂ (power corrections).

Also seen: the Glauber pinch z₆ = z₂ at ℓ⁺ ≈ −a₆/x − a/(1 − x), ℓ⁻ ~ λ²; a second pinch at
k̄⁺ = 1 − x + ℓ⁺ ≈ 1.8λ² with a hard gluon (ℓ ≈ (−(1−x), 1−x, λ)) and soft k̄ and r, which carries
about 1 % of F and no logarithm in this scalar model and is suppressed by the effective vertices in
QCD (the ggH vertex is linear in each gluon momentum, so a soft k̄ with all components ~ λ² costs λ²;
a soft quark brings a spinor suppression); and a Landau singularity where the two
pinches merge, at |t| ≈ 0.2 in absolute units, i.e. at hard ℓ_⊥, power suppressed.

## B2.3 The ultrasoft cancellation (done, `us_telescoping.py`)

Checks: (1) the residue formulas of the three attachments (k, k̄, parent p₁) against direct
quadrature in k⁻ with finite i0, ≤ 1.7 × 10⁻⁶; (2) in the ultrasoft scaling ℓ = λ²ℓ̂ each attachment
tends to its limit and both colour components of the sum (the T_k part w_a(a) + w_c(c), the T_k̄ part
w_b(b) + w_c(c)) tend to tree/ℓ⁻, with corrections falling like λ (6.7 × 10⁻⁵ at λ = 10⁻⁴), while one
attachment alone is O(1) in these units; (3) the cancellation needs the ultrasoft scaling: in the
Glauber scaling the two components deviate by 0.34 and 0.10, independent of λ, and in the soft scaling
the parent attachment is suppressed by λ; (4a) in the Glauber region the ℓ⁻ integral of the parent
attachment vanishes; (4b) that of a daughter attachment, with a symmetric cutoff, tends to −iπ times
its tail coefficient, independent of σ₁; (4c) the parent attachment falls like 1/ℓ⁻², the daughter
attachment like 1/ℓ⁻; (5) the colour bookkeeping: the ultrasoft integral of one pair is
J = −2iπ²/ε² + …; given that an integral with a zero off-shellness is scaleless, the sum over the 3 × 3
attachments to {p₁, k, k̄} × {p₂, r, r̄} vanishes identically, while the daughters alone give
T_{p₁}·T_{p₂} J ≠ 0 (the content is in (1) and (2); (5) only adds up the colours).

## B2.4 The bookkeeping (done, `kernel_logs.py`)

Part 1: the general region ansatz, b-independent poles (g = −c − 2c_u), finite part in X, X_μ:
X_μ²: (c + c_u)/2, XX_μ: −c − c_u, X²: c_u/2, X: g₁ + d_u + c_u κ_u; matching the
renormalisation-group terms gives c + c_u = 2Δ_C and r₂ = c_u/2, r₁ = g₁ + d_u + c_u κ_u (the script's
kappa_u is ln κ_u of step 3). Part 2: on
the laboratory triangle the "kernel" c₁ + c₂ + us has c_u = −1 and X² coefficient −1/2 = c_u/2.
Part 3: the DPS kernel, c_u = d_u = 0 (B2.3), g₁ = 0 (B1): r₂ = r₁ = 0.

## What remains

1. **Write-up**: done in Paper 2 (Sec. 5 and appendix E, 16 October); the definitions note v4
   (Definition 1 with the ultrasoft region and its cancellation; the bookkeeping lemma) is still to do.
1b. **End-to-end check (open)**: a model with all nine attachments and gauge (eikonal) couplings,
   transformed to b space, in which r₁ and r₂ are read off directly; the review regards this as
   what would turn "shown, given the list of regions" into "derived".
2. **Gate C (optional, quantitative)**: r₀ from the finite parts (soft function ζ₂/2, collinear
   functions with the DPS numerators of eq. (2.3) for both helicity components, Glauber parent terms),
   against the G coefficient of M₁⁽²⁾ and the constant of M₂⁽²⁾ in gg → HH and gg → ZZ by colour factor;
   and the N = 4 constant κ₁ = ζ₂. Both done: `../r0/theory/` (Sec. 7.2 and 7.3; κ₁ = ζ₂ on 18 October).
3. Gates A2/A3 at the level of the collinear functions (poles, the phase 4iπΔ_C, the scale Q_*): not
   needed for r₁, r₂, which follow from the structure above; part of gate C.

## Files

| file | what it does |
|---|---|
| `soft_function.py`, `.log` | B1: one-loop soft function of four Wilson lines, δ-regulator, every step checked numerically |
| `lab_triangle.py`, `.log` | B2.1: regions of the off-shell triangle against the exact result |
| `model_kres.py`, `.log` | B2.2: residues of the DPS loop (k⁻ and k⁺) against quadrature |
| `model_lminus.py` | B2.2: closed-form ℓ⁻ integral (z₆′ side corrected) |
| `model_exact2.py` | B2.2: mpmath evaluator of F(ℓ_⊥) (z₆′ side corrected) |
| `model_fast.py` | B2.2: numpy evaluator (pinches, kinks, windows) used for the results |
| `model_ref_check.py`, `.log` | B2.2: numpy against mpmath at six points |
| `model_numerics.py`, `.log` | B2.2: ultrasoft scaling, single logarithm, eikonal coefficient |
| `model_2d.py`, `model_2d_conv.log` | transverse integral of F (written before the z₆′ fix was complete; not used for the results) |
| `us_telescoping.py`, `.log` | B2.3: the ultrasoft cancellation |
| `kernel_logs.py`, `.log` | B2.4: r₂ = c_u/2, r₁ = g₁ + d_u + c_u κ_u; triangle check; r₁ = r₂ = 0 |
| `stage_b_results.py`, `results_stage_b.json` | the numbers quoted in the manuscript, recomputed from the functions above |
| `model_exact.py` | first (scipy) version, superseded |

Run: `python3 soft_function.py`, `lab_triangle.py`, `model_kres.py`, `us_telescoping.py`
(each < 1 min), `kernel_logs.py` (seconds), `model_numerics.py` (about 1 min), `model_ref_check.py`
(about 4 min), `stage_b_results.py` (about 2 min).


==> anc/paper2/kernel/kernel_logs.log <==
part 1: the general bookkeeping
   b-independence of the single pole:  g = -c - 2*c_u
   finite part:  X_mu^2: c/2 + c_u/2   X X_mu: -c - c_u   X^2: c_u/2
                 X_mu: -c*kappa_r - 2*c_u*kappa_r + c_u*kappa_u + d + d_u   X: c_u*kappa_u + d_u + g1   1: c_u*kappa_u**2/2 + d_u*kappa_u + e0 + e_u + g1*kappa_r
   matching X_mu^2 and X X_mu (both fixed by gamma_K): {c: 2*Delta_C - c_u}  (consistent: one relation, c + cu = 2 Delta_C)
   => r2 = c_u/2 ,  r1 = c_u*kappa_u + d_u + g1
part 2: the bookkeeping on the laboratory triangle (spacelike s = -Q^2, legs a = b = mu_b^2)
   ultrasoft double pole c_u = -1;  X^2 coefficient of the finite part = -1/2;  c_u/2 = -1/2
   (with the hard region added the poles cancel and the X^2 term is that of ln(a/Q^2) ln(b/Q^2))
part 3: the DPS kernel
   ultrasoft region summed over attachments: scaleless (us_telescoping.py)  =>  c_u = d_u = e_u = 0
   => r2 = 0,  r1 = g1 (the eps^0 term of the rapidity coefficient at mu = mu_b)
   e^{-eps gamma_E} Gamma(-eps) = -pi**2*epsilon/12 - 1/epsilon  + O(eps^2)
   no eps^0 term: g1 = 0  =>  r1 = 0  (b0 = 2 e^{-gamma_E}; the same for the Fourier transform of
   1/l_perp^2 in 2 - 2 eps dimensions, which is what the rapidity divergence multiplies)
all checks passed


==> anc/paper2/kernel/kernel_logs.py <==
#!/usr/bin/env python3
"""Stage B2: which regions can produce the boundary terms r2 X^2 + r1 X of the one-loop kernel.

The bare one-loop kernel, normalised to the d-dimensional lowest-order kernel, is a sum of regions.  At one
loop each region is homogeneous in its scale; after the rapidity regulator has cancelled, two kinds remain:

  (sc)  collinear-1, collinear-2, soft, Glauber: virtuality mu_b^2 = b0^2/b^2 (they resolve b), with the
        hard scale entering only through ONE rapidity logarithm L_Q = ln(Q^2/mu_b^2):
          (mu^2/mu_b^2)^eps [ c/eps^2 + (d + g(eps)... ) ],  g(eps) L_Q = (g/eps + g1) L_Q;
  (us)  ultrasoft (l ~ lambda^2): virtuality sigma_1 sigma_2 ~ mu_b^4/Q^2, no rapidity divergence:
          (mu^2 Q^2 kappa_u/mu_b^4)^eps [ cu/eps^2 + du/eps + eu ].

Minimal subtraction removes the poles (which must not depend on b); the finite part is then written in
X_mu = ln(mu^2/mu_b^2) and X = ln(Q^2/mu_b^2) and compared with the structure of Paper 2, eq. (5.3),
  D X_mu^2 - 2 D X X_mu + B X_mu + r2 X^2 + r1 X + r0.
Result (part 1):  r2 = cu/2,  r1 = g1 + du + cu ln(kappa_u):  only the ultrasoft regions can give r2, and
r1 comes from the constant g1 of the rapidity coefficient and from the ultrasoft regions.
Part 2 checks the bookkeeping on the laboratory triangle (lab_triangle.py), whose 'kernel' c1 + c2 + us
(the hard region removed) has an X^2 term equal to cu/2 because its ultrasoft region does not cancel.
Part 3 applies it to the DPS kernel: summed over the attachments to {p1, k, kbar} x {p2, r, rbar} the
ultrasoft region is scaleless (us_telescoping.py), so cu = du = 0, hence r2 = 0 and r1 = g1; the rapidity
coefficient is that of the soft function, 2 a_s Delta_C (mu^2 b^2/b0^2)^eps e^{-eps gamma_E} Gamma(-eps)
(soft_function.py), whose expansion has no eps^0 term, so g1 = 0 and r1 = 0.
    python3 kernel_logs.py
"""
import sympy as sp

eps = sp.symbols('epsilon')
Lmu, Lb, LQ = sp.symbols('L_mu L_b L_Q')            # ln mu^2, ln mu_b^2, ln Q^2 (Q^2 = Q_*^2 e^{-i pi})
c, d, e0, g, g1, cu, du, eu, ku, kr = sp.symbols('c d e0 g g1 c_u d_u e_u kappa_u kappa_r')
D, B, r0 = sp.symbols('Delta_C B r0')

def laurent(expr, n=0):
    return sp.expand(sp.series(expr, eps, 0, n + 1).removeO())

def part1():
    print('part 1: the general bookkeeping')
    sc = sp.exp(eps*(Lmu - Lb))*(c/eps**2 + d/eps + e0 + (g/eps + g1)*(LQ - Lb + kr))
    us = sp.exp(eps*(Lmu + LQ + ku - 2*Lb))*(cu/eps**2 + du/eps + eu)
    tot = laurent(sc + us)
    p2, p1, f = tot.coeff(eps, -2), tot.coeff(eps, -1), tot.coeff(eps, 0)
    # the poles must not depend on b (IR factorisation of the 2 -> 2 amplitude and of H1, H2)
    cond = sp.solve(sp.Eq(sp.diff(p1, Lb), 0), g)
    print('   b-independence of the single pole:  g =', cond[0])
    f = sp.expand(f.subs(g, cond[0]))
    X, Xmu = sp.symbols('X X_mu')
    # Lmu = Xmu + Lb, LQ = X + Lb: the finite part must then be independent of Lb
    fx = sp.expand(f.subs({Lmu: Xmu + Lb, LQ: X + Lb}))
    assert sp.simplify(sp.diff(fx, Lb)) == 0
    poly = sp.Poly(fx, X, Xmu)
    co = {m: sp.simplify(poly.coeff_monomial(m)) for m in (Xmu**2, X*Xmu, X**2, Xmu, X, 1)}
    print('   finite part:  X_mu^2:', co[Xmu**2], '  X X_mu:', co[X*Xmu], '  X^2:', co[X**2])
    print('                 X_mu:', co[Xmu], '  X:', co[X], '  1:', co[1])
    # compare with D X_mu^2 - 2 D X X_mu + B X_mu + r2 X^2 + r1 X + r0
    sol = sp.solve([sp.Eq(co[Xmu**2], D), sp.Eq(co[X*Xmu], -2*D)], [c, D], dict=True)[0]
    print('   matching X_mu^2 and X X_mu (both fixed by gamma_K):', sol, ' (consistent: one relation, c + cu = 2 Delta_C)')
    r2 = co[X**2]; r1 = co[X]
    print('   => r2 =', r2, ',  r1 =', r1)
    assert sp.simplify(r2 - cu/2) == 0 and sp.simplify(r1 - (g1 + du + cu*ku)) == 0
    return r2, r1

def part2():
    print('part 2: the bookkeeping on the laboratory triangle (spacelike s = -Q^2, legs a = b = mu_b^2)')
    # regions of lab_triangle.py, times Q^2, with a scale mu restored as (mu^2)^eps
    cG = sp.gamma(1 + eps)*sp.gamma(1 - eps)**2/sp.gamma(1 - 2*eps)
    mu2, mb2, Q2 = sp.symbols('mu2 mb2 Q2', positive=True)
    Ic1 = cG/eps**2*(mu2/mb2)**eps
    Ic2 = cG/eps**2*(mu2/mb2)**eps
    Ius = -sp.gamma(eps)**2*sp.gamma(1 - eps)*(mu2*Q2/mb2**2)**eps
    Ih = -cG/eps**2*(mu2/Q2)**eps
    kern = laurent(Ic1 + Ic2 + Ius)          # the 'kernel': the hard region removed
    full = laurent(Ic1 + Ic2 + Ius + Ih)
    assert not full.has(sp.Pow(eps, -1)) and full.coeff(eps, -2) == 0
    cu_tri = sp.limit(eps**2*(-sp.gamma(eps)**2*sp.gamma(1 - eps)), eps, 0)
    fin = kern.coeff(eps, 0)
    X, Xmu = sp.symbols('X X_mu')
    fin = sp.expand(sp.expand_log(fin, force=True))
    fx = sp.expand(fin.subs({sp.log(mu2): Xmu + sp.log(mb2), sp.log(Q2): X + sp.log(mb2)}))
    fx = sp.expand(sp.expand_log(fx, force=True))
    assert sp.simplify(sp.diff(fx, sp.Symbol('mb2'))) == 0 or not fx.has(sp.log(mb2))
    poly = sp.Poly(fx, X, Xmu)
    x2 = poly.coeff_monomial(X**2)
    print(f'   ultrasoft double pole c_u = {cu_tri};  X^2 coefficient of the finite part = {x2};  c_u/2 = {cu_tri/2}')
    assert sp.simplify(x2 - cu_tri/2) == 0
    print('   (with the hard region added the poles cancel and the X^2 term is that of ln(a/Q^2) ln(b/Q^2))')

def part3():
    print('part 3: the DPS kernel')
    print('   ultrasoft region summed over attachments: scaleless (us_telescoping.py)  =>  c_u = d_u = e_u = 0')
    print('   => r2 = 0,  r1 = g1 (the eps^0 term of the rapidity coefficient at mu = mu_b)')
    # rapidity coefficient of the soft function (soft_function.py, B1):
    #   coefficient of ln(delta1 delta2 b^2/b0^2) = 2 a_s Delta_C (mu^2/mu_b^2)^eps e^{-eps gamma_E} Gamma(-eps)
    ser = sp.series(sp.exp(-eps*sp.EulerGamma)*sp.gamma(-eps), eps, 0, 2).removeO()
    ser = sp.expand(sp.simplify(ser))
    print('   e^{-eps gamma_E} Gamma(-eps) =', ser, ' + O(eps^2)')
    assert sp.simplify(ser.coeff(eps, 0)) == 0
    print('   no eps^0 term: g1 = 0  =>  r1 = 0  (b0 = 2 e^{-gamma_E}; the same for the Fourier transform of')
    print('   1/l_perp^2 in 2 - 2 eps dimensions, which is what the rapidity divergence multiplies)')

if __name__ == '__main__':
    part1()
    part2()
    part3()
    print('all checks passed')


==> anc/paper2/kernel/lab_triangle.log <==
spacelike s = -c:  c * sum of regions = -log(a)*log(b) + log(a)*log(c) + log(b)*log(c) - log(c)**2 - pi**2/3
   a=0.001, b=0.001: regions -51.006951+0.000000j   exact -51.077533   rel.diff 1.4e-03
   a=0.002, b=0.0005: regions -50.526498+0.000000j   exact -50.615621   rel.diff 1.8e-03
timelike s = +c:  c * sum of regions = log(a)*log(b) - log(a)*log(c) + I*pi*log(a) - log(b)*log(c) + I*pi*log(b) + log(c)**2 - 2*I*pi*log(c) - 2*pi**2/3
   a=0.001, b=0.001: regions 41.13735-43.40271j   continued leading-power result 41.13735-43.40271j
   exact timelike integral (41.0868417240926 - 43.3286831555021j)  relative power correction 0.0015
   a=0.002, b=0.0005: regions 40.65689-43.40271j   continued leading-power result 40.65689-43.40271j
   exact timelike integral (40.5928934247239 - 43.3101994893249j)  relative power correction 0.0019
laboratory passed: h + c1 + c2 + us reproduces the Sudakov limit, with the Coulomb phase from the ultrasoft region


==> anc/paper2/kernel/lab_triangle.py <==
#!/usr/bin/env python3
"""Stage B2.1, laboratory: expansion by regions of the one-loop massless triangle with two
off-shell legs in the Sudakov limit, p1^2 = -a, p2^2 = -b, |s| = c, a, b << c, against the exact
result. Normalisation: I3 = int d^dl/(i pi^{d/2}) 1/[(l^2+i0)((l+p1)^2+i0)((l-p2)^2+i0)], d = 4 - 2 eps.

Regions (derived in light-cone coordinates, p1 along n, p2 along nbar):
  hard       (l ~ 1):                 I_h  = -c_G/eps^2 (-s - i0)^{-1-eps}
  collinear-1 (l ~ (1, lam^2, lam)):  I_c1 = -c_G/eps^2 a^{-eps}/s        (eikonal 1/(-2 l.p2))
  collinear-2:                        I_c2 = -c_G/eps^2 b^{-eps}/s
  ultrasoft  (l ~ lam^2):             I_us = -Gamma(eps)^2 Gamma(1-eps) (a b)^{-eps} (-s - i0)^{eps-1}
with c_G = Gamma(1+eps) Gamma(1-eps)^2/Gamma(1-2eps). The soft region (lam, lam, lam) and the
Glauber region are scaleless here. The ultrasoft region keeps the off-shellness in the eikonal
denominators, (l + p1)^2 -> p1^2 + p1^+ l^-, and carries the Coulomb phase for timelike s
(the pole l^+ = b/p2^- lies on the contour). The sum is finite and must equal the exact
triangle at leading power; checked numerically for spacelike and timelike s.

    python3 lab_triangle.py
"""
import mpmath as mp
import sympy as sp

mp.mp.dps = 25

# ------------------------------------------------------------------ exact triangle (Feynman parameters, d = 4)
def exact_triangle(a, b, s, i0=None):
    """I3 = - int dy dz / (Delta - i0), Delta = x y a + x z b - y z s, x = 1 - y - z"""
    if s < 0:
        f = lambda y, z: 1/((1 - y - z)*y*a + (1 - y - z)*z*b - y*z*s)
        return -mp.quad(lambda y: mp.quad(lambda z: f(y, z), [0, 1 - y]), [0, 1])
    if i0 is None:
        # Integrate z analytically, keeping its principal value and physical
        # discontinuity. Use stable roots and boundary products near y=0,1.
        with mp.extradps(20):
            def inner(y):
                length=1-y
                linear=b*length-(a+s)*y
                constant=a*y*length
                disc=mp.sqrt(linear**2+4*b*constant)
                if linear>=0:
                    positive=(linear+disc)/(2*b)
                    negative=-constant/(b*positive)
                else:
                    negative=(linear-disc)/(2*b)
                    positive=-constant/(b*negative)
                ratio=s*y*length/(b*(length-negative)*positive)
                real=(mp.log(ratio)-mp.log((length-negative)/(-negative)))/disc
                return real-1j*mp.pi/disc
            endpoint=mp.mpf(10)**(-mp.mp.dps+10)
            value=mp.quad(inner,[endpoint,mp.mpf('.00001'),mp.mpf('.001'),
                                mp.mpf('.01'),mp.mpf('.1'),mp.mpf('.5'),
                                mp.mpf('.9'),mp.mpf('.999'),1-endpoint])
        return +value
    # timelike: Delta changes sign on a curve; 1/(Delta - i0) = PV + i pi delta(Delta).  Use a finite
    # i0 and extrapolate (the error is O(i0 ln i0)); good to ~1e-4 relative
    vals = []
    for e0 in i0:
        f = lambda y, z: 1/((1 - y - z)*y*a + (1 - y - z)*z*b - y*z*s - 1j*e0)
        vals.append(-mp.quad(lambda y: mp.quad(lambda z: f(y, z), mp.linspace(0, 1 - y, 6)), mp.linspace(0, 1, 6)))
    return vals

# ------------------------------------------------------------------ regions, expanded in eps
e = sp.symbols('epsilon')
a, b, c = sp.symbols('a b c', positive=True)
cG = sp.gamma(1 + e)*sp.gamma(1 - e)**2/sp.gamma(1 - 2*e)

def regions(s_sign):
    """s = s_sign * c; returns the eps-expansion (through eps^0) of the sum of regions times c"""
    if s_sign < 0:              # spacelike s = -c: (-s - i0) = c
        Ih = -cG/e**2*c**(-1 - e)
        Ic1 = -cG/e**2*a**(-e)/(-c)
        Ic2 = -cG/e**2*b**(-e)/(-c)
        Ius = -sp.gamma(e)**2*sp.gamma(1 - e)*(a*b)**(-e)*c**(e - 1)
    else:                       # timelike s = +c: (-s - i0) = c e^{-i pi}; the phase is written out
        Ih = -cG/e**2*c**(-1 - e)*sp.exp(sp.I*sp.pi*(1 + e))         # (c e^{-i pi})^{-1-eps}
        Ic1 = -cG/e**2*a**(-e)/c
        Ic2 = -cG/e**2*b**(-e)/c
        Ius = -sp.gamma(e)**2*sp.gamma(1 - e)*(a*b)**(-e)*c**(e - 1)*sp.exp(-sp.I*sp.pi*(e - 1))   # (c e^{-i pi})^{eps-1}
    tot = sp.expand(sp.series(sp.expand(c*(Ih + Ic1 + Ic2 + Ius)), e, 0, 1).removeO())
    return sp.simplify(tot)

for s_sign, label in ((-1, 'spacelike s = -c'), (+1, 'timelike s = +c')):
    tot = regions(s_sign)
    tot = sp.expand(sp.expand_log(tot, force=True))
    print(f'{label}:  c * sum of regions = {tot}')
    assert not tot.has(e), 'poles do not cancel'
    # numerical comparison at a = b = 1e-3 c, and a = 2e-3, b = 5e-4
    for av, bv in ((1e-3, 1e-3), (2e-3, 5e-4)):
        pred = complex(tot.subs({a: av, b: bv, c: 1}))
        if s_sign < 0:
            ex = exact_triangle(mp.mpf(av), mp.mpf(bv), mp.mpf(-1))
            print(f'   a={av}, b={bv}: regions {pred:.6f}   exact {float(ex):.6f}   rel.diff {abs(pred-float(ex))/abs(float(ex)):.1e}')
            assert abs(pred - float(ex)) < 3e-2*abs(float(ex))      # power corrections ~ a ln^2 a
        else:
            # First continue the leading-power formula, then compare separately
            # with the finite-virtuality Feynman-parameter integral.
            cont = (1/1.0)*((mp.log(av) + 1j*mp.pi)*(mp.log(bv) + 1j*mp.pi) + mp.pi**2/3)
            print(f'   a={av}, b={bv}: regions {pred:.5f}   continued leading-power result {complex(cont):.5f}')
            assert abs(pred - complex(cont)) < 1e-9
            ex=exact_triangle(mp.mpf(av),mp.mpf(bv),mp.mpf(1))
            print('   exact timelike integral',mp.nstr(ex,15),' relative power correction',mp.nstr(abs(pred-ex)/abs(ex),3))
            if not mp.isfinite(ex) or abs(pred-ex)>mp.mpf('.03')*abs(ex):
                raise ValueError('Timelike regions fail the finite-virtuality comparison')
print('laboratory passed: h + c1 + c2 + us reproduces the Sudakov limit, with the Coulomb phase from the ultrasoft region')


==> anc/paper2/kernel/model_2d.py <==
#!/usr/bin/env python3
"""Stage B2, step 1d: the transverse integral of the cross-pair model,
    K_cross(lam) = (1/4) int d^2 l_perp F(l_perp),   F(l_perp) = int dl^+ dl^- (...) from model_fast.py,
with k = lam khat, q = lam qhat, eps0 = eps0_rel lam^2.

Singular points of F in the transverse plane (probed numerically, 16 Oct 2026):
  P0 = 0 (soft gluon): F = c0 + c1 ln|l_perp| (integrable; large values, |F| ~ 1e12 in |l_perp| < 0.05 lam);
  P1 = q - k (t = l_perp + k - q = 0, the D4 line without transverse momentum): F ~ (k.t/|t|^2) G + regular,
       the leading term is odd in t and integrates to zero over the angle;
  elsewhere smooth (after the correction of the side of the z6' pole; with the old side, F grew like
  1/distance from the half line l_perp = s (q - k), s > 1, a fake pinch).  At large |l_perp|, F ~ 1/|l_perp|^5.

Integration: polar coordinates about P0 everywhere except a 'polar rectangle' R1 = {r in [d(1-rho), d(1+rho)],
|phi - phi0| <= alpha} around P1 (d = |q - k|), which is done in polar coordinates about P1 with the ray
length to the boundary of R1.  Radii are log-spaced (geometric segments), angles split at the directions
of the corners of R1 (about P1) and at phi0 +- alpha (about P0); Gauss-Legendre on every segment.
The disc |l_perp| < r_in about P0 and the disc |t| < r1_in about P1 are dropped (their contributions
scale like r^2 ln r and r^2).  Points are evaluated in parallel (multiprocessing).

    python3 model_2d.py            # convergence tests at lam = 0.03 (several minutes)
"""
import numpy as np
from numpy.polynomial.legendre import leggauss
from multiprocessing import Pool
import model_fast as MF
PI = np.pi

def gl_segments(edges, n):
    """Gauss-Legendre nodes and weights on consecutive segments [edges[i], edges[i+1]]"""
    gx, gw = leggauss(n)
    a = np.asarray(edges[:-1]); b = np.asarray(edges[1:])
    mid = 0.5*(a+b); half = 0.5*(b-a)
    return (mid[:, None] + half[:, None]*gx[None, :]).ravel(), (half[:, None]*gw[None, :]).ravel()

def log_edges(r0, r1, per_decade):
    """geometric breakpoints from r0 to r1 with about per_decade segments per decade (at least one segment)"""
    n = max(1, int(np.ceil(per_decade*np.log10(r1/r0))))
    return np.geomspace(r0, r1, n+1)

def ray_length(px, py, ux, uy, r1, r2, phi0, alpha):
    """distance from P1 = (px, py) along the unit vector u to the boundary of the polar rectangle
    {r in [r1, r2], |phi - phi0| <= alpha} (about the origin), P1 inside."""
    hits = []
    pu = px*ux + py*uy; d2 = px*px + py*py
    def ang_ok(X, Y):
        dphi = (np.arctan2(Y, X) - phi0 + PI) % (2*PI) - PI
        return abs(dphi) <= alpha + 1e-12
    # outer arc r = r2
    disc = pu*pu + r2*r2 - d2
    if disc >= 0:
        s = -pu + np.sqrt(disc)
        if s > 0 and ang_ok(px+s*ux, py+s*uy): hits.append(s)
    # inner arc r = r1
    disc = pu*pu + r1*r1 - d2
    if disc >= 0:
        for s in (-pu - np.sqrt(disc), -pu + np.sqrt(disc)):
            if s > 0 and ang_ok(px+s*ux, py+s*uy): hits.append(s)
    # radial sides phi = phi0 +- alpha
    for sgn in (1, -1):
        vx, vy = np.cos(phi0+sgn*alpha), np.sin(phi0+sgn*alpha)
        cr = ux*vy - uy*vx
        if abs(cr) > 1e-14:
            s = -(px*vy - py*vx)/cr
            if s > 0:
                t = (px+s*ux)*vx + (py+s*uy)*vy
                if r1 - 1e-12 <= t <= r2 + 1e-12: hits.append(s)
    assert hits, 'ray does not leave the polar rectangle'
    return min(hits)

def nodes_2d(lam, khat, qhat, rho=0.3, alpha=0.3, r_in_rel=1e-4, r1_in_rel=1e-3, rmax_rel=300.0,
             per_decade=2, n_r=8, n_phi=12, n_phi_big=40):
    """all (x, y, weight) nodes of the 2D quadrature; weight includes the Jacobian r"""
    kx, ky = lam*khat[0], lam*khat[1]; qx, qy = lam*qhat[0], lam*qhat[1]
    px, py = qx - kx, qy - ky; d = np.hypot(px, py); phi0 = np.arctan2(py, px)
    r1, r2 = d*(1-rho), d*(1+rho)
    X, Y, W, TAG = [], [], [], []
    # ---- about P0: angular segments [phi0-alpha, phi0+alpha] (n_phi) and the rest (3 segments, n_phi_big/3 each)
    phi_edges_small = [phi0-alpha, phi0+alpha]
    phi_edges_big = [phi0+alpha, phi0+PI/2, phi0+3*PI/2, phi0+2*PI-alpha]
    ph_s, wph_s = gl_segments(phi_edges_small, n_phi)
    ph_b, wph_b = gl_segments(phi_edges_big, max(4, n_phi_big//3))
    def add_polar0(redges, which, tag):
        rr, wr = gl_segments(redges, n_r)
        for ph, wph in which:
            R, P = np.meshgrid(rr, ph, indexing='ij'); WR, WP = np.meshgrid(wr, wph, indexing='ij')
            X.append((R*np.cos(P)).ravel()); Y.append((R*np.sin(P)).ravel()); W.append((WR*WP*R).ravel())
            TAG.append(np.full(R.size, tag))
    both = [(ph_s, wph_s), (ph_b, wph_b)]
    add_polar0(log_edges(r_in_rel*lam, r1, per_decade), both, 0)          # inner region (contains the soft point)
    add_polar0(log_edges(r1, r2, per_decade), [(ph_b, wph_b)], 1)        # shell, outside the window of R1
    add_polar0(log_edges(r2, rmax_rel*lam, per_decade), both, 2)         # outer region
    # ---- R1 about P1
    corners = [np.arctan2(r*np.sin(phi0+s*alpha) - py, r*np.cos(phi0+s*alpha) - px) for r in (r1, r2) for s in (1, -1)]
    corners = sorted(c % (2*PI) for c in corners)
    sect_edges = corners + [corners[0] + 2*PI]
    gx, gw = leggauss(n_phi)
    for i in range(4):
        a, b = sect_edges[i], sect_edges[i+1]
        for g, w in zip(gx, gw):
            ph = 0.5*(a+b) + 0.5*(b-a)*g; wph = 0.5*(b-a)*w
            ux, uy = np.cos(ph), np.sin(ph)
            rmax = ray_length(px, py, ux, uy, r1, r2, phi0, alpha)
            rr, wr = gl_segments(log_edges(r1_in_rel*lam, rmax, per_decade), n_r)
            X.append(px + rr*ux); Y.append(py + rr*uy); W.append(wr*wph*rr); TAG.append(np.full(rr.size, 3))
    return np.concatenate(X), np.concatenate(Y), np.concatenate(W), np.concatenate(TAG)

_ctx = {}
def _init(kx, ky, qx, qy, x, eps0):
    _ctx.update(kx=kx, ky=ky, qx=qx, qy=qy, x=x, eps0=eps0)

def _F(pt):
    lx, ly = pt
    c = _ctx
    L = max(1000.0, 100.0*(lx*lx + ly*ly))
    return MF.lplus_integral(lx, ly, c['kx'], c['ky'], c['qx'], c['qy'], c['x'], c['eps0'], L=L)

def kernel_cross(lam, khat=(0.6, 0.3), qhat=(1.0, 0.0), x=0.75, eps0_rel=1e-4, nproc=2, return_parts=False, **grid):
    kx, ky = lam*khat[0], lam*khat[1]; qx, qy = lam*qhat[0], lam*qhat[1]
    X, Y, W, TAG = nodes_2d(lam, khat, qhat, **grid)
    with Pool(nproc, initializer=_init, initargs=(kx, ky, qx, qy, x, eps0_rel*lam*lam)) as pool:
        vals = np.array(pool.map(_F, list(zip(X, Y)), chunksize=64))
    tot = 0.25*np.sum(W*vals)
    if return_parts:
        parts = {t: 0.25*np.sum((W*vals)[TAG == t]) for t in range(4)}
        return tot, parts, len(X)
    return tot

if __name__ == '__main__':
    import time, sys
    lam = 0.03
    print(f'lam = {lam}, khat = (0.6, 0.3), qhat = (1, 0), x = 0.75, eps0 = 1e-4 lam^2')
    tests = [dict(),                                     # default grid
             dict(n_r=12, n_phi=18, n_phi_big=60),       # more nodes
             dict(per_decade=3),                         # finer radial segments
             dict(rho=0.2, alpha=0.2),                   # different partition
             dict(r_in_rel=1e-5, r1_in_rel=1e-4, rmax_rel=1000.0)]   # cut-offs
    for g in tests:
        t0 = time.time()
        v, parts, npts = kernel_cross(lam, return_parts=True, **g)
        print(f'{str(g):60s} K_cross = {v:.6e}  [{npts} points, {time.time()-t0:.0f} s]')
        print('    parts: inner', f'{parts[0]:.4e}', 'shell', f'{parts[1]:.4e}', 'outer', f'{parts[2]:.4e}', 'R1', f'{parts[3]:.4e}')
        sys.stdout.flush()


==> anc/paper2/kernel/model_2d_conv.log <==
lam = 0.03, khat = (0.6, 0.3), qhat = (1, 0), x = 0.75, eps0 = 1e-4 lam^2
{}                                                           K_cross = 7.227500e+06+3.355495e+06j  [7944 points, 39 s]
    parts: inner 6.0871e+06+2.2865e+06j shell 9.6143e+05+8.9435e+05j outer 1.1625e+04-3.2960e+04j R1 1.6730e+05+2.0759e+05j
{'n_r': 12, 'n_phi': 18, 'n_phi_big': 60}                    K_cross = 7.229459e+06+3.357232e+06j  [18144 points, 90 s]
    parts: inner 6.0871e+06+2.2865e+06j shell 9.6143e+05+8.9435e+05j outer 1.3654e+04-3.1125e+04j R1 1.6723e+05+2.0750e+05j
{'per_decade': 3}                                            K_cross = 7.226673e+06+3.343559e+06j  [10784 points, 55 s]
    parts: inner 6.0871e+06+2.2865e+06j shell 9.6143e+05+8.9435e+05j outer 1.0824e+04-4.4609e+04j R1 1.6727e+05+2.0731e+05j
{'rho': 0.2, 'alpha': 0.2}                                   K_cross = 7.272577e+06+3.352751e+06j  [7928 points, 41 s]
    parts: inner 6.5100e+06+2.7052e+06j shell 6.3468e+05+6.0444e+05j outer 5.6169e+04-5.0069e+04j R1 7.1747e+04+9.3144e+04j
{'r_in_rel': 1e-05, 'r1_in_rel': 0.0001, 'rmax_rel': 1000.0} K_cross = 7.229077e+06+3.355485e+06j  [9936 points, 48 s]
    parts: inner 6.0872e+06+2.2865e+06j shell 9.6143e+05+8.9435e+05j outer 1.3242e+04-3.2784e+04j R1 1.6725e+05+2.0743e+05j


==> anc/paper2/kernel/model_exact.py <==
#!/usr/bin/env python3
"""Stage B2, step 1c: the cross-pair contribution to the one-loop DPS kernel in momentum space,
  K_cross(k, q) = (1/4) int dl^+ d^2l_perp  [ int dl^- N R^- R^+ / D7 ]   (model_lminus.py, closed form),
evaluated numerically (double precision; the closed form was validated against mpmath), as a
function of lambda with k = lambda*khat, q = lambda*qhat fixed in direction and ratio, to read off
the logarithmic structure in lambda.  Units s = 1.
    python3 model_exact.py [lambda ...]
"""
import math, cmath, sys
import numpy as np
from scipy import integrate

PI = math.pi
I = 1j

def lminus_closed(lp, ltx, lty, kx, ky, qx, qy, x):
    """closed form of the l^- integral (model_lminus.py, double precision)"""
    k2 = kx*kx + ky*ky
    kl2 = (kx+ltx)**2 + (ky+lty)**2
    a = (kx+ltx-qx)**2 + (ky+lty-qy)**2
    a6 = (kx-qx)**2 + (ky-qy)**2
    N = kx*(kx+ltx-qx) + ky*(ky+lty-qy)
    lt2 = ltx*ltx + lty*lty
    kp = x - lp
    rminus = []
    km3 = -k2/(1-kp)
    D1_3 = kp*km3 - k2
    rminus.append((2*PI*I/(-(1-kp))/D1_3/x, (kl2 - x*km3)/x))
    if kp < 0:
        km1 = k2/kp
        D3_1 = -(1-kp)*km1 - k2
        rminus.append((2*PI*I/kp/D3_1/x, (kl2 - x*km1)/x))
    B = x*lp + a6
    z7 = lt2/lp
    s7 = 1 if lp > 0 else -1
    tot = 0
    for pref, z2 in rminus:
        z6 = (1-x) + x*a/B
        z6p = -x + x*a/B
        for cut, pre, numf, poles in ((1-x, 2*PI*I*pref*N/(a*B*lp), lambda lm: (1-x) - lm, [(z6, -1), (z7, s7), (z2, +1)]),
                                      (-x, -2*PI*I*pref*N/(a*(-B)*lp), lambda lm: lm + x, [(z6p, +1), (z7, s7), (z2, +1)])):
            acc = 0
            for j, (zj, sj) in enumerate(poles):
                resid = numf(zj)
                for i, (zi, si) in enumerate(poles):
                    if i != j:
                        resid /= (zj - zi)
                acc += resid*(math.log(abs(cut - zj)) - I*PI*sj*(1 if cut > zj else 0))
            tot += pre*acc
    return tot

def lplus_integral(ltx, lty, kx, ky, qx, qy, x):
    """int_{-(1-x)}^{oo} dl^+ of the l^- closed form; breakpoints at the branch points"""
    a6 = (kx-qx)**2 + (ky-qy)**2
    f_re = lambda lp: lminus_closed(lp, ltx, lty, kx, ky, qx, qy, x).real
    f_im = lambda lp: lminus_closed(lp, ltx, lty, kx, ky, qx, qy, x).imag
    lo = -(1-x)
    brk = sorted({lo, -a6/x, 0.0, x, 1.0, 5.0})
    pieces = list(zip(brk[:-1], brk[1:])) + [(brk[-1], np.inf)]
    tot = 0
    for aa, bb in pieces:
        if bb == np.inf:
            r = integrate.quad(f_re, aa, bb, limit=200)[0]; im = integrate.quad(f_im, aa, bb, limit=200)[0]
        else:
            r = integrate.quad(f_re, aa, bb, limit=200, points=None)[0]; im = integrate.quad(f_im, aa, bb, limit=200)[0]
        tot += r + I*im
    return tot

def kernel_cross(lam, khat=(0.6, 0.3), qhat=(1.0, 0.0), x=0.75, rmax_factor=400.0):
    """(1/4) int d^2 l_perp of the l^+ integral, in polar coordinates about t = l_perp + k - q = 0"""
    kx, ky = lam*khat[0], lam*khat[1]; qx, qy = lam*qhat[0], lam*qhat[1]
    cx, cy = qx - kx, qy - ky            # l_perp = c + t
    def integrand(r, phi):
        ltx, lty = cx + r*math.cos(phi), cy + r*math.sin(phi)
        return lplus_integral(ltx, lty, kx, ky, qx, qy, x)*r
    def radial(phi, part):
        f = lambda r: getattr(integrand(r, phi), part)
        brk = [0.0, 0.5*lam, lam, 2*lam, 5*lam, 20*lam, 100*lam, rmax_factor*lam]
        tot = 0
        for aa, bb in zip(brk[:-1], brk[1:]):
            tot += integrate.quad(f, aa, bb, limit=100)[0]
        tot += integrate.quad(f, brk[-1], np.inf, limit=100)[0]
        return tot
    re = integrate.quad(lambda phi: radial(phi, 'real'), 0, 2*PI, limit=50)[0]
    im = integrate.quad(lambda phi: radial(phi, 'imag'), 0, 2*PI, limit=50)[0]
    return 0.25*(re + I*im)

if __name__ == '__main__':
    import time
    lams = [float(a) for a in sys.argv[1:]] or [0.03]
    for lam in lams:
        t0 = time.time()
        val = kernel_cross(lam)
        print(f'lambda = {lam}: K_cross = {val!r}   ({time.time()-t0:.0f} s)', flush=True)


==> anc/paper2/kernel/model_exact2.py <==
#!/usr/bin/env python3
"""Stage B2, step 1c (second version): the cross-pair contribution to the one-loop DPS kernel,
  K_cross(k, q) = (1/4) int dl^+ d^2l_perp  [ int dl^- N R^- R^+ / D7 ],
with the l^- integral in closed form (model_lminus.py) but the i0's kept as finite imaginary parts
eps0 of the pole positions.  Reason: where an upper-half-plane pole and a lower-half-plane pole of
the l^- integrand pinch inside its integration range (z6 = z2), the l^- integral has a simple
pole in l^+ on the real axis whose i0 side is fixed by the pole positions; evaluating the closed
form with real pole positions loses that information and the l^+ quadrature becomes
prescription-dependent (observed: three quadrature rules gave three answers).  With finite eps0 the
l^+ integrand is a smooth function with Lorentzian peaks of width eps0 at the pinch points, which
are located by solving the pinch equations and resolved by breakpoints; the limit eps0 -> 0 is
taken by extrapolation.  mpmath throughout.
    python3 model_exact2.py
"""
import mpmath as mp
mp.mp.dps = 20
I = 1j
PI = mp.pi

def lminus_closed(lp, lt, k, q, x, eps0):
    """int dl^- N R^- R^+ / D7 with the pole positions carrying -i s eps0 (s = side)"""
    k2 = k[0]**2 + k[1]**2
    kl2 = (k[0]+lt[0])**2 + (k[1]+lt[1])**2
    a = (k[0]+lt[0]-q[0])**2 + (k[1]+lt[1]-q[1])**2
    a6 = (k[0]-q[0])**2 + (k[1]-q[1])**2
    N = k[0]*(k[0]+lt[0]-q[0]) + k[1]*(k[1]+lt[1]-q[1])
    lt2 = lt[0]**2 + lt[1]**2
    kp = x - lp
    rminus = []
    km3 = -k2/(1-kp)
    D1_3 = kp*km3 - k2
    rminus.append((2*PI*I/(-(1-kp))/D1_3/x, (kl2 - x*km3)/x))
    if kp < 0:
        km1 = k2/kp
        D3_1 = -(1-kp)*km1 - k2
        rminus.append((2*PI*I/kp/D3_1/x, (kl2 - x*km1)/x))
    B = x*lp + a6
    z7 = lt2/lp
    s7 = 1 if lp > 0 else -1
    tot = 0
    for pref, z2 in rminus:
        z6 = (1-x) + x*a/B
        z6p = -x + x*a/B
        for cut, pre, numf, poles in ((1-x, 2*PI*I*pref*N/(a*B*lp), lambda lm: (1-x) - lm, [(z6, -1), (z7, s7), (z2, +1)]),
                                      (-x, -2*PI*I*pref*N/(a*(-B)*lp), lambda lm: lm + x, [(z6p, -1), (z7, s7), (z2, +1)])):
            zs = [mp.mpc(r, -s*eps0) for r, s in poles]
            acc = 0
            for j, zj in enumerate(zs):
                resid = numf(zj)
                for i, zi in enumerate(zs):
                    if i != j:
                        resid /= (zj - zi)
                sj = poles[j][1]
                acc += resid*(mp.log(cut - zj) - I*PI*sj)
            tot += pre*acc
    return tot

def pinch_points(lt, k, q, x):
    """Opposite-side poles that coincide inside the l^- integration range.

    Only z6 = z2 in the piece l^- < 1-x contributes. It requires
    -(1-x) < l^+ < -a6/x and z2 < 1-x. The other coincidences are
    outside their integration ranges or involve poles on the same side.
    """
    x = mp.mpf(x)
    k2 = k[0]**2 + k[1]**2
    kl2 = (k[0]+lt[0])**2 + (k[1]+lt[1])**2
    a = (k[0]+lt[0]-q[0])**2 + (k[1]+lt[1]-q[1])**2
    a6 = (k[0]-q[0])**2 + (k[1]-q[1])**2
    c = 1-x-kl2/x
    A = c*x
    B = c*(a6+x*(1-x))+x*a-k2*x
    C = c*a6*(1-x)+x*a*(1-x)-k2*a6
    if A == 0:
        roots = [-C/B] if B else []
    else:
        discriminant = B*B-4*A*C
        if discriminant < 0:
            return []
        square_root = mp.sqrt(discriminant)
        numerator = -(B + (square_root if B >= 0 else -square_root))/2
        roots = [numerator/A, C/numerator] if numerator else [mp.mpf(0)]
    return sorted({v for v in roots
                   if -(1-x) < v < -a6/x and kl2/x+k2/(1-x+v) < 1-x})


def segments(lt, k, q, x, eps0, L=mp.mpf(1000)):
    """Resolve pinches, endpoint crossings and B=0 at the working precision."""
    x, eps0, L = mp.mpf(x), mp.mpf(eps0), mp.mpf(L)
    if not all(mp.isfinite(v) for v in (x, eps0, L)) or not 0 < x < 1 or eps0 <= 0 or L <= 0:
        raise ValueError('Require 0 < x < 1, positive eps0 and a positive finite cap')
    lo = -(1-x)
    a6 = (k[0]-q[0])**2 + (k[1]-q[1])**2
    k2 = k[0]**2 + k[1]**2
    kl2 = (k[0]+lt[0])**2 + (k[1]+lt[1])**2
    lt2 = lt[0]**2 + lt[1]**2
    pts = {lo, L}

    def add(value):
        if lo < value < L:
            pts.add(value)

    for value in (-a6/x, mp.mpf(0), x, mp.mpf(1)):
        add(value)
    value = mp.mpf(5)
    while value < L:
        add(value)
        value *= 10
    for e in range(1, 9):
        for sign in (-1, 1):
            add(sign*mp.mpf(10)**(-e))
    for e in range(1, 7):
        for sign in (-1, 1):
            add(-a6/x*(1+sign*mp.mpf(10)**(-e)))
    centres = pinch_points(lt, k, q, x) + [-a6/x, lt2/(1-x), -lt2/x]
    denominator = 1-x-kl2/x
    if denominator > 0:
        centres += [lo+k2/denominator, x+k2/denominator]
    for centre in centres:
        add(centre)
        for j in range(25):
            width = mp.power(10, -3+mp.mpf(j)/3)*eps0
            add(centre-width)
            add(centre+width)
    return sorted(pts)


def lplus_integral(lt, k, q, x, eps0, L=mp.mpf(1000)):
    lt, k, q = [tuple(mp.mpf(v) for v in pair) for pair in (lt, k, q)]
    x, eps0 = mp.mpf(x), mp.mpf(eps0)
    return mp.quad(lambda lp: lminus_closed(lp, lt, k, q, x, eps0),
                   segments(lt, k, q, x, eps0, L))


if __name__ == '__main__':
    import time
    x = mp.mpf('0.75'); lam = mp.mpf('0.03')
    k = (mp.mpf('0.6')*lam, mp.mpf('0.3')*lam); q = (lam, mp.mpf(0))
    for lt in [(mp.mpf('0.2')*lam, -mp.mpf('0.5')*lam), (-3*lam, 2*lam)]:
        print('pinch points', pinch_points(lt, k, q, x))
        for eps0 in (lam**2*mp.mpf('1e-3'), lam**2*mp.mpf('3e-4'), lam**2*mp.mpf('1e-4')):
            t0 = time.time()
            v = lplus_integral(lt, k, q, x, eps0)
            print([float(c/lam) for c in lt], 'eps0', mp.nstr(eps0, 3), mp.nstr(v, 12), f'{time.time()-t0:.0f} s')


==> anc/paper2/kernel/model_fast.py <==
#!/usr/bin/env python3
"""Vectorised double-precision version of model_exact2.py (same formulas; validated against it by
model_ref_check.py).  F(l_perp) = int dl^+ F_lminus(l^+, l_perp; eps0), F_lminus = closed-form l^- integral.
Gauss-Legendre (64 nodes) on segments: log-spaced around l^+ = 0 and around B = 0, plus windows around
the pinch points (width 0.1 ... 1e4 eps0).  The transverse integral is in model_2d.py.
"""
import numpy as np
from numpy.polynomial.legendre import leggauss
PI = np.pi

def pinch_points(ltx, lty, kx, ky, qx, qy, x):
    """real l^+ where an upper and a lower l^- pole coincide INSIDE the integration range of their piece.
    Sides: z6 and z6p above, z2 (and z2' of the D1 branch) below, z7 below for l^+ > 0 and above for l^+ < 0.
    Piece A (l^- < 1-x): z6 is inside the range only for B = x l^+ + a6 < 0; there z7 is above like z6, so the only
    pinch is z6 = z2 (needs z2 < 1-x), with l^+ in (-(1-x), -a6/x).  Piece B (l^- < -x): z2 > 0 is outside,
    z7 (inside only for l^+ < 0) is above like z6p: no pinch.  The D1 branch (l^+ > x) has B > 0: no pinch.
    [Until 16 Oct 2026 z6p was taken below, which produced a fake pinch z6p = z7 on the line l_perp || k - q.]"""
    k2 = kx*kx + ky*ky; kl2 = (kx+ltx)**2 + (ky+lty)**2
    a = (kx+ltx-qx)**2 + (ky+lty-qy)**2; a6 = (kx-qx)**2 + (ky-qy)**2
    lo = -(1-x); hi = -a6/x
    # z6 = z2, z2 = kl2/x + k2/(1-x+l):  [(1-x)(x l + a6) + x a](1-x+l) = (kl2/x)(x l + a6)(1-x+l) + k2 (x l + a6)
    p1 = np.polymul([(1-x)*x, (1-x)*a6 + x*a], [1.0, 1-x]); p2 = np.polymul([kl2, kl2*a6/x], [1.0, 1-x]); p3 = [k2*x, k2*a6]
    roots = np.roots(np.polysub(np.polysub(p1, p2), p3))
    pts = []
    for v in roots:
        if abs(v.imag) < 1e-10*max(1.0, abs(v.real)) and lo < v.real < hi:
            z2 = kl2/x + k2/(1-x+v.real)
            if z2 < 1-x:
                pts.append(v.real)
    return sorted(set(pts))

def kinks(ltx, lty, kx, ky, qx, qy, x):
    """l^+ where a pole crosses the end point of its range ((c - z) ln(c - z) behaviour): z7 = 1-x, z7 = -x,
    z2 = 1-x, z2' = 1-x.  Used as plain breakpoints."""
    k2 = kx*kx + ky*ky; kl2 = (kx+ltx)**2 + (ky+lty)**2; lt2 = ltx*ltx + lty*lty
    pts = [lt2/(1-x), -lt2/x]
    den = (1-x) - kl2/x
    if den > 0:
        pts += [-(1-x) + k2/den, x + k2/den]
    return pts

def halfline(cut, pre, num_is_cut_minus, zs, sides):
    """sum_j c_j [ln(cut - z_j) - i pi s_j] for num = (cut - lm) or (lm + x) [num_is_cut_minus=True -> (cut - lm)]"""
    acc = 0
    for j in range(3):
        zj = zs[j]
        resid = (cut - zj) if num_is_cut_minus else (zj - cut)      # note: (lm + x) with cut = -x is (lm - cut)
        for i in range(3):
            if i != j:
                resid = resid/(zj - zs[i])
        acc = acc + resid*(np.log(cut - zj) - 1j*PI*sides[j])
    return pre*acc

def F_lminus(lp, ltx, lty, kx, ky, qx, qy, x, eps0):
    """vectorised over the array lp"""
    lp = np.asarray(lp, dtype=float)
    k2 = kx*kx + ky*ky; kl2 = (kx+ltx)**2 + (ky+lty)**2
    a = (kx+ltx-qx)**2 + (ky+lty-qy)**2; a6 = (kx-qx)**2 + (ky-qy)**2
    N = kx*(kx+ltx-qx) + ky*(ky+lty-qy); lt2 = ltx*ltx + lty*lty
    kp = x - lp
    B = x*lp + a6
    z7 = lt2/lp; s7 = np.where(lp > 0, 1.0, -1.0)
    tot = np.zeros_like(lp, dtype=complex)
    branches = []
    km3 = -k2/(1-kp); D1_3 = kp*km3 - k2
    branches.append((2*PI*1j/(-(1-kp))/D1_3/x, (kl2 - x*km3)/x, np.ones_like(lp, dtype=bool)))
    km1 = np.where(kp != 0, k2/kp, 1.0); D3_1 = -(1-kp)*km1 - k2
    branches.append((np.where(kp != 0, 2*PI*1j/np.where(kp != 0, kp, 1.0)/D3_1/x, 0), (kl2 - x*km1)/x, kp < 0))
    for pref, z2, mask in branches:
        z6 = (1-x) + x*a/B; z6p = -x + x*a/B
        A = halfline(1-x, 2*PI*1j*pref*N/(a*B*lp), True, [z6 + 1j*eps0, z7 - 1j*s7*eps0, z2 - 1j*eps0], [-1.0, s7, 1.0])
        Bp = halfline(-x, -2*PI*1j*pref*N/(a*(-B)*lp), False, [z6p + 1j*eps0, z7 - 1j*s7*eps0, z2 - 1j*eps0], [-1.0, s7, 1.0])   # z6p above
        tot += np.where(mask, A + Bp, 0)
    return tot

def segments(ltx, lty, kx, ky, qx, qy, x, eps0, L=1000.0):
    a6 = (kx-qx)**2 + (ky-qy)**2
    pts = {-(1-x), -a6/x, 0.0, x, 1.0, L}
    v = 5.0
    while v < L:                                  # 5, 50, 500, ... below the cap L
        pts.add(v); v *= 10.0
    for e in range(1, 9):
        for sgn in (1, -1):
            v = sgn*10.0**(-e)
            if -(1-x) < v < L: pts.add(v)
    for e in range(1, 7):
        for sgn in (1, -1):
            pts.add(-a6/x*(1 + sgn*10.0**(-e)))
    # windows around the pinches and around B = 0 (l^+ = -a6/x, where z6 and z6p run to infinity): three per
    # decade from 1e-2 eps0 to 1e5 eps0.  Near t = 0 the Glauber pinch sits at -a6/x - a/(1-x), within a few
    # eps0 of B = 0, and the coarser windows used before (0.1 ... 1e4 eps0, one per half decade) lost the real
    # part of F there (checked against tanh-sinh, model_ref_check.py).
    # ... and around the kinks, where (c - z_j) ln(c - z_j + i s eps0) has large derivatives on the scale eps0.  Near
    # t = 0 the kink of z7 at the cut -x (l^+ = -l_perp^2/x), the point B = 0 and the Glauber pinch all lie within
    # O(|t| lam) of each other, and without these windows the real part of F was off by several per cent there.
    centres = list(pinch_points(ltx, lty, kx, ky, qx, qy, x)) + [-a6/x] + kinks(ltx, lty, kx, ky, qx, qy, x)
    for p0 in centres:
        for m in WINDOW_M:
            for sgn in (1, -1):
                v = p0 + sgn*m*eps0
                if -(1-x) < v < L: pts.add(v)
        if -(1-x) < p0 < L: pts.add(p0)
    return sorted(pts)

GL_N = 64
GL_X, GL_W = leggauss(GL_N)
WINDOW_M = np.geomspace(1e-3, 1e5, 25)      # window offsets in units of eps0 (3 per decade)

def lplus_integral(ltx, lty, kx, ky, qx, qy, x, eps0, L=1000.0):
    """F(l_perp) = int_{-(1-x)}^{L} dl^+ F_lminus.  The integrand falls like 1/l^{+2} beyond l^+ ~ max(1, l_perp^2),
    so L should be >> l_perp^2 (the 2D integrator scales it)."""
    seg = segments(ltx, lty, kx, ky, qx, qy, x, eps0, L=L)
    a = np.array(seg[:-1]); b = np.array(seg[1:])
    mid = 0.5*(a + b); half = 0.5*(b - a)
    nodes = (mid[:, None] + half[:, None]*GL_X[None, :]).ravel()
    w = (half[:, None]*GL_W[None, :]).ravel()
    vals = F_lminus(nodes, ltx, lty, kx, ky, qx, qy, x, eps0)
    return np.sum(w*vals)

def check_reference(value, reference, rtol=1e-8):
    """Require a finite numerical comparison within the stated tolerance."""
    if not np.isfinite(rtol) or rtol < 0 or not np.isfinite(value) or not np.isfinite(reference):
        raise ValueError('Nonfinite comparison or invalid tolerance')
    error = abs(value-reference)
    if error > rtol*abs(reference):
        raise ValueError(f'Reference comparison exceeds relative tolerance {rtol:g}')
    return error/abs(reference) if reference else error


if __name__ == '__main__':
    import time, sys
    # Standalone model_exact2 reference values at 30 decimal digits, L=1000.
    lam = 0.03; x = 0.75; kx, ky, qx, qy = 0.6*lam, 0.3*lam, lam, 0.0
    for (ltx, lty), ref in [((0.2*lam, -0.5*lam), (29315454560.610445+31675394086.539404j)), ((-3*lam, 2*lam), (21294354.473517448-1780295.6052552994j))]:
        t0 = time.time()
        v = lplus_integral(ltx, lty, kx, ky, qx, qy, x, 1e-4*lam*lam)
        rel = check_reference(v, ref)
        print('l_perp/lam =', (ltx/lam, lty/lam), 'numpy', v, ' mpmath', ref, ' rel', rel, f'{time.time()-t0:.2f} s')


==> anc/paper2/kernel/model_kres.log <==
k^- integral: worst relative difference residues vs quadrature (i0 -> 0): 0.00253
k^+ integral: worst relative difference residues vs quadrature (i0 -> 0): 7.84e-5
residue formulas of the first loop verified


==> anc/paper2/kernel/model_kres.py <==
#!/usr/bin/env python3
"""Stage B2, step 1a: the cross-pair exchange graph of the two-loop DPS term (scalar model with the
DPS numerator N = k_perp.(k+l-q)_perp), and the reduction of the first loop (k) to its DPS residues.

Units s = p^+ p^- = 1, p1 = (1, 0, 0), p2 = (0, 1, 0), p3 = (x, 1-x, q) + O(lambda^2), equal masses.
Light-cone: l = (l^+, l^-, l_perp), l^2 = l^+ l^- - l_perp^2, d^4l = dl^+ dl^- d^2l_perp / 2.

Propagators (gluon l emitted by rbar = p2 - p3 + k + l, absorbed by k; vertex 1 gets k + l and
r = p3 - k - l, vertex 2 gets kbar = p1 - k and rbar - l = p2 - p3 + k):
  D1 = k^2, D2 = (k+l)^2, D3 = (p1-k)^2, D4 = (p3-k-l)^2, D5 = (p2-p3+k+l)^2, D6 = (p2-p3+k)^2, D7 = l^2.

Residue-first reduction (leading power in lambda = p_T/m, k near the DPS pinch): the k^- integral
sees only D1, D2, D3 (D4-D6 are k^- independent at leading power); closing in the upper half plane
picks D3 (always) and D1 (for l^+ > x, where k^+ = x - l^+ < 0). The k^+ integral sees D4, D5, D6
at the pinch k^+ + l^+ = x; closing in the upper half plane picks D4 (for l^- < 1-x) and D5 (for
l^- < -x). This script checks the residue formulas against direct numerical quadrature of the
k^- and k^+ integrals of the leading-power integrand, with a finite i0.
    python3 model_kres.py
"""
import mpmath as mp
mp.mp.dps = 20
I = 1j

def kminus_integrand(km, kp, lp, lm, kt, lt, i0):
    """1/(D1 D2 D3) at fixed k^+, l; kt, lt: transverse 2-vectors (mpmath matrices or tuples)"""
    kt2 = kt[0]**2 + kt[1]**2
    klt2 = (kt[0]+lt[0])**2 + (kt[1]+lt[1])**2
    D1 = kp*km - kt2 + I*i0
    D2 = (kp+lp)*(km+lm) - klt2 + I*i0
    D3 = -(1-kp)*km - kt2 + I*i0
    return 1/(D1*D2*D3)

def kminus_residues(kp, lp, lm, kt, lt):
    """2 pi i x (sum of upper-half-plane residues) of 1/(D1 D2 D3): D3 always; D1 if k^+ < 0"""
    kt2 = kt[0]**2 + kt[1]**2
    klt2 = (kt[0]+lt[0])**2 + (kt[1]+lt[1])**2
    tot = 0
    # D3 pole: km3 = -kt2/(1-kp); dD3/dkm = -(1-kp)
    km3 = -kt2/(1-kp)
    D1 = kp*km3 - kt2; D2 = (kp+lp)*(km3+lm) - klt2
    tot += 1/(-(1-kp)) * 1/(D1*D2)
    if kp < 0:   # D1 pole in the upper half plane: km1 = kt2/kp, dD1/dkm = kp
        km1 = kt2/kp
        D2 = (kp+lp)*(km1+lm) - klt2; D3 = -(1-kp)*km1 - kt2
        tot += (1/kp) * 1/(D2*D3)
    return 2*mp.pi*I*tot

def kplus_integrand(u, lp, lm, kt, lt, q, x, i0):
    """1/(D4 D5 D6) with u = k^+ - x (the small variable), k^- dropped"""
    a = (kt[0]+lt[0]-q[0])**2 + (kt[1]+lt[1]-q[1])**2
    a6 = (kt[0]-q[0])**2 + (kt[1]-q[1])**2
    D4 = -(u+lp)*((1-x)-lm) - a + I*i0
    D5 = (u+lp)*(x+lm) - a + I*i0
    D6 = u*x - a6 + I*i0
    return 1/(D4*D5*D6)

def kplus_residues(lp, lm, kt, lt, q, x):
    """2 pi i x (sum of upper-half-plane residues) of 1/(D4 D5 D6): D4 if l^- < 1-x; D5 if l^- < -x"""
    a = (kt[0]+lt[0]-q[0])**2 + (kt[1]+lt[1]-q[1])**2
    a6 = (kt[0]-q[0])**2 + (kt[1]-q[1])**2
    tot = 0
    if lm < 1-x:   # D4 pole: u4 = -lp - a/((1-x)-lm); dD4/du = -((1-x)-lm)
        u4 = -lp - a/((1-x)-lm)
        D5 = (u4+lp)*(x+lm) - a; D6 = u4*x - a6
        tot += 1/(-((1-x)-lm)) * 1/(D5*D6)
    if lm < -x:    # D5 pole: u5 = -lp + a/(x+lm) (x + lm < 0); dD5/du = (x+lm)
        u5 = -lp + a/(x+lm)
        D4 = -(u5+lp)*((1-x)-lm) - a; D6 = u5*x - a6
        tot += 1/(x+lm) * 1/(D4*D6)
    return 2*mp.pi*I*tot


def kminus_residues_i0(kp, lp, lm, kt, lt, i0):
    """the same residues with the i0 kept in the remaining denominators (for finite-i0 checks)"""
    kt2 = kt[0]**2 + kt[1]**2
    klt2 = (kt[0]+lt[0])**2 + (kt[1]+lt[1])**2
    tot = 0
    km3 = -(kt2 - I*i0)/(1-kp)
    D1 = kp*km3 - kt2 + I*i0; D2 = (kp+lp)*(km3+lm) - klt2 + I*i0
    tot += 1/(-(1-kp)) * 1/(D1*D2)
    if kp < 0:
        km1 = (kt2 - I*i0)/kp
        D2 = (kp+lp)*(km1+lm) - klt2 + I*i0; D3 = -(1-kp)*km1 - kt2 + I*i0
        tot += (1/kp) * 1/(D2*D3)
    return 2*mp.pi*I*tot

def kplus_residues_i0(lp, lm, kt, lt, q, x, i0):
    a = (kt[0]+lt[0]-q[0])**2 + (kt[1]+lt[1]-q[1])**2
    a6 = (kt[0]-q[0])**2 + (kt[1]-q[1])**2
    tot = 0
    if lm < 1-x:
        u4 = -lp - (a - I*i0)/((1-x)-lm)
        D5 = (u4+lp)*(x+lm) - a + I*i0; D6 = u4*x - a6 + I*i0
        tot += 1/(-((1-x)-lm)) * 1/(D5*D6)
    if lm < -x:
        u5 = -lp + (a - I*i0)/(x+lm)
        D4 = -(u5+lp)*((1-x)-lm) - a + I*i0; D6 = u5*x - a6 + I*i0
        tot += 1/(x+lm) * 1/(D4*D6)
    return 2*mp.pi*I*tot

def check(label, exact_fun, res_fun, pts, i0s):
    worst = 0
    for p in pts:
        vals = [exact_fun(i0, *p) for i0 in i0s]
        # extrapolate linearly in i0 to 0 from the two smallest
        ex = 2*vals[-1] - vals[-2]
        r = res_fun(*p)
        worst = max(worst, abs(ex - r)/abs(r))
    print(f'{label}: worst relative difference residues vs quadrature (i0 -> 0): {mp.nstr(worst, 3)}')
    return worst

if __name__ == '__main__':
    x = mp.mpf('0.75')
    lam = mp.mpf('0.02')
    kt = (lam*mp.mpf('0.6'), lam*mp.mpf('0.3')); q = (lam, mp.mpf(0))
    # ---- k^- integral at a few (k^+, l) including the branch k^+ < 0
    pts = []
    for kp, lp, lm, lt in [(mp.mpf('0.7'), mp.mpf('0.05'), lam**2*mp.mpf('0.4'), (lam*mp.mpf('0.2'), -lam*mp.mpf('0.5'))),
                           (mp.mpf('0.3'), mp.mpf('0.45'), lam*mp.mpf('0.3'), (lam*mp.mpf('-0.4'), lam*mp.mpf('0.1'))),
                           (mp.mpf('-0.1'), mp.mpf('0.85'), lam**2*mp.mpf('2'), (lam*mp.mpf('0.3'), lam*mp.mpf('0.3')))]:
        pts.append((kp, lp, lm, lt))
    def quad_with_poles(f, poles, i0):
        pts = sorted({-mp.inf, mp.inf, *poles, *[b - 10*i0 for b in poles], *[b + 10*i0 for b in poles]})
        return mp.quad(f, pts)

    def ex_km(i0, kp, lp, lm, lt):
        f = lambda km: kminus_integrand(km, kp, lp, lm, kt, lt, i0)
        kt2 = kt[0]**2 + kt[1]**2
        poles = [-kt2/(1-kp), kt2/kp, -lm + ((kt[0]+lt[0])**2+(kt[1]+lt[1])**2)/(kp+lp)]
        return quad_with_poles(f, poles, i0)
    w1 = check('k^- integral', ex_km, lambda kp, lp, lm, lt: kminus_residues(kp, lp, lm, kt, lt), pts, [lam**2*mp.mpf('1e-3'), lam**2*mp.mpf('5e-4')])
    # ---- k^+ integral at a few (l) including the branch l^- < -x
    pts2 = [(mp.mpf('0.05'), lam**2*mp.mpf('0.4'), (lam*mp.mpf('0.2'), -lam*mp.mpf('0.5'))),
            (lam*mp.mpf('0.3'), mp.mpf('0.1'), (lam*mp.mpf('-0.4'), lam*mp.mpf('0.1'))),
            (lam**2*mp.mpf('0.5'), mp.mpf('-0.9'), (lam*mp.mpf('0.3'), lam*mp.mpf('0.3')))]
    def ex_kp(i0, lp, lm, lt):
        f = lambda u: kplus_integrand(u, lp, lm, kt, lt, q, x, i0)
        a = (kt[0]+lt[0]-q[0])**2 + (kt[1]+lt[1]-q[1])**2
        a6 = (kt[0]-q[0])**2 + (kt[1]-q[1])**2
        poles = [-lp - a/((1-x)-lm), -lp + a/(x+lm), a6/x]
        return quad_with_poles(f, poles, i0)
    w2 = check('k^+ integral', ex_kp, lambda lp, lm, lt: kplus_residues(lp, lm, kt, lt, q, x), pts2, [lam**2*mp.mpf('1e-3'), lam**2*mp.mpf('5e-4')])
    assert w1 < 1e-2 and w2 < 1e-2      # finite-i0 residuals; the convergence with i0 is checked by hand in the log
    print('residue formulas of the first loop verified')


==> anc/paper2/kernel/model_lminus.py <==
#!/usr/bin/env python3
"""Stage B2, step 1b: the cross-pair graph after the first loop's residues (model_kres.py):

  K_cross(k, q) = (1/4) int dl^+ dl^- d^2l_perp  N R^-(l) R^+(l) / D7,
  N = k.(k+l_perp-q),  D7 = l^+ l^- - l_perp^2 + i0,
  R^- = 2 pi i [Res_{D3} + theta(l^+ - x) Res_{D1}] of 1/(D1 D2 D3) at k^+ = x - l^+,
  R^+ = 2 pi i [theta(1-x-l^-) Res_{D4} + theta(-x-l^-) Res_{D5}] of 1/(D4 D5 D6).

The l^- integrand is a rational function of l^- (all poles simple, each with a definite side of
the real axis from the i0's), integrated over the half-line (-oo, 1-x) with the extra piece on
(-oo, -x). For a rational R(z) = sum_j c_j/(z - z_j) with sum_j c_j = 0 (R ~ 1/z^2),
  int_{-oo}^{c} R dz = sum_j c_j [ ln|c - r_j| - i pi s_j theta(c - r_j) ],   z_j = r_j - i s_j 0,
s_j = +1 for a pole below the real axis, -1 above. This closed form is checked against direct
quadrature with a finite i0, then used in model_exact.py.
    python3 model_lminus.py
"""
import mpmath as mp
mp.mp.dps = 20
I = 1j

def pieces(lp, lt, k, q, x):
    """the l^- rational integrand as a list of (poles, side, prefactor-function) pieces:
    returns a list of (c_cut, numerator_fn, denominators) where each piece is
    prefactor * num(lm) / prod (lm - z_j), integrated over (-oo, c_cut)"""
    k2 = k[0]**2 + k[1]**2
    kl2 = (k[0]+lt[0])**2 + (k[1]+lt[1])**2
    a = (k[0]+lt[0]-q[0])**2 + (k[1]+lt[1]-q[1])**2
    a6 = (k[0]-q[0])**2 + (k[1]-q[1])**2
    N = k[0]*(k[0]+lt[0]-q[0]) + k[1]*(k[1]+lt[1]-q[1])
    lt2 = lt[0]**2 + lt[1]**2
    kp = x - lp
    out = []
    # ---- R^- pieces: (jacobian, D1-or-D3 value, D2 as linear function of l^-): D2 = x (lm - z2)
    rminus = []
    km3 = -k2/(1-kp)
    D1_3 = kp*km3 - k2                                  # D1 at the D3 residue (l^- independent)
    z2_3 = (kl2 - x*km3)/x                              # D2 = x(lm - z2) with z2 = z2_3 - i0  (below)
    rminus.append((2*mp.pi*I/(-(1-kp)) / D1_3 / x, z2_3))
    if kp < 0:
        km1 = k2/kp
        D3_1 = -(1-kp)*km1 - k2
        z2_1 = (kl2 - x*km1)/x
        rminus.append((2*mp.pi*I/kp / D3_1 / x, z2_1))
    # ---- R^+ pieces: 1/(a D6(u4)) on (-oo, 1-x); -1/(a D6(u5)) on (-oo, -x)
    #   D6(u4) = -x lp - a6 - x a/((1-x) - lm) = -(x lp + a6) (z6 - lm)/((1-x) - lm),  z6 = (1-x) + x a/(x lp + a6) + i0 (above)
    #   D6(u5) = -x lp - a6 + x a/(x + lm)     = -(x lp + a6) (lm - z6')/(x + lm),      z6' = -x + x a/(x lp + a6) + i0 (above)
    B = x*lp + a6
    # D7 = lp (lm - z7), z7 = lt2/lp - i0 for lp > 0 (below), above for lp < 0
    z7 = lt2/lp
    s7 = +1 if lp > 0 else -1
    for pref, z2 in rminus:
        # piece A: on (-oo, 1-x): pref * N * [((1-x) - lm)/(-B (z6 - lm))] / (a) / (lp (lm - z7)) / (lm - z2)
        #        = pref*N/(a*(-B)*lp) * ((1-x) - lm) / [(lm - z6)(lm - z7)(lm - z2)] * (-1)   [since (z6 - lm) = -(lm - z6)]
        z6 = (1-x) + x*a/B
        out.append(dict(cut=1-x, pref=2*mp.pi*I*pref*N/(a*B*lp), num=lambda lm, c=1-x: (c - lm),
                        poles=[(z6, -1), (z7, s7), (z2, +1)]))
        if True:   # piece B on (-oo, -x): -1/(a D6(u5)); 1/D6(u5) = (x + lm)/[-(B)(lm - z6')], z6' = -x + x a/B
            z6p = -x + x*a/B
            # side of z6': D6(u5) = -x lp + x(a - i0)/(x+lm) - a6 + i0 = -B + x a/(x+lm) + i eta, eta = i0 (1 + x/|x+lm|) > 0
            # on this branch (x + lm < 0).  Its zero: x + lm = x a/(B - i eta) = x a (B + i eta)/(B^2 + eta^2), so
            # lm = z6' + i eta x a/B^2: ABOVE the real axis (side -1).  [Until 16 Oct 2026 this was set to 'below'; the
            # check in __main__ did not see it because at its test points the residue at z6' is O(a/|B|) small.  With the
            # wrong side, z6' and z7 (above for l^+ < 0) formed a fake pinch wherever l_perp is parallel to k - q,
            # which made F(l_perp) grow like 1/distance from that line.]
            out.append(dict(cut=-x, pref=-2*mp.pi*I*pref*N/(a*(-B)*lp), num=lambda lm, c=-x: (lm + x),
                            poles=[(z6p, -1), (z7, s7), (z2, +1)]))
    return out

def halfline_integral(piece):
    """int_{-oo}^{cut} pref * num(lm) / prod (lm - z_j) dlm by partial fractions with the branch rule"""
    poles = piece['poles']; c = piece['cut']; num = piece['num']
    tot = 0
    for j, (zj, sj) in enumerate(poles):
        resid = num(zj)
        for i, (zi, si) in enumerate(poles):
            if i != j:
                resid /= (zj - zi)
        tot += resid*(mp.log(abs(c - zj)) - I*mp.pi*sj*(1 if c > zj else 0))
    return piece['pref']*tot

def lminus_closed(lp, lt, k, q, x):
    return sum(halfline_integral(p) for p in pieces(lp, lt, k, q, x))

def lminus_numeric(lp, lt, k, q, x, i0):
    """direct quadrature of the l^- integrand with finite i0, built from the residue formulas"""
    from model_kres import kminus_residues_i0, kplus_residues_i0
    N = k[0]*(k[0]+lt[0]-q[0]) + k[1]*(k[1]+lt[1]-q[1])
    lt2 = lt[0]**2 + lt[1]**2
    def f(lm):
        D7 = lp*lm - lt2 + I*i0
        return N*kminus_residues_i0(x-lp, lp, lm, k, lt, i0)*kplus_residues_i0(lp, lm, k, lt, q, x, i0)/D7
    k2 = k[0]**2 + k[1]**2; kl2 = (k[0]+lt[0])**2 + (k[1]+lt[1])**2
    a = (k[0]+lt[0]-q[0])**2 + (k[1]+lt[1]-q[1])**2; a6 = (k[0]-q[0])**2 + (k[1]-q[1])**2
    kp = x - lp; B = x*lp + a6
    pts = {lt2/lp, (kl2 + x*k2/(1-kp))/x, (1-x) + x*a/B, -x + x*a/B, 1-x, -x}
    if kp < 0: pts.add((kl2 - x*k2/kp)/x)
    pts = sorted(p for p in pts if p < 1-x)
    brk = sorted({-mp.inf, 1-x, *pts, *[p - 10*i0 for p in pts], *[p + 10*i0 for p in pts]})
    return mp.quad(f, brk)

if __name__ == '__main__':
    x = mp.mpf('0.75'); lam = mp.mpf('0.02')
    k = (lam*mp.mpf('0.6'), lam*mp.mpf('0.3')); q = (lam, mp.mpf(0))
    tests = [(mp.mpf('0.05'), (lam*mp.mpf('0.2'), -lam*mp.mpf('0.5'))),
             (lam*mp.mpf('0.3'), (lam*mp.mpf('-0.4'), lam*mp.mpf('0.1'))),
             (-mp.mpf('0.1'), (lam*mp.mpf('0.3'), lam*mp.mpf('0.3'))),
             (mp.mpf('0.85'), (lam*mp.mpf('0.1'), lam*mp.mpf('0.2'))),
             (lam**2*mp.mpf('0.7'), (lam*mp.mpf('0.5'), -lam*mp.mpf('0.2')))]
    worst = 0
    for lp, lt in tests:
        cl = lminus_closed(lp, lt, k, q, x)
        nums = [lminus_numeric(lp, lt, k, q, x, i0) for i0 in (lam**2*mp.mpf('1e-3'), lam**2*mp.mpf('5e-4'))]
        ex = 2*nums[1] - nums[0]
        rel = abs(cl - ex)/abs(cl)
        worst = max(worst, rel)
        print(f'l+={mp.nstr(lp,4)}: closed {mp.nstr(cl, 8)}  quad(i0->0) {mp.nstr(ex, 8)}  rel {mp.nstr(rel, 2)}')
    print('worst', mp.nstr(worst, 3))


==> anc/paper2/kernel/model_numerics.log <==
(1) l_perp = c lambda^2 (direction 0.7):  lambda^6 F
    c =  0.1:  +5.63697e+02-1.05752e+03i  +5.72856e+02-1.05464e+03i  +5.74852e+02-1.05563e+03i  +5.75306e+02-1.05619e+03i
             relative changes between successive lambdas: 8.0e-03, 1.9e-03, 6.0e-04
    c =  1.0:  +3.87343e+02-1.56252e+02i  +4.23715e+02-1.58882e+02i  +4.35134e+02-1.61324e+02i  +4.38260e+02-1.62272e+02i
             relative changes between successive lambdas: 7.8e-02, 2.5e-02, 7.0e-03
    c =  3.0:  +9.58444e+01+2.49870e+01i  +1.34624e+02+4.28559e+01i  +1.46589e+02+4.80548e+01i  +1.49820e+02+4.92870e+01i
             relative changes between successive lambdas: 2.7e-01, 8.3e-02, 2.2e-02
    largest change between the last two lambdas: 2.2e-02 (power corrections, shrinking like lambda)
(2), (3) l_perp = lambda lhat: lambda^4 F, the slope in ln lambda, and the eikonal prediction
    lhat = (0.2, -0.5):  lambda^4 F = 2.38699e+04+4.26086e+04j, 2.38841e+04+6.09538e+04j, 2.38833e+04+7.76636e+04j
        slope d(lambda^4 F)/d ln lambda: -1.17616e+01-1.52372e+04j -> 7.14405e-01-1.52099e+04j;  eikonal prediction -0.00000e+00-1.52061e+04j;  rel. diff 2.5e-04
        real part changes by 9.7e-06 of |lambda^4 F| (no logarithm in the real part)
    lhat = (-3.0, 2.0):  lambda^4 F = 1.87753e+01+1.40898e+01j, 1.89555e+01+2.89783e+01j, 1.89714e+01+4.22885e+01j
        slope d(lambda^4 F)/d ln lambda: -1.49654e-01-1.23662e+01j -> -1.44800e-02-1.21154e+01j;  eikonal prediction -0.00000e+00-1.20788e+01j;  rel. diff 3.3e-03
        real part changes by 3.4e-04 of |lambda^4 F| (no logarithm in the real part)
    lhat = (0.15, 0.1):  lambda^4 F = 1.26402e+04+1.69004e+04j, 1.27599e+04+2.68589e+04j, 1.27705e+04+3.58148e+04j
        slope d(lambda^4 F)/d ln lambda: -9.94547e+01-8.27143e+03j -> -9.66665e+00-8.15193e+03j;  eikonal prediction -0.00000e+00-8.13097e+03j;  rel. diff 2.8e-03
        real part changes by 2.8e-04 of |lambda^4 F| (no logarithm in the real part)
    lhat = (0.9, 0.4):  lambda^4 F = -2.18300e+03-3.14400e+03j, -2.18696e+03-4.82945e+03j, -2.18731e+03-6.36032e+03j
        slope d(lambda^4 F)/d ln lambda: 3.29197e+00+1.39991e+03j -> 3.17155e-01+1.39345e+03j;  eikonal prediction 0.00000e+00+1.39252e+03j;  rel. diff 7.1e-04
        real part changes by 5.2e-05 of |lambda^4 F| (no logarithm in the real part)
    lhat = (-0.3, -1.1):  lambda^4 F = 1.38147e+03+2.00599e+03j, 1.38301e+03+3.07000e+03j, 1.38315e+03+4.03782e+03j
        slope d(lambda^4 F)/d ln lambda: -1.27764e+00-8.83748e+02j -> -1.23181e-01-8.80942e+02j;  eikonal prediction -0.00000e+00-8.80555e+02j;  rel. diff 4.6e-04
        real part changes by 3.2e-05 of |lambda^4 F| (no logarithm in the real part)
    worst relative difference of the slope from the eikonal prediction: 3.3e-03
all checks passed


==> anc/paper2/kernel/model_numerics.py <==
#!/usr/bin/env python3
"""Stage B2: what the explicit two-loop graph says (the cross-pair exchange of model_kres.py: gluon emitted by
rbar, absorbed by k; scalar lines, numerator N = k_perp.(k + l - q)_perp; x = 0.75, khat = (0.6, 0.3),
qhat = (1, 0); k_perp = lambda khat, q = lambda qhat).

F(l_perp) = int dl^+ dl^- [...] is evaluated by model_fast.py (closed-form l^- integral, Gauss-Legendre in
l^+ with windows at the pinches, finite i0 = 1e-4 lambda^2; checked against the mpmath evaluator in
model_ref_check.py).  Double precision is reliable down to lambda = 1e-3; at lambda = 3e-4 the windows of
width 1e-3 i0 near l^+ = -(1-x) reach the rounding level and the real part drifts, so lambda >= 1e-3 here.
Three statements are tested as lambda -> 0:

 (1) ultrasoft transverse momenta, l_perp = c lambda^2: lambda^6 F tends to a constant, so this region
     contributes at leading power to K = (1/4) int d^2 l_perp F ~ lambda^-2 in a single graph (it cancels
     only in the sum over attachments, us_telescoping.py);
 (2) l_perp = lambda lhat: lambda^4 F = f0(lhat) + f1(lhat) ln lambda + power corrections, a single
     logarithm of the hard scale (the rapidity logarithm), and the real part has none;
 (3) its coefficient is the eikonal one: from the soft-collinear limit of the c1 region (l^+ -> 0 at fixed
     l_perp, gluon on shell, rbar eikonal -1/(x l^+), k eikonal), int dl^+/l^+ over lambda^2 < |l^+| < 1:
       f1 = -2 (2 pi i)^3 N(l)/(x^2 k^2 a(l) l_perp^2) lambda^4,   a = |k + l - q|^2,
     i.e. the tree-level integrand at shifted momentum times 1/l_perp^2: in b space the Fourier transform of
     1/l_perp^2 times the lowest-order kernel, which in 2 - 2 eps dimensions and the b0 convention has no
     constant term (kernel_logs.py).  No Glauber, ultrasoft or pinch contribution modifies it.
    python3 model_numerics.py
"""
import numpy as np
import model_fast as MF

x = 0.75
KH, QH = (0.6, 0.3), (1.0, 0.0)

def F(lam, lt):
    kx, ky = lam*KH[0], lam*KH[1]; qx, qy = lam*QH[0], lam*QH[1]
    L = max(1000.0, 100.0*(lt[0]**2 + lt[1]**2))
    return MF.lplus_integral(lt[0], lt[1], kx, ky, qx, qy, x, 1e-4*lam*lam, L=L)

def part1():
    print('(1) l_perp = c lambda^2 (direction 0.7):  lambda^6 F')
    worst = 0
    for c in (0.1, 1.0, 3.0):
        vals = []
        for lam in (0.03, 0.01, 0.003, 0.001):
            r = c*lam*lam
            vals.append(lam**6*F(lam, (r*np.cos(0.7), r*np.sin(0.7))))
        print(f'    c = {c:4.1f}:  ' + '  '.join(f'{v.real:+.5e}{v.imag:+.5e}i' for v in vals))
        diffs = [abs(vals[i+1] - vals[i])/abs(vals[-1]) for i in range(len(vals) - 1)]
        print('             relative changes between successive lambdas: ' + ', '.join(f'{z:.1e}' for z in diffs))
        # converges to a non-zero constant: the changes shrink roughly like lambda
        assert all(diffs[i+1] < 0.6*diffs[i] for i in range(len(diffs) - 1)) and abs(vals[-1]) > 10
        worst = max(worst, diffs[-1])
    print(f'    largest change between the last two lambdas: {worst:.1e} (power corrections, shrinking like lambda)')
    return worst

def part2_3():
    print('(2), (3) l_perp = lambda lhat: lambda^4 F, the slope in ln lambda, and the eikonal prediction')
    worst = 0
    for lh in ((0.2, -0.5), (-3.0, 2.0), (0.15, 0.1), (0.9, 0.4), (-0.3, -1.1)):
        lams = (0.01, 0.003, 0.001)
        v = [lam**4*F(lam, (lam*lh[0], lam*lh[1])) for lam in lams]
        s1 = (v[1] - v[0])/np.log(lams[1]/lams[0]); s2 = (v[2] - v[1])/np.log(lams[2]/lams[1])
        k2 = KH[0]**2 + KH[1]**2
        a = (KH[0] + lh[0] - QH[0])**2 + (KH[1] + lh[1] - QH[1])**2
        N = KH[0]*(KH[0] + lh[0] - QH[0]) + KH[1]*(KH[1] + lh[1] - QH[1])
        l2 = lh[0]**2 + lh[1]**2
        pred = -2*(2j*np.pi)**3*N/(x**2*k2*a*l2)
        rel = abs(s2 - pred)/abs(pred)
        worst = max(worst, rel)
        print(f'    lhat = {lh}:  lambda^4 F = ' + ', '.join(f'{z:.5e}' for z in v))
        print(f'        slope d(lambda^4 F)/d ln lambda: {s1:.5e} -> {s2:.5e};  eikonal prediction {pred:.5e};  rel. diff {rel:.1e}')
        print(f'        real part changes by {abs(v[2].real - v[1].real)/abs(v[2]):.1e} of |lambda^4 F| (no logarithm in the real part)')
    print(f'    worst relative difference of the slope from the eikonal prediction: {worst:.1e}')
    return worst

if __name__ == '__main__':
    w1 = part1()
    w2 = part2_3()
    assert w1 < 5e-2 and w2 < 1e-2
    print('all checks passed')


==> anc/paper2/kernel/model_ref_check.log <==
A (0.2,-0.5)lam  L=1000  mpmath 2.9315454561e+10+3.1675394087e+10j  (19 s)
                          numpy  2.9315454560e+10+3.1675394087e+10j  rel 1.5e-11
B (-3,2)lam      L=1000  mpmath 2.1294354474e+07-1.7802956053e+06j  (17 s)
                          numpy  2.1294354474e+07-1.7802956053e+06j  rel 3.7e-11
soft 1e-2 lam    L=1000  mpmath 7.3062410804e+11-8.0586707753e+11j  (21 s)
                          numpy  7.3062410804e+11-8.0586707753e+11j  rel 3.6e-12
soft 1e-3 lam    L=1000  mpmath 7.8095565065e+11-2.0165872229e+12j  (23 s)
                          numpy  7.8095565064e+11-2.0165872229e+12j  rel 1.1e-12
t=0 + 1e-2 lam   L=1000  mpmath -9.7824173396e+11-1.1566425562e+12j  (20 s)
                          numpy  -9.7832399152e+11-1.1566425560e+12j  rel 5.4e-05
hard 30 lam      L=1e+06  mpmath 3.0022644232e+03+2.7732582691e+03j  (6 s)
                          numpy  3.0022667847e+03+2.7732536492e+03j  rel 1.3e-06
worst relative difference 5.4e-05


==> anc/paper2/kernel/model_ref_check.py <==
#!/usr/bin/env python3
"""Reference values for the l^+ integral F(l_perp) = int dl^+ F_lminus at test points, from the mpmath
standalone evaluator model_exact2.py (tanh-sinh, 30 digits), including its own pinch-point calculation,
against the double-precision Gauss-Legendre evaluator model_fast.py.  Points: the two original test
points at |l_perp| ~ lam, the soft neighbourhood (|l_perp| = 1e-2 lam and 1e-3 lam), the neighbourhood
of t = l_perp + k - q = 0 (|t| = 1e-2 lam), and a hard point |l_perp| = 30 lam with the l^+ cap raised.
Usage: python3 model_ref_check.py > model_ref_check.log  (a few minutes)."""
import time, math
import mpmath as mp
import model_exact2 as ME
import model_fast as MF

mp.mp.dps = 30      # at 20 digits tanh-sinh nodes in the narrowest windows next to l^+ = -(1-x) round onto the end point

lam = 0.03; x = 0.75
k = (0.6*lam, 0.3*lam); q = (lam, 0.0); eps0 = 1e-4*lam*lam
c = (q[0]-k[0], q[1]-k[1])
points = {
    'A (0.2,-0.5)lam': ((0.2*lam, -0.5*lam), 1000.0),
    'B (-3,2)lam': ((-3*lam, 2*lam), 1000.0),
    'soft 1e-2 lam': ((1e-2*lam*math.cos(0.7), 1e-2*lam*math.sin(0.7)), 1000.0),
    'soft 1e-3 lam': ((1e-3*lam*math.cos(0.7), 1e-3*lam*math.sin(0.7)), 1000.0),
    't=0 + 1e-2 lam': ((c[0] + 1e-2*lam*math.cos(0.7), c[1] + 1e-2*lam*math.sin(0.7)), 1000.0),
    'hard 30 lam': ((30*lam*math.cos(0.7), 30*lam*math.sin(0.7)), 1e6),
}
worst = 0.0
for name, (lt, L) in points.items():
    t0 = time.time()
    # Separate arithmetic, root calculation and quadrature in the standalone reference.
    ltm, km, qm = (mp.mpf(lt[0]), mp.mpf(lt[1])), (mp.mpf(k[0]), mp.mpf(k[1])), (mp.mpf(q[0]), mp.mpf(q[1]))
    ref = ME.lplus_integral(ltm, km, qm, mp.mpf(x), mp.mpf(eps0), L=mp.mpf(L))
    t1 = time.time()
    v = MF.lplus_integral(lt[0], lt[1], k[0], k[1], q[0], q[1], x, eps0, L=L)
    ref_c = complex(ref)
    tolerance = 1e-4 if name.startswith('t=0') else (1e-5 if name.startswith('hard') else 1e-8)
    rel = MF.check_reference(v, ref_c, rtol=tolerance)
    worst = max(worst, rel)
    print(f'{name:16s} L={L:g}  mpmath {ref_c:.10e}  ({t1-t0:.0f} s)\n{"":16s}          numpy  {v:.10e}  rel {rel:.1e}', flush=True)
print('worst relative difference', f'{worst:.1e}')


==> anc/paper2/kernel/results_stage_b.json <==
{
 "telescoping": {
  "residues_vs_quadrature_worst": 1.6717612386286232e-06,
  "ultrasoft": [
   {
    "lambda": 0.1,
    "dev_Tk": 0.057969926429816215,
    "dev_Tkbar": 0.024607449928655094,
    "single_attachment": 0.39778799900475503
   },
   {
    "lambda": 0.01,
    "dev_Tk": 0.006618717577300738,
    "dev_Tkbar": 0.0037569969516581844,
    "single_attachment": 0.3555766485787825
   },
   {
    "lambda": 0.001,
    "dev_Tk": 0.0006694379421323942,
    "dev_Tkbar": 0.00038785051388056985,
    "single_attachment": 0.3517696446432463
   },
   {
    "lambda": 0.0001,
    "dev_Tk": 6.701871135365837e-05,
    "dev_Tkbar": 3.89055426241972e-05,
    "single_attachment": 0.3513931383741592
   }
  ],
  "glauber": [
   {
    "lambda": 0.01,
    "dev_Tk": 0.33887136588633104,
    "dev_Tkbar": 0.10442518378240383
   },
   {
    "lambda": 0.001,
    "dev_Tk": 0.33896680687402136,
    "dev_Tkbar": 0.1045736633339112
   }
  ],
  "soft": [
   {
    "lambda": 0.01,
    "parent_over_daughter": 0.011569554119392778
   },
   {
    "lambda": 0.001,
    "parent_over_daughter": 0.0011863779883058425
   }
  ]
 },
 "model": {
  "x": 0.75,
  "khat": [
   0.6,
   0.3
  ],
  "qhat": [
   1.0,
   0.0
  ],
  "i0_over_lambda2": 0.0001,
  "ultrasoft_lambda6F": {
   "0.1": {
    "lambda": [
     0.03,
     0.01,
     0.003,
     0.001
    ],
    "lambda6F_re": [
     563.6969800150932,
     572.8559542176894,
     574.8516158850124,
     575.3057960314821
    ],
    "lambda6F_im": [
     -1057.518507575495,
     -1054.6405729237447,
     -1055.6285197957316,
     -1056.1860059000214
    ],
    "rel_changes": [
     0.0079823932183059,
     0.001851501419846871,
     0.0005978810067841427
    ]
   },
   "1.0": {
    "lambda": [
     0.03,
     0.01,
     0.003,
     0.001
    ],
    "lambda6F_re": [
     387.3434666424015,
     423.7151997590584,
     435.13369480577586,
     438.26006119276775
    ],
    "lambda6F_im": [
     -156.2515703242228,
     -158.88196998021516,
     -161.32376352259544,
     -162.27166804645216
    ],
    "rel_changes": [
     0.07803087601072596,
     0.024985518061310052,
     0.006990474780081106
    ]
   },
   "3.0": {
    "lambda": [
     0.03,
     0.01,
     0.003,
     0.001
    ],
    "lambda6F_re": [
     95.84436114031574,
     134.62394548617968,
     146.5891438159741,
     149.8195995250484
    ],
    "lambda6F_im": [
     24.986957964860917,
     42.855870719323185,
     48.0548121542321,
     49.28701173211976
    ],
    "rel_changes": [
     0.27072545523074815,
     0.08271623196689859,
     0.021921835830581167
    ]
   }
  },
  "log_slopes": [
   {
    "lhat": [
     0.2,
     -0.5
    ],
    "lambda": [
     0.01,
     0.003,
     0.001
    ],
    "slope_re": 0.7144048225848677,
    "slope_im": -15209.935403091213,
    "pred_im": -15206.143352790712,
    "rel_diff": 0.00025376314977301994,
    "real_part_change": 9.65938297552068e-06
   },
   {
    "lhat": [
     -3.0,
     2.0
    ],
    "lambda": [
     0.01,
     0.003,
     0.001
    ],
    "slope_re": -0.014480048940885091,
    "slope_im": -12.115397903222629,
    "pred_im": -12.078835623764368,
    "rel_diff": 0.003255711945454441,
    "real_part_change": 0.0003432213209002098
   },
   {
    "lhat": [
     0.15,
     0.1
    ],
    "lambda": [
     0.01,
     0.003,
     0.001
    ],
    "slope_re": -9.666651153720165,
    "slope_im": -8151.930272205087,
    "pred_im": -8130.971496047123,
    "rel_diff": 0.0028386039123595563,
    "real_part_change": 0.0002792987709314147
   },
   {
    "lhat": [
     0.9,
     0.4
    ],
    "lambda": [
     0.01,
     0.003,
     0.001
    ],
    "slope_re": 0.3171551867717489,
    "slope_im": 1393.453715267115,
    "pred_im": 1392.519489723381,
    "rel_diff": 0.0007084945786438872,
    "real_part_change": 5.1804173496099676e-05
   },
   {
    "lhat": [
     -0.3,
     -1.1
    ],
    "lambda": [
     0.01,
     0.003,
     0.001
    ],
    "slope_re": -0.12318124642979296,
    "slope_im": -880.9417039504594,
    "pred_im": -880.5554308219171,
    "rel_diff": 0.00046043519573401367,
    "real_part_change": 3.170662371489992e-05
   }
  ]
 },
 "logs": {
  "r2": "c_u/2",
  "r1": "c_u*kappa_u + d_u + g1",
  "triangle_cu": -1,
  "triangle_X2": "-1/2",
  "rapidity_coefficient": "-pi**2*epsilon/12 - 1/epsilon",
  "rapidity_coefficient_eps0": "0"
 }
}

==> anc/paper2/kernel/soft_function.log <==
l^+ integral (l^- > 0):   closed (-0.743676872135 + 8.91393511121j)   numeric (-0.743676872135 + 8.91393511121j)
l^+ integral (l^- < 0):   numeric (4.363435e-34 - 6.9130353e-33j)  (vanishes: both poles in the upper half plane)
l^- integral:  closed 11.2177518072628   numeric (11.2177518072628 + 3.99864620771805e-33j)
Fourier master, alpha=0.15: closed 19.989025949  numeric (damped, extrapolated) 19.9888842916
S^(1)/(2 a_s Delta_C) = -L_b**2/2 + L_b*R - L_b/epsilon + R/epsilon + pi**2/12 - 1/epsilon**2
coefficient of the rapidity logarithm: L_b**2*epsilon/2 + L_b + pi**2*epsilon/12 + 1/epsilon   (no constant term)
checks passed


==> anc/paper2/kernel/soft_function.py <==
#!/usr/bin/env python3
"""Stage B1: the one-loop soft function of the DPS kernel (Paper 2, Sec. 5; definitions note v3,
Definition 2): four incoming Wilson lines, n and nbar at transverse position 0 (lines k, r) and n
and nbar at position b (lines kbar, rbar). At one loop only the two cross pairs (k, rbar) and
(kbar, r) contribute (same-position n-nbar pairs are scaleless, n-n pairs vanish for light-like
lines), each with colour T_k.T_rbar = T_kbar.T_r = Delta_C/2.

The virtual n-nbar exchange at transverse separation b between two incoming lines, with the
delta-regulator on the eikonal propagators (1/(l^- + i delta1), 1/(-l^+ + i delta2)):

  J = int d^dl/(2pi)^d  e^{-i l_perp.b} / [(l^+ l^- - l_perp^2 + i0)(l^- + i delta1)(-l^+ + i delta2)]

l^+ by residues (gluon pole, l^- > 0 only), then l^- in closed form, then the transverse Fourier
transform in d - 2 = 2 - 2 eps dimensions (the delta1 delta2 in the transverse denominator is a
power correction):

  J = i pi^{2-eps}/(2pi)^d  Gamma(-eps) (b^2/4)^eps  [ psi(-eps) + gamma_E - ln(delta1 delta2 b^2/b0^2) ]

and, with -i g^2 (n.nbar) (Delta_C/2) J per pair, two pairs, MS-bar coupling a_s = alpha_s/(4 pi):

  S^(1) = 2 a_s Delta_C (mu^2 b^2/b0^2)^eps e^{-eps gamma_E} Gamma(-eps)
          [ psi(-eps) + gamma_E - ln(delta1 delta2 b^2/b0^2) ]
       = 2 a_s Delta_C [ -1/eps^2 - L_b/eps - L_b^2/2 + ln(delta1 delta2 b^2/b0^2)(1/eps + L_b) + zeta_2/2 ] + O(eps)

with L_b = ln(mu^2 b^2/b0^2), b0 = 2 e^{-gamma_E}. The coefficient of the rapidity logarithm,
-(mu^2 b^2/b0^2)^eps e^{-eps gamma_E} Gamma(-eps) = 1/eps + L_b + O(eps), has no constant term.

Every step is checked numerically below (mpmath):
  1. the l^+ residue and the l^- integral at fixed l_perp, against direct numerical integration;
  2. the transverse Fourier master formula in two dimensions (0 < alpha < 1, where it converges);
  3. the epsilon expansion.
    python3 soft_function.py
"""
import mpmath as mp
import sympy as sp

mp.mp.dps = 30

# ------------------------------------------------------------------ 1. the longitudinal integrals
def lminus_integral_closed(A, d1, d2):
    """int_0^oo dl^- / [(A - i d2 l^-)(l^- + i d1)] = ln(A/(d1 d2)) / (A - d1 d2)"""
    return mp.log(A/(d1*d2))/(A - d1*d2)

def lminus_integral_numeric(A, d1, d2):
    f = lambda lm: 1/((A - 1j*d2*lm)*(lm + 1j*d1))
    return mp.quad(f, [0, mp.inf])

def lplus_integral_numeric(lm, A, d2, eps0):
    """int dl^+ / [(l^+ l^- - A + i eps0)(-l^+ + i d2)], with a finite i0 = i eps0; the residue
    calculation is exact for any eps0 > 0: 2 pi i/(A - i eps0 - i d2 l^-) for l^- > 0, and 0 for l^- < 0"""
    f = lambda lp: 1/((lp*lm - A + 1j*eps0)*(-lp + 1j*d2))
    pts = sorted([-mp.inf, 0, A/lm - 1, A/lm, A/lm + 1, mp.inf])
    return mp.quad(f, pts)

A, d1, d2, eps0 = mp.mpf('0.7'), mp.mpf('0.013'), mp.mpf('0.021'), mp.mpf('0.05')
lm = mp.mpf('0.4')
closed_plus = 2j*mp.pi/(A - 1j*eps0 - 1j*d2*lm)
num_plus = lplus_integral_numeric(lm, A, d2, eps0)
print('l^+ integral (l^- > 0):   closed', mp.nstr(closed_plus, 12), '  numeric', mp.nstr(num_plus, 12))
assert abs(closed_plus - num_plus) < 1e-15
num_plus_neg = lplus_integral_numeric(-lm, A, d2, eps0)
print('l^+ integral (l^- < 0):   numeric', mp.nstr(num_plus_neg, 8), ' (vanishes: both poles in the upper half plane)')
assert abs(num_plus_neg) < 1e-15
print('l^- integral:  closed', mp.nstr(lminus_integral_closed(A, d1, d2), 15), '  numeric', mp.nstr(lminus_integral_numeric(A, d1, d2), 15))
if abs(lminus_integral_closed(A,d1,d2)-lminus_integral_numeric(A,d1,d2))>mp.mpf('1e-20'):
    raise ValueError('Longitudinal l-minus integral comparison failed')

# ------------------------------------------------------------------ 2. the transverse Fourier transform (two dimensions)
def fourier_master(alpha, b, n=2):
    """int d^n l e^{-i l.b} (l^2)^{alpha-1} = pi^{n/2} 2^{n-2(1-alpha)} Gamma(n/2-1+alpha)/Gamma(1-alpha) (b^2)^{1-alpha-n/2}"""
    a = 1 - alpha
    return mp.pi**(mp.mpf(n)/2)*2**(n - 2*a)*mp.gamma(mp.mpf(n)/2 - a)/mp.gamma(a)*(b*b)**(a - mp.mpf(n)/2)

b = mp.mpf('1.3')
# in two dimensions the master formula is the Hankel transform int_0^oo dl l^mu J_0(l b) =
# 2^mu Gamma((1+mu)/2)/(b^(1+mu) Gamma((1-mu)/2)), mu = 2 alpha - 1, times 2 pi: identical in closed form;
# numerically the oscillatory integral converges slowly, so the check is made at alpha = 0.15 to 1e-6
alpha = mp.mpf('0.15')
hankel = 2*mp.pi*2**(2*alpha-1)*mp.gamma(alpha)/(b**(2*alpha)*mp.gamma(1-alpha))
assert abs(hankel - fourier_master(alpha, b)) < 1e-25
# numerically: damp with e^{-kappa l} and extrapolate kappa -> 0 (the damped integral is not analytic
# at kappa = 0, so the extrapolation is approximate: agreement to 1e-4 is what it gives)
ks = [mp.mpf(k) for k in ('0.2', '0.1', '0.05', '0.025')]
vals = [mp.quad(lambda l: 2*mp.pi*l**(2*alpha-1)*mp.exp(-k*l)*mp.besselj(0, l*b), mp.linspace(0, 200, 400) + [mp.inf]) for k in ks]
num = mp.lu_solve(mp.matrix([[1, k, k**2, k**3] for k in ks]), mp.matrix(vals))[0]
print(f'Fourier master, alpha={alpha}: closed', mp.nstr(fourier_master(alpha, b), 12), ' numeric (damped, extrapolated)', mp.nstr(num, 12))
assert abs(num - fourier_master(alpha, b)) < 1e-4*abs(num)

# ------------------------------------------------------------------ 3. the epsilon expansion of S^(1)/(2 a_s Delta_C)
e, Lb, R = sp.symbols('epsilon L_b R')            # R = ln(delta1 delta2 b^2/b0^2)
# psi(-eps) = psi(1 - eps) + 1/eps
expr = sp.exp(e*Lb)*sp.exp(-e*sp.EulerGamma)*sp.gamma(-e)*(sp.polygamma(0, 1 - e) + 1/e + sp.EulerGamma - R)
ser = sp.expand(sp.series(expr, e, 0, 1).removeO())
print('S^(1)/(2 a_s Delta_C) =', ser)
target = -1/e**2 - Lb/e - Lb**2/2 + R*(1/e + Lb) + sp.zeta(2)/2
assert sp.simplify(sp.expand(ser - target).subs(sp.zeta(2), sp.pi**2/6)) == 0
coef_R = sp.series(-sp.exp(e*Lb)*sp.exp(-e*sp.EulerGamma)*sp.gamma(-e), e, 0, 2).removeO()
print('coefficient of the rapidity logarithm:', sp.expand(coef_R), '  (no constant term)')
assert sp.expand(coef_R).coeff(e, 0) == Lb
print('checks passed')


==> anc/paper2/kernel/stage_b_results.py <==
#!/usr/bin/env python3
"""Collects the numbers of Stage B that the manuscript quotes into results_stage_b.json:
the ultrasoft cancellation (us_telescoping.py), the explicit two-loop graph (model_numerics.py) and the
bookkeeping of the region scales (kernel_logs.py).  Every number is recomputed here from the functions of
those scripts; nothing is typed.
    python3 stage_b_results.py          (about 2 minutes)
"""
import json
import numpy as np
import mpmath as mp
import sympy as sp
import us_telescoping as UT
import model_numerics as MN
import kernel_logs as KL

def telescoping():
    x = mp.mpf('0.75')
    lhat = (mp.mpf('0.7'), mp.mpf('-1.3'), (mp.mpf('0.4'), mp.mpf('-0.2')))
    rows = []
    for lam in (mp.mpf('0.1'), mp.mpf('0.01'), mp.mpf('0.001'), mp.mpf('0.0001')):
        K = (mp.mpf('0.6')*lam, mp.mpf('0.3')*lam)
        l = (lhat[0]*lam**2, lhat[1]*lam**2, (lhat[2][0]*lam**2, lhat[2][1]*lam**2))
        r = UT.residues(l, K, x)
        lp, lm = l[0], l[1]
        wa, wb, wc = x - lp/2, 1 - x + lp/2, 1 + lp/2
        dk = abs((wa*r['a'] + wc*r['c'])/r['tree']*lm - 1)
        dkb = abs((wb*r['b'] + wc*r['c'])/r['tree']*lm - 1)
        single = abs(wa*r['a']/r['tree'])*abs(lm)
        rows.append({'lambda': float(lam), 'dev_Tk': float(dk), 'dev_Tkbar': float(dkb), 'single_attachment': float(single)})
    glauber = []
    for lam in (mp.mpf('0.01'), mp.mpf('0.001')):
        K = (mp.mpf('0.6')*lam, mp.mpf('0.3')*lam)
        l = (mp.mpf('0.7')*lam**2, mp.mpf('-1.3')*lam**2, (mp.mpf('0.4')*lam, mp.mpf('-0.2')*lam))
        r = UT.residues(l, K, x)
        lp, lm = l[0], l[1]
        wa, wb, wc = x - lp/2, 1 - x + lp/2, 1 + lp/2
        glauber.append({'lambda': float(lam), 'dev_Tk': float(abs((wa*r['a'] + wc*r['c'])/r['tree']*lm - 1)),
                        'dev_Tkbar': float(abs((wb*r['b'] + wc*r['c'])/r['tree']*lm - 1))})
    soft = []
    for lam in (mp.mpf('0.01'), mp.mpf('0.001')):
        K = (mp.mpf('0.6')*lam, mp.mpf('0.3')*lam)
        l = (mp.mpf('0.7')*lam, mp.mpf('-1.3')*lam, (mp.mpf('0.4')*lam, mp.mpf('-0.2')*lam))
        r = UT.residues(l, K, x)
        lp = l[0]
        soft.append({'lambda': float(lam), 'parent_over_daughter': float(abs((1 + lp/2)*r['c']/((x - lp/2)*r['a'])))})
    worst_quad = float(UT.quad_check())
    return {'residues_vs_quadrature_worst': worst_quad, 'ultrasoft': rows, 'glauber': glauber, 'soft': soft}

def model():
    us = {}
    for c in (0.1, 1.0, 3.0):
        vals = []
        for lam in (0.03, 0.01, 0.003, 0.001):
            r = c*lam*lam
            vals.append(lam**6*MN.F(lam, (r*np.cos(0.7), r*np.sin(0.7))))
        us[str(c)] = {'lambda': [0.03, 0.01, 0.003, 0.001], 'lambda6F_re': [v.real for v in vals], 'lambda6F_im': [v.imag for v in vals],
                      'rel_changes': [abs(vals[i+1] - vals[i])/abs(vals[-1]) for i in range(3)]}
    slopes = []
    for lh in ((0.2, -0.5), (-3.0, 2.0), (0.15, 0.1), (0.9, 0.4), (-0.3, -1.1)):
        lams = (0.01, 0.003, 0.001)
        v = [lam**4*MN.F(lam, (lam*lh[0], lam*lh[1])) for lam in lams]
        s2 = (v[2] - v[1])/np.log(lams[2]/lams[1])
        k2 = MN.KH[0]**2 + MN.KH[1]**2
        a = (MN.KH[0] + lh[0] - MN.QH[0])**2 + (MN.KH[1] + lh[1] - MN.QH[1])**2
        N = MN.KH[0]*(MN.KH[0] + lh[0] - MN.QH[0]) + MN.KH[1]*(MN.KH[1] + lh[1] - MN.QH[1])
        l2 = lh[0]**2 + lh[1]**2
        pred = -2*(2j*np.pi)**3*N/(MN.x**2*k2*a*l2)
        slopes.append({'lhat': lh, 'lambda': list(lams), 'slope_re': s2.real, 'slope_im': s2.imag, 'pred_im': pred.imag,
                       'rel_diff': abs(s2 - pred)/abs(pred), 'real_part_change': abs(v[2].real - v[1].real)/abs(v[2])})
    return {'x': MN.x, 'khat': MN.KH, 'qhat': MN.QH, 'i0_over_lambda2': 1e-4, 'ultrasoft_lambda6F': us, 'log_slopes': slopes}

def logs():
    r2, r1 = KL.part1()
    KL.part2()
    ser = sp.expand(sp.simplify(sp.series(sp.exp(-KL.eps*sp.EulerGamma)*sp.gamma(-KL.eps), KL.eps, 0, 2).removeO()))
    return {'r2': str(r2), 'r1': str(r1), 'triangle_cu': -1, 'triangle_X2': '-1/2',
            'rapidity_coefficient': str(ser), 'rapidity_coefficient_eps0': str(sp.simplify(ser.coeff(KL.eps, 0)))}

if __name__ == '__main__':
    out = {'telescoping': telescoping(), 'model': model(), 'logs': logs()}
    with open('results_stage_b.json', 'w') as f:
        json.dump(out, f, indent=1)
    t = out['telescoping']; m = out['model']
    print('ultrasoft cancellation at lambda = 1e-4:', t['ultrasoft'][-1])
    print('Glauber:', t['glauber'][-1], ' soft parent/daughter:', t['soft'][-1])
    print('largest slope deviation:', max(s['rel_diff'] for s in m['log_slopes']),
          ' largest real-part change:', max(s['real_part_change'] for s in m['log_slopes']))
    print('ultrasoft lambda^6 F, last relative changes:', [m['ultrasoft_lambda6F'][c]['rel_changes'][-1] for c in m['ultrasoft_lambda6F']])
    print('written results_stage_b.json')


==> anc/paper2/kernel/test_kernel.py <==
#!/usr/bin/env python3
"""Recomputes results_stage_b.json (the numbers of appendix E of Paper 2) and checks that the stored file is
reproduced and that the statements of the appendix hold:
  - the ultrasoft cancellation: both colour components within 1e-4 at lambda = 1e-4, falling with lambda,
    while one attachment alone is of order one; no cancellation for Glauber momenta;
  - the explicit two-loop graph: lambda^6 F converges at l_perp ~ lambda^2; the coefficient of the single
    logarithm at l_perp ~ lambda is the eikonal one within 1e-2; no logarithm in the real part;
  - the bookkeeping: r2 = c_u/2, r1 = c_u kappa_u + d_u + g1; the rapidity coefficient has no eps^0 term.
    python3 test_kernel.py          (about 10 s)
"""
import json, math
import stage_b_results as SB

def close(a, b, rel=1e-8, path=''):
    if isinstance(a, dict):
        assert set(a) == set(b), path
        for k in a:
            close(a[k], b[k], rel, path + '/' + k)
    elif isinstance(a, (list, tuple)):
        assert len(a) == len(b), path
        for i, (u, v) in enumerate(zip(a, b)):
            close(u, v, rel, f'{path}[{i}]')
    elif isinstance(a, float):
        assert math.isclose(a, b, rel_tol=rel, abs_tol=1e-300), f'{path}: {a} != {b}'
    else:
        assert a == b, f'{path}: {a!r} != {b!r}'

stored = json.load(open('results_stage_b.json'))
new = json.loads(json.dumps({'telescoping': SB.telescoping(), 'model': SB.model(), 'logs': SB.logs()}))
close(new, stored)
t, m, l = new['telescoping'], new['model'], new['logs']
us = t['ultrasoft']
assert max(us[-1]['dev_Tk'], us[-1]['dev_Tkbar']) < 1e-4
assert all(us[i+1]['dev_Tk'] < us[i]['dev_Tk'] for i in range(len(us) - 1))
assert all(r['single_attachment'] > 0.1 for r in us)
assert min(min(g['dev_Tk'], g['dev_Tkbar']) for g in t['glauber']) > 0.05
assert t['residues_vs_quadrature_worst'] < 1e-5
for c, r in m['ultrasoft_lambda6F'].items():
    ch = r['rel_changes']
    assert all(ch[i+1] < 0.6*ch[i] for i in range(len(ch) - 1)) and ch[-1] < 5e-2
assert max(s['rel_diff'] for s in m['log_slopes']) < 1e-2
assert max(s['real_part_change'] for s in m['log_slopes']) < 1e-3
assert l['r2'] == 'c_u/2' and l['r1'] == 'c_u*kappa_u + d_u + g1' and l['rapidity_coefficient_eps0'] == '0'
print('results_stage_b.json reproduced; all statements of appendix E hold')


==> anc/paper2/kernel/test_model_integral.py <==
"""Regression tests for the standalone longitudinal integral and its comparisons."""
import unittest
from unittest.mock import patch
import mpmath as mp
import model_exact2 as exact
import model_fast as fast


class LongitudinalIntegral(unittest.TestCase):
    def setUp(self):
        self.precision = mp.workdps(30)
        self.precision.__enter__()
        self.addCleanup(self.precision.__exit__, None, None, None)
        self.x = mp.mpf('.75')
        self.k = (mp.mpf('.018'), mp.mpf('.009'))
        self.q = (mp.mpf('.03'), mp.mpf(0))
        self.lt = (mp.mpf('.006'), mp.mpf('-.015'))
        self.eps0 = mp.mpf('9e-8')

    def test_both_negative_pinches_satisfy_the_pole_equation(self):
        roots = exact.pinch_points(self.lt, self.k, self.q, self.x)
        self.assertEqual(len(roots), 2)
        k2 = sum(v*v for v in self.k)
        kl2 = sum((a+b)**2 for a, b in zip(self.k, self.lt))
        a = sum((k+l-q)**2 for k, l, q in zip(self.k, self.lt, self.q))
        a6 = sum((k-q)**2 for k, q in zip(self.k, self.q))
        for lp in roots:
            self.assertTrue(-(1-self.x) < lp < -a6/self.x)
            z6 = 1-self.x+self.x*a/(self.x*lp+a6)
            z2 = kl2/self.x+k2/(1-self.x+lp)
            self.assertLess(z2, 1-self.x)
            self.assertLess(abs(z6-z2), mp.mpf('1e-25'))

    def test_partition_stays_inside_the_requested_interval(self):
        cap = mp.mpf('.2')
        points = exact.segments(self.lt, self.k, self.q, self.x, self.eps0, cap)
        self.assertEqual(points[0], -(1-self.x))
        self.assertEqual(points[-1], cap)
        self.assertTrue(all(a < b for a, b in zip(points, points[1:])))
        for lp in exact.pinch_points(self.lt, self.k, self.q, self.x):
            self.assertIn(lp, points)
        for eps in (0, -1, mp.inf, mp.nan):
            with self.assertRaises(ValueError):
                exact.segments(self.lt, self.k, self.q, self.x, eps, cap)

    def test_standalone_reference_and_production_integral(self):
        # No production partition or pinch finder is used by the reference.
        with patch.object(fast, 'segments', side_effect=RuntimeError('shared partition')):
            reference = exact.lplus_integral(self.lt, self.k, self.q, self.x, self.eps0)
        expected = mp.mpc('29315454560.6104453555181653514',
                          '31675394086.5394042936001713342')
        self.assertLess(abs(reference-expected)/abs(expected), mp.mpf('1e-20'))
        value = fast.lplus_integral(*map(float, (*self.lt, *self.k, *self.q,
                                               self.x, self.eps0)))
        self.assertLess(fast.check_reference(value, complex(reference)), 1e-8)

    def test_inaccurate_and_nonfinite_comparisons_fail(self):
        for value, reference in ((2, 1), (complex('nan'), 1), (1, complex('inf'))):
            with self.assertRaises(ValueError):
                fast.check_reference(value, reference)
        self.assertEqual(fast.check_reference(0, 0), 0)
        with self.assertRaises(ValueError):
            fast.check_reference(1, 1, rtol=-1)


if __name__ == '__main__':
    unittest.main()


==> anc/paper2/kernel/us_telescoping.log <==
(1) residue formulas against quadrature in u with finite i0 (linear extrapolation i0 -> 0)
    l/lam^2 = [0.7, -1.3]  graph a     residue (1.262758432e-52 - 856617.6384j)  quadrature (1.819827412e-5 - 856617.685j)  rel 5.4e-8
    l/lam^2 = [0.7, -1.3]  graph b     residue (1.07715312e-51 - 2452744.976j)  quadrature (4.81004401e-5 - 2452745.103j)  rel 5.2e-8
    l/lam^2 = [0.7, -1.3]  graph c     residue (8.42925143e-52 - 1129624.828j)  quadrature (5.185331278e-6 - 1129624.85j)  rel 1.9e-8
    l/lam^2 = [0.7, -1.3]  graph tree  residue (0.0 + 5585.053606j)  quadrature (-4.596751656e-8 + 5585.053744j)  rel 2.5e-8
    l/lam^2 = [-0.5, 2.1]  graph a     residue (1.61167472e-50 - 9475675.492j)  quadrature (0.04063021675 - 9475691.328j)  rel 1.7e-6
    l/lam^2 = [-0.5, 2.1]  graph b     residue (1.468784643e-49 - 28641300.55j)  quadrature (0.122854902 - 28641348.43j)  rel 1.7e-6
    l/lam^2 = [-0.5, 2.1]  graph c     residue (-4.047605557e-50 + 8197867.777j)  quadrature (-0.02976422192 + 8197879.4j)  rel 1.4e-6
    l/lam^2 = [-0.5, 2.1]  graph tree  residue (0.0 + 5585.053606j)  quadrature (-4.596751656e-8 + 5585.053744j)  rel 2.5e-8
    worst relative difference 1.7e-6
(2) ultrasoft scaling l = lambda^2 lhat: each attachment against its limit, and the colour sum
    lambda = 0.1      |w_a a/tree (l^- - sigma) - 1| = 0.13      (b) 0.037     (c) 0.018     colour sum: |T_k part x l^-/tree - 1| = 0.058    |T_kbar part ...| = 0.025     [one attachment alone: 0.398]
    lambda = 0.01     |w_a a/tree (l^- - sigma) - 1| = 0.012     (b) 0.0039    (c) 0.0037    colour sum: |T_k part x l^-/tree - 1| = 0.0066   |T_kbar part ...| = 0.0038    [one attachment alone: 0.356]
    lambda = 0.001    |w_a a/tree (l^- - sigma) - 1| = 0.0012    (b) 0.00039   (c) 0.00039   colour sum: |T_k part x l^-/tree - 1| = 0.00067  |T_kbar part ...| = 0.00039   [one attachment alone: 0.352]
    lambda = 0.0001   |w_a a/tree (l^- - sigma) - 1| = 0.00012   (b) 3.9e-5    (c) 3.9e-5    colour sum: |T_k part x l^-/tree - 1| = 6.7e-5   |T_kbar part ...| = 3.9e-5    [one attachment alone: 0.351]
(3) the cancellation needs the ultrasoft scaling
    Glauber (lambda^2, lambda^2, lambda)   lambda = 0.01    colour sum: |T_k part x l^-/tree - 1| = 0.339     |T_kbar part ...| = 0.104      |parent/daughter (a)| = 1.03
    Glauber (lambda^2, lambda^2, lambda)   lambda = 0.001   colour sum: |T_k part x l^-/tree - 1| = 0.339     |T_kbar part ...| = 0.105      |parent/daughter (a)| = 1.03
    soft (lambda, lambda, lambda)          lambda = 0.01    colour sum: |T_k part x l^-/tree - 1| = 0.542     |T_kbar part ...| = 0.00893    |parent/daughter (a)| = 0.0116
    soft (lambda, lambda, lambda)          lambda = 0.001   colour sum: |T_k part x l^-/tree - 1| = 0.551     |T_kbar part ...| = 0.000906   |parent/daughter (a)| = 0.00119
(4a) Glauber region, the l^- integral of the parent attachment (both poles below the axis, 1/l^-^2 decay): zero
    |int dl^- (c)| / int dl^- |(c)| = 1.73e-28
(4b) Glauber region, daughter attachment: 1/l^- tails at both ends; with a cutoff |l^-| < L symmetric in l_z the
     integral tends to -i pi times the coefficient of the tail, whatever sigma (here two values of K_perp):
    K_perp/lam = [0.6, 0.3], sigma-type pole at l^- = 1.76 lam^2, L = 1.0e+4 lam^2:  int/(-i pi tail) - 1 = 0.000112
    K_perp/lam = [0.6, 0.3], sigma-type pole at l^- = 1.76 lam^2, L = 1.0e+8 lam^2:  int/(-i pi tail) - 1 = 1.12e-8
    K_perp/lam = [-1.7, 0.9], sigma-type pole at l^- = 27.41 lam^2, L = 1.0e+4 lam^2:  int/(-i pi tail) - 1 = 0.00174
    K_perp/lam = [-1.7, 0.9], sigma-type pole at l^- = 27.41 lam^2, L = 1.0e+8 lam^2:  int/(-i pi tail) - 1 = 1.74e-7
(4c) Glauber region, parent attachment at large l^- (fixed l_perp ~ lambda, l^+ ~ lambda^2): (c)/tree ~ 1/l^-^2, (a)/tree ~ 1/l^-
    l^- =     10 lambda^2:  l^-^2 (c)/tree = 0.00029709    l^- (a)/tree = 2.51078
    l^- =    100 lambda^2:  l^-^2 (c)/tree = 0.000244703   l^- (a)/tree = 2.10602
    l^- =   1000 lambda^2:  l^-^2 (c)/tree = 0.000240387   l^- (a)/tree = 2.07261
    l^- =  10000 lambda^2:  l^-^2 (c)/tree = 0.000239963   l^- (a)/tree = 2.06933
(5) ultrasoft integral of one pair and of the sum over the 3 x 3 attachments
    one pair (k, rbar):  T_k.T_rbar J,  J = ( -2*I*pi**2 )/eps^2 + ( 2*pi**2*(I*log(pi*sigma1*sigma2) - pi + EulerGamma*I) )/eps + O(1)
    sum over attachments to {p1, k, kbar} x {p2, r, rbar}: 0
    daughters only (no parent attachments): -2*I*pi**(3 - epsilon)*(T_k + T_kbar)*(T_r + T_rbar)*exp(-I*pi*epsilon)*gamma(epsilon)/(sigma1**epsilon*sigma2**epsilon*sin(pi*epsilon))
all checks passed


==> anc/paper2/kernel/us_telescoping.py <==
#!/usr/bin/env python3
"""Stage B2: the ultrasoft gluons do not resolve the DPS splitting.

A gluon l enters the p1 system {p1, k, kbar} of the DPS loop; K = (x, K^-, K_perp) is the momentum that
reaches vertex 1 from that system (fixed by the p2-side residue), units p1^+ = 1.  The loop's minus
component u = k^- is integrated at leading power in the DPS loop (only the propagators of the p1 system
depend on it).  Three attachments:

  (a) on k (absorbed just before vertex 1):  1/(D1 D2 D3),  k = K - l,
        D1 = k^2,  D2 = (k+l)^2 = K^2,  D3 = (p1-k)^2;
  (b) on kbar (absorbed just before vertex 2):  1/(D1 D3 D3''),  k = K,  D3'' = (p1 - K + l)^2;
  (c) on the parent before the splitting:  1/(P D1 D3'),  P = (p1+l)^2,  D3' = (p1 + l - K)^2;
  tree:  1/(D1 D3) with k = K:  int du = 2 pi i/K_perp^2.

Gauge-theory eikonal numerators nbar.(2p + l) = 2 p^+ + l^+ give the weights w_a = x - l^+/2,
w_b = 1 - x + l^+/2, w_c = 1 + l^+/2 (an overall 2 dropped).  Claim, for l ~ lambda^2 in all components
(ultrasoft) and K_perp ~ lambda:

  w_a (a)/tree -> 1/(l^- - sigma + i0),   w_b (b)/tree -> 1/(l^- - sigma + i0),
  w_c (c)/tree -> 1/(l^- + i0) - 1/(l^- - sigma + i0),       sigma = K_perp^2/(x(1-x)),

so with colour conservation at the splitting, T_k + T_kbar = T_p1, the sum over attachments is
T_p1 tree/(l^- + i0) (checked component by component: the T_k part w_a(a) + w_c(c) and the T_kbar part
w_b(b) + w_c(c) each tend to tree/l^-): the eikonal line of the on-shell parent.  The same holds on the p2 side, and the
ultrasoft region of the one-loop kernel, summed over attachments, is T_p1.T_p2 times a scaleless integral,
i.e. zero in dimensional regularisation, although each attachment alone is leading power.  The script
checks (1) the residue formulas against direct quadrature in u with a finite i0, (2) the ultrasoft limits
and the cancellation, with corrections O(lambda), (3) that the cancellation needs the ultrasoft scaling
(Glauber l_perp ~ lambda: no cancellation; soft l ~ lambda: the parent attachment is suppressed by one
power of lambda), (4) the Glauber region: the l^- integral of the parent attachment vanishes (both poles on
the same side, 1/l^-^2 decay), and that of a daughter attachment, whose tails fall like 1/l^- at both ends,
tends with a cutoff symmetric in l_z to -i pi times the coefficient of the tail, independent of sigma (no
logarithm of the hard scale), and (5) the bookkeeping of the 3 x 3 attachments for the ultrasoft integral
of one pair: given that an integral with a zero off-shellness is scaleless, the sum vanishes identically,
while the daughters alone give T_p1.T_p2 J (the content is in (1) and (2); (5) only adds up the colours).
    python3 us_telescoping.py
"""
import mpmath as mp
mp.mp.dps = 30
I = mp.mpc(0, 1)
PI = mp.pi

def props(l, K, x, i0):
    """the propagators as functions of u (the loop minus component); l = (l+, l-, (lx, ly)), K = (Kx, Ky)"""
    lp, lm, (lx, ly) = l
    Kx, Ky = K
    K2 = Kx**2 + Ky**2
    kx, ky = Kx - lx, Ky - ly                       # k_perp in graph (a)
    k2 = kx**2 + ky**2
    kp = x - lp                                     # k^+ in graph (a)
    lK2 = (lx - Kx)**2 + (ly - Ky)**2
    l2 = lx**2 + ly**2
    a = lambda u: 1/((kp*u - k2 + I*i0)*(x*(u + lm) - K2 + I*i0)*(-(1 - kp)*u - k2 + I*i0))
    b = lambda u: 1/((x*u - K2 + I*i0)*(-(1 - x)*u - K2 + I*i0)*((1 - x + lp)*(lm - u) - lK2 + I*i0))
    P = (1 + lp)*lm - l2 + I*i0
    c = lambda u: 1/(P*(x*u - K2 + I*i0)*((1 + lp - x)*(lm - u) - lK2 + I*i0))
    tree = lambda u: 1/((x*u - K2 + I*i0)*(-(1 - x)*u - K2 + I*i0))
    poles = {'a': [k2/kp, -k2/(1 - kp), -lm + K2/x], 'b': [K2/x, -K2/(1 - x), lm - lK2/(1 - x + lp)],
             'c': [K2/x, lm - lK2/(1 + lp - x)], 'tree': [K2/x, -K2/(1 - x)]}
    return {'a': a, 'b': b, 'c': c, 'tree': tree}, poles

def residues(l, K, x):
    """the same integrals by residues (i0 -> 0 in the remaining factors; the side of each pole from its i0)"""
    lp, lm, (lx, ly) = l
    Kx, Ky = K
    K2 = Kx**2 + Ky**2
    kx, ky = Kx - lx, Ky - ly
    k2 = kx**2 + ky**2
    kp = x - lp
    lK2 = (lx - Kx)**2 + (ly - Ky)**2
    l2 = lx**2 + ly**2
    # (a): close above, pole of D3 at u3 = -k2/(1-kp)
    u3 = -k2/(1 - kp)
    ra = 2*PI*I/(-(1 - kp))/((kp*u3 - k2)*(x*(u3 + lm) - K2 + I*mp.mpf('1e-60')))
    # (b), (c), tree: close below, pole of D1 at u1 = K2/x
    u1 = K2/x
    rb = -2*PI*I/x/((-(1 - x)*u1 - K2)*((1 - x + lp)*(lm - u1) - lK2 + I*mp.mpf('1e-60')))
    P = (1 + lp)*lm - l2 + I*mp.mpf('1e-60')
    rc = -2*PI*I/x/(P*((1 + lp - x)*(lm - u1) - lK2 + I*mp.mpf('1e-60')))
    rt = -2*PI*I/x/(-(1 - x)*u1 - K2)
    return {'a': ra, 'b': rb, 'c': rc, 'tree': rt}

def quad_check():
    print('(1) residue formulas against quadrature in u with finite i0 (linear extrapolation i0 -> 0)')
    x = mp.mpf('0.75'); lam = mp.mpf('0.05')
    K = (mp.mpf('0.6')*lam, mp.mpf('0.3')*lam)
    worst = 0
    for lhat in [(mp.mpf('0.7'), mp.mpf('-1.3'), (mp.mpf('0.4'), mp.mpf('-0.2'))),
                 (mp.mpf('-0.5'), mp.mpf('2.1'), (mp.mpf('-0.3'), mp.mpf('0.6')))]:
        l = (lhat[0]*lam**2, lhat[1]*lam**2, (lhat[2][0]*lam**2, lhat[2][1]*lam**2))
        res = residues(l, K, x)
        vals = {}
        for i0 in (lam**2*mp.mpf('1e-4'), lam**2*mp.mpf('5e-5')):
            f, poles = props(l, K, x, i0)
            for g in ('a', 'b', 'c', 'tree'):
                pts = sorted({-mp.inf, mp.inf, *poles[g], *[p + s*m*i0 for p in poles[g] for s in (1, -1) for m in (1, 10, 100)]})
                vals.setdefault(g, []).append(mp.quad(f[g], pts))
        for g in ('a', 'b', 'c', 'tree'):
            ex = 2*vals[g][1] - vals[g][0]
            rel = abs(ex - res[g])/abs(res[g])
            worst = max(worst, rel)
            print(f'    l/lam^2 = {[float(lhat[0]), float(lhat[1])]}  graph {g:4s}  residue {mp.nstr(res[g], 10)}  quadrature {mp.nstr(ex, 10)}  rel {mp.nstr(rel, 2)}')
    print(f'    worst relative difference {mp.nstr(worst, 2)}')
    return worst

def us_limit():
    print('(2) ultrasoft scaling l = lambda^2 lhat: each attachment against its limit, and the colour sum')
    x = mp.mpf('0.75')
    lhat = (mp.mpf('0.7'), mp.mpf('-1.3'), (mp.mpf('0.4'), mp.mpf('-0.2')))
    out = []
    for lam in (mp.mpf('0.1'), mp.mpf('0.01'), mp.mpf('0.001'), mp.mpf('0.0001')):
        K = (mp.mpf('0.6')*lam, mp.mpf('0.3')*lam)
        l = (lhat[0]*lam**2, lhat[1]*lam**2, (lhat[2][0]*lam**2, lhat[2][1]*lam**2))
        r = residues(l, K, x)
        lp, lm = l[0], l[1]
        sig = (K[0]**2 + K[1]**2)/(x*(1 - x))
        wa, wb, wc = x - lp/2, 1 - x + lp/2, 1 + lp/2
        da = abs(wa*r['a']/r['tree']*(lm - sig) - 1)
        db = abs(wb*r['b']/r['tree']*(lm - sig) - 1)
        dc = abs(wc*r['c']/r['tree']/(1/lm - 1/(lm - sig)) - 1)
        # the colour sum T_k w_a(a) + T_kbar w_b(b) + (T_k + T_kbar) w_c(c), component by component:
        # T_k: w_a(a) + w_c(c),  T_kbar: w_b(b) + w_c(c); each must tend to tree/l^-
        dk = abs((wa*r['a'] + wc*r['c'])/r['tree']*lm - 1)
        dkb = abs((wb*r['b'] + wc*r['c'])/r['tree']*lm - 1)
        dsum = max(dk, dkb)
        single = abs(wa*r['a']/r['tree'])*abs(lm)         # one attachment alone, in units of the parent eikonal
        out.append((lam, da, db, dc, dsum))
        print(f'    lambda = {mp.nstr(lam, 2):7s}  |w_a a/tree (l^- - sigma) - 1| = {mp.nstr(da, 2):8s}  (b) {mp.nstr(db, 2):8s}  '
              f'(c) {mp.nstr(dc, 2):8s}  colour sum: |T_k part x l^-/tree - 1| = {mp.nstr(dk, 2):8s} |T_kbar part ...| = {mp.nstr(dkb, 2):8s}'
              f'  [one attachment alone: {mp.nstr(single, 3)}]')
    return out

def other_regions():
    print('(3) the cancellation needs the ultrasoft scaling')
    x = mp.mpf('0.75')
    for name, scal in (('Glauber (lambda^2, lambda^2, lambda)', (2, 2, 1)), ('soft (lambda, lambda, lambda)', (1, 1, 1))):
        for lam in (mp.mpf('0.01'), mp.mpf('0.001')):
            K = (mp.mpf('0.6')*lam, mp.mpf('0.3')*lam)
            l = (mp.mpf('0.7')*lam**scal[0], mp.mpf('-1.3')*lam**scal[1], (mp.mpf('0.4')*lam**scal[2], mp.mpf('-0.2')*lam**scal[2]))
            r = residues(l, K, x)
            lp, lm = l[0], l[1]
            wa, wb, wc = x - lp/2, 1 - x + lp/2, 1 + lp/2
            dk = abs((wa*r['a'] + wc*r['c'])/r['tree']*lm - 1)
            dkb = abs((wb*r['b'] + wc*r['c'])/r['tree']*lm - 1)
            print(f'    {name:38s} lambda = {mp.nstr(lam, 2):6s}  colour sum: |T_k part x l^-/tree - 1| = {mp.nstr(dk, 3):9s}'
                  f' |T_kbar part ...| = {mp.nstr(dkb, 3):9s}  |parent/daughter (a)| = {mp.nstr(abs(wc*r["c"]/(wa*r["a"])), 3)}')
    print('(4a) Glauber region, the l^- integral of the parent attachment (both poles below the axis, 1/l^-^2 decay): zero')
    lam = mp.mpf('0.01'); K = (mp.mpf('0.6')*lam, mp.mpf('0.3')*lam); i0 = mp.mpf('1e-6')*lam**2
    lp, lt = mp.mpf('0.7')*lam**2, (mp.mpf('0.4')*lam, mp.mpf('-0.2')*lam)
    K2 = K[0]**2 + K[1]**2; lt2 = lt[0]**2 + lt[1]**2; lK2 = (lt[0] - K[0])**2 + (lt[1] - K[1])**2
    c_of = lambda t: -2*PI*I/x/(((1 + lp)*t - lt2 + I*i0)*((1 + lp - x)*(t - K2/x) - lK2 + I*i0))
    p1, p2 = lt2/(1 + lp), K2/x + lK2/(1 + lp - x)
    brk = sorted({-mp.inf, mp.inf, p1, p2, *[p + s*m*i0 for p in (p1, p2) for s in (1, -1) for m in (10, 100)]})
    v = mp.quad(c_of, brk); a = mp.quad(lambda t: abs(c_of(t)), brk)
    print(f'    |int dl^- (c)| / int dl^- |(c)| = {mp.nstr(abs(v)/a, 3)}')
    glauber_parent_ratio = abs(v)/a
    print('(4b) Glauber region, daughter attachment: 1/l^- tails at both ends; with a cutoff |l^-| < L symmetric in l_z the')
    print('     integral tends to -i pi times the coefficient of the tail, whatever sigma (here two values of K_perp):')
    devs = []
    for Kh in ((mp.mpf('0.6'), mp.mpf('0.3')), (mp.mpf('-1.7'), mp.mpf('0.9'))):
        K = (Kh[0]*lam, Kh[1]*lam); K2 = K[0]**2 + K[1]**2
        k2 = (K[0] - lt[0])**2 + (K[1] - lt[1])**2; kp = x - lp
        u3 = -k2/(1 - kp)
        a_of = lambda t: 2*PI*I/(-(1 - kp))/((kp*u3 - k2)*(x*(u3 + t) - K2 + I*i0))
        z = K2/x - u3
        tail = 2*PI*I/(-(1 - kp))/((kp*u3 - k2)*x)         # (a) ~ tail/l^- at large |l^-|
        for L in (mp.mpf(10)**4*lam**2, mp.mpf(10)**8*lam**2):
            val = mp.quad(a_of, [-L, z - 100*i0, z - i0, z, z + i0, z + 100*i0, L])
            devs.append(abs(val/(-I*PI*tail) - 1))
            print(f'    K_perp/lam = {[float(Kh[0]), float(Kh[1])]}, sigma-type pole at l^- = {mp.nstr(z/lam**2, 4)} lam^2, L = {mp.nstr(L/lam**2, 2)} lam^2:'
                  f'  int/(-i pi tail) - 1 = {mp.nstr(abs(val/(-I*PI*tail) - 1), 3)}')
    print('(4c) Glauber region, parent attachment at large l^- (fixed l_perp ~ lambda, l^+ ~ lambda^2): (c)/tree ~ 1/l^-^2, (a)/tree ~ 1/l^-')
    lam = mp.mpf('0.01'); K = (mp.mpf('0.6')*lam, mp.mpf('0.3')*lam)
    for m in (10, 100, 1000, 10000):
        l = (mp.mpf('0.7')*lam**2, m*lam**2, (mp.mpf('0.4')*lam, mp.mpf('-0.2')*lam))
        r = residues(l, K, x)
        print(f'    l^- = {m:6d} lambda^2:  l^-^2 (c)/tree = {mp.nstr(abs(l[1]**2*r["c"]/r["tree"]), 6):12s}  l^- (a)/tree = {mp.nstr(abs(l[1]*r["a"]/r["tree"]), 6)}')
    return glauber_parent_ratio, max(devs)

def us_integrals():
    print('(5) ultrasoft integral of one pair and of the sum over the 3 x 3 attachments')
    import sympy as sp
    eps, s1, s2 = sp.symbols('epsilon sigma1 sigma2', positive=True)
    Tk, Tkb, Tr, Trb = sp.symbols('T_k T_kbar T_r T_rbar')
    # J(s1, s2) = int dl^+ dl^- d^{2-2eps} l_perp / [(l^2 + i0)(l^- - s1 + i0)(l^+ + s2 - i0)]
    #           = -2 i pi^2 pi^{-eps} Gamma(eps)^2 Gamma(1-eps) (s1 s2 e^{i pi})^{-eps}  (lab_triangle.py, model numerics)
    J = lambda a, b: -2*sp.I*sp.pi**2*sp.pi**(-eps)*sp.gamma(eps)**2*sp.gamma(1 - eps)*(a*b)**(-eps)*sp.exp(-sp.I*sp.pi*eps)
    # the parent factors 1/l^- - 1/(l^- - s1) and 1/l^+ - 1/(l^+ + s2) give J(0, .) - J(s1, .); J with a zero argument
    # is scaleless (zero in dimensional regularisation)
    Jz = lambda a, b: 0 if (a == 0 or b == 0) else J(a, b)
    p1side = [(Tk, s1, 1), (Tkb, s1, 1), (Tk + Tkb, 0, 1), (Tk + Tkb, s1, -1)]   # (colour, sigma, sign); last two: parent
    p2side = [(Tr, s2, 1), (Trb, s2, 1), (Tr + Trb, 0, 1), (Tr + Trb, s2, -1)]
    tot = sum(ca*cb*sa*sb*Jz(a, b) for ca, a, sa in p1side for cb, b, sb in p2side)
    ser = sp.series(J(s1, s2), eps, 0, 1).removeO()
    print('    one pair (k, rbar):  T_k.T_rbar J,  J = (', sp.simplify(ser.coeff(eps, -2)), ')/eps^2 + (',
          sp.simplify(sp.expand_log(ser.coeff(eps, -1), force=True)), ')/eps + O(1)')
    print('    sum over attachments to {p1, k, kbar} x {p2, r, rbar}:', sp.simplify(tot))
    print('    daughters only (no parent attachments):', sp.factor(sp.simplify(sum(ca*cb*Jz(a, b) for ca, a, sa in p1side[:2] for cb, b, sb in p2side[:2]))))
    return sp.simplify(tot)

if __name__ == '__main__':
    w = quad_check()
    assert w < 1e-3, 'residue formulas'
    out = us_limit()
    assert out[-1][4] < 1e-3 and out[-1][4] < out[0][4], 'ultrasoft cancellation'
    gp, gd = other_regions()
    assert gp < 1e-6 and gd < 1e-2
    tot = us_integrals()
    assert tot == 0
    print('all checks passed')


==> anc/paper2/manuscript_prl/Makefile <==
# Builds the single-paper layout: the Letter (letter.tex, REVTeX 4.2, PRL, with End Matter) and its
# Supplemental Material (supplement.tex), which holds the derivations and the QCD amplitudes. The
# numbers, tables and figures come from the results in ../hh, ../zz, ../n4, ../kernel, ../r0 and
# ../../common/dps through the generators of ../_build. Every target runs from this
# directory. REVTeX 4.2 must be installed (kpsewhich revtex4-2.cls).
#
#   make          write numbers.tex, the tables and sm.bib, draw the figures, build the two PDFs and
#                 check the length of the Letter against the PRL limits (count_words.py)
#   make tables   only numbers.tex, tables/ and sm.bib (make_tables.py)
#   make figure   only the figures (make_figure.py; Fig. 1 of the Letter needs TikZ-Feynman)
#   make pdf      only the LaTeX runs: letter.pdf, then letter_labels.tex (the numbers of the Letter
#                 that the Supplement cites, letter_labels.py), then supplement.pdf
#   make words    only the APS length estimate of the Letter
#   make test     word-counter and ancillary archive regression tests
#   make clean    remove the LaTeX by-products (the .bbl files are kept, since arXiv needs them)

PY ?= python3

.PHONY: all tables figure pdf words test clean

all: tables figure pdf words

tables:
	$(PY) make_tables.py > tables.log
	@tail -1 tables.log

figure:
	$(PY) make_figure.py

define latex_runs
	@pdflatex -interaction=nonstopmode -halt-on-error $(1).tex > $(1)_latex.log || { tail -30 $(1)_latex.log; exit 1; }
	@bibtex $(1) > $(1)_bibtex.log || { cat $(1)_bibtex.log; exit 1; }
	@for i in 1 2 3 4; do \
	  pdflatex -interaction=nonstopmode -halt-on-error $(1).tex > $(1)_latex.log || { tail -30 $(1)_latex.log; exit 1; }; \
	  if [ $$i -ge 2 ] && ! grep -q "Rerun to get" $(1)_latex.log; then break; fi; \
	done
	@grep -E "LaTeX Warning|Overfull|Underfull" $(1)_latex.log || echo "$(1).pdf built without LaTeX warnings"
	@grep -iE "warning|error" $(1)_bibtex.log | grep -vE "missing number|empty year in SM|There w(as|ere)" || echo "bibtex ($(1)): no warnings"   # apsrev4-2 warns for entries without an issue number, and for the Supplemental Material entry, which has no year
endef

pdf:
	$(call latex_runs,letter)
	$(PY) letter_labels.py
	$(call latex_runs,supplement)

words:
	$(PY) count_words.py

test:
	$(PY) -m unittest discover -s . -p 'test_count_words.py' -v
	$(PY) -m unittest discover -s . -p 'test_make_arxiv.py' -v

clean:
	rm -f *.aux *.log *.out *.blg *Notes.bib


==> anc/paper2/manuscript_prl/count_words.py <==
#!/usr/bin/env python3
"""Estimate the Letter's length using https://journals.aps.org/authors/length-guide.

Count body text (including data availability and footnotes) and the captions of tables and
figures; exclude the title, author block, abstract, acknowledgments and references. Displayed
equations contribute 16 words per row, or 32 within widetext. Tables contribute 13 + 6.5 per
line in one column, or 26 + 13 per line across two columns. Figures contribute 150/aspect + 20
in one column, or 300/(0.5 aspect) + 40 across two columns, with aspect the width of the
figure divided by its height.

End Matter (a section headed \\section*{End Matter} after the references) does not count
against the core limit (https://journals.aps.org/prl/authors); it is measured with the same
rules and reported separately, against its limit of about two pages, which at the core's
3750 words for about four pages is about 1875 word equivalents.

This is a source-based estimate, not the journal's official word count. Inline formulae
are treated as one word; LaTeX text tokenization and nested mathematical layouts are
approximate. Source table rows can wrap: inspect the final PDF and pass the rendered
line counts with --table-lines (one count per table, in source order, End Matter
included). The aspect ratio of a figure is read from the page size of its PDF file;
--figure-aspects gives the ratios by hand (one per figure, in source order).

    python3 count_words.py                  estimate using source table rows
    python3 count_words.py --table-lines 12  use the visually counted table lines

Both forms exit with an error if the estimate exceeds the 3750-word PRL limit.
"""
import argparse
import pathlib
import re
import sys
import zlib

HERE = pathlib.Path(__file__).resolve().parent
LIMIT = 3750
END_MATTER_LIMIT = 1875     # about two pages at the core's 3750 words for about four pages
EQ_WORDS, WIDE_EQ_WORDS = 16, 32
BRACED = r'((?:[^{}]|\{(?:[^{}]|\{[^{}]*\})*\})*)'


def expand_inputs(tex):
    def repl(m):
        return (HERE/(m.group(1) if m.group(1).endswith('.tex') else m.group(1) + '.tex')).read_text()
    return re.sub(r'\\input\{([^}]*)\}', repl, tex)


def strip_comments(tex):
    return re.sub(r'(?<!\\)%.*', '', tex)


def apply_macros(tex):
    """expand the \\newcommand macros without arguments (numbers.tex and the notation), so that the
    words they hold are counted as what appears on the page"""
    macros = dict(re.findall(r'\\newcommand\{\\([A-Za-z]+)\}\{((?:[^{}]|\{(?:[^{}]|\{[^{}]*\})*\})*)\}', tex))
    tex = re.sub(r'\\newcommand\{\\[A-Za-z]+\}(\[\d\])?\{((?:[^{}]|\{(?:[^{}]|\{[^{}]*\})*\})*)\}', '', tex)
    for _ in range(4):
        for k, v in macros.items():
            tex = re.sub(r'\\' + k + r'(?![A-Za-z])', lambda m: v, tex)     # a function replacement is used literally
    return tex


def words_in(text):
    """words of running text: inline formulae count as one word each, commands as nothing"""
    text = re.sub(r'\$\$(.*?)\$\$', ' W ', text, flags=re.S)
    text = re.sub(r'\\\((.*?)\\\)', ' W ', text, flags=re.S)
    text = re.sub(r'\$(.*?)\$', ' W ', text, flags=re.S)
    text = re.sub(r'\\(cite|ref|label|eqref|email|affiliation|bibliographystyle|bibliography|includegraphics|input)\*?\{[^}]*\}', ' ', text)
    text = re.sub(r'\\(begin|end)\{[^}]*\}', ' ', text)
    text = re.sub(r'\\[A-Za-z]+\*?', ' ', text)
    text = re.sub(r'[{}~]', ' ', text)
    return len([w for w in re.split(r'\s+', text) if re.search(r'[A-Za-z0-9]', w)])


def page_size(data):
    """(width, height) of the first page box found in the bytes of a PDF file; the page objects of
    a file written with object streams are compressed, so the streams are searched as well"""
    chunks = [data]
    for m in re.finditer(rb'stream\r?\n(.*?)\r?\nendstream', data, flags=re.S):
        try:
            chunks.append(zlib.decompress(m.group(1)))
        except zlib.error:
            pass
    number = rb'(-?\d+(?:\.\d+)?)'
    for chunk in chunks:
        box = re.search(rb'/MediaBox\s*\[\s*' + rb'\s+'.join([number]*4) + rb'\s*\]', chunk)
        if box:
            x0, y0, x1, y1 = (float(v) for v in box.groups())
            return x1 - x0, y1 - y0
    raise ValueError('no page size found in the PDF file')


def aspect_ratio(path):
    """width divided by height of a figure, from its PDF file"""
    path = pathlib.Path(path)
    if path.suffix.lower() != '.pdf':
        raise ValueError(f'{path.name}: only PDF figures are measured; use --figure-aspects')
    width, height = page_size(path.read_bytes())
    return width/height


def split(tex):
    """(core, End Matter): the body up to the references, and what follows \\section*{End Matter}"""
    body = tex.split('\\begin{document}', 1)[1]
    parts = re.split(r'\\bibliographystyle|\\bibliography|\\begin\{thebibliography\}|\\end\{document\}', body, maxsplit=1)
    rest = parts[1] if len(parts) > 1 else ''
    end = re.search(r'\\section\*\{End Matter\}(.*?)(?:\\end\{document\}|$)', rest, flags=re.S)
    return parts[0], (end.group(1) if end else None)


def count(tex, table_lines=None, figure_aspects=None):
    """Return ((item count, word equivalent) per category of the core, the same for the End Matter
    or None); excluded items have zero weight. table_lines and figure_aspects replace the source
    rows of the tables and the page sizes of the figure files, one value per table or figure in
    source order."""
    tex = apply_macros(strip_comments(expand_inputs(strip_comments(tex))))
    body, end_matter = split(tex)
    n_tables = len(re.findall(r'\\begin\{table\*?\}', body)) + (len(re.findall(r'\\begin\{table\*?\}', end_matter)) if end_matter else 0)
    if table_lines is not None:
        if len(table_lines) != n_tables or any(type(n) is not int or n <= 0 for n in table_lines):
            raise ValueError('--table-lines needs one positive integer per table, in source order')
    lines = list(table_lines) if table_lines is not None else None
    n_figures = len(re.findall(r'\\begin\{figure\*?\}', body)) + (len(re.findall(r'\\begin\{figure\*?\}', end_matter)) if end_matter else 0)
    if figure_aspects is not None:
        if len(figure_aspects) != n_figures or any(not a > 0 for a in figure_aspects):
            raise ValueError('--figure-aspects needs one positive number per figure, in source order')
    aspects = list(figure_aspects) if figure_aspects is not None else None
    body = re.sub(r'\\(?:author|email|affiliation|date|keywords|pacs|thanks)\{' + BRACED + r'\}', '', body)
    out = {}
    title = re.search(r'\\title(?:\[[^]]*\])?\{' + BRACED + r'\}', body)
    out['title (excluded)'] = (words_in(title.group(1)), 0) if title else (0, 0)
    body = re.sub(r'\\title(?:\[[^]]*\])?\{' + BRACED + r'\}', ' ', body)
    for environment in ('abstract', 'acknowledgments'):
        pattern = r'\\begin\{' + environment + r'\}(.*?)\\end\{' + environment + r'\}'
        matches = re.findall(pattern, body, flags=re.S)
        out[environment + ' (excluded)'] = (sum(words_in(text) for text in matches), 0)
        body = re.sub(pattern, ' ', body, flags=re.S)
    out.update(measure(body, lines, aspects))
    return out, (measure(end_matter, lines, aspects) if end_matter is not None else None)


def measure(body, lines, aspects=None):
    """displayed equations, tables (rows and captions), figures (area and captions) and running
    text of one part of the Letter; lines and aspects are the lists of rendered table line counts
    and of figure aspect ratios still to be used, or None"""
    out = {}
    # figures: the APS allowance for the area, and the caption as text
    figure_pattern = r'\\begin\{(figure\*?)\}(.*?)\\end\{\1\}'
    n_figures, figure_words, figure_captions = 0, 0, 0
    for m in re.finditer(figure_pattern, body, flags=re.S):
        graphics = re.findall(r'\\includegraphics(?:\[([^]]*)\])?\{([^}]*)\}', m.group(2))
        if not graphics:
            raise ValueError('each figure must include at least one graphics file')
        if aspects is not None:
            aspect = aspects.pop(0)
        elif len(graphics) == 1:
            aspect = aspect_ratio(HERE/graphics[0][1])
        else:
            # A two-panel figure occupies one float. Measure its displayed
            # bounding box, including both images, rather than counting only one.
            widths = []
            heights = []
            for options, name in graphics:
                match = re.fullmatch(r'\s*width\s*=\s*(0?\.\d+|1(?:\.0+)?)\\textwidth\s*', options)
                if match is None:
                    raise ValueError('multi-panel figures require a numeric width in units of textwidth')
                width = float(match.group(1))
                if width <= 0:
                    raise ValueError('figure widths must be positive')
                widths.append(width)
                heights.append(width / aspect_ratio(HERE/name))
            if sum(widths) > 1.000001:
                raise ValueError('multi-panel figure widths exceed textwidth')
            aspect = sum(widths) / max(heights)
        n_figures += 1
        figure_words += 300/(0.5*aspect) + 40 if m.group(1).endswith('*') else 150/aspect + 20
        cap = re.search(r'\\caption\{' + BRACED + r'\}', m.group(2), flags=re.S)
        figure_captions += words_in(cap.group(1)) if cap else 0
    body = re.sub(figure_pattern, ' ', body, flags=re.S)
    out['figures'] = (n_figures, round(figure_words, 1))
    out['figure captions'] = (figure_captions, figure_captions)
    # displayed equations: lines of equation/align/multline/gather bodies, with aligned/split inside
    eq_lines, wide_eq_lines = 0, 0
    equation_pattern = r'\\begin\{((?:equation|align|multline|gather)\*?)\}(.*?)\\end\{\1\}'
    for m in re.finditer(equation_pattern, body, flags=re.S):
        inner = re.sub(r'\\(begin|end)\{(aligned|split|array|cases)\}', '', m.group(2))
        inner = re.sub(r'\\label\{[^}]*\}', '', inner).strip()
        rows = sum(bool(row.strip()) for row in re.split(r'\\\\(?:\[[^]]*\])?', inner))
        before = body[:m.start()]
        wide = before.rfind('\\begin{widetext}') > before.rfind('\\end{widetext}')
        if wide:
            wide_eq_lines += rows
        else:
            eq_lines += rows
    body = re.sub(equation_pattern, ' ', body, flags=re.S)
    if re.search(r'\\\[|\$\$', body):
        raise ValueError('use equation/align/multline/gather environments for displayed math')
    out['equation rows (1 col)'] = (eq_lines, eq_lines*EQ_WORDS)
    out['equation rows (2 col)'] = (wide_eq_lines, wide_eq_lines*WIDE_EQ_WORDS)
    # tables: rows of tabular or tabular*, and the caption as text
    table_rows, table_words, captions = 0, 0, 0
    tables = list(re.finditer(r'\\begin\{(table\*?)\}(.*?)\\end\{\1\}', body, flags=re.S))
    for m in tables:
        star = m.group(1).endswith('*')
        # tabular* has a width argument before its column specification.
        # Keep nested @{} column declarations intact.
        tabular = re.search(
            r'\\begin\{(tabular\*?)\}'
            r'(?:\{' + BRACED + r'\})?'
            r'\{' + BRACED + r'\}'
            r'(.*?)\\end\{\1\}', m.group(2), flags=re.S)
        if tabular is None:
            raise ValueError('each table must contain a tabular or tabular* environment')
        tab = tabular.group(4)
        # Booktabs rules and spacing commands do not constitute data rows.
        rule_pattern = (r'\\(?:toprule|midrule|bottomrule|addlinespace)(?:\[[^]]*\])?'
                        r'|\\cmidrule(?:\([^)]*\))?\{[^}]*\}'
                        r'|\\(?:hline|cline)(?:\{[^}]*\})?')
        rows = [r for r in tab.split('\\\\')
                if re.search(r'[A-Za-z0-9]', re.sub(rule_pattern, '', r))]
        n = len(rows) if lines is None else lines.pop(0)
        table_rows += n
        table_words += 26 + 13*n if star else 13 + 6.5*n
        cap = re.search(r'\\caption\{' + BRACED + r'\}', m.group(2), flags=re.S)
        captions += words_in(cap.group(1)) if cap else 0
    body = re.sub(r'\\begin\{(table\*?)\}.*?\\end\{\1\}', ' ', body, flags=re.S)
    out['table source rows' if lines is None else 'table rendered lines'] = (table_rows, table_words)
    out['table captions'] = (captions, captions)
    out['text'] = (words_in(body),)*2
    return out


def main():
    parser = argparse.ArgumentParser(description=__doc__, formatter_class=argparse.RawDescriptionHelpFormatter)
    parser.add_argument('--table-lines', metavar='N[,N,...]',
                        help='rendered line counts read from the final PDF, one per table in source order')
    parser.add_argument('--figure-aspects', metavar='A[,A,...]',
                        help='width divided by height, one per figure in source order, instead of the PDF page sizes')
    args = parser.parse_args()
    try:
        table_lines = [int(n) for n in args.table_lines.split(',')] if args.table_lines is not None else None
        aspects = [float(a) for a in args.figure_aspects.split(',')] if args.figure_aspects is not None else None
        out, end_matter = count((HERE/'letter.tex').read_text(), table_lines, aspects)
    except ValueError as error:
        parser.error(str(error))
    total = sum(v[1] for v in out.values())
    print('APS length estimate (not an official journal word count)')
    for k, (n, w) in out.items():
        print(f'  {k:28s} {n:5d}' + (f'  -> {w:7g} words' if w != n else ''))
    print(f'  {"estimated total":28s} {total:7g} words (limit {LIMIT})')
    if end_matter is not None:
        em = sum(v[1] for v in end_matter.values())
        print('End Matter (after the references; not counted against the core limit)')
        for k, (n, w) in end_matter.items():
            print(f'  {k:28s} {n:5d}' + (f'  -> {w:7g} words' if w != n else ''))
        print(f'  {"End Matter total":28s} {em:7g} word equivalents (about two pages, ~{END_MATTER_LIMIT})')
        if em > END_MATTER_LIMIT:
            print(f'the End Matter estimate is {em - END_MATTER_LIMIT:g} word equivalents over about two pages')
            sys.exit(1)
    if table_lines is None:
        print('Table source rows may wrap; inspect the final PDF and use --table-lines for rendered lines.')
    print('Text tokenization and equation rows remain estimates; check the final PDF against the APS guide.')
    if total > LIMIT:
        print(f'the estimate is {total - LIMIT:g} words over the PRL limit')
        sys.exit(1)


if __name__ == '__main__':
    main()


==> anc/paper2/manuscript_prl/letter_labels.py <==
#!/usr/bin/env python3
# Writes letter_labels.tex: the numbers that the equations, figures and tables of the Letter carry, for
# the references from the Supplemental Material to the Letter (the macro \Lref in supplement.tex and in
# the tables it inputs). The numbers are read from letter.aux, so the Letter is compiled first;
# `make pdf` runs this script between the two documents. The file is kept under version control, so
# that the Supplement also compiles on its own.
#
#   python3 letter_labels.py
import pathlib
import re
import sys

HERE = pathlib.Path(__file__).resolve().parent


def cited():
    """the labels of the Letter that the Supplement cites, in its text and in its tables"""
    text = re.sub(r'(?<!\\)%.*', '', (HERE/'supplement.tex').read_text())
    for name in re.findall(r'\\input\{(tables/[^}]*)\}', text):
        text += (HERE/name).read_text()
    return sorted(set(re.findall(r'\\Lref\{([^}]*)\}', text)))


def numbers():
    """label -> number, from the \\newlabel lines of letter.aux"""
    aux = HERE/'letter.aux'
    if not aux.exists():
        sys.exit('letter.aux not found: compile letter.tex first (make pdf does both)')
    return dict(re.findall(r'\\newlabel\{([^}]*)\}\{\{([^{}]*)\}', aux.read_text()))


if __name__ == '__main__':
    have, want = numbers(), cited()
    missing = [k for k in want if k not in have]
    if missing:
        sys.exit('the Supplement cites labels that the Letter does not define: ' + ', '.join(missing))
    lines = ['% generated by letter_labels.py from letter.aux; do not edit']
    lines += [f'\\LetterLabel{{{k}}}{{{have[k]}}}' for k in want]
    (HERE/'letter_labels.tex').write_text('\n'.join(lines) + '\n')
    print(f'letter_labels.tex: {len(want)} labels of the Letter cited by the Supplement')


==> anc/paper2/manuscript_prl/make_arxiv.py <==
#!/usr/bin/env python3
"""Create and verify a self-contained arXiv source archive for the PRL Letter.

Run AFTER 'make' in paper2/manuscript_prl. Does not re-evaluate amplitudes.
Both letter.tex and supplement.tex are provided as independent source masters.

The Letter's data-availability sentence says that the scripts, the tables, the test suite and the
evaluated amplitude points are ancillary files of the submission. The archive therefore carries,
in anc/, the tracked public-facing scientific files from the current commit, excluding
files already packaged at the archive top level, the two generated PDFs, release/,
and internal development/CI files under revision/ and .github/.
The commit is recorded in anc/README_ANCILLARY.txt. A tracked
file outside those exclusions that differs from the commit stops the build, so that anc/ is exactly
that commit; --allow-dirty records the differing files instead. --no-anc builds the archive without
anc/.
"""
from __future__ import annotations

import argparse
import hashlib
import io
from pathlib import Path
import re
import shutil
import subprocess
import tarfile
import tempfile

HERE = Path(__file__).resolve().parent
REQUIRED = (
    "letter.tex", "supplement.tex", "references.bib", "sm.bib",
    "letter.bbl", "supplement.bbl", "numbers.tex", "letter_labels.tex",
)
TEX_INPUT = re.compile(r"\\input\{([^}]+)\}")
GRAPHICS = re.compile(r"\\includegraphics(?:\[[^\]]*\])?\{([^}]+)\}")
ANC = "anc"
ANC_README = "README_ANCILLARY.txt"
BUILD_OUTPUTS = frozenset({"letter.pdf", "supplement.pdf"})
RELEASE = "release"

# The journal bibliography retains APS's required publisher URL placeholder.
# The arXiv source archive instead cites the Supplemental Material supplied
# with this preprint. Do not change the journal sources or the local PDFs.
PUBLISHER_SM_URL = re.compile(r"at \[URL will be\s+inserted by publisher\]")
ARXIV_SM_CITATION = "accompanying this arXiv submission"


def arxiv_member_bytes(path: Path, data: bytes) -> bytes:
    """Use a self-contained Supplemental Material citation only in arXiv."""
    if path.name not in {"sm.bib", "letter.bbl"}:
        return data
    text, count = PUBLISHER_SM_URL.subn(ARXIV_SM_CITATION, data.decode("utf-8"))
    if count != 1:
        raise RuntimeError(f"Expected one APS Supplemental Material URL placeholder in {path.name}; found {count}")
    return text.encode("utf-8")


def source_list() -> list[Path]:
    names = set(REQUIRED)
    for top in ("letter.tex", "supplement.tex"):
        src = (HERE / top).read_text()
        names.update(m.group(1) + ("" if m.group(1).endswith(".tex") else ".tex")
                     for m in TEX_INPUT.finditer(src))
        names.update(m.group(1) for m in GRAPHICS.finditer(src))
    # Includes in generated tables can themselves refer to other inputs.
    pending = list(names)
    while pending:
        name = pending.pop()
        if not name.endswith(".tex"):
            continue
        path = HERE / name
        if not path.is_file():
            raise FileNotFoundError(f"Required TeX source is missing: {name}")
        for match in TEX_INPUT.finditer(path.read_text()):
            child = match.group(1)
            child += "" if child.endswith(".tex") else ".tex"
            if child not in names:
                names.add(child)
                pending.append(child)
    files = []
    for name in sorted(names):
        path = (HERE / name).resolve()
        if not path.is_file() or not path.is_relative_to(HERE):
            raise FileNotFoundError(f"Missing or unsafe archive member: {name}")
        files.append(path)
    return files


def select_ancillary(tracked: list[str], changed: list[str], prefix: str,
                     top_level: set[str]) -> tuple[list[str], list[str]]:
    """Repository paths that go into anc/, and those of them that differ from the commit.

    prefix is the path of this folder in the repository; top_level holds the archive members
    relative to this folder. Pure function, so that the selection is testable without git.
    """
    def wanted(path: str) -> bool:
        # Exclude obsolete release helpers and historical superseded evaluator copies.
        if path in {"compile_manuscipt.sh", "manuscipt_compile.sh"} or (path.startswith("paper2/kernel/")
            and path.endswith("_before_z6p_fix.py")):
            return False
        # Manuscript TeX files belong at archive top level, not in anc/.
        if path.endswith(".tex"):
            return False
        # Repository-only notes, internal reviews, and CI files are not arXiv ancillary data.
        if (path == 'revision' or path.startswith('revision/')
                or path.startswith('.github/') or path.startswith('derivations/')):
            return False
        if not path.startswith(prefix + "/"):
            return True
        rel = path[len(prefix) + 1:]
        if rel in {
            "figures/README.md", "figures/r0_diagrams_captions.tex",
            "figures/collinear_diagrams_qq.tex", "figures/collinear_diagrams_qq.pdf",
            "figures/collinear_diagrams_gg.tex", "figures/collinear_diagrams_gg.pdf",
            "figures/selfenergy_soft_diagrams.tex", "figures/selfenergy_soft_diagrams.pdf",
        }:
            return False
        return not (rel in top_level or rel in BUILD_OUTPUTS or rel.startswith(RELEASE + "/"))

    paths = sorted(p for p in tracked if p and wanted(p))
    dirty = sorted(p for p in changed if p and wanted(p))
    return paths, dirty


def git(root: Path, *args: str) -> str:
    run = subprocess.run(["git", "-C", str(root), *args], capture_output=True, text=True)
    if run.returncode:
        raise RuntimeError(f"git {' '.join(args)} failed: {run.stderr.strip()}")
    return run.stdout


def ancillary(top_level: list[Path], allow_dirty: bool) -> tuple[Path, list[str], str]:
    """(repository root, paths for anc/, text of anc/README_ANCILLARY.txt)"""
    try:
        root = Path(git(HERE, "rev-parse", "--show-toplevel").strip()).resolve()
    except (OSError, RuntimeError) as error:
        raise RuntimeError("anc/ is taken from the git repository: run make_arxiv.py inside a "
                           "clone, or pass --no-anc") from error
    prefix = HERE.relative_to(root).as_posix()
    tracked = git(root, "ls-files", "-z").split("\0")
    changed = git(root, "diff", "--name-only", "-z", "HEAD").split("\0")
    members = {p.relative_to(HERE).as_posix() for p in top_level}
    paths, dirty = select_ancillary(tracked, changed, prefix, members)
    if dirty and not allow_dirty:
        listing = "\n  ".join(dirty[:20]) + ("\n  ..." if len(dirty) > 20 else "")
        raise RuntimeError("These tracked files differ from the commit; commit them first, so that "
                           f"anc/ equals the recorded commit (or pass --allow-dirty):\n  {listing}")
    commit = git(root, "rev-parse", "HEAD").strip()
    lines = [
        "Ancillary files of this arXiv submission (the Letter and its Supplemental Material).",
        "",
        f"They are the files of the repository two-loop-dps-prl at commit {commit}:",
        "the numerical inputs, scientific scripts, tables and reproducibility tests bundled",
        "with the publication; external published amplitude inputs and the original momentum",
        "region-selection scan are documented but not fully regenerated by these files.",
        "",
        "Not repeated here: the files at the top level of this arXiv source, which are the files of",
        f"{prefix}/ with the same relative paths (letter.tex, supplement.tex, the tables",
        "and figures they include, the .bib and .bbl files). To rebuild the manuscripts, copy them",
        f"into anc/{prefix}/. The PDFs are not included; arXiv builds them.",
        "",
        "Requirements: requirements-pinned.txt. Tests: run 'make test' in this directory (README.md).",
    ]
    if dirty:
        lines += ["", "Files that differed from that commit when this archive was made:"]
        lines += [f"  {p}" for p in dirty]
    return root, paths, "\n".join(lines) + "\n"


def add_member(bundle: tarfile.TarFile, name: str, data: bytes) -> None:
    entry = tarfile.TarInfo(name)
    entry.size = len(data)
    entry.mode = 0o644
    entry.mtime = 0
    bundle.addfile(entry, io.BytesIO(data))


def build_archive(dest: Path, with_anc: bool = True,
                  allow_dirty: bool = False) -> tuple[str, int, int]:
    files = source_list()
    anc = ancillary(files, allow_dirty) if with_anc else None
    dest.parent.mkdir(parents=True, exist_ok=True)
    with tarfile.open(dest, "w:gz", compresslevel=9) as bundle:
        for path in files:
            add_member(bundle, path.relative_to(HERE).as_posix(), arxiv_member_bytes(path, path.read_bytes()))
        if anc:
            root, paths, readme = anc
            add_member(bundle, f"{ANC}/{ANC_README}", readme.encode())
            for rel in paths:
                add_member(bundle, f"{ANC}/{rel}", (root / rel).read_bytes())
    count = len(anc[1]) + 1 if anc else 0
    return hashlib.sha256(dest.read_bytes()).hexdigest(), len(files), count


def check_layout(dest: Path, with_anc: bool) -> None:
    """anc/ present (or absent) as requested, and no file both at the top level and in anc/"""
    with tarfile.open(dest, "r:gz") as bundle:
        names = bundle.getnames()
    top = {n for n in names if not n.startswith(ANC + "/")}
    anc = {n[len(ANC) + 1:] for n in names if n.startswith(ANC + "/")}
    if any(n.startswith('derivations/') for n in top | anc):
        raise RuntimeError('Repository-only derivations/ must not enter the arXiv source archive')
    if not with_anc:
        if anc:
            raise RuntimeError("anc/ found although --no-anc was given")
        return
    if ANC_README not in anc:
        raise RuntimeError(f"{ANC}/{ANC_README} is missing")
    tex_files = sorted(n for n in anc if n.endswith(".tex"))
    if tex_files:
        raise RuntimeError("TeX files are not allowed in anc/: " + ", ".join(tex_files))
    root = Path(git(HERE, "rev-parse", "--show-toplevel").strip()).resolve()
    prefix = HERE.relative_to(root).as_posix()
    repeated = sorted(t for t in top if f"{prefix}/{t}" in anc)
    if repeated:
        raise RuntimeError("Files both at the top level and in anc/: " + ", ".join(repeated))


def check_isolated(dest: Path, preview_dir: Path | None = None) -> None:
    with tempfile.TemporaryDirectory(prefix="dps-prl-arxiv-") as tmp:
        work = Path(tmp)
        with tarfile.open(dest, "r:gz") as bundle:
            if any(not (work / member.name).resolve().is_relative_to(work)
                   for member in bundle.getmembers()):
                raise RuntimeError("Unsafe archive member")
            bundle.extractall(work, filter="data")
        for master in ("letter", "supplement"):
            for _ in range(3):
                run = subprocess.run(
                    ["pdflatex", "-interaction=nonstopmode", "-halt-on-error",
                     "-file-line-error", master + ".tex"],
                    cwd=work, capture_output=True, text=True)
                if run.returncode:
                    raise RuntimeError(f"Clean {master} build failed:\n"
                                       + run.stdout[-3500:])
            log = (work / (master + ".log")).read_text(errors="replace")
            unresolved = re.findall(r"^.*(?:Citation .+ undefined|Reference .+ undefined|There were undefined references).*$", log, flags=re.M)
            if unresolved:
                raise RuntimeError(f"Unresolved citations/references in {master}:\\n" + "\\n".join(unresolved[:30]))
            if not (work / (master + ".pdf")).is_file():
                raise RuntimeError(f"No clean PDF for {master}")
            if preview_dir is not None:
                preview_dir.mkdir(parents=True, exist_ok=True)
                shutil.copyfile(work / (master + ".pdf"), preview_dir / (master + ".pdf"))


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__,
                                     formatter_class=argparse.RawDescriptionHelpFormatter)
    parser.add_argument("--output", type=Path, default=HERE / RELEASE / "PRL_DPS_arxiv_sources.tar.gz")
    parser.add_argument("--check", action="store_true", help="Compile masters from clean extracted archive")
    parser.add_argument("--preview-dir", type=Path, default=None,
                        help="Save PDFs compiled from isolated archive here (requires --check)")
    parser.add_argument("--no-anc", action="store_true", help="Leave out the ancillary files (anc/)")
    parser.add_argument("--allow-dirty", action="store_true",
                        help="Build anc/ from a working tree that differs from the commit")
    args = parser.parse_args()
    if args.preview_dir is not None and not args.check:
        parser.error("--preview-dir requires --check")
    dest = args.output.resolve()
    digest, count, anc_count = build_archive(dest, not args.no_anc, args.allow_dirty)
    print(f"Archive: {dest} ({count} files at the top level, {anc_count} in {ANC}/; sha256 {digest})")
    check_layout(dest, not args.no_anc)
    if args.check:
        check_isolated(dest, args.preview_dir.resolve() if args.preview_dir else None)
        print("PASS: Letter and Supplement compile from isolated arXiv archive")


if __name__ == "__main__":
    main()


==> anc/paper2/manuscript_prl/make_figure.py <==
#!/usr/bin/env python3
# The figures of the two documents.
#
# Supplement: the figures with results, drawn by the figure script of the full manuscript
# (../_build/make_figure.py) from the result files listed in its SOURCES, with the output
# directed to figures/ here.
#
# Letter, Fig. 1: the tree diagram and the crossed box of Paper I, drawn with TikZ-Feynman. The
# the retained original TikZ source is in figures/dps_diagram_tikz.tex and compiled inside
# the wrapper figures/dps_diagram.tex. No Paper I manuscript directory is needed.
#
#   python3 make_figure.py
import importlib.util
import pathlib
import subprocess
import sys

HERE = pathlib.Path(__file__).resolve().parent
FULL = HERE.parent/'_build'

sys.path.insert(0, str(FULL))        # make_figure.py imports make_tables from its own folder
spec = importlib.util.spec_from_file_location('make_figure_full', FULL/'make_figure.py')
mf = importlib.util.module_from_spec(spec)
spec.loader.exec_module(mf)
mf.OUT = HERE/'figures'
mf.OUT.mkdir(exist_ok=True)


def diagram_figure():
    """Build figures/dps_diagram.pdf from the retained local TikZ source."""
    picture = HERE/'figures'/'dps_diagram_tikz.tex'
    if not picture.exists():
        sys.exit(f'Required local figure source is missing: {picture}')
    run = subprocess.run(['pdflatex', '-interaction=nonstopmode', '-halt-on-error', 'dps_diagram.tex'],
                         cwd=HERE/'figures', capture_output=True, text=True)
    if run.returncode != 0:
        sys.exit(run.stdout[-2000:])
    for by_product in ('dps_diagram.aux', 'dps_diagram.log'):
        (HERE/'figures'/by_product).unlink(missing_ok=True)
    print('wrote figures/dps_diagram.pdf')


if __name__ == '__main__':
    mf.forward_figure()
    mf.zz_figure()
    mf.zz_prediction_figure()
    mf.three_process_comparison_figure()
    mf.windows_figure()
    print('figures/forward_approach.pdf, zz_coefficients.pdf, zz_prediction.pdf, three_process_comparison.pdf, fit_windows.pdf written')
    diagram_figure()


==> anc/paper2/manuscript_prl/make_tables.py <==
#!/usr/bin/env python3
# Writes numbers.tex, tables/ and sm.bib for the single-paper layout: the Letter (letter.tex) and its
# Supplemental Material (supplement.tex), which holds the derivations and the QCD amplitudes.
#
# The numbers and the tables are those of the full manuscript: this script runs the generator
# ../_build/make_tables.py with its output directed here, so that every macro and every
# table comes from the same result files, through the same assertions. It then
#   - writes the two tables of the End Matter: tables/table_n4_letter.tex, with the function of
#     ../_build/make_tables_letter.py, and tables/table_threeloop_letter.tex, the rows of the
#     three-loop table of the full manuscript with a caption for the Letter;
#   - keeps the tables that the two documents input and removes the others; their captions are
#     brought to the conventions of the two documents ("Sec.", "Eq.", "Ref."), and in the tables of
#     the Supplement a reference to an equation of the Letter becomes \Lref (see letter_labels.py);
#   - checks that no label is defined in both documents and that every \Lref points to a label
#     of the Letter;
#   - writes sm.bib and sm_nocite.tex, retaining Supplement-only citations
#     in the Letter bibliography while keeping the SM note concise.
#
#   python3 make_tables.py          (or `make tables`)
import importlib.util
import pathlib
import re

HERE = pathlib.Path(__file__).resolve().parent
FULL = HERE.parent/'_build'
LETTER_I = HERE.parent/'_build'
SM_TEXT = (
    'See Supplemental Material at [URL will be inserted by publisher] for the two-loop DPS derivation, '
    'matching calculations, numerical validation, and '
    'higher-order consistency checks.'
)



def load(path, name):
    spec = importlib.util.spec_from_file_location(name, path)
    module = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(module)
    return module


def source(doc):
    """Document plus non-table TeX inputs, without comments.

    Tables stay explicit because keep_used_tables applies their house style.
    Keeping each input command also preserves dependency discovery.
    """
    seen = set()
    def read(path):
        path = path.resolve()
        if not path.is_relative_to(HERE):
            raise ValueError(f'TeX input escapes manuscript directory: {path}')
        if path in seen:
            return ''
        seen.add(path)
        text = re.sub(r'(?<!\\)%.*', '', path.read_text())
        children = []
        for name in re.findall(r'\\input\{([^}]+)\}', text):
            if name.startswith('tables/'):
                continue
            name += '' if name.endswith('.tex') else '.tex'
            children.append(read(HERE / name))
        return text + '\n' + '\n'.join(children)
    return read(HERE / f'{doc}.tex')

def labels(text):
    return set(re.findall(r'\\label\{([^}]*)\}', text))


def house_style(s):
    """the conventions of the two documents: Sec., Eq., Ref. and Table with capitals"""
    s = s.replace('(appendix~\\ref{', '(Sec.~\\ref{').replace('appendix~\\ref{', 'Sec.~\\ref{')
    s = s.replace('section~\\ref{', 'Sec.~\\ref{').replace('sections~\\ref{', 'Secs.~\\ref{')
    s = re.sub(r'\bsec\.~', 'Sec.~', s)
    s = re.sub(r'\beq(s?)\.~', r'Eq\1.~', s)
    s = re.sub(r'\bref(s?)\.~', r'Ref\1.~', s)
    return re.sub(r'\btable~\\ref', r'Table~\\ref', s)



def letter_threeloop_table():
    """Generate a compact three-loop table without changing any coefficients."""
    s = (HERE/'tables'/'table_threeloop.tex').read_text()

    head = '& $N^2$ & $Nn_f$ & $n_f^2$\\\\'
    assert s.count(head) == 1 and s.count('\\small') == 1, \
        'the layout of the three-loop table has changed'
    s = s.replace(head, '$x$ & $N_c^2$ & $N_cn_f$ & $n_f^2$\\\\')
    s = s.replace('\\small', '\\footnotesize', 1)
    s = s.replace(r'\setlength{\tabcolsep}{5pt}',r'\setlength{\tabcolsep}{7pt}')   
    s = s.replace(r'\begin{tabular}{lccc}', r'\renewcommand{\arraystretch}{1.35}' + '\n'
    + r'\begin{tabular}{lccc}', 1 )

    # The same six data rows, with a compact heading for each component.
    s = s.replace(r'\multicolumn{4}{l}{coefficient of $\G^3$ in $\M_1^{(3)}/C_1$}',
                  r'\multicolumn{4}{@{}l}{$[\G^3]\,\M_1^{(3)}/C_1$}')
    s = s.replace(r'\multicolumn{4}{l}{coefficient of $\G^2$ in $\M_2^{(3)}/K$}',
                  r'\multicolumn{4}{@{}l}{$[\G^2]\,\M_2^{(3)}/K$}')
    for x in ('\\frac58','\\frac34','\\frac56'):
        s = s.replace('$x='+x+'$', '$'+x+'$')
    s,n = re.subn(r'\\caption\{.*\}\n\\label\{tab:threeloop\}',
                  lambda m: (r'\caption{Conditional three-loop DPS coefficients for '
                             r'$gg\to HH$ at $\mu=m_H$ in minimal subtraction; '
                             r'the boundary assumptions are stated in the text.}'
                             '\n'+r'\label{tab:threeloop}'),
                  s,flags=re.S)
    assert n==1, 'the caption of the three-loop table was not found'
    assert s.count('\\multicolumn{4}{@{}l}')==2
    (HERE/'tables'/'table_threeloop_letter.tex').write_text(s)


def keep_used_tables():
    docs = {d: source(d) for d in ('letter', 'supplement')}
    used = {d: set(re.findall(r'\\input\{tables/(table_[a-z0-9_]+)\.tex\}', s)) for d, s in docs.items()}
    assert not used['letter'] & used['supplement'], 'a table is input by both documents'
    present = {p.stem for p in (HERE/'tables').glob('table_*.tex')}
    assert used['letter'] | used['supplement'] <= present, (used['letter'] | used['supplement']) - present
    for name in sorted(present - used['letter'] - used['supplement']):
        (HERE/'tables'/f'{name}.tex').unlink()
    if 'tables/eq_threeloop.tex' not in docs['letter'] + docs['supplement']:
        (HERE/'tables'/'eq_threeloop.tex').unlink(missing_ok=True)
    text = {d: docs[d] + ''.join((HERE/'tables'/f'{n}.tex').read_text() for n in sorted(used[d])) for d in docs}
    own = {d: labels(text[d]) for d in docs}
    assert not own['letter'] & own['supplement'], sorted(own['letter'] & own['supplement'])
    for doc in docs:
        for name in sorted(used[doc]):
            p = HERE/'tables'/f'{name}.tex'
            s = house_style(p.read_text())
            s = re.sub(r'(\\begin\{table\*?\})(?:\[[^\]]*\])?', r'\1[!htb]', s)
            if doc == 'supplement':
                # the relations of the full manuscript's eq. (relations) are Eq. (4) of the Letter
                s = s.replace('the relations of Eq.~(\\ref{eq:relations})', 'the coefficients of Eq.~(\\Lref{eq:rg})')
                s = re.sub(r'\\ref\{([^}]*)\}', lambda m: ('\\Lref{' if m.group(1) in own['letter'] else '\\ref{') + m.group(1) + '}', s)
            p.write_text(s)
    # every reference resolves: within its own document, or to the Letter through \Lref
    supp = docs['supplement'] + ''.join((HERE/'tables'/f'{n}.tex').read_text() for n in sorted(used['supplement']))
    lett = docs['letter'] + ''.join((HERE/'tables'/f'{n}.tex').read_text() for n in sorted(used['letter']))
    bad = {k for k in re.findall(r'\\Lref\{([^}]*)\}', supp) if k not in own['letter']}
    bad |= {k for k in re.findall(r'\\ref\{([^}]*)\}', supp) if k not in own['supplement']}
    bad |= {k for k in re.findall(r'\\ref\{([^}]*)\}', lett) if k not in own['letter']}
    assert not bad, f'references without a label: {sorted(bad)}'
    return sorted(used['letter'] | used['supplement'])


def cited(path):
    keys = set()
    for m in re.findall(r'\\cite\{([^}]*)\}', source(path.stem)):
        keys |= {k.strip() for k in m.split(',')}
    return keys



def write_sm_bib():
    sm_only = sorted(
        cited(HERE/'supplement.tex')
        - cited(HERE/'letter.tex') - {'SM'}
    )

    (HERE/'sm.bib').write_text(
        '% generated by make_tables.py; do not edit\n'
        '@misc{SM,\n'
        f'    note = "{SM_TEXT}"\n'
        '}\n'
    )

    # Preserve Supplement-only references in the Letter bibliography.
    (HERE/'sm_nocite.tex').write_text(
        '% generated by make_tables.py; needed for clean arXiv compilation\n'
        + ('\\nocite{' + ','.join(sm_only) + '}\n'
           if sm_only else '')
    )
    return sm_only
    


def format_planar_rows(s):
    """Keep all 41 known planar coefficients in one compact table.

    MHV and NMHV coefficients at loops 1--4 are paired across 16 rows.
    The nine MHV coefficients at five loops continue in the MHV column,
    with the NMHV column empty at this order.
    Expressions are copied directly from the common data generator.
    """
    old = r'\begin{tabular}{cp{0.9\textwidth}}'
    assert s.count(old) == 1 and s.count(r'\end{tabular}') == 1, \
        'the original planar table layout has changed'
    before, rest = s.split(old, 1)
    rows, after = rest.split(r'\end{tabular}', 1)
    groups = {'MHV': {}, 'NMHV': {}}
    mode = None
    for line in rows.splitlines():
        if line.startswith('$L$ & MHV:'):
            mode = 'MHV'
        elif line.startswith('$L$ & NMHV:'):
            mode = 'NMHV'
        elif re.match(r'^[1-5] & \$', line):
            assert mode in groups, line
            loop, body = line.split(' & $', 1)
            assert body.endswith('$' + r'\\'), line
            coeffs = body[:-3].split(r',\ ')
            L = int(loop)
            assert len(coeffs) == 2 * L - 1 and L not in groups[mode], (mode, L)
            groups[mode][L] = coeffs
    assert set(groups['MHV']) == set(range(1, 6)), groups['MHV']
    assert set(groups['NMHV']) == set(range(1, 5)), groups['NMHV']
    assert sum(len(row) for g in groups.values() for row in g.values()) == 41

    out = [
        r'\begin{tabular}{@{}r@{\hspace{4pt}}r@{\hspace{6pt}}l@{\hspace{12pt}}r@{\hspace{4pt}}r@{\hspace{6pt}}l@{}}',
        r'\toprule',
        r'\multicolumn{3}{c}{\textbf{MHV}: $2\pi i\,\ell^k$} & \multicolumn{3}{c}{\textbf{NMHV}: $\pi i\,\frac{1+w}{1+w^*}\,\ell^k$}\\',
        r'\cmidrule(lr){1-3}\cmidrule(l){4-6}',
        r'$L$ & $k$ & coefficient & $L$ & $k$ & coefficient\\',
        r'\midrule',
    ]
    for L in range(1, 5):
        assert len(groups['MHV'][L]) == len(groups['NMHV'][L])
        for i, (left_coeff, right_coeff) in enumerate(zip(groups['MHV'][L], groups['NMHV'][L])):
            left = f'{L if i == 0 else ""} & {2*L-1-i} & $' + left_coeff + '$'
            right = f'{L if i == 0 else ""} & {2*L-2-i} & $' + right_coeff + '$'
            out.append(left + ' & ' + right + r'\\')
        if L < 4:
            out.append(r'\addlinespace[3pt]')
    out.append(r'\addlinespace[3pt]')
    five_loop = groups['MHV'][5]
    assert len(five_loop) == 9
    for i, coeff in enumerate(five_loop):
        out.append(f'{5 if i == 0 else ""} & {9-i} & $' + coeff + '$ & & & ' + r'\\')
    out += [r'\bottomrule', r'\end{tabular}']
    return before + '\n'.join(out) + after


if __name__ == '__main__':
    mt = load(FULL/'make_tables.py', 'make_tables_full')
    mt.HERE = HERE                   # numbers.tex and tables/ are written here; SOURCES stay as registered there
    mt.main()
    numbers = (HERE/'numbers.tex').read_text()
    for macro in ('rzFitAA', 'rzBlindAA', 'rzAAlead'):      # Table I of the Letter has a column for gg -> AA
        assert f'\\newcommand{{\\{macro}}}' in numbers, f'{macro} is not defined: the gg -> AA results are missing'
    one = load(LETTER_I/'make_tables_letter.py', 'make_tables_letter')
    one.HERE = HERE
    n = one.letter_table(mt)
    n4_path = HERE/'tables'/'table_n4_letter.tex'
    n4 = n4_path.read_text()
    old = 'and every other coefficient is a prediction. All agree.'
    assert old in n4, 'the original planar table caption has changed'
    n4_path.write_text(format_planar_rows(n4.replace(
        old, 'and the remaining coefficients check the known radial representation and helicity map. All agree.')))
    letter_threeloop_table()
    tables = keep_used_tables()
    sm_only = write_sm_bib()
    print(f'numbers.tex, {len(tables)} tables ({", ".join(t[6:] for t in tables)}; the planar N = 4 table of the '
          f'End Matter holds {n} coefficients) and sm.bib (the Supplement adds {len(sm_only)} references) written')


==> anc/paper2/manuscript_prl/test_count_words.py <==
"""Regression cases from the APS length guide; run with python3 -m unittest discover -s . -v."""
import unittest
import zlib
from unittest.mock import patch

from count_words import count, page_size


def document(body):
    return r'\begin{document}' + body + r'\end{document}'


def core(source, **kwargs):
    """the measures of the core (count() returns the core and the End Matter)"""
    return count(source, **kwargs)[0]


def total(result):
    return sum(words for _, words in result.values())


class LengthEstimate(unittest.TestCase):
    def test_excludes_front_matter_acknowledgments_and_references(self):
        result = core(document(r'''
            \title{Title with \emph{nested formatting}}
            \author{Author Name}\affiliation{Institute Name}
            \begin{abstract}An abstract.\end{abstract}
            Body text.\footnote{A body footnote.}
            \begin{acknowledgments}
                Thanks for help. \begin{equation}x = y\end{equation}
            \end{acknowledgments}
            Data availability.
            \bibliographystyle{apsrev4-2}
            These reference words must not count.
        '''))
        self.assertEqual(result['title (excluded)'], (4, 0))
        self.assertEqual(result['abstract (excluded)'], (2, 0))
        self.assertEqual(result['equation rows (1 col)'], (0, 0))
        self.assertEqual(total(result), 7)  # body (2), footnote (3), data availability (2)

    def test_equation_width_and_rows(self):
        result = core(document(r'''
            \begin{align}a &= b\\ c &= d\end{align}
            \begin{widetext}
                \begin{equation}e = f\end{equation}
            \end{widetext}
        '''))
        self.assertEqual(result['equation rows (1 col)'], (2, 32))
        self.assertEqual(result['equation rows (2 col)'], (1, 32))
        self.assertEqual(total(result), 64)

    def test_table_base_allowance_width_and_wrapped_lines(self):
        source = document(r'''
            \begin{table}
                \begin{tabular}{c}A\\B\\\end{tabular}
                \caption{One column.}
            \end{table}
            \begin{table*}
                \begin{tabular}{p{0.9\textwidth}}A wrapped cell\\\end{tabular}
                \caption{Two columns.}
            \end{table*}
        ''')
        estimated = core(source)
        rendered = core(source, table_lines=[2, 3])
        self.assertEqual(estimated['table source rows'], (3, 65))
        self.assertEqual(rendered['table rendered lines'], (5, 91))
        self.assertEqual(total(rendered), 95)  # 26 + 65 table allowance, plus four caption words
        with self.assertRaisesRegex(ValueError, 'one positive integer per table'):
            count(source, table_lines=[3])
        with self.assertRaisesRegex(ValueError, 'one positive integer per table'):
            count(source, table_lines=[0, 3])

    def test_tabular_star_with_nested_columns_and_booktabs_rules(self):
        source = document(r'''
            \begin{table*}
                \begin{tabular*}{\textwidth}{@{}r@{\hspace{5pt}}l@{\extracolsep{\fill}}r@{}}
                \toprule
                \multicolumn{3}{c}{MHV and NMHV}\\
                \cmidrule(lr){1-2}\cmidrule(l){3-3}
                $L$ & $k$ & coefficient\\
                \midrule
                1 & 1 & $a$\\
                \addlinespace[3pt]
                2 & 3 & $b$\\
                \bottomrule
                \end{tabular*}
                \caption{Logarithmic coefficients.}
            \end{table*}
        ''')
        estimated = core(source)
        self.assertEqual(estimated['table source rows'], (4, 26 + 13 * 4))
        self.assertEqual(estimated['table captions'], (2, 2))
        self.assertEqual(total(estimated), 80)
        rendered = core(source, table_lines=[6])
        self.assertEqual(rendered['table rendered lines'], (6, 26 + 13 * 6))
        self.assertEqual(total(rendered), 106)

    def test_rule_only_rows_are_not_counted(self):
        source = document(r'''
            \begin{table}
              \begin{tabular}{cc}
                A & B\\
                \cmidrule(lr){1-2}
                \addlinespace[2pt]
                \bottomrule
              \end{tabular}
              \caption{Small table.}
            \end{table}
        ''')
        self.assertEqual(core(source)['table source rows'], (1, 19.5))

    def test_end_matter_measured_apart_from_the_core(self):
        source = document(r'''
            Body text here.
            \begin{table}\begin{tabular}{c}A\\\end{tabular}\caption{Core table.}\end{table}
            \bibliographystyle{apsrev4-2}
            \bibliography{refs}
            \section*{End Matter}
            \textit{Appendix: Something.} Four more words here.
            \begin{table*}\begin{tabular}{c}A\\B\\\end{tabular}\caption{End table.}\end{table*}
        ''')
        body, end = count(source)
        self.assertEqual(total(body), 3 + 2 + 19.5)    # body text, caption, 13 + 6.5 per row
        self.assertEqual(total(end), 6 + 2 + 52)       # run-in heading and text, caption, 26 + 13 per row
        body, end = count(source, table_lines=[1, 3])  # in source order, End Matter included
        self.assertEqual(end['table rendered lines'], (3, 65))
        self.assertIsNone(count(document('Body text.'))[1])

    def test_figure_allowance_and_caption(self):
        source = document(r'''
            \begin{figure}\includegraphics[width=\columnwidth]{a.pdf}\caption{One column figure.}\end{figure}
            \begin{figure*}\includegraphics{b.pdf}\caption{Two columns.}\end{figure*}
        ''')
        result = core(source, figure_aspects=[1.5, 3.0])
        self.assertEqual(result['figures'], (2, 120 + 240))      # 150/1.5 + 20 and 300/(0.5*3) + 40
        self.assertEqual(result['figure captions'], (5, 5))
        self.assertEqual(total(result), 365)
        with self.assertRaisesRegex(ValueError, 'one positive number per figure'):
            count(source, figure_aspects=[1.5])

    def test_two_panel_figure_counts_both_displayed_images(self):
        source = document(r'''
            \begin{figure*}
            \includegraphics[width=0.63\textwidth]{left.pdf}
            \includegraphics[width=0.35\textwidth]{right.pdf}
            \caption{Two panel figure.}
            \end{figure*}
        ''')
        with patch('count_words.aspect_ratio', side_effect=[3.0, 1.0]):
            result = core(source)
        expected_aspect = 0.98 / max(0.63 / 3.0, 0.35 / 1.0)
        expected_words = round(300/(0.5*expected_aspect) + 40, 1)
        self.assertEqual(result['figures'], (1, expected_words))
        self.assertEqual(result['figure captions'], (3, 3))
        # Explicit measured aspect: one number per composite float.
        self.assertEqual(core(source, figure_aspects=[expected_aspect])['figures'],
                         (1, expected_words))

    def test_invalid_multi_panel_figure_fails(self):
        for options in ('width=0.75\\textwidth', 'scale=0.5'):
            source = document(r'\begin{figure*}\includegraphics[width=0.63\textwidth]{a.pdf}'
                              + '\\includegraphics[' + options + r']{b.pdf}\end{figure*}')
            with self.subTest(options=options), patch('count_words.aspect_ratio', return_value=2.0), self.assertRaises(ValueError):
                core(source)

    def test_page_size_read_from_plain_and_compressed_page_objects(self):
        plain = b'%PDF-1.4\n1 0 obj << /Type /Page /MediaBox [0 0 474.216 158.49] >> endobj'
        self.assertEqual(page_size(plain), (474.216, 158.49))
        packed = (b'%PDF-1.5\n5 0 obj << /Type /ObjStm >>\nstream\n'
                  + zlib.compress(b'<< /Type /Page /MediaBox [ 0 0 504 396 ] >>') + b'\nendstream')
        self.assertEqual(page_size(packed), (504.0, 396.0))
        with self.assertRaises(ValueError):
            page_size(b'%PDF-1.4 no page box')

    def test_unsupported_layouts_fail_instead_of_silently_undercounting(self):
        for source in (r'\begin{figure}\caption{A figure without a file.}\end{figure}', r'\[x = y\]'):
            with self.subTest(source=source), self.assertRaises(ValueError):
                count(document(source))


if __name__ == '__main__':
    unittest.main()


==> anc/paper2/manuscript_prl/test_make_arxiv.py <==
"""Tests of the anc/ selection of make_arxiv.py (no TeX run).

The selection rule is tested on synthetic path lists; the archive layout is tested on this
repository when it is a git clone (skipped otherwise, e.g. in the extracted ancillary files).
"""
import shutil
import subprocess
import tarfile
import tempfile
import unittest
from pathlib import Path

import make_arxiv as ma

PREFIX = "paper2/manuscript_prl"


def in_git_clone() -> bool:
    if shutil.which("git") is None:
        return False
    run = subprocess.run(["git", "-C", str(ma.HERE), "rev-parse", "--is-inside-work-tree"],
                         capture_output=True, text=True)
    return run.returncode == 0 and run.stdout.strip() == "true"


class Selection(unittest.TestCase):
    TRACKED = [
        "Makefile", "README.md", "common/dps/results_hh.json", "paper2/hh/hh_two_loop/points/a.json",
        f"{PREFIX}/letter.tex", f"{PREFIX}/supplement.tex", f"{PREFIX}/tables/table_r0.tex",
        f"{PREFIX}/figures/dps_diagram.pdf", f"{PREFIX}/figures/dps_diagram.tex",
        f"{PREFIX}/figures/dps_diagram_tikz.tex",
        f"{PREFIX}/letter.pdf", f"{PREFIX}/supplement.pdf", f"{PREFIX}/make_tables.py",
        f"{PREFIX}/release/PRL_DPS_arxiv_sources.tar.gz",
        "derivations/README.md", "derivations/detailed_derivations.tex",
        "derivations/detailed_derivations.pdf", "derivations/checks/extension_results.json", "",
    ]
    TOP = {"letter.tex", "supplement.tex", "tables/table_r0.tex", "figures/dps_diagram.pdf"}

    def test_arxiv_only_supplemental_material_citation(self):
        original = ("See Supplemental Material at [URL will be inserted by publisher] "
                    "for the two-loop DPS derivation.")
        arxiv = ("See Supplemental Material accompanying this arXiv submission "
                 "for the two-loop DPS derivation.")
        for name in ("sm.bib", "letter.bbl"):
            if name == "letter.bbl":
                raw = original.replace("be inserted", "be\n  inserted").encode()
            else:
                raw = original.encode()
            self.assertEqual(ma.arxiv_member_bytes(Path(name), raw).decode(), arxiv)
        self.assertEqual(ma.arxiv_member_bytes(Path("supplement.tex"), original.encode()),
                         original.encode())
        with self.assertRaisesRegex(RuntimeError, "Expected one APS"):
            ma.arxiv_member_bytes(Path("sm.bib"), b"Reference already edited")

    def test_top_level_files_pdfs_and_release_are_left_out(self):
        paths, dirty = ma.select_ancillary(self.TRACKED, [], PREFIX, self.TOP)
        self.assertEqual(dirty, [])
        self.assertEqual(paths, sorted([
            "Makefile", "README.md", "common/dps/results_hh.json", "paper2/hh/hh_two_loop/points/a.json",
            f"{PREFIX}/make_tables.py"]))

    def test_unsafe_helper_and_old_model_copies_are_excluded(self):
        names = ['compile_manuscipt.sh', 'manuscipt_compile.sh',
                 'paper2/kernel/model_exact2_before_z6p_fix.py',
                 'paper2/kernel/model_fast_before_z6p_fix.py',
                 'paper2/kernel/model_exact2.py', 'paper2/kernel/model_fast.py']
        selected, dirty = ma.select_ancillary(names, names, PREFIX, set())
        self.assertEqual(selected, ['paper2/kernel/model_exact2.py',
                                    'paper2/kernel/model_fast.py'])
        self.assertEqual(dirty, selected)

    def test_repository_notes_are_excluded_including_changed_files(self):
        tracked = ["derivations/README.md", "derivations/detailed_derivations.tex",
                   "derivations/detailed_derivations.pdf", "derivations/checks/validation_runs.json",
                   "derivations-extra/keep.txt", "checks/README.md"]
        selected, dirty = ma.select_ancillary(tracked, tracked, PREFIX, self.TOP)
        self.assertEqual(selected, ["checks/README.md", "derivations-extra/keep.txt"])
        self.assertEqual(dirty, selected)

    def test_reference_diagrams_are_excluded_from_arxiv_archive(self):
        reference_files = [
            f"{PREFIX}/figures/{name}"
            for name in ("README.md", "collinear_diagrams_qq.tex", "collinear_diagrams_qq.pdf",
                         "collinear_diagrams_gg.tex", "collinear_diagrams_gg.pdf",
                         "selfenergy_soft_diagrams.tex", "selfenergy_soft_diagrams.pdf",
                         "r0_diagrams_captions.tex")
        ]
        selected, changed = ma.select_ancillary(reference_files, reference_files, PREFIX, self.TOP)
        self.assertEqual(selected, [])
        self.assertEqual(changed, [])

    def test_changes_count_only_for_files_that_go_into_anc(self):
        changed = [f"{PREFIX}/letter.pdf", f"{PREFIX}/tables/table_r0.tex",
                   f"{PREFIX}/figures/dps_diagram.tex",
                   f"{PREFIX}/release/PRL_DPS_arxiv_sources.tar.gz", "common/dps/results_hh.json",
                   "derivations/README.md", "derivations/detailed_derivations.tex"]
        _, dirty = ma.select_ancillary(self.TRACKED, changed, PREFIX, self.TOP)
        self.assertEqual(dirty, ["common/dps/results_hh.json"])

    def test_tex_sources_are_excluded_from_ancillary_files(self):
        tracked = [f"{PREFIX}/figures/dps_diagram.tex",
                   f"{PREFIX}/figures/dps_diagram_tikz.tex",
                   "paper2/hh/letter.tex", "paper2/hh/README.md"]
        paths, dirty = ma.select_ancillary(tracked, tracked, PREFIX, set())
        self.assertEqual(paths, ["paper2/hh/README.md"])
        self.assertEqual(dirty, paths)


@unittest.skipUnless(in_git_clone(), "not a git clone")
class Archive(unittest.TestCase):
    def test_layout(self):
        with tempfile.TemporaryDirectory() as tmp:
            dest = Path(tmp) / "arxiv.tar.gz"
            _, top_count, anc_count = ma.build_archive(dest, with_anc=True, allow_dirty=True)
            ma.check_layout(dest, with_anc=True)
            with tarfile.open(dest, "r:gz") as bundle:
                names = bundle.getnames()
                readme = bundle.extractfile(f"anc/{ma.ANC_README}").read().decode()
                arxiv_citations = {
                    member: bundle.extractfile(member).read().decode("utf-8")
                    for member in ("sm.bib", "letter.bbl")
                }
        top = [n for n in names if not n.startswith("anc/")]
        anc = [n for n in names if n.startswith("anc/")]
        self.assertEqual((len(top), len(anc)), (top_count, anc_count))
        self.assertIn("letter.tex", top)
        self.assertIn("supplement.tex", top)
        for note in arxiv_citations.values():
            self.assertIn("accompanying this arXiv submission", note)
            self.assertNotIn("[URL will be", note)
        self.assertIn("anc/common/dps/results_hh.json", anc)
        self.assertIn(f"anc/{PREFIX}/make_tables.py", anc)
        self.assertFalse(any(n.startswith("anc/derivations/") or n.startswith("derivations/") for n in names))
        self.assertNotIn(f"anc/{PREFIX}/letter.tex", anc)
        self.assertFalse(any(n.endswith(".tex") for n in anc))
        self.assertFalse(any(n.startswith(f"anc/{PREFIX}/release/") for n in anc))
        self.assertIn("at commit", readme)

    def test_archive_layout_rejects_repository_notes(self):
        with tempfile.TemporaryDirectory() as tmp:
            dest = Path(tmp) / "arxiv.tar.gz"
            with tarfile.open(dest, "w:gz") as bundle:
                for name in ("letter.tex", "anc/README_ANCILLARY.txt", "anc/derivations/README.md"):
                    payload = b"test"
                    member = tarfile.TarInfo(name)
                    member.size = len(payload)
                    bundle.addfile(member, __import__('io').BytesIO(payload))
            with self.assertRaisesRegex(RuntimeError, 'derivations'):
                ma.check_layout(dest, with_anc=True)

    def test_archive_layout_rejects_tex_in_ancillary_files(self):
        with tempfile.TemporaryDirectory() as tmp:
            dest = Path(tmp) / "arxiv.tar.gz"
            with tarfile.open(dest, "w:gz") as bundle:
                for name in ("letter.tex", "anc/README_ANCILLARY.txt",
                             "anc/paper2/manuscript_prl/figures/dps_diagram.tex"):
                    payload = b"test"
                    member = tarfile.TarInfo(name)
                    member.size = len(payload)
                    bundle.addfile(member, __import__('io').BytesIO(payload))
            with self.assertRaisesRegex(RuntimeError, "TeX files"):
                ma.check_layout(dest, with_anc=True)

    def test_without_anc(self):
        with tempfile.TemporaryDirectory() as tmp:
            dest = Path(tmp) / "arxiv.tar.gz"
            _, _, anc_count = ma.build_archive(dest, with_anc=False)
            ma.check_layout(dest, with_anc=False)
            with tarfile.open(dest, "r:gz") as bundle:
                self.assertFalse(any(n.startswith("anc/") for n in bundle.getnames()))
        self.assertEqual(anc_count, 0)


if __name__ == "__main__":
    unittest.main()


==> anc/paper2/manuscript_prl/test_make_tables.py <==
"""Regression checks for nested manuscript inputs and their citations."""
import tempfile
import unittest
from pathlib import Path
from unittest.mock import patch
import make_tables as mt
import make_arxiv as ma

class NestedInputs(unittest.TestCase):
    def test_nested_labels_citations_and_cycles(self):
        with tempfile.TemporaryDirectory() as d:
            root=Path(d)
            (root/'supplement.tex').write_text(r'\input{section}\ref{sec:child}')
            (root/'section.tex').write_text(r'\label{sec:child}\cite{Nested}\input{supplement}')
            with patch.object(mt,'HERE',root):
                text=mt.source('supplement')
                self.assertIn('sec:child',mt.labels(text))
                self.assertEqual(mt.cited(root/'supplement.tex'),{'Nested'})
                self.assertEqual(text.count(r'\label{sec:child}'),1)

    def test_input_cannot_escape_manuscript_folder(self):
        with tempfile.TemporaryDirectory() as d:
            root=Path(d);(root/'letter.tex').write_text(r'\input{../outside}')
            with patch.object(mt,'HERE',root):
                with self.assertRaises(ValueError):mt.source('letter')

    def test_internal_review_files_not_in_ancillary_selection(self):
        source = ['revision/README.md', 'revision/apply_letter.py',
                  '.github/workflows/prl-revision.yml', 'README.md',
                  'checks/pinch_regions/param_space.py',
                  'paper2/manuscript_prl/letter.tex']
        selected, dirty = ma.select_ancillary(source, source,
                                               'paper2/manuscript_prl', {'letter.tex'})
        expected = ['README.md', 'checks/pinch_regions/param_space.py']
        self.assertEqual(selected, expected)
        self.assertEqual(dirty, expected)

    def test_no_internal_rewrite_markers_in_public_tex(self):
        self.assertNotIn('% Achievement-led PRL revision', (mt.HERE/'letter.tex').read_text())
        self.assertNotIn('% Audited pinch cross-checks and scope revision',
                         (mt.HERE/'supplement.tex').read_text())

    def test_new_pinch_source_is_archived(self):
        self.assertIn('pinch_checks.tex',{p.name for p in ma.source_list()})
        self.assertIn('Gardi:2024dissecting',mt.cited(mt.HERE/'supplement.tex'))

    def test_planar_parallel_panels_preserve_41_coefficients(self):
        rows = [
            r'\begin{table*}[t]', r'\centering', r'\small',
            r'\begin{tabular}{cp{0.9\textwidth}}',
            r'\toprule', r'$L$ & MHV: coefficients\\', r'\midrule',
        ]
        expressions = []
        for mode, loops in (('MHV', range(1, 6)), ('NMHV', range(1, 5))):
            if mode == 'NMHV':
                rows += [r'\midrule', r'$L$ & NMHV: coefficients\\', r'\midrule']
            for L in loops:
                powers = (range(2 * L - 1, 0, -1) if mode == 'MHV'
                          else range(2 * L - 2, -1, -1))
                entries = [rf'\mathrm{{{mode}}}_{{{L}{k}}}' for k in powers]
                expressions.extend(entries)
                rows.append(f'{L} & $' + r',\ '.join(entries) + '$' + r'\\')
        rows += [r'\bottomrule', r'\end{tabular}',
                 r'\caption{ONE CAPTION}', r'\label{tab:n4letter}',
                 r'\end{table*}']
        result = mt.format_planar_rows('\n'.join(rows) + '\n')
        self.assertEqual(len(expressions), 41)
        for expression in expressions:
            self.assertEqual(result.count('$' + expression + '$'), 1, expression)
        self.assertEqual(result.count(r'\begin{tabular}{@{}r@{'), 1)
        self.assertEqual(result.count(r'\end{tabular}'), 1)
        self.assertEqual(result.count(r'\caption{ONE CAPTION}'), 1)
        self.assertEqual(result.count(r'\addlinespace[3pt]'), 4)
        self.assertEqual(result.count(r'\multicolumn{4}{@{}l@{}}'), 0)
        self.assertNotIn(r'\textbf{MHV}, $L=5$', result)
        self.assertNotIn(r'\begin{tabular*}{\textwidth}', result)
        self.assertIn(
            '4 & 7 & $' + r'\mathrm{MHV}_{47}' +
            '$ & 4 & 6 & $' + r'\mathrm{NMHV}_{46}' + '$', result)
        five_loop = result.split(
            '5 & 9 & $' + r'\mathrm{MHV}_{59}' + '$', 1)[1].split(
            r'\bottomrule', 1)[0]
        five_rows = [
            '5 & 9 & $' + r'\mathrm{MHV}_{59}' + '$' +
            five_loop.splitlines()[0],
            *five_loop.splitlines()[1:],
        ]
        self.assertEqual(len(five_rows), 9)
        self.assertTrue(all(row.count('&') == 5 for row in five_rows))
        for k in range(9, 0, -1):
            self.assertIn(
                '& ' + str(k) + ' & $' + rf'\mathrm{{MHV}}_{{5{k}}}' +
                '$ & & & ' + r'\\', result)
        self.assertNotIn('$ &  & &', result)

if __name__=='__main__':unittest.main()


==> anc/paper2/n4/Makefile <==
# The b-space structure of Paper 2, Sec. 5.1, against planar N = 4 super Yang-Mills (the
# self-crossing expansions of Dixon and Esterlis). Every target runs from this directory; only
# sympy is needed, no input files.
#
#   make test      rerun the comparison and check that it reproduces results_stage_d.json, the
#                  file the manuscript reads for Tables 5 and 6, then compare seven constants
#                  with the independent analytic expressions of arXiv:1903.10890 (about 10 s)
#   make analyse   the comparison itself: results_stage_d.json and stage_d.log
#   make blind     the two independent reimplementations, MHV and NMHV (about 6 minutes, most
#                  of it in the sympy series of the Gamma functions); they print one PASS/FAIL
#                  line per coefficient into stage_d_blind.log and nmhv_blind.log

PY ?= python3

.PHONY: test analyse blind primary-inputs primary-check

test:
	$(PY) test_n4.py
	$(PY) test_literature.py
	$(PY) test_failures.py

analyse:
	$(PY) stage_d.py de_data.json results_stage_d.json > stage_d.log
	@grep -c PASS stage_d.log | sed 's/^/coefficients that agree: /'

blind:
	$(PY) stage_d_blind.py de_data.json > stage_d_blind.log
	$(PY) nmhv_blind.py de_data.json > nmhv_blind.log
	@grep -c "PASS" stage_d_blind.log nmhv_blind.log

primary-inputs:
	$(PY) fetch_primary.py

primary-check:
	$(PY) check_primary_nmhv.py


==> anc/paper2/n4/PRIMARY_NMHV_CHECK.md <==
# Independent five-loop NMHV comparison

The selected component proportional to `pi i (1+w)/(1+w*)`, in the
self-crossing limit's multi-Regge overlap, agrees through five loops with an
independent expansion of `hexMRKL1-7.m`, the ancillary data to arXiv:1903.10890v2.
All nine five-loop coefficients, including the constant and odd-zeta terms,
agree exactly. The construction also reproduces all 16 coefficients through
four loops from the Dixon--Esterlis erratum. The one-loop entry fixes the
normalization, so the higher-loop comparisons comprise 24 coefficients.

## Reproduction

Run from this directory:

```bash
make primary-inputs
make primary-check
```

The downloader verifies the archive and extracted file against
`inputs/SHA256SUMS`. The calculation needs Python and SymPy; it does not need
Mathematica or a numerical special-function package. The result is
`results_primary_nmhv.json`. The primary amplitude data are downloaded rather
than redistributed.

## Endpoint construction

Use the Brown single-valued HPL construction described in section 3.3 of
arXiv:1207.0186. Let `Z` denote the shuffle-regularized Drinfeld associator and
let a tilde reverse its noncommutative words. Determine the second alphabet by

```
y0 = x0,
tilde(Z)(y) y1 tilde(Z)(y)^(-1) = Z(x)^(-1) x1 Z(x).
```

The script solves this equation by weight through eight, and verifies its
residual and the independently published weight-four terms of `y1`.
Multiple-zeta constants through weight eight are derived using shuffle,
stuffle, duality and the single-zeta(1) regularization relation. The
weight-eight basis constant zeta(5,3) is kept symbolic; it cancels from the
reported answer. No constants from the fitted DPS kernel enter these steps.

Set `t=1-z`, `tbar=1-zbar`, `u=log(t*tbar)` and
`A=Z(x) tilde(Z)(y)`. The endpoint constant series is

```
L0 = exp(-u x1) A.
```

Write the single-valued generating series as `L0 + t L10 + tbar L01 + ...`.
Its holomorphic differential equation implies

```
(1 + d/du) L10 = -x1 L10 - x0 L0.
```

It determines the polynomial coefficient of every word recursively in its
weight. On a polynomial, `(1+d/du)^(-1)` is the finite sum of successive
derivatives with alternating signs. Thus the first endpoint term at weight
nine needs endpoint constants only through weight eight; setting odd zetas
to zero is unnecessary.

For each primary `FMtres[L,0]/pi`, retain its coefficient of `t` with this
expansion. The NMHV rational prefactors and their target-projectile partner
select the phase `(1+w)/(1+w*)`. In the ancillary conventions the coefficient
polynomial is minus this holomorphic endpoint coefficient. Convert to the
2016 BDS-like convention with `exp(gamma_K*zeta(2)/2)` after extracting the
polynomial independent of `log|v|`, using
`a=g^2 N_c/(8 pi^2)` and

```
gamma_K = 4a - 4 zeta(2) a^2 + 22 zeta(4) a^3
          - (219 zeta(6)/2 + 4 zeta(3)^2) a^4.
```

The full lower-loop coefficients provide normalization and branch controls
before the five-loop coefficients are compared. No coefficient is fitted to
the five-loop target, and a missing target coefficient fails the command.

## Scope

This tests the displayed five-loop component in the overlap limit. It does
not test terms proportional to log|v|, determine the general NMHV
self-crossing amplitude away from that overlap, or prove the common-kernel
relation to all orders. It places no all-order constraint on QCD boundary
logarithms.


==> anc/paper2/n4/README.md <==
# The b-space structure against planar N = 4 (Dixon–Esterlis)

Paper 2, Sec. 5.1, Tables 5 and 6. (Stage D of the roadmap of task K; in the P1 package this
folder is `paper2/n4/`.)

    make test       reproduce results_stage_d.json and compare seven constants with published expressions (about 10 s)
    make analyse    the comparison: results_stage_d.json and stage_d.log
    make blind      the two independent reimplementations (about 6 minutes)

Only sympy is needed, no input files: the data are the printed coefficients of Dixon and
Esterlis, transcribed into `de_data.json`.

Test of the structure of Paper 2, Sec. 5, in the conformal theory, where exact results exist:
the self-crossing limit of the six-gluon amplitudes of planar N = 4 super Yang–Mills
(L. J. Dixon and I. Esterlis, JHEP 07 (2016) 116, arXiv:1602.02107, and the erratum JHEP 08 (2016)
131 for the NMHV amplitude), which mimics double parton scattering. Their variable is
δ = p_T²/Q_*² with Q_*² = s_36 x y (1−x)(1−y), the scale of Paper 2.

Structure tested, in b-space: a K₀(b) (1 + κ₁a + κ₂a² + …) exp[−(γ_K(a)/8) X² + B(a) X], with
γ_K = 4a − 4ζ₂a² + 22ζ₄a³ + γ_K⁽⁴⁾a⁴ (γ_K⁽⁴⁾ left free), transformed with Φ_ν of Paper 2, eq. (5.5):
ν = 0 for the MHV amplitude (|ΔJ_z| = 0), where G = ln|δ|/2 and C₁ = 2πi in 3 → 3 kinematics and
G = ln δ/2 + iπ/2, C₁ = −2πi in 2 → 4; ν = 2 for the (1+w)/(1+w*) part of the NMHV amplitude
(|ΔJ_z| = 2) in the v → 0⁻ self-crossing/MRK overlap, one-loop term K. Both generating functions are exp[−2Gα − Σ_{k odd ≥ 3}(2ζ_k/k)αᵏ],
times 1/(2α) for ν = 0 and 1/(1−α) for ν = 2 (checked against the Γ functions in the script).

| file | what |
|---|---|
| `de_data.json` | the coefficients of 2πi lnᵏ|δ| in E⁽ᴸ⁾, L = 1–5, eqs. (3.17)–(3.21) of Dixon–Esterlis, and of πi (1+w)/(1+w*) lnᵏ|δ| in ρ⁽ᴸ⁾, L = 1–4, k = 2L−2, …, 0, eqs. (D.14)–(D.17) of the erratum; Y and R₆⁽²⁾ for 2 → 4, eqs. (2.32), (3.10). Transcribed from the PDF texts two (MHV) and three (NMHV) times; see `_source` and `_transcription` inside |
| `stage_d.py` | the comparison: the one-loop terms define the normalisations C₁ and K, every unknown constant is solved from the lowest order at which it appears in the MHV data, and all other coefficients, MHV and NMHV, are predictions; also what the three-loop ln³ tests, the exact relation between the two components, the five-loop prediction for the |ΔJ_z| = 2 component and the 2 → 4 two-loop coefficients (about 10 s) |
| `results_stage_d.json`, `stage_d.log` | its output; `results_stage_d.json` is what the manuscript reads (Tables 5 and 6, Sec. 5.1) |
| `test_n4.py`, `Makefile` | the test and the targets above |
| `test_literature.py` | an independent symbolic comparison of κ₁–κ₄ and B⁽²⁾–B⁽⁴⁾ with the published expressions of arXiv:1903.10890, without fitting the MHV data |
| `stage_d_blind.py`, `.log` | separate reimplementation of the MHV comparison from the written definitions, written with the AI assistant in a fresh session (same results; about 30 s) |
| `nmhv_blind.py`, `.log` | the same for the NMHV comparison, written in another fresh session from `stage_d_blind.py` and the data only (same results; about 5 minutes, spent in the sympy series of the Γ functions) |

Result, MHV (3 → 3, 25 coefficients through five loops): one defines C₁, 8 fix constants, the
remaining 16 are predictions and all agree. In particular: the leading logarithms at L = 1–5
(C₁G∫₀¹dt e^{−2aG²t²}, the transform of the Gaussian); no next-to-leading logarithms at the tested orders
(B⁽¹⁾ = 0 and the scale Q_*); the three-loop ln³|δ| term, −(2/3)(κ₁ + γ_K⁽²⁾/4)C₁G³, vanishes after
κ₁ = ζ₂ (the first test of the two-loop cusp −4ζ₂); the ζ₂ tower at L = 4, 5; the ζ₃ tower at
L = 4, 5 after B⁽²⁾ = 3ζ₃; the ζ₄ tower at L = 4, 5 after κ₂ = ζ₄/2 (tests the three-loop cusp 22ζ₄);
the five-loop ln⁴ term after B⁽³⁾. The five-loop ln³|δ| coefficient then determines
γ_K⁽⁴⁾ = −(219/2)ζ₆ − 4ζ₃², the four-loop cusp anomalous dimension of Beisert–Eden–Staudacher. The
constants have uniform weight (2n for κ_n, 2n − 1 for B⁽ⁿ⁾). In 2 → 4 at two loops the ln³δ, ln²δ and
ln δ coefficients agree (the second, −π²/2, from the iπ/2 of G; the third, −2iπ³/3, independent of v).
Until 20 October 2026 the transcription read H₂^v of eq. (3.10) as Li₂(v); Dixon–Esterlis write H^v_w for
H_w(1−v) (their eq. (3.9) is the value at v = 1, where every H^v vanishes), so H₂^v = Li₂(1−v), and the
v-dependent excess iπ[Li₂(1−v) − Li₂(v)] reported earlier was an artefact of the transcription. The 2 → 4
single logarithm fixes the finite part of the Glauber region of the kernel to zero (`r0/theory/glauber.py`).

Result, NMHV (3 → 3, v → 0⁻, 16 coefficients through four loops, the constants k = 0 included): one
defines K, the other 15 are predictions with no new constant, and all agree, the constants
ζ₂ − 1, ζ₃ + ζ₄/2 + 3 and the four-loop one among them (the constants of the polynomials in
ln|δ| as grouped in the erratum; the ln|v| terms are outside the comparison). The leading
logarithms sum to K e^{−2aG²}. Within the ansatz the two components are related exactly, M₂(G)/K =
∫₀^∞ds e^{−s} (∂M₁/∂G)(G − s/2)/C₁ (checked algebraically through five loops, with NMHV data through four), and the structure predicts the
five-loop |ΔJ_z| = 2 coefficients (in `results_stage_d.json`, `nmhv_five_loop_prediction`, and
eq. (5.10) of the paper). The two singularities of Dixon–Esterlis are the two components of one
kernel.

History: the first two transcriptions of eq. (D.17) had distributed the minus sign in front of
the bracket of the four-loop ln²|δ| coefficient, −(7ζ₄/4 − ζ₃/2 + 3ζ₂/2 + 15/2), onto its first
term only, and that one coefficient appeared to differ from the prediction; a third reading,
term by term, corrected the transcription and added the constants. Nothing in the definitions
was changed.

The MHV representation and constants also follow from Caron-Huot et al.,
[JHEP 08 (2019) 016](https://doi.org/10.1007/JHEP08(2019)016),
[arXiv:1903.10890v2](https://arxiv.org/abs/1903.10890v2), Sec. 5. In this repository's 2016 BDS-like
convention, a = 2g², γ_K = 2Γ_cusp, B = −Γ_virt and
1 + Σ κ_n aⁿ = exp(ζ₂γ_K/4 + 2Γ₃), with the additional 2019 cosmic-normalization factor removed.
`test_literature.py` compares all seven constants with eqs. (2.20), (5.4), (5.10) and (5.11).

Consequences for Paper 2: the comparisons support the absence of an independent quadratic
boundary term in the exponent and of a one-loop linear term at the tested orders. The b-space
ansatz agrees with MHV data through five loops and with the specified NMHV component through
five loops: the nine five-loop coefficients have also been checked against an independent
endpoint expansion of the primary multi-Regge ancillary amplitude, including all odd-zeta
terms. See [PRIMARY_NMHV_CHECK.md](PRIMARY_NMHV_CHECK.md), `make primary-inputs` and
`make primary-check`. These comparisons do not establish
an all-order restriction on QCD boundary logarithms.


==> anc/paper2/n4/check_primary_nmhv.py <==
"""Brown SVHPL endpoint coefficients from shuffle-regularized associators.

No fitted kernel constants enter the endpoint construction. The primary
amplitude is read from the authors' hexMRKL1-7.m (arXiv:1903.10890).
The associator construction follows arXiv:1207.0186, section 3.3.
The first holomorphic endpoint term at weight nine needs regularized
associator coefficients only through weight eight.
"""
from collections import Counter, defaultdict
from functools import cache
from itertools import product
from pathlib import Path
import argparse, hashlib, json, re
import sympy as s
from sympy.parsing.mathematica import parse_mathematica

P=s.Symbol('p2'); z3,z5,z7,z53=s.symbols('z3 z5 z7 z53')
u,a=s.symbols('u a')
def clean(x):return s.expand(x)
def zeta(n):
    return clean(s.zeta(n).subs(s.pi**2,P)) if n%2==0 else {3:z3,5:z5,7:z7}[n]

@cache
def shuffles(x,y):
    if not x:return Counter({y:1})
    if not y:return Counter({x:1})
    r=Counter()
    for w,c in shuffles(x[1:],y).items():r[(x[0],)+w]+=c
    for w,c in shuffles(x,y[1:]).items():r[(y[0],)+w]+=c
    return r

@cache
def stuffles(x,y):
    if not x:return Counter({y:1})
    if not y:return Counter({x:1})
    r=Counter()
    for w,c in stuffles(x[1:],y).items():r[(x[0],)+w]+=c
    for w,c in stuffles(x,y[1:]).items():r[(y[0],)+w]+=c
    for w,c in stuffles(x[1:],y[1:]).items():r[(x[0]+y[0],)+w]+=c
    return r

def indices(w):
    out=[];n=1
    for b in w:
        if b==0:n+=1
        else:out.append(n);n=1
    assert n==1
    return tuple(out)

def word(ns):return sum(((0,)*(n-1)+(1,) for n in ns),())
def convergent(n):return [(0,)+w+(1,) for w in product((0,1),repeat=n-2)]
VALUES={():s.Integer(1)}

@cache
def regularize(w):
    """Linear combination of convergent words; H_0(1)=H_1(1)_reg=0."""
    if not w:return {():s.Integer(1)}
    if len(set(w))==1:return {}
    if w[-1]==0:terms=shuffles(w[:-1],(0,))
    elif w[0]==1:terms=shuffles((1,),w[1:])
    else:return {w:s.Integer(1)}
    mult=terms[w];out=defaultdict(lambda:s.Integer(0))
    for v,c in terms.items():
        if v!=w:
            for q,r in regularize(v).items():out[q]-=s.Rational(c,mult)*r
    return {q:clean(v) for q,v in out.items() if v!=0}

def H(w, vals=VALUES):return clean(sum(c*vals[q] for q,c in regularize(w).items()))

def mzv_table(n):
    words=convergent(n);vs=s.symbols('v0:'+str(len(words)))
    vals={**VALUES,**dict(zip(words,vs))}
    eq=[vals[(0,)*(n-1)+(1,)]-zeta(n)]
    if n==8:eq.append(vals[word((5,3))]-z53)
    for w in words:
        dual=tuple(1-b for b in w[::-1]);eq.append(vals[w]-vals[dual])
    for m in range(2,n-1):
        for x in convergent(m):
            for y in convergent(n-m):
                target=H(x)*H(y)
                eq.append(sum(c*H(w,vals) for w,c in shuffles(x,y).items())-target)
                eq.append(sum(c*H(word(ns),vals) for ns,c in stuffles(indices(x),indices(y)).items())-target)
    # Extended double shuffle with a single regularized zeta(1).
    if n>=3:
        for y in convergent(n-1):
            eq.append(sum(c*H(word(ns),vals) for ns,c in stuffles((1,),indices(y)).items()))
    eq=[clean(v) for v in eq if v!=0]
    sol=s.linsolve(eq,vs)
    if sol is s.EmptySet:raise ArithmeticError('inconsistent MZV equations '+str(n))
    row=next(iter(sol))
    if any(v.has(*vs) for v in row):raise ArithmeticError('undetermined MZV weight '+str(n))
    VALUES.update({w:clean(v) for w,v in zip(words,row)})
    print('MZV weight',n,'words',len(words),'relations',len(eq),flush=True)

def add(x,y,scale=1):
    r=dict(x)
    for w,v in y.items():r[w]=r.get(w,0)+scale*v
    return {w:clean(v) for w,v in r.items() if clean(v)!=0}
def mul(x,y,N):
    r=defaultdict(lambda:s.Integer(0))
    for wx,vx in x.items():
        for wy,vy in y.items():
            if len(wx)+len(wy)<=N:r[wx+wy]+=vx*vy
    return {w:clean(v) for w,v in r.items() if clean(v)!=0}
def inverse(x,N):
    assert x.get((),0)==1
    q=add(x,{():-1});out={():s.Integer(1)};p=out
    for k in range(1,N+1):
        p=mul(p,q,N)
        if not p:break
        out=add(out,p,(-1)**k)
    return out
def substitute(x,y1,N):
    y0={(0,):s.Integer(1)}
    @cache
    def sub(w):
        if not w:return {():s.Integer(1)}
        return mul(sub(w[:-1]),y0 if w[-1]==0 else y1,N)
    out={}
    for w,v in x.items():out=add(out,sub(w),v)
    return out

def associator_endpoint(N=8):
    Z={w:H(w) for n in range(N+1) for w in product((0,1),repeat=n)}
    Z={w:v for w,v in Z.items() if v!=0}
    R={w[::-1]:v for w,v in Z.items()}
    xi={(1,):s.Integer(1)};y=xi
    target=mul(mul(inverse(Z,N),xi,N),Z,N)
    for i in range(N):
        Ry=substitute(R,y,N)
        new=mul(mul(inverse(Ry,N),target,N),Ry,N)
        delta=add(new,y,-1)
        print('associator iteration',i,'changed',len(delta),flush=True)
        y=new
        if not delta:break
    else:raise ArithmeticError('associator did not stabilize')
    A=mul(Z,substitute(R,y,N),N)
    if add(mul(A,y,N),mul(xi,A,N),-1):raise ArithmeticError('monodromy equation failed')
    # First nontrivial y_1 terms, eq. (3.14) of arXiv:1207.0186.
    expected={tuple(map(int,w)):-z3*c for w,c in
        [('0011',2),('0101',-4),('0111',2),('1010',4),('1011',-6),('1100',-2),('1101',6),('1110',-2)]}
    assert {w:v for w,v in y.items() if len(w)==4}==expected
    return A,y

def endpoint_first(A,N=9):
    @cache
    def constant(w):
        ans=0
        for k in range(len(w)+1):
            if all(v==1 for v in w[:k]):ans+=(-u)**k/s.factorial(k)*A.get(w[k:],0)
        return clean(ans)
    @cache
    def first(w):
        if not w:return s.Integer(0)
        q= -constant(w[1:]) if w[0]==0 else -first(w[1:])
        out=0
        for k in range(s.degree(q,u)+1 if q else 0):out+=(-1)**k*s.diff(q,u,k)
        return clean(out)
    return constant,first

def main():
    here=Path(__file__).resolve().parent
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--primary',type=Path,default=here/'inputs/hexMRKL1-7.m')
    parser.add_argument('--data',type=Path,default=here/'de_data.json')
    parser.add_argument('--prediction',type=Path,default=here/'results_stage_d.json')
    parser.add_argument('--output',type=Path,default=here/'results_primary_nmhv.json')
    args=parser.parse_args()
    primary_bytes=args.primary.read_bytes()
    digest=hashlib.sha256(primary_bytes).hexdigest()
    if digest!='56d7ae8ef863b218613ba549dfb86155d03ceb3dc08f8fe8caeb1ce323c65fcc':
        raise ValueError('Unexpected primary ancillary data; expected the recorded 2019 source')
    for n in range(2,9):mzv_table(n)
    A,y=associator_endpoint()
    constant,first=endpoint_first(A)
    src=primary_bytes.decode()
    pred={}
    for L in range(1,6):
        m=re.search(r'FMtres\['+str(L)+r', 0\] = (.*?)(?=\nFMtres\[|\Z)',src,re.S)
        expr=parse_mathematica(m.group(1).strip())/s.pi
        atoms=[v for v in expr.atoms(s.Function) if v.func.__name__=='cL']
        def unpack(v):return word(tuple(map(int,v.args))) if tuple(v.args)!=(0,) else (0,)
        # cL[0] is the sole zero-tail compressed index in these expressions.
        repl={v:s.Symbol('cl_'+('_'.join(str(x) for x in v.args))) for v in atoms}
        pol=expr.xreplace(repl).replace(
            lambda q:q.is_Function and q.func.__name__ in ('Zeta','zeta'),
            lambda q:zeta(int(q.args[0])))
        zero={v:constant(unpack(cl)) for cl,v in repl.items()}
        At=sum(s.diff(pol,v).subs(zero)*first(unpack(cl)) for cl,v in repl.items())
        pred[L]=-clean(At.subs({s.pi**2:P,s.zeta(3):z3,s.zeta(5):z5,s.zeta(7):z7}))
        print('raw phase L',L,pred[L],flush=True)
    gam=4*a-4*zeta(2)*a*a+22*zeta(4)*a**3+(-s.Rational(219,2)*zeta(6)-4*z3**2)*a**4
    norm=s.series(s.exp(gam*zeta(2)/2),a,0,5).removeO()
    full=clean(sum(a**L*pred[L] for L in pred)*norm)
    data=json.loads(args.data.read_text())
    repo=json.loads(args.prediction.read_text())
    loc={f'z{k}':zeta(k) for k in range(2,9)}
    rows=[]
    for L in range(1,6):
        expected=data['nmhv_three_to_three'][str(L)]['coefficients'] if L<5 else repo['nmhv_five_loop_prediction']
        if set(expected)!={str(k) for k in range(2*L-1)}:
            raise ValueError('Incomplete target coefficient inventory at loop '+str(L))
        if s.degree(full.coeff(a,L),u)>2*L-2:
            raise ArithmeticError('Unexpected higher endpoint logarithm')
        for k,v in expected.items():
            if L==5:v=re.sub(r'zeta_(\d+)',r'z\1',v)
            target=s.sympify(v,locals=loc);got=full.coeff(a,L).coeff(u,int(k));diff=clean(got-target)
            rows.append({'loop':L,'power':int(k),'primary':str(got),'target':str(target),'difference':str(diff)})
            print('COMPARE',L,k,diff,flush=True)
    if any(r['difference']!='0' for r in rows):raise ArithmeticError('comparison failed')
    result={'scope':'Selected NMHV self-crossing component in the multi-Regge overlap',
            'primary_sha256':digest,'primary_reference':'arXiv:1903.10890v2, hexMRKL1-7.m',
            'method_reference':'arXiv:1207.0186, Brown associator construction',
            'sympy_version':s.__version__,'comparisons':rows,'passed':True,
            'lower_loop_coefficients':16,'five_loop_coefficients':9}
    args.output.parent.mkdir(parents=True,exist_ok=True)
    args.output.write_text(json.dumps(result,indent=2)+'\n')
    print('PASS: 16 complete lower-loop and 9 complete five-loop coefficients',flush=True)

if __name__=='__main__':main()


==> anc/paper2/n4/de_data.json <==
{
 "_source": "L. J. Dixon and I. Esterlis, All orders results for self-crossing Wilson loops mimicking double parton scattering, JHEP 07 (2016) 116 [arXiv:1602.02107v3]. Transcribed on 15 October 2026 from the arXiv PDF text (equation numbers of v3). a = g^2 N_c/(8 pi^2); E = Sum_L a^L E^(L) is the BDS-like normalised amplitude, eq. (2.13): E = exp[R_6 - gamma_K/8 Y].",
 "_conventions": "The 3->3 entries give the coefficients c_k of 2 pi i * c_k * ln^k|delta| in E^(L)(v<0), eqs. (3.17)-(3.21); only the delta-dependent, v-independent parts are listed; '...' in the paper means further terms not transcribed. zeta values are written as z2, z3, ... Missing k means the paper prints no such term (coefficient zero) within the transcribed range; 'unknown' means the term is beyond what was transcribed.",
 "three_to_three": {
  "1": {
   "eq": "3.17",
   "coefficients": {
    "1": "1/2"
   },
   "note": "E^(1) = i pi [ln|delta| + L] - h2 - h3 + z2, L = ln(1 - 1/v)"
  },
  "2": {
   "eq": "3.18",
   "coefficients": {
    "3": "-1/12",
    "2": "0",
    "1": "z2/2"
   }
  },
  "3": {
   "eq": "3.19",
   "coefficients": {
    "5": "1/80",
    "4": "0",
    "3": "0",
    "2": "-z3/4",
    "1": "z4/4"
   }
  },
  "4": {
   "eq": "3.20",
   "coefficients": {
    "7": "-1/672",
    "6": "0",
    "5": "-z2/80",
    "4": "-z3/48",
    "3": "-7*z4/24",
    "2": "(4*z5 - 3*z2*z3)/4",
    "1": "-(13*z6 + 48*z3**2)/48"
   }
  },
  "5": {
   "eq": "3.21",
   "coefficients": {
    "9": "1/6912",
    "8": "0",
    "7": "z2/336",
    "6": "5*z3/288",
    "5": "9*z4/80",
    "4": "(6*z5 + 7*z2*z3)/24",
    "3": "(115*z6 + 48*z3**2)/72",
    "2": "(-55*z7 + 68*z2*z5 + 44*z3*z4)/16",
    "1": "(257*z8 + 810*z3*z5 + 18*z2*z3**2)/72"
   }
  }
 },
 "two_to_four": {
  "Y": {
   "eq": "2.32",
   "expr": "2*pi*I*lnd + 2*Li2(1-v) + ln(v)**2 - 2*pi**2",
   "note": "Y(1-delta, v, v) for 2->4, delta > 0"
  },
  "R6_2": {
   "eq": "3.10",
   "lnd_terms": {
    "3": "2*pi*I/12",
    "1": "2*pi*I*(-H2v/2 - ln(v)**2/4 + z2/2)"
   },
   "note": "R_6^(2)(1-delta,v,v); H2v = H_2^v = H_{0,1}(1-v) = Li2(1-v): Dixon-Esterlis write H^u_w for H_w(1-u) (their H^u_{3,1} = H_{0,0,1,1}(1-u) after eq. (3.7); eq. (3.9) is the value at v = 1, where every H^v vanishes, with the ln(delta) coefficient zeta_2/2). Until 20 October 2026 H2v had been read as Li2(v), which produced a spurious v-dependent single logarithm i pi [Li2(1-v) - Li2(v)]; the remaining terms do not depend on delta"
  },
  "gamma_K": {
   "eq": "2.5 and App. B",
   "expr": "4*a - 4*z2*a**2 + 22*z4*a**3 + G4*a**4",
   "note": "f_0^(L) = gamma_K^(L)/4 with the BDS values f_0^(1) = 1, f_0^(2) = -z2, f_0^(3) = 11 z4/2; the four-loop term is left as a symbol G4 and solved from the data (literature value, Beisert-Eden-Staudacher: -(219/2) z6 - 4 z3^2)"
  }
 },
 "Gaussian_integral_LL": {
  "note": "the paper states a simple all-orders formula for the leading logarithms (Sec. 6); not transcribed; the LL coefficients above are used instead"
 },
 "_transcription": "Transcribed twice from the arXiv PDF text with the AI assistant, in separate sessions (15 October 2026); the two transcriptions agree on every coefficient. Dixon and Esterlis state that none of the ln|delta| coefficients depends on v.",
 "nmhv_three_to_three": {
  "_source": "Erratum: L. J. Dixon and I. Esterlis, JHEP 08 (2016) 131, eqs. (D.14)-(D.17): rho^(L) in 3->3 kinematics, v -> 0^-. Coefficients c_k of pi i (1+w)/(1+w*) c_k ln^k|delta|, including the constant (k = 0); the terms without the prefactor and the terms in ln|v| are not listed; there are no mixed terms ln|delta| ln|v|. Transcribed three times from the erratum PDF text (15 October 2026): the first two readings agreed with each other but had distributed the minus sign in front of the bracket of the four-loop ln^2|delta| coefficient, printed as -(7/4 zeta_4 - 1/2 zeta_3 + 3/2 zeta_2 + 15/2), onto its first term only; the third reading, made term by term with attention to the brackets, gives the coefficient recorded here and the constants k = 0, and agrees with the first two on everything else.",
  "1": {
   "eq": "D.14",
   "coefficients": {
    "0": "1"
   },
   "note": "rho^(1) = -ln^2|v|/2 + 2 z2 + pi i (1+w)/(1+w*) + 1; the k = 0 coefficient 1 defines the normalisation K"
  },
  "2": {
   "eq": "D.15",
   "coefficients": {
    "2": "-1/2",
    "1": "1",
    "0": "z2 - 1"
   }
  },
  "3": {
   "eq": "D.16",
   "coefficients": {
    "4": "1/8",
    "3": "-1/2",
    "2": "3/2",
    "1": "-(z3 + 3)",
    "0": "z4/2 + z3 + 3"
   }
  },
  "4": {
   "eq": "D.17",
   "coefficients": {
    "6": "-1/48",
    "5": "1/8",
    "4": "-(z2 + 5)/8",
    "3": "-z3/6 + z2/2 + 5/2",
    "2": "-(7*z4/4 - z3/2 + 3*z2/2 + 15/2)",
    "1": "4*z5 - 3*z2*z3 + 7*z4/2 - z3 + 3*z2 + 15",
    "0": "-13*z6/24 - 2*z3**2 - 4*z5 + 3*z2*z3 - 7*z4/2 + z3 - 3*z2 - 15"
   }
  }
 }
}


==> anc/paper2/n4/fetch_primary.py <==
"""Fetch and authenticate the independent six-point amplitude ancillary data."""
from pathlib import Path
import hashlib
import io
import urllib.request
import zipfile

HERE=Path(__file__).resolve().parent
URL='https://s3df.slac.stanford.edu/people/lance/Cosmic/hexMRKL1-7.zip'

def main():
    out=HERE/'inputs'
    hashes={name:digest for digest,name in
            (line.split() for line in (out/'SHA256SUMS').read_text().splitlines())}
    with urllib.request.urlopen(URL,timeout=60) as response:
        data=response.read()
    if hashlib.sha256(data).hexdigest()!=hashes['hexMRKL1-7.zip']:
        raise ValueError('Primary archive checksum mismatch')
    with zipfile.ZipFile(io.BytesIO(data)) as archive:
        entries=[n for n in archive.namelist() if Path(n).name=='hexMRKL1-7.m']
        if len(entries)!=1:raise ValueError('Ambiguous primary amplitude file')
        primary=archive.read(entries[0])
    if hashlib.sha256(primary).hexdigest()!=hashes['hexMRKL1-7.m']:
        raise ValueError('Primary amplitude checksum mismatch')
    (out/'hexMRKL1-7.m').write_bytes(primary)
    print('Authenticated hexMRKL1-7.m')

if __name__=='__main__':main()


==> anc/paper2/n4/inputs/SHA256SUMS <==
6248dd3bf4d81c53e357ca958bd83badd4463505f88e02beddd66068e9266852  hexMRKL1-7.zip
56d7ae8ef863b218613ba549dfb86155d03ceb3dc08f8fe8caeb1ce323c65fcc  hexMRKL1-7.m


==> anc/paper2/n4/nmhv_blind.log <==
=== re-running stage_d_blind.py (MHV data -> constants) ===
gamma ratio series done (24.6s)
F0,F1,F2 = -G | G**2 | -4*G**3/3 - 2*z3/3
F_0..F_2 verified.  (25.3s)
exp expanded (25.4s)
S has 8 X-monomials
kernel expanded and transformed.  (25.6s)
L=1 k=1  PASS
L=2 k=3  PASS
L=2 k=2  PASS
L=2 k=1  fixes r0 = z2
L=3 k=5  PASS
L=3 k=4  PASS
L=3 k=3  PASS
L=3 k=2  fixes B2 = 3*z3
L=3 k=1  fixes r0b = z4/2
L=4 k=7  PASS
L=4 k=6  PASS
L=4 k=5  PASS
L=4 k=4  PASS
L=4 k=3  PASS
L=4 k=2  fixes B3 = -2*(z2*z3 + 5*z5)
L=4 k=1  fixes r0c = -(112*z3**2 + 13*z6)/24
L=5 k=9  PASS
L=5 k=8  PASS
L=5 k=7  PASS
L=5 k=6  PASS
L=5 k=5  PASS
L=5 k=4  PASS
L=5 k=3  fixes G4 = -(8*z3**2 + 219*z6)/2
L=5 k=2  fixes B4 = (20*z2*z5 + 42*z3*z4 + 175*z7)/4
L=5 k=1  fixes r0d = -(78*z2*z3**2 - 1170*z3*z5 - 257*z8)/36

Solved constants (pi powers -> zeta):
  r0 = z2
  r0b = z4/2
  r0c = -(112*z3**2 + 13*z6)/24
  r0d = -(78*z2*z3**2 - 1170*z3*z5 - 257*z8)/36
  B2 = 3*z3
  B3 = -2*(z2*z3 + 5*z5)
  B4 = (20*z2*z5 + 42*z3*z4 + 175*z7)/4
  G4 = -(8*z3**2 + 219*z6)/2
G4 == -(219/2) z6 - 4 z3^2 ? True
  LL L=1 k=1: integral 1/2  data 1/2  pred 1/2
  LL L=2 k=3: integral -1/12  data -1/12  pred -1/12
  LL L=3 k=5: integral 1/80  data 1/80  pred 1/80
  LL L=4 k=7: integral -1/672  data -1/672  pred -1/672
  LL L=5 k=9: integral 1/6912  data 1/6912  pred 1/6912
LL tower: data match True | prediction match True
done (25.9s)
=== stage_d_blind.py finished (25.9s) ===

constants solved from the MHV data: r0, B2, r0b, B3, r0c, G4, B4, r0d | not fixed: none
kernel built and identical to stage_d_blind.S; 8 X-monomials (26.0s)
generating-function series done (283.3s)
R_0 = 1 | R_1 = 1 - 2*G | R_2 = 4*G**2 - 4*G + 2 | R_3 = -8*G**3 + 12*G**2 - 12*G - 4*z3 + 6
R_0, R_1, R_2 sanity checks passed.
closed-form cross-check of R_0..R_8 (exp(-2G x - 2 sum zeta_odd x^k/k)/(1-x)): agree
transform applied, constants substituted (286.7s)

L=1 k=0  PASS  pred = 1  data = 1   [normalisation: defines K; pred == 1 exactly: True]
L=2 k=2  PASS  -1/2
L=2 k=1  PASS  1
L=2 k=0  PASS  z2 - 1
L=3 k=4  PASS  1/8
L=3 k=3  PASS  -1/2
L=3 k=2  PASS  3/2
L=3 k=1  PASS  -z3 - 3
L=3 k=0  PASS  (2*z3 + z4 + 6)/2
L=4 k=6  PASS  -1/48
L=4 k=5  PASS  1/8
L=4 k=4  PASS  -(z2 + 5)/8
L=4 k=3  PASS  (3*z2 - z3 + 15)/6
L=4 k=2  PASS  -(6*z2 - 2*z3 + 7*z4 + 30)/4
L=4 k=1  PASS  -(6*z2*z3 - 6*z2 + 2*z3 - 7*z4 - 8*z5 - 30)/2
L=4 k=0  PASS  (72*z2*z3 - 72*z2 - 48*z3**2 + 24*z3 - 84*z4 - 96*z5 - 13*z6 - 360)/24

SUMMARY: 15 coefficients compared (L=2..4, excluding the L=1 normalisation), 15 PASS, 0 FAIL
L=1 normalisation coefficient == 1: True

Leading-log check: coefficient of G^(2L-2) in P_L vs (-2)^(L-1)/(L-1)!  [from K exp(-2 a G^2)]
  L=1 k=0: pred 1  expected 1  PASS   | Ld^0: pred 1  data 1  ok
  L=2 k=2: pred -2  expected -2  PASS   | Ld^2: pred -1/2  data -1/2  ok
  L=3 k=4: pred 2  expected 2  PASS   | Ld^4: pred 1/8  data 1/8  ok
  L=4 k=6: pred -4/3  expected -4/3  PASS   | Ld^6: pred -1/48  data -1/48  ok
  L=5 k=8: pred 2/3  expected 2/3  PASS
LL tower (L=1..5) equals K exp(-2 a G^2): True
done (286.8s)


==> anc/paper2/n4/nmhv_blind.py <==
"""Blind NMHV check: same impact-parameter kernel as stage_d_blind.py, but with the "nu = 2" transform,
compared with the 3->3 NMHV ratio-function data rho^(L) (Dixon-Esterlis erratum, eqs. D.14-D.17).

(i)   kernel   a*(1+r0 a+r0b a^2+r0c a^3+r0d a^4) exp[-(Gamma/8) X^2 + (B2 a^2+B3 a^3+B4 a^4) X],
      Gamma = 4a - 4 z2 a^2 + 22 z4 a^3 + G4 a^4, expanded through a^5; the eight constants are taken
      from the MHV solve of stage_d_blind.py (that script is re-run by importing it, nothing typed by hand)
(ii)  X^n -> K * R_n(G),  R_n = n! [alpha^n] { exp(2(EulerGamma - G) alpha) Gamma(1+alpha)/Gamma(2-alpha) }
(iii) G = ln|delta|/2 = Ld/2;  result = K * sum_L a^L P_L(G);  coefficient of a^L Ld^k  <->  c_k of
      pi i (1+w)/(1+w*) c_k ln^k|delta| in rho^(L);  the L=1, k=0 coefficient (=1) defines K.
Conventions as in stage_d_blind.py: even zeta values as exact powers of pi, odd ones as symbols z3, z5, z7.
"""
import json, sys, os, time, functools
print = functools.partial(print, flush=True)
import sympy as sp
from sympy import Rational as R, pi, zeta, gamma, EulerGamma, exp, symbols, expand, factorial

t0 = time.time()
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
DATA = sys.argv[1] if len(sys.argv) > 1 else os.path.join(HERE, "de_data.json")   # path: the only edit after the blind run

# ---------- re-run the MHV analysis (kernel, nu = 0 transform, solve for the constants) ----------------
print("=== re-running stage_d_blind.py (MHV data -> constants) ===")
import stage_d_blind as mhv
print("=== stage_d_blind.py finished (%.1fs) ===\n" % (time.time() - t0))

a, X, G, al, Ld = mhv.a, mhv.X, mhv.G, mhv.al, mhv.Ld
z, even_to_pi, odd_to_sym, unk = mhv.z, mhv.even_to_pi, mhv.odd_to_sym, mhv.unk
r0, r0b, r0c, r0d, B2, B3, B4, G4 = unk
solved = dict(mhv.solved)
missing = [u for u in unk if u not in solved]
print("constants solved from the MHV data:", ", ".join(str(u) for u in solved), "| not fixed:", missing or "none")

def pi_to_zeta(e):
    """readable form: first all even zetas -> pi powers (the kernel's Gamma carries z2, z4 symbols while the
    solved constants carry pi powers), then pi powers -> zeta symbols"""
    e = expand(sp.sympify(e).subs(even_to_pi))
    try:
        return mhv.pi_to_zeta(e)
    except Exception:
        return e

# ---------- (a): build the same kernel here (copy of the stage_d_blind.py construction) ---------------
LMAX, NMAX = 5, 8                                  # a^1..a^5;  X^8 is the highest power at a^5
Gam = 4*a - 4*z[2]*a**2 + 22*z[4]*a**3 + G4*a**4
Bf = B2*a**2 + B3*a**3 + B4*a**4
pref = 1 + r0*a + r0b*a**2 + r0c*a**3 + r0d*a**4
E = -Gam/8*X**2 + Bf*X
def trunc(e, N):
    p = sp.Poly(expand(e), a)
    return sum(c*a**m[0] for m, c in p.terms() if m[0] <= N)
expE, Em = sp.Integer(1), sp.Integer(1)
for m in range(1, LMAX):
    Em = trunc(Em*E, LMAX - 1)
    expE += Em / factorial(m)
S = expand(trunc(a * pref * expE, LMAX))
assert expand(S - mhv.S) == 0, "kernel differs from the one built in stage_d_blind.py"
Spoly = sp.Poly(S, X)
assert max(m[0] for m, _ in Spoly.terms()) == NMAX
print("kernel built and identical to stage_d_blind.S; %d X-monomials (%.1fs)" % (len(Spoly.terms()), time.time() - t0))

# ---------- (b): nu = 2 transform,  R_n(G) from the generating function -------------------------------
gen = exp(2*(EulerGamma - G)*al) * gamma(1 + al) / gamma(2 - al)
ser = sp.series(gen, al, 0, NMAX + 1).removeO()
print("generating-function series done (%.1fs)" % (time.time() - t0))
ser = expand(sp.expand_func(ser).rewrite(zeta))
assert not ser.has(EulerGamma), "EulerGamma did not cancel"
ser = expand(ser.subs(odd_to_sym))
leftover = ser.atoms(sp.Function)
assert not leftover, f"unconverted functions in the series: {leftover}"
Rn = [expand(factorial(n) * ser.coeff(al, n)) for n in range(NMAX + 1)]
print("R_0 =", Rn[0], "| R_1 =", Rn[1], "| R_2 =", Rn[2], "| R_3 =", Rn[3])
assert Rn[0] == 1
assert expand(Rn[1] - (1 - 2*G)) == 0
assert expand(Rn[2] - (4*G**2 - 4*G + 2)) == 0
print("R_0, R_1, R_2 sanity checks passed.")
# independent cross-check (printed only): Gamma(1+x)/Gamma(2-x) = exp(-2 EulerGamma x - 2 sum_{odd k>=3} zeta(k) x^k/k)/(1-x)
cf = sum((-2*G*al - 2*sum(z[k]*al**k/k for k in (3, 5, 7)))**m / factorial(m) for m in range(NMAX + 1))
cf = expand(cf * sum(al**j for j in range(NMAX + 1)))
cf_ok = all(expand(factorial(n) * cf.coeff(al, n) - Rn[n]) == 0 for n in range(NMAX + 1))
print("closed-form cross-check of R_0..R_8 (exp(-2G x - 2 sum zeta_odd x^k/k)/(1-x)):", "agree" if cf_ok else "DISAGREE")

# ---------- (c): transform, substitute the constants, G = Ld/2, compare with the NMHV data ------------
T = sum(c * Rn[m[0]] for m, c in Spoly.terms())           # = sum_L a^L P_L(G), overall K stripped
T = expand(T.subs(solved))
Tp = sp.Poly(T, a, G)
P = {L: expand(sum(Tp.coeff_monomial(a**L * G**k) * G**k for k in range(0, 2*L - 1))) for L in range(1, LMAX + 1)}
for L in range(1, LMAX + 1):                               # P_L has degree <= 2L-2 in G
    assert expand(Tp.as_expr().coeff(a, L) - P[L]) == 0
print("transform applied, constants substituted (%.1fs)\n" % (time.time() - t0))

nmhv = json.load(open(DATA))["nmhv_three_to_three"]
loc = {str(s): s for s in z.values()}
def pred(L, k):
    return sp.Poly(expand(P[L].subs(G, Ld/2)), Ld).coeff_monomial(Ld**k)

n_cmp = n_pass = 0
norm_ok = None
for L in range(1, 5):
    coeffs = nmhv[str(L)]["coefficients"]
    for k in range(2*L - 2, -1, -1):
        p = pred(L, k)
        if str(k) not in coeffs:
            print(f"L={L} k={k}  no datum   pred = {pi_to_zeta(p)}")
            continue
        datum = sp.sympify(coeffs[str(k)], locals=loc)
        diff = expand((p - datum).subs(even_to_pi))
        free = [u for u in unk if diff.has(u)]
        ok = (diff == 0) and not free
        tag = "PASS" if ok else ("UNDETERMINED (%s)" % free if free else "FAIL")
        if L == 1 and k == 0:
            norm_ok = ok and (expand(p) == 1)
            print(f"L={L} k={k}  {tag}  pred = {pi_to_zeta(p)}  data = {datum}   [normalisation: defines K; pred == 1 exactly: {norm_ok}]")
            continue
        n_cmp += 1
        n_pass += ok
        if ok:
            print(f"L={L} k={k}  PASS  {pi_to_zeta(p)}")
        else:
            print(f"L={L} k={k}  {tag}  pred = {pi_to_zeta(p)}   data = {datum}   diff = {pi_to_zeta(diff)}")
print(f"\nSUMMARY: {n_cmp} coefficients compared (L=2..4, excluding the L=1 normalisation), {n_pass} PASS, {n_cmp - n_pass} FAIL")
print(f"L=1 normalisation coefficient == 1: {norm_ok}")

# ---------- (d): leading logarithms vs K exp(-2 a G^2) ------------------------------------------------
print("\nLeading-log check: coefficient of G^(2L-2) in P_L vs (-2)^(L-1)/(L-1)!  [from K exp(-2 a G^2)]")
ll_ok = True
for L in range(1, LMAX + 1):
    k = 2*L - 2
    got = sp.Poly(P[L], G).coeff_monomial(G**k)
    want = R(-2)**(L - 1) / factorial(L - 1)
    ok = expand(got - want) == 0
    ll_ok &= ok
    extra = ""
    if L <= 4:                                             # also against the data (in Ld = 2G)
        datum = sp.sympify(nmhv[str(L)]["coefficients"][str(k)], locals=loc)
        extra = f"   | Ld^{k}: pred {pred(L, k)}  data {datum}  {'ok' if expand(pred(L, k) - datum) == 0 else 'MISMATCH'}"
    print(f"  L={L} k={k}: pred {got}  expected {want}  {'PASS' if ok else 'FAIL'}{extra}")
print("LL tower (L=1..5) equals K exp(-2 a G^2):", ll_ok)
if not norm_ok or n_cmp!=15 or n_pass!=n_cmp or not ll_ok:
    raise ValueError('Independent NMHV coefficient comparison failed')
print("done (%.1fs)" % (time.time() - t0))


==> anc/paper2/n4/results_primary_nmhv.json <==
{
  "scope": "Selected NMHV self-crossing component in the multi-Regge overlap",
  "primary_sha256": "56d7ae8ef863b218613ba549dfb86155d03ceb3dc08f8fe8caeb1ce323c65fcc",
  "primary_reference": "arXiv:1903.10890v2, hexMRKL1-7.m",
  "method_reference": "arXiv:1207.0186, Brown associator construction",
  "sympy_version": "1.14.0",
  "comparisons": [
    {
      "loop": 1,
      "power": 0,
      "primary": "1",
      "target": "1",
      "difference": "0"
    },
    {
      "loop": 2,
      "power": 2,
      "primary": "-1/2",
      "target": "-1/2",
      "difference": "0"
    },
    {
      "loop": 2,
      "power": 1,
      "primary": "1",
      "target": "1",
      "difference": "0"
    },
    {
      "loop": 2,
      "power": 0,
      "primary": "p2/6 - 1",
      "target": "p2/6 - 1",
      "difference": "0"
    },
    {
      "loop": 3,
      "power": 4,
      "primary": "1/8",
      "target": "1/8",
      "difference": "0"
    },
    {
      "loop": 3,
      "power": 3,
      "primary": "-1/2",
      "target": "-1/2",
      "difference": "0"
    },
    {
      "loop": 3,
      "power": 2,
      "primary": "3/2",
      "target": "3/2",
      "difference": "0"
    },
    {
      "loop": 3,
      "power": 1,
      "primary": "-z3 - 3",
      "target": "-z3 - 3",
      "difference": "0"
    },
    {
      "loop": 3,
      "power": 0,
      "primary": "p2**2/180 + z3 + 3",
      "target": "p2**2/180 + z3 + 3",
      "difference": "0"
    },
    {
      "loop": 4,
      "power": 6,
      "primary": "-1/48",
      "target": "-1/48",
      "difference": "0"
    },
    {
      "loop": 4,
      "power": 5,
      "primary": "1/8",
      "target": "1/8",
      "difference": "0"
    },
    {
      "loop": 4,
      "power": 4,
      "primary": "-p2/48 - 5/8",
      "target": "-p2/48 - 5/8",
      "difference": "0"
    },
    {
      "loop": 4,
      "power": 3,
      "primary": "p2/12 - z3/6 + 5/2",
      "target": "p2/12 - z3/6 + 5/2",
      "difference": "0"
    },
    {
      "loop": 4,
      "power": 2,
      "primary": "-7*p2**2/360 - p2/4 + z3/2 - 15/2",
      "target": "-7*p2**2/360 - p2/4 + z3/2 - 15/2",
      "difference": "0"
    },
    {
      "loop": 4,
      "power": 1,
      "primary": "7*p2**2/180 - p2*z3/2 + p2/2 - z3 + 4*z5 + 15",
      "target": "7*p2**2/180 - p2*z3/2 + p2/2 - z3 + 4*z5 + 15",
      "difference": "0"
    },
    {
      "loop": 4,
      "power": 0,
      "primary": "-13*p2**3/22680 - 7*p2**2/180 + p2*z3/2 - p2/2 - 2*z3**2 + z3 - 4*z5 - 15",
      "target": "-13*p2**3/22680 - 7*p2**2/180 + p2*z3/2 - p2/2 - 2*z3**2 + z3 - 4*z5 - 15",
      "difference": "0"
    },
    {
      "loop": 5,
      "power": 8,
      "primary": "1/384",
      "target": "1/384",
      "difference": "0"
    },
    {
      "loop": 5,
      "power": 7,
      "primary": "-1/48",
      "target": "-1/48",
      "difference": "0"
    },
    {
      "loop": 5,
      "power": 6,
      "primary": "p2/144 + 7/48",
      "target": "p2/144 + 7/48",
      "difference": "0"
    },
    {
      "loop": 5,
      "power": 5,
      "primary": "-p2/24 + 5*z3/24 - 7/8",
      "target": "-p2/24 + 5*z3/24 - 7/8",
      "difference": "0"
    },
    {
      "loop": 5,
      "power": 4,
      "primary": "p2**2/80 + 5*p2/24 - 25*z3/24 + 35/8",
      "target": "p2**2/80 + 5*p2/24 - 25*z3/24 + 35/8",
      "difference": "0"
    },
    {
      "loop": 5,
      "power": 3,
      "primary": "-p2**2/20 + 7*p2*z3/18 - 5*p2/6 + 25*z3/6 + 2*z5 - 35/2",
      "target": "-p2**2/20 + 7*p2*z3/18 - 5*p2/6 + 25*z3/6 + 2*z5 - 35/2",
      "difference": "0"
    },
    {
      "loop": 5,
      "power": 2,
      "primary": "23*p2**3/2268 + 3*p2**2/20 - 7*p2*z3/6 + 5*p2/2 + 4*z3**2 - 25*z3/2 - 6*z5 + 105/2",
      "target": "23*p2**3/2268 + 3*p2**2/20 - 7*p2*z3/6 + 5*p2/2 + 4*z3**2 - 25*z3/2 - 6*z5 + 105/2",
      "difference": "0"
    },
    {
      "loop": 5,
      "power": 1,
      "primary": "-23*p2**3/1134 + 11*p2**2*z3/90 - 3*p2**2/10 + 7*p2*z3/3 + 17*p2*z5/6 - 5*p2 - 8*z3**2 + 25*z3 + 12*z5 - 55*z7/4 - 105",
      "target": "-23*p2**3/1134 + 11*p2**2*z3/90 - 3*p2**2/10 + 7*p2*z3/3 + 17*p2*z5/6 - 5*p2 - 8*z3**2 + 25*z3 + 12*z5 - 55*z7/4 - 105",
      "difference": "0"
    },
    {
      "loop": 5,
      "power": 0,
      "primary": "257*p2**4/340200 + 23*p2**3/1134 - 11*p2**2*z3/90 + 3*p2**2/10 + p2*z3**2/12 - 7*p2*z3/3 - 17*p2*z5/6 + 5*p2 + 8*z3**2 + 45*z3*z5/2 - 25*z3 - 12*z5 + 55*z7/4 + 105",
      "target": "257*p2**4/340200 + 23*p2**3/1134 - 11*p2**2*z3/90 + 3*p2**2/10 + p2*z3**2/12 - 7*p2*z3/3 - 17*p2*z5/6 + 5*p2 + 8*z3**2 + 45*z3*z5/2 - 25*z3 - 12*z5 + 55*z7/4 + 105",
      "difference": "0"
    }
  ],
  "passed": true,
  "lower_loop_coefficients": 16,
  "five_loop_coefficients": 9
}


==> anc/paper2/n4/results_stage_d.json <==
{
 "loops_compared": 5,
 "source": "L. J. Dixon and I. Esterlis, All orders results for self-crossing Wilson loops mimicking double parton scattering, JHEP 07 (2016) 116 [arXiv:1602.02107v3]. Transcribed on 15 October 2026 from the arXiv PDF text (equation numbers of v3). a = g^2 N_c/(8 pi^2); E = Sum_L a^L E^(L) is the BDS-like normalised amplitude, eq. (2.13): E = exp[R_6 - gamma_K/8 Y].",
 "three_to_three": [
  {
   "L": 1,
   "k": 1,
   "status": "normalisation",
   "DE": "1/2",
   "DE_eq": "3.17"
  },
  {
   "L": 2,
   "k": 3,
   "status": "PASS",
   "DE": "-1/12",
   "DE_eq": "3.18"
  },
  {
   "L": 2,
   "k": 2,
   "status": "PASS",
   "DE": "0",
   "DE_eq": "3.18"
  },
  {
   "L": 2,
   "k": 1,
   "status": "fixes r0 = zeta_2",
   "DE": "z2/2",
   "DE_eq": "3.18"
  },
  {
   "L": 3,
   "k": 5,
   "status": "PASS",
   "DE": "1/80",
   "DE_eq": "3.19"
  },
  {
   "L": 3,
   "k": 4,
   "status": "PASS",
   "DE": "0",
   "DE_eq": "3.19"
  },
  {
   "L": 3,
   "k": 3,
   "status": "PASS",
   "DE": "0",
   "DE_eq": "3.19"
  },
  {
   "L": 3,
   "k": 2,
   "status": "fixes B2 = 3*zeta_3",
   "DE": "-z3/4",
   "DE_eq": "3.19"
  },
  {
   "L": 3,
   "k": 1,
   "status": "fixes r0b = zeta_4/2",
   "DE": "z4/4",
   "DE_eq": "3.19"
  },
  {
   "L": 4,
   "k": 7,
   "status": "PASS",
   "DE": "-1/672",
   "DE_eq": "3.20"
  },
  {
   "L": 4,
   "k": 6,
   "status": "PASS",
   "DE": "0",
   "DE_eq": "3.20"
  },
  {
   "L": 4,
   "k": 5,
   "status": "PASS",
   "DE": "-z2/80",
   "DE_eq": "3.20"
  },
  {
   "L": 4,
   "k": 4,
   "status": "PASS",
   "DE": "-z3/48",
   "DE_eq": "3.20"
  },
  {
   "L": 4,
   "k": 3,
   "status": "PASS",
   "DE": "-7*z4/24",
   "DE_eq": "3.20"
  },
  {
   "L": 4,
   "k": 2,
   "status": "fixes B3 = -2*zeta_2*zeta_3 - 10*zeta_5",
   "DE": "(4*z5 - 3*z2*z3)/4",
   "DE_eq": "3.20"
  },
  {
   "L": 4,
   "k": 1,
   "status": "fixes r0c = -14*zeta_3**2/3 - 13*zeta_6/24",
   "DE": "-(13*z6 + 48*z3**2)/48",
   "DE_eq": "3.20"
  },
  {
   "L": 5,
   "k": 9,
   "status": "PASS",
   "DE": "1/6912",
   "DE_eq": "3.21"
  },
  {
   "L": 5,
   "k": 8,
   "status": "PASS",
   "DE": "0",
   "DE_eq": "3.21"
  },
  {
   "L": 5,
   "k": 7,
   "status": "PASS",
   "DE": "z2/336",
   "DE_eq": "3.21"
  },
  {
   "L": 5,
   "k": 6,
   "status": "PASS",
   "DE": "5*z3/288",
   "DE_eq": "3.21"
  },
  {
   "L": 5,
   "k": 5,
   "status": "PASS",
   "DE": "9*z4/80",
   "DE_eq": "3.21"
  },
  {
   "L": 5,
   "k": 4,
   "status": "PASS",
   "DE": "(6*z5 + 7*z2*z3)/24",
   "DE_eq": "3.21"
  },
  {
   "L": 5,
   "k": 3,
   "status": "fixes G4 = -4*zeta_3**2 - 219*zeta_6/2",
   "DE": "(115*z6 + 48*z3**2)/72",
   "DE_eq": "3.21"
  },
  {
   "L": 5,
   "k": 2,
   "status": "fixes B4 = 5*zeta_2*zeta_5 + 21*zeta_3*zeta_4/2 + 175*zeta_7/4",
   "DE": "(-55*z7 + 68*z2*z5 + 44*z3*z4)/16",
   "DE_eq": "3.21"
  },
  {
   "L": 5,
   "k": 1,
   "status": "fixes r0d = -13*zeta_2*zeta_3**2/6 + 65*zeta_3*zeta_5/2 + 257*zeta_8/36",
   "DE": "(257*z8 + 810*z3*z5 + 18*z2*z3**2)/72",
   "DE_eq": "3.21"
  }
 ],
 "n_checked": 25,
 "n_pass": 16,
 "n_fixed": 8,
 "n_norm": 1,
 "three_loop_ln3_coefficient": "C_1 (-2/3) (kappa_1 + gamma_K^(2)/4) G^3, in the notation of the paper",
 "components_related": true,
 "nmhv_five_loop_prediction": {
  "8": "1/384",
  "7": "-1/48",
  "6": "zeta_2/24 + 7/48",
  "5": "-zeta_2/4 + 5*zeta_3/24 - 7/8",
  "4": "5*zeta_2/4 - 25*zeta_3/24 + 9*zeta_4/8 + 35/8",
  "3": "7*zeta_2*zeta_3/3 - 5*zeta_2 + 25*zeta_3/6 - 9*zeta_4/2 + 2*zeta_5 - 35/2",
  "2": "-7*zeta_2*zeta_3 + 15*zeta_2 + 4*zeta_3**2 - 25*zeta_3/2 + 27*zeta_4/2 - 6*zeta_5 + 115*zeta_6/12 + 105/2",
  "1": "14*zeta_2*zeta_3 + 17*zeta_2*zeta_5 - 30*zeta_2 - 8*zeta_3**2 + 11*zeta_3*zeta_4 + 25*zeta_3 - 27*zeta_4 + 12*zeta_5 - 115*zeta_6/6 - 55*zeta_7/4 - 105",
  "0": "zeta_2*zeta_3**2/2 - 14*zeta_2*zeta_3 - 17*zeta_2*zeta_5 + 30*zeta_2 + 8*zeta_3**2 - 11*zeta_3*zeta_4 + 45*zeta_3*zeta_5/2 - 25*zeta_3 + 27*zeta_4 - 12*zeta_5 + 115*zeta_6/6 + 55*zeta_7/4 + 257*zeta_8/36 + 105"
 },
 "solved_constants": {
  "r0": "zeta_2",
  "B2": "3*zeta_3",
  "r0b": "zeta_4/2",
  "B3": "-2*zeta_2*zeta_3 - 10*zeta_5",
  "r0c": "-14*zeta_3**2/3 - 13*zeta_6/24",
  "G4": "-4*zeta_3**2 - 219*zeta_6/2",
  "B4": "5*zeta_2*zeta_5 + 21*zeta_3*zeta_4/2 + 175*zeta_7/4",
  "r0d": "-13*zeta_2*zeta_3**2/6 + 65*zeta_3*zeta_5/2 + 257*zeta_8/36"
 },
 "solved_order": [
  "r0",
  "B2",
  "r0b",
  "B3",
  "r0c",
  "G4",
  "B4",
  "r0d"
 ],
 "four_loop_cusp_agrees": true,
 "LL_Gaussian_integral": true,
 "nmhv": [
  {
   "L": 1,
   "k": 0,
   "status": "normalisation",
   "DE": "1",
   "DE_eq": "D.14"
  },
  {
   "L": 2,
   "k": 2,
   "status": "PASS",
   "DE": "-1/2",
   "DE_eq": "D.15"
  },
  {
   "L": 2,
   "k": 1,
   "status": "PASS",
   "DE": "1",
   "DE_eq": "D.15"
  },
  {
   "L": 2,
   "k": 0,
   "status": "PASS",
   "DE": "z2 - 1",
   "DE_eq": "D.15"
  },
  {
   "L": 3,
   "k": 4,
   "status": "PASS",
   "DE": "1/8",
   "DE_eq": "D.16"
  },
  {
   "L": 3,
   "k": 3,
   "status": "PASS",
   "DE": "-1/2",
   "DE_eq": "D.16"
  },
  {
   "L": 3,
   "k": 2,
   "status": "PASS",
   "DE": "3/2",
   "DE_eq": "D.16"
  },
  {
   "L": 3,
   "k": 1,
   "status": "PASS",
   "DE": "-(z3 + 3)",
   "DE_eq": "D.16"
  },
  {
   "L": 3,
   "k": 0,
   "status": "PASS",
   "DE": "z4/2 + z3 + 3",
   "DE_eq": "D.16"
  },
  {
   "L": 4,
   "k": 6,
   "status": "PASS",
   "DE": "-1/48",
   "DE_eq": "D.17"
  },
  {
   "L": 4,
   "k": 5,
   "status": "PASS",
   "DE": "1/8",
   "DE_eq": "D.17"
  },
  {
   "L": 4,
   "k": 4,
   "status": "PASS",
   "DE": "-(z2 + 5)/8",
   "DE_eq": "D.17"
  },
  {
   "L": 4,
   "k": 3,
   "status": "PASS",
   "DE": "-z3/6 + z2/2 + 5/2",
   "DE_eq": "D.17"
  },
  {
   "L": 4,
   "k": 2,
   "status": "PASS",
   "DE": "-(7*z4/4 - z3/2 + 3*z2/2 + 15/2)",
   "DE_eq": "D.17"
  },
  {
   "L": 4,
   "k": 1,
   "status": "PASS",
   "DE": "4*z5 - 3*z2*z3 + 7*z4/2 - z3 + 3*z2 + 15",
   "DE_eq": "D.17"
  },
  {
   "L": 4,
   "k": 0,
   "status": "PASS",
   "DE": "-13*z6/24 - 2*z3**2 - 4*z5 + 3*z2*z3 - 7*z4/2 + z3 - 3*z2 - 15",
   "DE_eq": "D.17"
  }
 ],
 "nmhv_n_checked": 15,
 "nmhv_n_pass": 15,
 "nmhv_LL_exponential": true,
 "two_to_four_two_loops": [
  {
   "L": "1",
   "k": 1,
   "DE": "-I*pi",
   "prediction": "-I*pi"
  },
  {
   "L": "2",
   "k": 3,
   "DE": "I*pi/6",
   "prediction": "I*pi/6"
  },
  {
   "L": "2",
   "k": 2,
   "DE": "-pi**2/2",
   "prediction": "-pi**2/2"
  },
  {
   "L": "2",
   "k": 1,
   "DE": "-2*I*pi**3/3",
   "prediction": "-2*I*pi**3/3"
  }
 ],
 "two_to_four_single_log_difference": "0"
}

==> anc/paper2/n4/stage_d.log <==
3 -> 3 kinematics, coefficients of 2 pi i ln^k|delta| in E^(L):
  L=1 k=1: normalisation
  L=2 k=3: PASS
  L=2 k=2: PASS
  L=2 k=1: fixes r0 = zeta_2
  L=3 k=5: PASS
  L=3 k=4: PASS
  L=3 k=3: PASS
  L=3 k=2: fixes B2 = 3*zeta_3
  L=3 k=1: fixes r0b = zeta_4/2
  L=4 k=7: PASS
  L=4 k=6: PASS
  L=4 k=5: PASS
  L=4 k=4: PASS
  L=4 k=3: PASS
  L=4 k=2: fixes B3 = -2*zeta_2*zeta_3 - 10*zeta_5
  L=4 k=1: fixes r0c = -14*zeta_3**2/3 - 13*zeta_6/24
  L=5 k=9: PASS
  L=5 k=8: PASS
  L=5 k=7: PASS
  L=5 k=6: PASS
  L=5 k=5: PASS
  L=5 k=4: PASS
  L=5 k=3: fixes G4 = -4*zeta_3**2 - 219*zeta_6/2
  L=5 k=2: fixes B4 = 5*zeta_2*zeta_5 + 21*zeta_3*zeta_4/2 + 175*zeta_7/4
  L=5 k=1: fixes r0d = -13*zeta_2*zeta_3**2/6 + 65*zeta_3*zeta_5/2 + 257*zeta_8/36
constants solved from the data: {'r0': 'zeta_2', 'B2': '3*zeta_3', 'r0b': 'zeta_4/2', 'B3': '-2*zeta_2*zeta_3 - 10*zeta_5', 'r0c': '-14*zeta_3**2/3 - 13*zeta_6/24', 'G4': '-4*zeta_3**2 - 219*zeta_6/2', 'B4': '5*zeta_2*zeta_5 + 21*zeta_3*zeta_4/2 + 175*zeta_7/4', 'r0d': '-13*zeta_2*zeta_3**2/6 + 65*zeta_3*zeta_5/2 + 257*zeta_8/36'}
four-loop cusp from the data: -4*zeta_3**2 - 219*zeta_6/2 ; Beisert-Eden-Staudacher: -(219/2) z6 - 4 z3^2 -> True
NMHV, |Delta J_z| = 2 component, coefficients of pi i (1+w)/(1+w*) ln^k|delta| in rho^(L), no new constant:
  L=1 k=0: normalisation
  L=2 k=2: PASS
  L=2 k=1: PASS
  L=2 k=0: PASS
  L=3 k=4: PASS
  L=3 k=3: PASS
  L=3 k=2: PASS
  L=3 k=1: PASS
  L=3 k=0: PASS
  L=4 k=6: PASS
  L=4 k=5: PASS
  L=4 k=4: PASS
  L=4 k=3: PASS
  L=4 k=2: PASS
  L=4 k=1: PASS
  L=4 k=0: PASS
LL tower equals -G int_0^1 dt exp(-2 a G^2 t^2) (Gaussian integral) through 5 loops: True
2 -> 4 kinematics (coefficient of ln^k delta in E^(L)): DE from eqs. (2.13), (2.32), (3.10) | prediction
  L=1 k=1: DE = -I*pi  |  prediction = -I*pi  |  difference = 0
  L=2 k=3: DE = I*pi/6  |  prediction = I*pi/6  |  difference = 0
  L=2 k=2: DE = -pi**2/2  |  prediction = -pi**2/2  |  difference = 0
  L=2 k=1: DE = -2*I*pi**3/3  |  prediction = -2*I*pi**3/3  |  difference = 0
2 -> 4 kinematics: all coefficients agree, the two-loop single logarithm is independent of v: True
M_2(G)/K = int_0^oo ds e^{-s} (dM_1/dG)(G - s/2)/C_1 through 5 loops: True
five-loop |Delta J_z| = 2 prediction, coefficients of K ln^k|delta|: {8: '1/384', 7: '-1/48', 6: 'zeta_2/24 + 7/48', 5: '-zeta_2/4 + 5*zeta_3/24 - 7/8', 4: '5*zeta_2/4 - 25*zeta_3/24 + 9*zeta_4/8 + 35/8', 3: '7*zeta_2*zeta_3/3 - 5*zeta_2 + 25*zeta_3/6 - 9*zeta_4/2 + 2*zeta_5 - 35/2', 2: '-7*zeta_2*zeta_3 + 15*zeta_2 + 4*zeta_3**2 - 25*zeta_3/2 + 27*zeta_4/2 - 6*zeta_5 + 115*zeta_6/12 + 105/2', 1: '14*zeta_2*zeta_3 + 17*zeta_2*zeta_5 - 30*zeta_2 - 8*zeta_3**2 + 11*zeta_3*zeta_4 + 25*zeta_3 - 27*zeta_4 + 12*zeta_5 - 115*zeta_6/6 - 55*zeta_7/4 - 105', 0: 'zeta_2*zeta_3**2/2 - 14*zeta_2*zeta_3 - 17*zeta_2*zeta_5 + 30*zeta_2 + 8*zeta_3**2 - 11*zeta_3*zeta_4 + 45*zeta_3*zeta_5/2 - 25*zeta_3 + 27*zeta_4 - 12*zeta_5 + 115*zeta_6/6 + 55*zeta_7/4 + 257*zeta_8/36 + 105'}
nu = 2 LL tower equals exp(-2 a G^2) through 5 loops: True
wrote results_stage_d.json


==> anc/paper2/n4/stage_d.py <==
#!/usr/bin/env python3
"""The b-space structure of Paper 2 (Sec. 5) against the self-crossing limit of the planar N = 4
six-gluon amplitudes of Dixon and Esterlis (DE), arXiv:1602.02107 (MHV, through five loops) and
the erratum JHEP 08 (2016) 131 (NMHV, through four loops).  Paper 2, Sec. 5.1, Tables 5 and 6.

Structure tested (Paper 2, eqs. (5.3)-(5.6), conformal limit, no running coupling):
    K~(b) = a K0(b) [1 + r0 a + r0b a^2 + r0c a^3 + r0d a^4] exp[ -(Gamma(a)/8) X^2 + B(a) X ],
    X = ln(Q_*^2 e^{-i pi} b^2/b_0^2),  Gamma(a) = gamma_K = 4a - 4 z2 a^2 + 22 z4 a^3 + G4 a^4,
    B(a) = B2 a^2 + B3 a^3 + B4 a^4 (no one-loop non-cusp term in N = 4; B1 = beta_0 + D_gamma = 0),
(r0, r0b, ... are kappa_1, kappa_2, ... of the paper) with the transforms of Paper 2, eq. (5.5):
    nu = 0 (MHV, |Delta J_z| = 0):  X^n -> -C_1 F_n(G),  F_n = n! [alpha^n] { Phi_0(alpha) - 1/(2 alpha) },
        Phi_0(alpha) = (1/(2 alpha)) exp(-2 G alpha - sum_{k odd >= 3} (2 zeta_k/k) alpha^k),
        so that the one-loop DPS term is C_1 G;
    nu = 2 (NMHV, |Delta J_z| = 2):  X^n -> K R_n(G),  R_n = n! [alpha^n] { (1/(1 - alpha)) exp(same) },
        so that the one-loop term is K.
Dictionary (Secs. 2.3 and 3 of DE): delta = p_T^2/Q_*^2 with Q_*^2 = s_36 x y (1-x)(1-y) (DE eq. 2.22
= Paper 2's m_1^2 m_2^2/s); for 3 -> 3 kinematics G = ln|delta|/2 and C_1 = 2 pi i; for 2 -> 4,
G = ln(delta)/2 + i pi/2 and C_1 = -2 pi i.  The one-loop terms define C_1 and K (normalisation);
the unknown constants are solved from the lowest loop order at which each appears in the MHV
data; everything else, MHV and NMHV (constants k = 0 included), is a prediction.  Also computed:
what the three-loop ln^3 tests, the exact relation between the two components, the five-loop
prediction for the |Delta J_z| = 2 component, and the 2 -> 4 two-loop coefficients.

    python3 stage_d.py [de_data.json] [results_stage_d.json]       (about 10 s)
"""
import json, pathlib, sys
import sympy as sp

HERE = pathlib.Path(__file__).resolve().parent
DATA = pathlib.Path(sys.argv[1]) if len(sys.argv) > 1 else HERE/'de_data.json'
OUT = pathlib.Path(sys.argv[2]) if len(sys.argv) > 2 else HERE/'results_stage_d.json'

a, X, G, al, lnd, v = sp.symbols('a X G alpha lnd v')
# odd zeta values are independent symbols; even ones are the exact powers of pi, so that products
# such as zeta_2 zeta_4 = 7 zeta_6/4 are reduced; for printing, powers of pi are turned back into
# the single even zeta value of the same weight (to_zeta)
z = {k: (sp.zeta(k) if k % 2 == 0 else sp.Symbol(f'zeta_{k}')) for k in range(2, 10)}
PIPOW = {2*n: sp.pi**(2*n)/sp.zeta(2*n) for n in range(1, 5)}      # 6, 90, 945, 9450

def to_zeta(expr):
    """pi^(2n) -> (pi^(2n)/zeta_(2n)) zeta_(2n) with zeta_(2n) a symbol, for display"""
    expr = sp.expand(expr)
    out = 0
    for term in sp.Add.make_args(expr):
        c, rest = term.as_independent(sp.pi)
        deg = sp.degree(rest, sp.pi) if rest.has(sp.pi) else 0
        if deg == 0:
            out += term
        else:
            assert deg % 2 == 0 and rest == sp.pi**deg, term
            out += c*PIPOW[deg]*sp.Symbol(f'zeta_{deg}')
    return out
I, pi = sp.I, sp.pi
LMAX = 5                                     # loops compared (DE give E^(1) ... E^(5))
NA = LMAX - 1                                # order in a relative to the tree-level kernel

# ---------------------------------------------------------------- the b-space structure
r0, r0b, r0c, r0d, B2, B3, B4, G4 = sp.symbols('r0 r0b r0c r0d B2 B3 B4 G4')
Gamma = 4*a - 4*z[2]*a**2 + 22*z[4]*a**3 + G4*a**4      # G4: the four-loop cusp, solved from the data
# B_n absorbs the boundary terms r_1^(n) X of the same order, which the data cannot separate from the non-cusp anomalous dimension
expo = -(Gamma/8)*X**2 + (B2*a**2 + B3*a**3 + B4*a**4)*X
const = 1 + r0*a + r0b*a**2 + r0c*a**3 + r0d*a**4
bspace = sp.series(sp.exp(expo)*const, a, 0, NA + 1).removeO()
bspace = sp.expand(bspace)

# ---------------------------------------------------------------- the transform X^n -> -C_1 F_n(G)
NMAX = 2*NA
gen = sp.exp(-2*G*al - sum(2*z[k]/k*al**k for k in (3, 5, 7)))/(2*al) - 1/(2*al)
gen = sp.series(gen, al, 0, NMAX + 1).removeO()
F = [sp.expand(sp.factorial(n)*gen.coeff(al, n)) for n in range(NMAX + 1)]
assert F[0] == -G and sp.expand(F[1] - G**2) == 0 and sp.expand(F[2] + sp.Rational(4, 3)*G**3 + sp.Rational(2, 3)*z[3]) == 0

def transform(poly_in_X):
    """polynomial in X (coefficients may contain a) -> amplitude in units of -C_1"""
    p = sp.Poly(sp.expand(poly_in_X), X)
    return sp.expand(sum(c*F[m[0]] for m, c in zip(p.monoms(), p.coeffs())))

amp = transform(bspace)                      # sum_L a^{L-1} A^(L) in units of -C_1
A = {L: sp.expand(amp.coeff(a, L - 1)) for L in range(1, LMAX + 1)}   # A^(L)/(-C_1)
assert A[1] == -G                            # one-loop DPS term: -C_1 (-G) = C_1 G

# ---------------------------------------------------------------- DE, 3 -> 3: E^(L) = 2 pi i [ sum_k c_k ln^k|delta| + ... ]
data = json.loads(DATA.read_text())
zz = {f'z{k}': z[k] for k in range(2, 10)}
pred33 = {L: sp.expand(sp.expand(A[L]*(-2*pi*I)/(2*pi*I)).subs(G, lnd/2)) for L in A}   # C_1 = 2 pi i, G = ln|delta|/2
raw = {}                                     # the coefficients as printed, for the table
unknowns = [r0, r0b, r0c, r0d, B2, B3, B4, G4]
eqs, solved, report = [], {}, []
for L in range(1, LMAX + 1):
    de = data['three_to_three'][str(L)]['coefficients']
    for k in range(2*L - 1, 0, -1):
        p = pred33[L].coeff(lnd, k)
        p = p.subs(solved)
        if str(k) not in de:
            continue
        if de[str(k)] == 'unknown':
            report.append((L, k, 'not transcribed', str(sp.simplify(p))))
            continue
        target = sp.sympify(de[str(k)], locals=zz)
        raw[(L, k)] = de[str(k)]
        diff = sp.expand(p - target)
        free = [u for u in unknowns if diff.has(u)]
        if (L, k) == (1, 1):                     # the one-loop term defines C_1 and G: not a prediction
            assert diff == 0
            report.append((L, k, 'normalisation', str(target)))
        elif diff == 0:
            report.append((L, k, 'PASS', str(target)))
        elif free:
            sol = sp.solve(diff, free[0])
            assert len(sol) == 1, (L, k, free, sol)
            solved[free[0]] = sp.expand(sol[0])
            report.append((L, k, f'fixes {free[0]} = {to_zeta(solved[free[0]])}', str(target)))
        else:
            report.append((L, k, f'FAIL: predicted {sp.simplify(p)}, DE {target}', str(target)))

print('3 -> 3 kinematics, coefficients of 2 pi i ln^k|delta| in E^(L):')
for L, k, status, target in report:
    print(f'  L={L} k={k}: {status}')
print('constants solved from the data:', {str(k): str(to_zeta(val)) for k, val in solved.items()})
bes = -sp.Rational(219, 2)*z[6] - 4*z[3]**2
g4_ok = G4 in solved and sp.expand(solved[G4] - bes) == 0
if G4 in solved:
    print('four-loop cusp from the data:', to_zeta(solved[G4]), '; Beisert-Eden-Staudacher: -(219/2) z6 - 4 z3^2 ->', g4_ok)

# ---------------------------------------------------------------- the |Delta J_z| = 2 component: NMHV (erratum, App. D)
# transform nu = 2: X^n -> K R_n(G), R_n = n-th derivative at 0 of Phi_2(alpha)/Phi_2(0) =
# e^{2(gamma_E - G) alpha} Gamma(1+alpha)/Gamma(2-alpha); the one-loop term is K, which is
# pi i (1+w)/(1+w*) in rho of the erratum; the same constants as for nu = 0.  With
# ln Gamma(1+alpha) = -gamma_E alpha + sum_{k>=2} (-1)^k zeta_k alpha^k/k the ratio is
# (1/(1-alpha)) exp(-2 G alpha - sum_{k odd >= 3} (2 zeta_k/k) alpha^k): the same exponential
# as for nu = 0, with 1/(1-alpha) in place of 1/(2 alpha); the closed form is checked against
# the Gamma functions through alpha^4
Rgen = sp.series(sp.exp(-2*G*al - sum(2*z[k]/k*al**k for k in (3, 5, 7)))/(1 - al), al, 0, NMAX + 1).removeO()
Rn = [sp.expand(sp.factorial(n)*Rgen.coeff(al, n)) for n in range(NMAX + 1)]
Rgam = sp.series(sp.exp(2*(sp.EulerGamma - G)*al)*sp.gamma(1+al)/sp.gamma(2-al), al, 0, 5).removeO()
Rgam = Rgam.subs({sp.zeta(3): z[3], sp.zeta(5): z[5]})
assert all(sp.expand(sp.factorial(n)*Rgam.coeff(al, n) - Rn[n]) == 0 for n in range(5))
assert Rn[0] == 1 and sp.expand(Rn[1] - (1 - 2*G)) == 0 and sp.expand(Rn[2] - (4*G**2 - 4*G + 2)) == 0
p2 = sp.Poly(bspace, X)
amp2 = sp.expand(sum(c*Rn[m[0]] for m, c in zip(p2.monoms(), p2.coeffs())))
nm = data['nmhv_three_to_three']
if {k for k in nm if not k.startswith('_')}!={str(L) for L in range(1,5)} or any(
        set(nm[str(L)]['coefficients'])!={str(k) for k in range(2*L-1)} for L in range(1,5)):
    raise ValueError('Incomplete NMHV comparison data')
report2, raw2 = [], {}
for L in range(1, 5):
    pred = sp.expand(sp.expand(amp2.coeff(a, L - 1)).subs(G, lnd/2).subs(solved))
    for k in range(2*L - 2, -1, -1):             # including the constant, k = 0
        if str(k) not in nm[str(L)]['coefficients']:
            continue
        target = sp.sympify(nm[str(L)]['coefficients'][str(k)], locals=zz)
        raw2[(L, k)] = nm[str(L)]['coefficients'][str(k)]
        diff = sp.expand(pred.coeff(lnd, k) - target)
        if (L, k) == (1, 0):                     # the one-loop term defines K: not a prediction
            assert diff == 0 and target == 1
            report2.append((L, k, 'normalisation'))
            continue
        report2.append((L, k, 'PASS' if diff == 0 else f'FAIL: predicted {to_zeta(pred.coeff(lnd, k))}, erratum {to_zeta(target)}'))
print('NMHV, |Delta J_z| = 2 component, coefficients of pi i (1+w)/(1+w*) ln^k|delta| in rho^(L), no new constant:')
for L, k, s in report2:
    print(f'  L={L} k={k}: {s}')
n_pass2 = sum(1 for _, _, s in report2 if s == 'PASS')
n_checked2 = sum(1 for _, _, s in report2 if s != 'normalisation')

# ---------------------------------------------------------------- LL tower in closed form (Gaussian integral)
# -G int_0^1 dt exp(-2 a G^2 t^2) = -G sum_n (-2 a G^2)^n / (n! (2n+1))
LLclosed = sp.expand(-G*sum((-2*a*G**2)**n/(sp.factorial(n)*(2*n+1)) for n in range(NA + 1)))
ll_ok = all(sp.expand(LLclosed.coeff(a, L-1).coeff(G, 2*L-1) - A[L].coeff(G, 2*L-1)) == 0 for L in range(1, LMAX + 1))
print('LL tower equals -G int_0^1 dt exp(-2 a G^2 t^2) (Gaussian integral) through', LMAX, 'loops:', ll_ok)

# ---------------------------------------------------------------- DE, 2 -> 4 at two loops from R_6^(2) and Y (eq. 2.13)
d24 = data['two_to_four']
Li2 = lambda t: sp.polylog(2, t)
H2v = Li2(1 - v)         # H_2^v = H_{0,1}(1 - v) = Li_2(1 - v): DE write H^u_w for H_w(1 - u) (their eq. (3.9) is the
                         # value at v = 1, where every H^v vanishes); until 20 October 2026 this was read as Li_2(v)
Y = sp.sympify(d24['Y']['expr'], locals={'lnd': lnd, 'v': v, 'Li2': Li2, 'I': I, 'pi': pi})
R62 = sum(sp.sympify(c, locals={'I': I, 'pi': pi, 'H2v': H2v, 'v': v, **zz})*lnd**int(k) for k, c in d24['R6_2']['lnd_terms'].items())
gK = sp.sympify(d24['gamma_K']['expr'], locals={'a': a, 'G4': G4, **zz})
E24 = sp.expand(sp.series(sp.exp(a**2*R62 - gK/8*Y), a, 0, 3).removeO())      # R_6 starts at two loops
E24_1, E24_2 = sp.expand(E24.coeff(a, 1)), sp.expand(E24.coeff(a, 2))
# prediction: C_1 = -2 pi i, G = ln(delta)/2 + i pi/2; the one-loop constant r0 = z2 taken from 3 -> 3
pred24 = {L: sp.expand(sp.expand(A[L]*(2*pi*I)).subs(G, lnd/2 + I*pi/2).subs(solved)) for L in (1, 2)}
rows24 = []
for k in (1,):
    rows24.append(('1', k, sp.simplify(E24_1.coeff(lnd, k)), sp.simplify(pred24[1].coeff(lnd, k))))
for k in (3, 2, 1):
    rows24.append(('2', k, sp.simplify(E24_2.coeff(lnd, k)), sp.simplify(pred24[2].coeff(lnd, k))))
print('2 -> 4 kinematics (coefficient of ln^k delta in E^(L)): DE from eqs. (2.13), (2.32), (3.10) | prediction')
diffs24 = []
for L, k, de_c, pr in rows24:
    diff = sp.simplify(sp.expand(de_c - pr))
    diffs24.append(diff)
    print(f'  L={L} k={k}: DE = {de_c}  |  prediction = {pr}  |  difference = {diff}')
# every coefficient agrees, the two-loop single logarithm included: -2 i pi^3/3, independent of v (with H_2^v read
# as Li_2(v) the single logarithm would exceed the prediction by i pi [Li_2(1-v) - Li_2(v)]); the 2 -> 4 single
# logarithm fixes the finite part of the Glauber region of the kernel to zero (r0/theory/glauber.py)
single_log_24 = all(d == 0 for d in diffs24) and not rows24[-1][2].has(v)
print('2 -> 4 kinematics: all coefficients agree, the two-loop single logarithm is independent of v:', single_log_24)

n_pass = sum(1 for _, _, s, _ in report if s == 'PASS')
n_norm = sum(1 for _, _, s, _ in report if s == 'normalisation')
assert not any(s.startswith('FAIL') for _, _, s, _ in report)

# ---------------------------------------------------------------- what the vanishing three-loop ln^3 tests
# with the two-loop cusp coefficient g2 left free, the three-loop coefficient of G^3 (units of -C_1)
g2 = sp.Symbol('g2')
b3 = sp.expand(sp.series(sp.exp(-(4*a + g2*a**2)/8*X**2)*(1 + r0*a), a, 0, 3).removeO())
ln3 = sp.expand(transform(b3).coeff(a, 2).coeff(G, 3))
assert sp.expand(ln3 - sp.Rational(2, 3)*(r0 + g2/4)) == 0         # M_1 = -C_1 amp: C_1 (-2/3)(kappa_1 + gamma_K^(2)/4) G^3
assert sp.expand(ln3.subs({r0: solved[r0], g2: -4*z[2]})) == 0

# ---------------------------------------------------------------- the two components are related exactly
# d/dG of the nu = 0 generating function removes the factor 1/(2 alpha); 1/(1 - alpha) = int_0^oo ds e^{-s(1-alpha)}
# and e^{s alpha} shifts G by -s/2: M_2(G)/K = int_0^oo ds e^{-s} (d M_1/dG)(G - s/2)/C_1
sv = sp.Symbol('s')
dM1 = -sp.diff(amp, G)                            # d(M_1/C_1)/dG, amp being M_1/(-C_1)
shifted = sp.Poly(sp.expand(dM1.subs(G, G - sv/2)), sv)
rel = sum(c*sp.factorial(m[0]) for m, c in zip(shifted.monoms(), shifted.coeffs()))   # int_0^oo ds e^{-s} s^m = m!
components_related = sp.expand(rel - amp2) == 0
print('M_2(G)/K = int_0^oo ds e^{-s} (dM_1/dG)(G - s/2)/C_1 through', LMAX, 'loops:', components_related)

# ---------------------------------------------------------------- five-loop prediction for the |Delta J_z| = 2 component
pred5 = sp.expand(sp.expand(amp2.coeff(a, 4)).subs(G, lnd/2).subs(solved))
five = {k: str(to_zeta(pred5.coeff(lnd, k))) for k in range(8, -1, -1)}
print('five-loop |Delta J_z| = 2 prediction, coefficients of K ln^k|delta|:', five)
# the nu = 2 exponent is a plain exponential at leading logarithm: K exp(-2 a G^2)
LL2 = sp.expand(sp.series(sp.exp(-2*a*G**2), a, 0, NA + 1).removeO())
ll2_ok = all(sp.expand(LL2.coeff(a, L-1).coeff(G, 2*L-2) - amp2.coeff(a, L-1).coeff(G, 2*L-2)) == 0 for L in range(1, LMAX + 1))
print('nu = 2 LL tower equals exp(-2 a G^2) through', LMAX, 'loops:', ll2_ok)
out = {'loops_compared': LMAX, 'source': data['_source'],
       'three_to_three': [{'L': L, 'k': k, 'status': s, 'DE': raw.get((L, k), ''), 'DE_eq': data['three_to_three'][str(L)]['eq']}
                          for L, k, s, t in report],
       'n_checked': len(report), 'n_pass': n_pass, 'n_fixed': len(solved), 'n_norm': n_norm,
       'three_loop_ln3_coefficient': 'C_1 (-2/3) (kappa_1 + gamma_K^(2)/4) G^3, in the notation of the paper',
       'components_related': bool(components_related), 'nmhv_five_loop_prediction': five,
       'solved_constants': {str(k): str(to_zeta(val)) for k, val in solved.items()},
       'solved_order': [str(k) for k in solved],
       'four_loop_cusp_agrees': bool(g4_ok), 'LL_Gaussian_integral': bool(ll_ok),
       'nmhv': [{'L': L, 'k': k, 'status': s, 'DE': raw2[(L, k)], 'DE_eq': nm[str(L)]['eq']} for L, k, s in report2],
       'nmhv_n_checked': n_checked2, 'nmhv_n_pass': n_pass2, 'nmhv_LL_exponential': bool(ll2_ok),
       'two_to_four_two_loops': [{'L': L, 'k': k, 'DE': str(d), 'prediction': str(p)} for L, k, d, p in rows24],
       'two_to_four_single_log_difference': '0' if single_log_24 else 'other'}
if (any(s.startswith('FAIL') for _,_,s in report2) or
        any(s.startswith('FAIL') for _,_,s,_ in report) or
        not all((g4_ok,ll_ok,ll2_ok,components_related,single_log_24)) or
        n_pass+n_norm+len(solved)!=len(report) or n_pass2!=15 or n_checked2!=15):
    raise ValueError('Self-crossing coefficient comparison failed; results were not written')
OUT.write_text(json.dumps(out, indent=1))
print('wrote', OUT.name)


==> anc/paper2/n4/stage_d_blind.log <==
gamma ratio series done (28.1s)
F0,F1,F2 = -G | G**2 | -4*G**3/3 - 2*z3/3
F_0..F_2 verified.  (28.9s)
exp expanded (29.0s)
S has 8 X-monomials
kernel expanded and transformed.  (29.3s)
L=1 k=1  PASS
L=2 k=3  PASS
L=2 k=2  PASS
L=2 k=1  fixes r0 = z2
L=3 k=5  PASS
L=3 k=4  PASS
L=3 k=3  PASS
L=3 k=2  fixes B2 = 3*z3
L=3 k=1  fixes r0b = z4/2
L=4 k=7  PASS
L=4 k=6  PASS
L=4 k=5  PASS
L=4 k=4  PASS
L=4 k=3  PASS
L=4 k=2  fixes B3 = -2*(z2*z3 + 5*z5)
L=4 k=1  fixes r0c = -(112*z3**2 + 13*z6)/24
L=5 k=9  PASS
L=5 k=8  PASS
L=5 k=7  PASS
L=5 k=6  PASS
L=5 k=5  PASS
L=5 k=4  PASS
L=5 k=3  fixes G4 = -(8*z3**2 + 219*z6)/2
L=5 k=2  fixes B4 = (20*z2*z5 + 42*z3*z4 + 175*z7)/4
L=5 k=1  fixes r0d = -(78*z2*z3**2 - 1170*z3*z5 - 257*z8)/36

Solved constants (pi powers -> zeta):
  r0 = z2
  r0b = z4/2
  r0c = -(112*z3**2 + 13*z6)/24
  r0d = -(78*z2*z3**2 - 1170*z3*z5 - 257*z8)/36
  B2 = 3*z3
  B3 = -2*(z2*z3 + 5*z5)
  B4 = (20*z2*z5 + 42*z3*z4 + 175*z7)/4
  G4 = -(8*z3**2 + 219*z6)/2
G4 == -(219/2) z6 - 4 z3^2 ? True
  LL L=1 k=1: integral 1/2  data 1/2  pred 1/2
  LL L=2 k=3: integral -1/12  data -1/12  pred -1/12
  LL L=3 k=5: integral 1/80  data 1/80  pred 1/80
  LL L=4 k=7: integral -1/672  data -1/672  pred -1/672
  LL L=5 k=9: integral 1/6912  data 1/6912  pred 1/6912
LL tower: data match True | prediction match True
done (29.6s)


==> anc/paper2/n4/stage_d_blind.py <==
"""Blind re-implementation: DPS-singularity structure vs Dixon-Esterlis 3->3 data.

(i)  impact-parameter kernel  a*(1+r0 a+r0b a^2+r0c a^3+r0d a^4) exp[-(Gamma/8) X^2 + (B2 a^2+B3 a^3+B4 a^4) X]
(ii) X^n -> -C1 * F_n(G),  F_n = n! [alpha^n] { Phi_0(alpha) - 1/(2 alpha) }
(iii) G = ln|delta|/2,  C1 = 2 pi i
"""
import json, sys, time, functools
print = functools.partial(print, flush=True)
import sympy as sp
from sympy import Rational as R, pi, zeta, gamma, EulerGamma, exp, symbols, expand, factorial, I

t0 = time.time()
import os
DATA = sys.argv[1] if len(sys.argv) > 1 else os.path.join(os.path.dirname(os.path.abspath(__file__)), "de_data.json")   # path: the only edit after the blind run
d = json.load(open(DATA))["three_to_three"]

a, X, G, al, Ld, C1 = symbols("a X G alpha Ld C1")          # Ld = ln|delta|
r0, r0b, r0c, r0d, B2, B3, B4, G4 = unk = symbols("r0 r0b r0c r0d B2 B3 B4 G4")
z = {k: symbols(f"z{k}") for k in range(2, 10)}               # symbols used in the data strings
even_to_pi = {z[2]: pi**2/6, z[4]: pi**4/90, z[6]: pi**6/945, z[8]: pi**8/9450}
odd_to_sym = {zeta(3): z[3], zeta(5): z[5], zeta(7): z[7], zeta(9): z[9]}

def pi_to_zeta(e):
    """rewrite pi^(2m) -> zeta(2m) symbols (weight-2m pure even zeta)"""
    e = expand(e)
    e = e.replace(lambda t: t.is_Pow and t.base == pi, lambda t: {2: 6*z[2], 4: 90*z[4], 6: 945*z[6], 8: 9450*z[8]}[int(t.exp)])
    return sp.factor(e) if e.is_polynomial() else e

# ---------- (ii): F_n from the Euler-gamma ratio -------------------------------------------
LMAX, NMAX = 5, 8                                  # X^8 is the highest power at a^5
Phi0 = R(1, 2) * exp(2*(EulerGamma - G)*al) * gamma(al) / gamma(1 - al)
rat = sp.series(gamma(al) / gamma(1 - al), al, 0, NMAX + 1).removeO()
print("gamma ratio series done (%.1fs)" % (time.time() - t0))
ex = sum((2*(EulerGamma - G)*al)**m / factorial(m) for m in range(NMAX + 2))
ser = expand(R(1, 2) * expand(rat) * ex)
ser = sum(ser.coeff(al, n) * al**n for n in range(-1, NMAX + 1))
ser = expand(sp.expand_func(ser).rewrite(zeta))
assert ser.coeff(al, -1) == R(1, 2), "pole is not 1/(2 alpha)"
reg = expand(ser - 1/(2*al))
assert not reg.has(EulerGamma)
F = [expand(factorial(n) * reg.coeff(al, n)).subs(odd_to_sym) for n in range(NMAX + 1)]
print("F0,F1,F2 =", F[0], "|", F[1], "|", F[2])
assert F[0] == -G and F[1] == G**2 and expand(F[2] - (-R(4, 3)*G**3 - R(2, 3)*z[3])) == 0
print("F_0..F_2 verified.  (%.1fs)" % (time.time() - t0))

# ---------- (i): expand the impact-parameter kernel through a^5 ------------------------------
Gam = 4*a - 4*z[2]*a**2 + 22*z[4]*a**3 + G4*a**4
Bf = B2*a**2 + B3*a**3 + B4*a**4
pref = 1 + r0*a + r0b*a**2 + r0c*a**3 + r0d*a**4
E = -Gam/8*X**2 + Bf*X                       # exponent, O(a)
def trunc(e, N):                              # keep a^0..a^N
    p = sp.Poly(expand(e), a)
    return sum(c*a**m[0] for m, c in p.terms() if m[0] <= N)
expE, Em = sp.Integer(1), sp.Integer(1)
for m in range(1, LMAX):                      # exp(E) through a^(LMAX-1)
    Em = trunc(Em*E, LMAX - 1)
    expE += Em / factorial(m)
print("exp expanded (%.1fs)" % (time.time() - t0))
S = trunc(a * pref * expE, LMAX)              # a^1 .. a^5
S = expand(S)

# ---------- apply (ii) and (iii) ---------------------------------------------------------------
Spoly = sp.Poly(S, X)
Emom = sum(c * (-C1) * F[m[0]] for m, c in Spoly.terms())
Emom = expand(Emom.subs(G, Ld/2))             # C1 kept as overall factor; coefficient of C1*Ld^k == coefficient of 2 pi i ln^k
Emom = expand(Emom / C1)
assert not Emom.has(C1)
Ep = sp.Poly(Emom, a, Ld)
def pred(L, k):
    return Ep.coeff_monomial(a**L * Ld**k)
print("S has %d X-monomials" % len(Spoly.terms()))
print("kernel expanded and transformed.  (%.1fs)" % (time.time() - t0))

# ---------- compare ------------------------------------------------------------------------------
solved = {}
results = []
for L in range(1, LMAX + 1):
    coeffs = d[str(L)]["coefficients"]
    for k in sorted((int(x) for x in coeffs), reverse=True):
        val = coeffs[str(k)]
        if val == "unknown":
            results.append((L, k, "no datum")); continue
        datum = sp.sympify(val, locals={str(s): s for s in z.values()})
        p = pred(L, k).subs(solved)
        diff = expand((p - datum).subs(even_to_pi))
        free = [u for u in unk if diff.has(u)]
        if len(free) == 0:
            ok = diff == 0
            results.append((L, k, "PASS" if ok else "FAIL"))
            if not ok:
                print(f"  FAIL L={L} k={k}: pred={pi_to_zeta(p.subs(even_to_pi))}  data={datum}")
        elif len(free) == 1:
            sol = sp.solve(diff, free[0])
            assert len(sol) == 1
            solved[free[0]] = expand(sol[0])
            results.append((L, k, f"fixes {free[0]} = {pi_to_zeta(sol[0])}"))
        else:
            results.append((L, k, f"UNDETERMINED: {free}"))
for r in results:
    print("L=%d k=%d  %s" % r)

print("\nSolved constants (pi powers -> zeta):")
for u in unk:
    print(f"  {u} = {pi_to_zeta(solved[u]) if u in solved else 'not fixed'}")
if G4 in solved:
    target = (-R(219, 2)*z[6] - 4*z[3]**2).subs(even_to_pi)
    print("G4 == -(219/2) z6 - 4 z3^2 ?", expand(solved[G4] - target) == 0)

# ---------- leading-log tower -------------------------------------------------------------------
t = symbols("t")
LLint = -G * sp.integrate(sp.series(exp(-2*a*G**2*t**2), a, 0, LMAX).removeO(), (t, 0, 1))
LLint = expand(LLint.subs(G, Ld/2))            # = -G int_0^1 dt exp(-2 a G^2 t^2), G = ln|delta|/2
ok_data = ok_pred = True
for L in range(1, LMAX + 1):
    k = 2*L - 1
    tower = -LLint.coeff(a, L - 1).coeff(Ld, k)   # E_LL = -C1 * a * [ -G int ... ]  => c_{2L-1} = - [a^(L-1) Ld^k] of the integral
    datum = sp.sympify(d[str(L)]["coefficients"][str(k)])
    ok_data &= (tower == datum)
    ok_pred &= (expand(pred(L, k).subs(solved)) == tower)
    print(f"  LL L={L} k={k}: integral {tower}  data {datum}  pred {pred(L, k)}")
print("LL tower: data match", ok_data, "| prediction match", ok_pred)
if (any(status.startswith(('FAIL','UNDETERMINED')) for _,_,status in results) or
        not ok_data or not ok_pred or G4 not in solved or
        expand(solved[G4]-(-R(219,2)*z[6]-4*z[3]**2).subs(even_to_pi))!=0):
    raise ValueError('Independent MHV coefficient comparison failed')
print("done (%.1fs)" % (time.time() - t0))


==> anc/paper2/n4/test_failures.py <==
"""A failed or incomplete scientific comparison must not write a result."""
import json
from pathlib import Path
import subprocess
import sys
import tempfile
import unittest

HERE=Path(__file__).resolve().parent


class FailureTests(unittest.TestCase):
    def test_nmhv_disagreement_and_missing_coefficient_fail(self):
        for missing in (False,True):
            with self.subTest(missing=missing),tempfile.TemporaryDirectory() as tmp:
                p=Path(tmp);data=json.loads((HERE/'de_data.json').read_text())
                coefficients=data['nmhv_three_to_three']['2']['coefficients']
                if missing:del coefficients['1']
                else:coefficients['1']='2'
                (p/'bad.json').write_text(json.dumps(data))
                (p/'output.json').write_text('preserved output')
                run=subprocess.run([sys.executable,str(HERE/'stage_d.py'),str(p/'bad.json'),str(p/'output.json')],capture_output=True,text=True)
                self.assertNotEqual(run.returncode,0,run.stdout)
                self.assertEqual((p/'output.json').read_text(),'preserved output')


if __name__=='__main__':unittest.main()


==> anc/paper2/n4/test_literature.py <==
#!/usr/bin/env python3
"""Compare seven stored N=4 constants with independent published expressions.

Source: Caron-Huot et al., arXiv:1903.10890v2, equations (2.20), (5.4),
(5.10), and (5.11). The published input is transcribed below, without using
the repository's MHV coefficient-fitting code. In the repository's 2016
BDS-like convention, a = 2 g^2, gamma_K = 2 Gamma_cusp,
B = -Gamma_virt, and 1 + sum(kappa_n a^n) = exp(zeta_2 gamma_K/4 + 2 Gamma_3).
The additional cosmic-normalization factor of the 2019 paper is removed.

This script only reads repository data. Optional --output writes an audit
JSON result to the caller's chosen location.
"""

import argparse
import json
from pathlib import Path

import sympy as sp


def compare(repo):
    a = sp.Symbol("a")
    z = {k: sp.Symbol(f"zeta_{k}") for k in range(2, 9)}
    R = sp.Rational
    # Published cusp, converted to gamma_K = 2 Gamma_cusp and a = 2 g^2.
    gamma_k = (
        4*a - 4*z[2]*a**2 + 22*z[4]*a**3
        + (-R(219, 2)*z[6] - 4*z[3]**2)*a**4
    )
    # Equations (5.10) and (5.11), with each g^(2n) replaced by (a/2)^n.
    gamma_virt = (
        -12*z[3]*(a/2)**2
        + (80*z[5] + 16*z[2]*z[3])*(a/2)**3
        - (700*z[7] + 80*z[2]*z[5] + 168*z[3]*z[4])*(a/2)**4
    )
    gamma_3 = (
        R(7, 2)*z[4]*(a/2)**2
        - (R(115, 3)*z[6] + R(56, 3)*z[3]**2)*(a/2)**3
        + (R(1701, 4)*z[8] + 260*z[3]*z[5]
           + 28*z[2]*z[3]**2)*(a/2)**4
    )
    prefactor = sp.series(
        sp.exp(z[2]*gamma_k/4 + 2*gamma_3), a, 0, 5
    ).removeO().expand()
    data_path = Path(repo)/"paper2/n4/results_stage_d.json"
    stored = json.loads(data_path.read_text())["solved_constants"]
    symbols = {str(v): v for v in z.values()}
    even_zeta = {z[k]: sp.zeta(k) for k in (2, 4, 6, 8)}
    rows = []
    for n, key in ((1, "r0"), (2, "r0b"), (3, "r0c"), (4, "r0d")):
        target = sp.sympify(stored[key], locals=symbols)
        difference = sp.simplify(
            (prefactor.coeff(a, n) - target).subs(even_zeta)
        )
        rows.append({
            "constant": f"kappa_{n}", "repository_key": key,
            "repository_expression": stored[key],
            "symbolic_difference": str(difference), "passed": difference == 0,
        })
    for n in (2, 3, 4):
        key = f"B{n}"
        target = sp.sympify(stored[key], locals=symbols)
        difference = sp.simplify(
            (-gamma_virt.coeff(a, n) - target).subs(even_zeta)
        )
        rows.append({
            "constant": f"B_{n}", "repository_key": key,
            "repository_expression": stored[key],
            "symbolic_difference": str(difference), "passed": difference == 0,
        })
    return {
        "source": "https://arxiv.org/pdf/1903.10890v2",
        "source_equations": ["2.20", "5.4", "5.10", "5.11"],
        "doi": "10.1007/JHEP08(2019)016",
        "normalization": {
            "coupling": "a = 2 g^2",
            "cusp": "gamma_K = 2 Gamma_cusp",
            "linear_exponent": "B = -Gamma_virt",
            "boundary_prefactor": "exp(zeta_2 gamma_K/4 + 2 Gamma_3)",
            "amplitude": "2016 BDS-like normalization; 2019 cosmic factor removed",
        },
        "repository_data": "paper2/n4/results_stage_d.json",
        "sympy_version": sp.__version__,
        "comparisons": rows,
        "passed": all(row["passed"] for row in rows),
    }


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--repo", type=Path,
        default=Path(__file__).resolve().parents[2],
    )
    parser.add_argument("--output", type=Path)
    args = parser.parse_args()
    result = compare(args.repo)
    rendered = json.dumps(result, indent=2) + "\n"
    if args.output:
        args.output.write_text(rendered)
    for row in result["comparisons"]:
        status = "PASS" if row["passed"] else "FAIL"
        print(f'{status} {row["constant"]}: symbolic difference = {row["symbolic_difference"]}')
    print(f'Independent literature comparisons: {sum(r["passed"] for r in result["comparisons"])}/7 passed')
    if not result["passed"]:
        raise SystemExit(1)


if __name__ == "__main__":
    main()


==> anc/paper2/n4/test_n4.py <==
#!/usr/bin/env python3
"""Reruns the comparison with planar N = 4 (stage_d.py) into a temporary file and checks that it
reproduces results_stage_d.json, the file the manuscript reads, and the statements of Sec. 5.1.

    python3 test_n4.py        (or `make test`)
"""
import json, pathlib, subprocess, sys, tempfile

HERE = pathlib.Path(__file__).resolve().parent
stored = json.loads((HERE/'results_stage_d.json').read_text())
with tempfile.TemporaryDirectory() as tmp:
    out = pathlib.Path(tmp)/'results.json'
    log = subprocess.run([sys.executable, str(HERE/'stage_d.py'), str(HERE/'de_data.json'), str(out)],
                         capture_output=True, text=True, check=True).stdout
    new = json.loads(out.read_text())
assert new == stored, 'stage_d.py no longer reproduces results_stage_d.json'
mhv, nmhv = stored['three_to_three'], stored['nmhv']
assert stored['loops_compared'] == 5 and len(mhv) == 25
assert stored['n_pass'] == 16 and stored['n_fixed'] == 8 and stored['n_norm'] == 1
assert not any(r['status'].startswith('FAIL') for r in mhv + nmhv)
assert stored['four_loop_cusp_agrees'] and stored['LL_Gaussian_integral'] and stored['nmhv_LL_exponential']
assert stored['components_related'] and stored['two_to_four_single_log_difference'] == '0'
assert all(r['DE'] == r['prediction'] for r in stored['two_to_four_two_loops'])   # 2 -> 4: every coefficient, no v
assert len(nmhv) == 16 and stored['nmhv_n_checked'] == stored['nmhv_n_pass'] == 15
assert [(r['L'], r['k']) for r in mhv if r['status'] == 'normalisation'] == [(1, 1)]
assert [(r['L'], r['k']) for r in nmhv if r['status'] == 'normalisation'] == [(1, 0)]
assert stored['solved_constants']['r0'] == 'zeta_2' and stored['solved_constants']['B2'] == '3*zeta_3'
assert len(stored['nmhv_five_loop_prediction']) == 9
assert 'wrote' in log
print('n4: stage_d.py reproduces results_stage_d.json; MHV 16 of 16 predictions agree, 8 constants fixed; '
      'NMHV 15 of 15, no new constant; four-loop cusp agrees; the two components are related exactly')


==> anc/paper2/r0/Makefile <==
# The constant r0 of the one-loop DPS kernel (Paper 2, Sec. 7, appendix F, Table 9).  Every target runs from
# this directory; Python >= 3.10 with numpy, scipy, mpmath and sympy, no input files.
#
#   make test      data/: rerun the extraction of r0 from the stored gg -> HH points (../hh) and gg -> ZZ fits
#                  (../zz) and the blind tests, and check the stored results (a few seconds);
#                  theory/: recombine the stored Laurent coefficients of the collinear functions into r0 and check
#                  the stored results and the statements of the paper (a few seconds)
#   make theory    recompute the collinear functions for g -> q qbar and g -> gg from scratch (about 2.5 hours on
#                  one core; see theory/Makefile)

PY ?= python3

.PHONY: test theory

test:
	cd data && $(PY) test_data.py
	$(MAKE) -C theory test

theory:
	cd theory && $(MAKE) quarks gluons


==> anc/paper2/r0/README.md <==
# Finite matching in the two-loop DPS kernel

The finite matching functions $r_0$ are derived analytically from the one-loop
collinear contributions, the soft function and parton self-energy corrections.
The extraction from full two-loop amplitudes and numerical region calculations
provide independent checks. The Letter and Supplemental Material contain the
derivation and comparisons.

The calculations are organised as follows:

- `derivation/`: analytic diagram calculations and checks of the gluon and quark
  splitting contributions, including the helicity and parity dependence.
  Run `make -C paper2/r0/derivation test` from the repository root.
- `data/`: finite matching from the full two-loop amplitudes.
- `theory/`: numerical evaluation of the momentum regions.

The original scripts, numerical results and further checks are retained below.

## `data/`: finite matching from two-loop amplitudes

r₀ enters the coefficient of 𝒢 in 𝓜₁⁽²⁾ (ν = 0) and the constant of 𝓜₂⁽²⁾ (ν = 2). With the hard functions,
the kernel evolution and conversion of the finite remainders to minimal subtraction,
the extracted imaginary parts are consistent with zero and the complex
matching coefficients agree with the analytic expressions to 5.4 × 10⁻¹⁰
(gg → HH) and 1.6 × 10⁻⁹ (gg → ZZ).

    gluon splittings: r₀ = C_A[134/9 − 5ζ₂ − 4 ln x ln(1−x)] − (40/9)T_F n_f + (2/3)(C_A − 2T_F n_f)/F_ν(x)
    quark splittings: r₀ = C_F[12 − 6ζ₂ + 2 ln²(x/(1−x))] + C_A[2 + ζ₂ − 2 ln²x − 2 ln²(1−x)]

Here F₀ = F_S and F₂ = W, as defined in the Letter.

| file | what it does |
|---|---|
| `r0_from_data.py` → `r0_from_data.json` | r₀ from the gg → HH scan points of `../hh/hh_two_loop/points` (Catani's scheme at μ = m_H), N and n_f parts, both components |
| `r0_from_zz.py` → `r0_from_zz.json` | r₀ from the gg → ZZ fits of `../zz/results_zz.json` (q_T scheme at μ² = s), C_F and C_A parts, all eight amplitudes |
| `r0_closed_forms.py` → `r0_closed_forms.json` | the closed forms against both, largest deviation |
| `points_hh/`, `run_hh_new_velocities.py` | new gg → HH points at β = 1/10 and 4/5 (x = 0.55, 0.9), with the scan code of `../hh/hh_two_loop` (needs the files of `make fetch` in `../hh`) |
| `points_zz/`, `zz_jobs_a.txt`, `zz_jobs_b.txt` | new gg → ZZ points at β = 4/5 (x = 0.9), computed with `../zz/scripts/zz_points.py` and these job lists |
| `blind_test_hh.py`, `blind_test_zz.py` → `blind_test_*.json` | the closed forms against fits at the new velocities, which were not used to find them: 2 × 10⁻⁹ (HH), 4 × 10⁻⁹ (ZZ) |
| `test_data.py` | reruns the five scripts and checks that the stored files are reproduced |

## `theory/`: numerical evaluation of momentum regions

The one-loop kernel at μ = μ_b in impact-parameter space, K̃⁽¹⁾/K̃₀ = J₁ + J₂ + S + Σ (see "One-loop correction to the DPS kernel" in the Supplemental Material): the collinear
functions of the two incoming gluons in Feynman gauge, as one-loop light-front wave functions of the gauge-invariant
fields (χ_n, χ̄_n for g → qq̄, B_⊥ for g → gg) with the η regulator on the Wilson lines; the soft function with the
same regulator; the self-energy corrections to the four parton lines. The light-cone energies are integrated by residues, the
transverse momentum with Feynman parameters, the rest by sector decomposition; the Laurent coefficients in η and ε
come from discrete Fourier sums on circles. At x = 0.1, 0.3, 0.5 the 1/η poles cancel, the real parts of the
poles are those of 2I_K, and the finite parts agree with the closed forms above, colour factor by colour factor
and in both components, to 10⁻⁷ (the corresponding table in the Supplemental Material). The collinear and soft functions and the self-energies are real; the
imaginary part of the kernel is the Glauber region of the cross-pair exchange (`glauber.py`, workbook VII.15,
20 October): the hard scales enter the kernel only through its rapidity logarithm, as ln(Q_*²e^{−iπ}/μ_b²) with
the phase of −s − i0 of the two incoming parents, and the Glauber region is −iπ times the coefficient of that
logarithm, −2πiΔ_C e^{−εγ}Γ(−ε)(μ²b²/b₀²)^ε = 2πiΔ_C[1/ε + X_μ + ε(X_μ²/2 + ζ₂/2)]: the pole of 2I_K, the X_μ
term of the RG bracket, and no finite part at μ = μ_b (the same mechanism as r₁ = 0). It comes from the daughters'
light-cone energy denominators, which put the eikonal pole of the ℓ⁻ integral inside the range (for an incoming
and an outgoing parent, 3 → 3, the region is real); the η-regulated soft and collinear functions carry no phase.
Checked on the explicit two-loop graph of `../kernel` (Re f₀ = −(π/2) Im f₁ at eighteen configurations, to
10⁻⁴), against Im r₀ = 0 of the data (104 fitted entries (including symmetry-related helicity components), within the fit uncertainties), and in planar N = 4 in
2 → 4 kinematics, where the single poles cancel only with the kernel's iπ/ε and Dixon–Esterlis' two-loop single
logarithm, −2iπ³/3 (their H^v_w = H_w(1−v); the transcription of 15 October read H₂^v as Li₂(v), which produced a
spurious v-dependent term), fixes the finite part of the Glauber region to zero. The helicity-dependent term of the
gluon case comes from the rational terms of the one-loop splitting amplitudes: the helicity flip for ν = 2, a
term x(1−x)(C_A − 2T_F n_f)/3 times the tree, when both daughters keep the helicity of the parent, for ν = 0.

| file | what it does |
|---|---|
| `lc_engine.py` | Dirac projection on the good components, light-cone energy integrals by residues, transverse integrals (g → qq̄) |
| `vec_engine.py`, `gg_driver.py` | Lorentz tensors in light-cone components and Dirac traces; residues and transverse integrals of scalar products (g → gg) |
| `gqq_diagrams.py`, `gg_diagrams.py` | the graphs: Dirac strings or tensors, light-cone denominators, factors, colour (SU(3), explicitly) |
| `run_gqq.py`, `run_gg.py`, `driver.py` | the parametric integrands per interval of the loop momentum fraction (`*_integrands_x*.pkl`) |
| `factors.py`, `secdec.py` | factorisation into irreducible polynomials, sector decomposition, subtraction, Gauss–Legendre |
| `assemble_gqq.py`, `assemble_gg.py` | Laurent coefficients graph by graph (`gqq_laurent_x*.json`, `gg_laurent_x*.json`) |
| `combine_gqq.py`, `combine_gg.py`, `r0_theory_quarks.py`, `r0_theory_gluons.py` | the kernel and the comparison with the closed forms (`r0_theory_quarks.json`, `r0_theory_gluons.json`) |
| `glauber.py` → `glauber.json` | the imaginary part of the kernel (task 5): the b-space result, the end point of the eikonal integral, the off-shell eikonal pair in closed form against quadrature, its four η-regulated regions (part 2b, `glauber_regions.py`), the explicit two-loop graph of `../kernel` against its Glauber region, Im r₀ from the stored fits of `../data` and `../../../common/dps`, and planar N = 4 in 2 → 4 kinematics (about ten seconds) |
| `glauber_regions.py` | the off-shell exchange expanded by regions with the rapidity regulator at each region's scaling, all four in closed form (the soft region in light-cone polar coordinates): the poles cancel, the sum is the exact exchange, the Glauber region alone is its −iπ term (the δ-function piece plus the cross term of the two principal values, which the symmetric regulator couples), and for an outgoing parent the collinear function cancels it; workbook VII.15 (c′) (seconds) |
| `three_loop.py` → `three_loop.json` | the conditional three-loop prediction (the Letter and Supplemental Material): the kernel evolved to O(a_s³) with the two-loop cusp and non-cusp anomalous dimensions, β₀, β₁, r₀ and the boundary terms r₀⁽³⁾, r₁⁽³⁾; the transforms of eq. (5.5) and the hard functions; the coefficients of G⁵, G⁴, G³ (ν = 0) and G⁴, G³, G² (ν = 2), which contain no open quantity within the boundary ansatz described below, in general form and for gg → HH at μ = m; checks the two-loop terms against eqs. (5.3), (5.6), (7.1) and the conformal limit (seconds) |
| `test_theory.py` | recombines the stored Laurent coefficients and checks the stored results and the statements of the paper, reruns `glauber.py` and `three_loop.py` |
| `test_secdec.py`, `test_gg_tree.py`, `check_*.py`, `compare_stored.py` | the checks of the Supplemental Material: sector decomposition on known integrals, the g → gg tree and F₀, F₂ (gate A1), the normal form against the integrands, charge conjugation, sectors against direct quadrature; `check_helicity_terms.py` → `helicity_terms.json`, where the helicity-dependent term of r₀ comes from (Sec. 7.2); `check_formulas.py`, the analytic steps of Sec. 7 and the Supplemental Material one by one, as described in `derivation/README.md` |
| `*_nq96-72-40.json`, `*_neps16.json` | the precision runs at x = 1/2: quadrature orders raised by half, 16 instead of 32 points on the ε circle |

The three-loop results assume no independent quadratic or higher-power boundary logarithm at
that order. One-loop ultrasoft cancellation does not prove this restriction on the full kernel.
An additional r₂⁽³⁾X² term would change the quoted G³ coefficient for ν = 0 and G² coefficient for
ν = 2; the μ renormalisation-group equation alone does not exclude it.

### Planar N = 4: κ₁ = ζ₂ from the regions (Sec. 7.3, the corresponding planar table)

The same kernel with the fields of N = 4 super Yang–Mills in the loops: the fermion graphs with T_F n_f → 2C_A (four
adjoint Weyl fermions), the scalar triangle of a complex adjoint scalar (`n4_diagrams.py`; the seagull graphs vanish by
colour) with multiplicity 3 + ε (the three complex scalars and the 2ε ε-scalars of dimensional reduction, which make
the scheme the four-dimensional-helicity scheme of the BDS normalisation), and the self-energies, which add up to −2C_A
exactly. With independent momentum fractions x₁, x₂ the kernel has the poles 2C_A/ε² + 2C_A L_*/ε (β₀ = 0) and the finite
part C_A[−5ζ₂ − 2 ln x₁ ln(1−x₁) − 2 ln x₂ ln(1−x₂)], the same for both components (1 − 4 + 3 = 0). Together with the
one-loop four-gluon amplitudes of the two hard scatterings and the one-loop BDS-like normalisation of Dixon–Esterlis,
in 3 → 3 kinematics, the poles cancel, the finite part is −X²/2 + ln x ln(1−x) + ln y ln(1−y) + 7ζ₂/2 + r₀^{N=4}/(2C_A),
and κ₁ = ζ₂ to 2 × 10⁻⁷ for the fifteen pairs of fractions and both components.

| file | what it does |
|---|---|
| `n4_diagrams.py` | the scalar graphs (triangle, two orientations; seagull bubbles, zero by colour), their colour factors per complex adjoint scalar, and the scalar self-energy coefficient −1/(3−2ε) |
| `run_n4.py`, `assemble_n4.py`, `assemble_lib.py` | the integrands and Laurent coefficients of the scalar graphs (`n4_integrands_x*.pkl`, `n4_laurent_x*.json`), as `run_gg.py`/`assemble_gg.py`; with `--fdh`, the gluon-loop graphs with g^μ_μ = 4 (`fdh_laurent_x1o2.json`) |
| `check_fdh.py` → `fdh_check_x1o2.json` | the scheme: gluon-loop graphs with four-dimensional metric traces = conventional dimensional regularisation + ε × one complex adjoint scalar, to 2 × 10⁻¹³ |
| `check_bdslike.py` | eqs. (7.5) and (7.6): the one-loop four-point amplitude and the BDS-like function M̂₆ from the box functions of Bern–Dixon–Dunbar–Kosower and Y of Dixon–Esterlis (three-particle invariants cancel; constants 4ζ₂ and 9ζ₂) |
| `combine_n4.py` | the N = 4 kernel at (x₁, x₂): the three colour weights, the ε-scalars, the self-energies |
| `n4_hexagon.py` → `kappa1_n4.json` | the symbolic assembly (poles cancel, finite part −X²/2 + … + 7ζ₂/2, no dependence on the scattering angles) and κ₁ for all pairs of fractions |
| `check_formulas.py`, check 13 | the self-energies and the assembly, as the workbook (VII.14) states them |

    cd theory && make n4        # about ten minutes on one core: the scalar graphs at the five x, the scheme check, kappa1_n4.json

    cd theory && make test      # about fifteen seconds (glauber.py included)
    cd theory && make glauber   # about ten seconds: the imaginary part of the kernel, glauber.json and glauber.log
    cd theory && make threeloop # seconds: conditional three-loop coefficients, three_loop.json and three_loop.log
    cd theory && make checks    # about three minutes
    cd theory && make quarks    # about half an hour: g -> q qbar from scratch, compared with the stored results
    cd theory && make gluons    # about two hours: g -> gg from scratch
    cd theory && make n4        # about ten minutes: the scalar graphs of planar N = 4 and kappa_1 (Sec. 7.3)


==> anc/paper2/r0/data/blind_test_hh.json <==
[
 {
  "beta": "1/10",
  "x": 0.55,
  "component": "nu0",
  "C_A": [
   4.9017004515103695,
   -6.134727866721075e-12
  ],
  "C_A_formula": 4.901700451506415,
  "n_f": [
   -2.3692139038294826,
   7.341277175646006e-13
  ],
  "n_f_formula": -2.369213903829331,
  "dev_C_A": 7.298560128276508e-12,
  "dev_n_f": 7.495430943914495e-13,
  "shift_C_A": 4.941593532422316e-10,
  "shift_n_f": 6.1948444356407e-11
 },
 {
  "beta": "1/10",
  "x": 0.55,
  "component": "nu2",
  "C_A": [
   5.999874320321809,
   -2.7608776126895872e-12
  ],
  "C_A_formula": 5.999874320319078,
  "n_f": [
   -3.467387772641666,
   -2.746586541706727e-13
  ],
  "n_f_formula": -3.467387772641994,
  "dev_C_A": 3.8835839056359924e-12,
  "dev_n_f": 4.2776650912686536e-13,
  "shift_C_A": 1.9423655776988713e-10,
  "shift_n_f": 3.494184782192861e-11
 },
 {
  "beta": "4/5",
  "x": 0.9,
  "component": "nu0",
  "C_A": [
   5.752855839369716,
   -1.6891076551307185e-09
  ],
  "C_A_formula": 5.752855839047177,
  "n_f": [
   -2.281265717656795,
   3.702795589240022e-10
  ],
  "n_f_formula": -2.2812657175971482,
  "dev_C_A": 1.719626835985708e-09,
  "dev_n_f": 3.75052920887778e-10,
  "shift_C_A": 1.328946739674029e-07,
  "shift_n_f": 2.971302915105169e-08
 },
 {
  "beta": "4/5",
  "x": 0.9,
  "component": "nu2",
  "C_A": [
   5.78524788171054,
   -3.0281140509697086e-10
  ],
  "C_A_formula": 5.785247881617999,
  "n_f": [
   -2.31365776010539,
   -6.566892182883238e-11
  ],
  "n_f_formula": -2.3136577601679704,
  "dev_C_A": 3.1663641013361845e-10,
  "dev_n_f": 9.071257827060739e-11,
  "shift_C_A": 1.6297051644385827e-08,
  "shift_n_f": 7.272963381405204e-09
 }
]

==> anc/paper2/r0/data/blind_test_hh.py <==
#!/usr/bin/env python3
"""Blind test: r0 at velocities that were not used to find the closed form (points_hh/, made by
run_hh_new_velocities.py), extracted exactly as in r0_from_data.py and compared with r0_closed_forms.py.
    python3 blind_test_hh.py
"""
import json, pathlib
import mpmath as mp
import r0_from_data as RD
import r0_closed_forms as CF

HERE = pathlib.Path(__file__).resolve().parent


def main():
    out = RD.extract(HERE / 'points_hh')
    rows = []
    for beta, r in out.items():
        x = mp.mpf(r['x'])
        for comp, nu in (('nu0', 0), ('nu2', 2)):
            pa, pf = CF.r0_gluon(x, nu)
            a = mp.mpc(mp.mpf(r[comp]['r0_N'][0]), mp.mpf(r[comp]['r0_N'][1]))
            f = mp.mpc(mp.mpf(r[comp]['r0_nf'][0]), mp.mpf(r[comp]['r0_nf'][1]))
            rows.append({'beta': beta, 'x': float(x), 'component': comp,
                         'C_A': [float(mp.re(a)), float(mp.im(a))], 'C_A_formula': float(pa),
                         'n_f': [float(mp.re(f)), float(mp.im(f))], 'n_f_formula': float(pf),
                         'dev_C_A': float(abs(a - pa)), 'dev_n_f': float(abs(f - pf)),
                         'shift_C_A': float(mp.mpf(r[comp]['r0_N'][2])), 'shift_n_f': float(mp.mpf(r[comp]['r0_nf'][2]))})
            print(f"beta={beta} x={mp.nstr(x, 6)} {comp}: C_A part data {mp.nstr(a, 12)}  formula {mp.nstr(pa, 12)}"
                  f"  |diff| {mp.nstr(abs(a - pa), 2)} (shift {mp.nstr(mp.mpf(r[comp]['r0_N'][2]), 2)})")
            print(f"                 n_f part data {mp.nstr(f, 12)}  formula {mp.nstr(pf, 12)}"
                  f"  |diff| {mp.nstr(abs(f - pf), 2)} (shift {mp.nstr(mp.mpf(r[comp]['r0_nf'][2]), 2)})")
    json.dump(rows, open(HERE / 'blind_test_hh.json', 'w'), indent=1)


if __name__ == '__main__':
    main()


==> anc/paper2/r0/data/blind_test_zz.json <==
[
 {
  "beta": "4/5",
  "x": 0.9,
  "hel": "++++",
  "component": "nu0",
  "2l_CF": {
   "r0": [
    11.78598728532143,
    1.3735294012131169e-10
   ],
   "formula": 11.785987285411299,
   "dev": 1.6414153467156494e-10,
   "shift": 8.458784202916615e-09
  },
  "2l_CA": {
   "r0": [
    -6.981063830421793,
    4.611836809521426e-11
   ],
   "formula": -6.981063830627938,
   "dev": 2.1124052270720348e-10,
   "shift": 1.4157216573092645e-08
  }
 },
 {
  "beta": "4/5",
  "x": 0.9,
  "hel": "++--",
  "component": "nu0",
  "2l_CF": {
   "r0": [
    11.785987285348387,
    8.944772569964365e-11
   ],
   "formula": 11.785987285411299,
   "dev": 1.0935625297957252e-10,
   "shift": 6.525091264203613e-09
  },
  "2l_CA": {
   "r0": [
    -6.981063830446927,
    7.850594579675126e-11
   ],
   "formula": -6.981063830627938,
   "dev": 1.9730183277159948e-10,
   "shift": 1.470985404158766e-08
  }
 },
 {
  "beta": "4/5",
  "x": 0.9,
  "hel": "+-++",
  "component": "nu2",
  "2l_CF": {
   "r0": [
    11.785987285658038,
    -2.9800250353988575e-10
   ],
   "formula": 11.785987285411299,
   "dev": 3.86892531213504e-10,
   "shift": 1.2325641136514228e-08
  },
  "2l_CA": {
   "r0": [
    -6.981063828028841,
    -3.3873829709708347e-09
   ],
   "formula": -6.981063830627938,
   "dev": 4.269621613124613e-09,
   "shift": 2.6748522119285945e-07
  }
 },
 {
  "beta": "4/5",
  "x": 0.9,
  "hel": "+---",
  "component": "nu2",
  "2l_CF": {
   "r0": [
    11.785987285658038,
    -2.9800250353988575e-10
   ],
   "formula": 11.785987285411299,
   "dev": 3.86892531213504e-10,
   "shift": 1.2325641136514228e-08
  },
  "2l_CA": {
   "r0": [
    -6.981063828028841,
    -3.3873829709708347e-09
   ],
   "formula": -6.981063830627938,
   "dev": 4.269621613124613e-09,
   "shift": 2.6748522119285945e-07
  }
 },
 {
  "beta": "4/5",
  "x": 0.9,
  "hel": "-+++",
  "component": "nu2",
  "2l_CF": {
   "r0": [
    11.785987285658038,
    -2.9800250353988575e-10
   ],
   "formula": 11.785987285411299,
   "dev": 3.86892531213504e-10,
   "shift": 1.2325641136514228e-08
  },
  "2l_CA": {
   "r0": [
    -6.981063828028841,
    -3.3873829709708347e-09
   ],
   "formula": -6.981063830627938,
   "dev": 4.269621613124613e-09,
   "shift": 2.6748522119285945e-07
  }
 },
 {
  "beta": "4/5",
  "x": 0.9,
  "hel": "-+--",
  "component": "nu2",
  "2l_CF": {
   "r0": [
    11.785987285658038,
    -2.9800250353988575e-10
   ],
   "formula": 11.785987285411299,
   "dev": 3.86892531213504e-10,
   "shift": 1.2325641136514228e-08
  },
  "2l_CA": {
   "r0": [
    -6.981063828028841,
    -3.3873829709708347e-09
   ],
   "formula": -6.981063830627938,
   "dev": 4.269621613124613e-09,
   "shift": 2.6748522119285945e-07
  }
 },
 {
  "beta": "4/5",
  "x": 0.9,
  "hel": "--++",
  "component": "nu0",
  "2l_CF": {
   "r0": [
    11.785987285348387,
    8.944772569964365e-11
   ],
   "formula": 11.785987285411299,
   "dev": 1.0935625297957252e-10,
   "shift": 6.525091264203613e-09
  },
  "2l_CA": {
   "r0": [
    -6.981063830446927,
    7.850594579675126e-11
   ],
   "formula": -6.981063830627938,
   "dev": 1.9730183277159948e-10,
   "shift": 1.470985404158766e-08
  }
 },
 {
  "beta": "4/5",
  "x": 0.9,
  "hel": "----",
  "component": "nu0",
  "2l_CF": {
   "r0": [
    11.78598728532143,
    1.3735294012131169e-10
   ],
   "formula": 11.785987285411299,
   "dev": 1.6414153467156494e-10,
   "shift": 8.458784202916615e-09
  },
  "2l_CA": {
   "r0": [
    -6.981063830421793,
    4.611836809521426e-11
   ],
   "formula": -6.981063830627938,
   "dev": 2.1124052270720348e-10,
   "shift": 1.4157216573092645e-08
  }
 }
]

==> anc/paper2/r0/data/blind_test_zz.py <==
#!/usr/bin/env python3
"""Blind test for quark splittings: r0 at beta = 4/5 (x = 0.9), a velocity not used to find the closed form.
The points (points_zz/) were made with the unchanged task-J code (zz_points.py); the fit is that of
analyse_zz.py, and r0 is extracted as in r0_from_zz.py and compared with r0_closed_forms.r0_quark.
    python3 blind_test_zz.py
"""
import json, sys, pathlib
import mpmath as mp

HERE = pathlib.Path(__file__).resolve().parent
TASKS = HERE.parents[1]
sys.path.insert(0, str(TASKS / 'zz' / 'scripts'))
import analyse_zz as AZ                      # noqa: E402
import r0_from_zz as RZ                      # noqa: E402
import r0_closed_forms as CF                 # noqa: E402

mp.mp.dps = 40


def main():
    regular, control = AZ.load(HERE / 'points_zz')
    res = AZ.analyse(regular)
    rows = []
    for beta, r in res.items():
        x = mp.mpf(r['x'])
        pF, pA = CF.r0_quark(x)
        cmax = max(abs(RZ.C(e['c1'])) for e in r['hel'].values())
        for h, e in r['hel'].items():
            if '2l_CF' not in e:
                continue
            c1, K = RZ.C(e['c1']), RZ.C(e['K'])
            if e['dJz'] == 0 and abs(c1) > 1e-3*cmax:
                comp, norm, j = 'nu0', c1, 1
            elif abs(e['dJz']) == 2 and abs(K) > 1e-6:
                comp, norm, j = 'nu2', K, 0
            else:
                continue
            row = {'beta': beta, 'x': float(x), 'hel': h, 'component': comp}
            for part, (cf, ca), pred in (('2l_CF', (1, 0), pF), ('2l_CA', (0, 1), pA)):
                f = RZ.C(e[part]['f'][j])
                fw = RZ.C(e[part]['f_w1'][j]) if e[part]['f_w1'] else None
                kn = RZ.known(x, cf, ca)[0 if comp == 'nu0' else 1]
                r0 = 2*f/norm - kn
                row[part] = {'r0': [float(mp.re(r0)), float(mp.im(r0))], 'formula': float(pred),
                             'dev': float(abs(r0 - pred)),
                             'shift': float(2*abs(f - fw)/abs(norm)) if fw is not None else None}
            rows.append(row)
            print(f"beta={beta} x={mp.nstr(x, 4)} {comp} {h}: C_F {row['2l_CF']['r0'][0]:.10f} (formula {row['2l_CF']['formula']:.10f},"
                  f" |diff| {row['2l_CF']['dev']:.1e}, shift {row['2l_CF']['shift']})   C_A {row['2l_CA']['r0'][0]:.10f}"
                  f" (formula {row['2l_CA']['formula']:.10f}, |diff| {row['2l_CA']['dev']:.1e}, shift {row['2l_CA']['shift']})")
    json.dump(rows, open(HERE / 'blind_test_zz.json', 'w'), indent=1)


if __name__ == '__main__':
    main()


==> anc/paper2/r0/data/points_hh/g1_b1o10_d10_p60.json <==
{
 "gauge": 1,
 "beta": "1/10",
 "delta_exp": 10,
 "dps": 60,
 "x": "0.818181818181818181818181818181818181818181818181818181818182",
 "y": "0.818181818281818181818181818181818181818181818181818181818182",
 "pT2": "0.00000000000999999999752499999999999999999999999999999999999998152175097",
 "G": [
  "-11.9660456631043052321052605130290795410007695902812827839078",
  "1.57079632679489661923132169163975144209858469968755291048747"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "5.28599167937827424625207867958349818913480349192179595170541",
    "2.87930066756428738410700224232379401634454992865011217851004"
   ],
   "0": [
    "-3.17621075453362673277187656157341193664881778585626686573552",
    "6.30104334681835495704179412324391151995460496207247241466687"
   ],
   "1": [
    "-11.6384131884455277117958318027303220624324390636343296831765",
    "4.33558063886703532458938061695864181817745460828944544543649"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "21.2612055361527802631699711102426777676804501036081496210199",
    "-10.9147459477522426089338304600966195787695400253770766052325"
   ],
   "0": [
    "21.2612055361527802631699711102426777676804501036081496210199",
    "1.20646617345987860318738166111550163335167209583504452589585"
   ],
   "1": [
    "21.2612055361527802631699711102426777676804501036081496210199",
    "13.3276782946719998153085937823276228454728842170471663252154"
   ]
  },
  "N_Nf": {
   "-1": [
    "-7576.28032355448126803707803852846525435088562533307767954648",
    "-516.567624116611755128820433068442694986108200572497369576686"
   ],
   "0": [
    "-6761.41712564153337357246850479981422647903925914257372428094",
    "-655.024126089736701604950752608028006106459923599210321790004"
   ],
   "1": [
    "-5946.55392772858547910785897107116319860719289295206974763328",
    "-734.22136880360238882182181288835405796755238736666401432335"
   ]
  },
  "N2": {
   "-1": [
    "-21515.7970920505773818193520273138121478300552532837332652951",
    "28931.5255337902918950140819039274333203175615891609638855338"
   ],
   "0": [
    "-25741.5630569459557967592298167763962698202578340045497315624",
    "29438.0134270798920414000060554821674618437757754279301738761"
   ],
   "1": [
    "-29967.3290218413342116991076062389803918104604147253661978298",
    "29781.5383574065292248229672440739386404070268388701438909003"
   ]
  }
 },
 "sec": 494.0,
 "inputs": {
  "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
 },
 "provenance": {
  "inputs": {
   "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/10",
   "delta_exp": 10,
   "dps": 60,
   "gauge": 1,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "82353e55aeaade3d95aeae27b51ac0b986bf9c1c4966dc9cdfa657a124c49d19"
 }
}


==> anc/paper2/r0/data/points_hh/g1_b1o10_d11_p63.json <==
{
 "gauge": 1,
 "beta": "1/10",
 "delta_exp": 11,
 "dps": 63,
 "x": "0.818181818181818181818181818181818181818181818181818181818181818",
 "y": "0.818181818191818181818181818181818181818181818181818181818181818",
 "pT2": "0.000000000000999999999975249999999999999999999999999999999999999975281637634",
 "G": [
  "-13.1173382094899530740990953184937373513086638404791697294590701",
  "1.5707963267948966192313216916397514420985846996875529104874723"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "5.28599167942956032159401817911995068588849590382197961795351229",
    "2.87930066745060490014104157512297586653831118879538525221846975"
   ],
   "0": [
    "-3.17621075448234065742993706203695943989512537395608319948741591",
    "6.30104334675364706749055168207502391426952423131045392224302285"
   ],
   "1": [
    "-11.6384131883942416364538923031938695656787466517341460169283441",
    "4.33558063885130202945285640182168475661353188662013538688037057"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "21.2612055362314604393941488518246493943419739504243169595388047",
    "-10.9147459478014883208840345001034920039652761930205186651737884"
   ],
   "0": [
    "21.2612055362314604393941488518246493943419739504243169595388047",
    "1.20646617341063289123717762110862920815593592819160254947845091"
   ],
   "1": [
    "21.2612055362314604393941488518246493943419739504243169595388047",
    "13.3276782946227541033583897423207504202771480494037237589104466"
   ]
  },
  "N_Nf": {
   "-1": [
    "-8847.41912104403156398080085387482358624451266533474579578970606",
    "-585.280821477719767895867029296249690030999599414810524559053654"
   ],
   "0": [
    "-7966.93965303472606632409870829557960254487778691444601898174085",
    "-723.737323451712180776690471543994536435568041471310739525674318"
   ],
   "1": [
    "-7086.46018502542056866739656271633561884524290849414624234082344",
    "-802.934566166445334398254654532480123580877224268551695235162488"
   ]
  },
  "N2": {
   "-1": [
    "-34942.113954789179806815722774409243496479731924083785286701639",
    "34480.1266390102126324174238080242263911530339378536089236136305"
   ],
   "0": [
    "-39528.7694052145250393121099290500888755227694566710633436324209",
    "34986.6145323031023625481149081363720777827760182588561220174677"
   ],
   "1": [
    "-44115.4248556398702718084970836909342545658062545743721366335103",
    "35330.1394626330291297158430452855548014495551480309060453367917"
   ]
  }
 },
 "sec": 739.8,
 "inputs": {
  "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
 },
 "provenance": {
  "inputs": {
   "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/10",
   "delta_exp": 11,
   "dps": 63,
   "gauge": 1,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "84fd423fe8776423cb1bcf55b679721316858cd0a98b69777aa10ada452da09c"
 }
}


==> anc/paper2/r0/data/points_hh/g1_b1o10_d4_p42.json <==
{
 "gauge": 1,
 "beta": "1/10",
 "delta_exp": 4,
 "dps": 42,
 "x": "0.818181818181818181818181818181818181818182",
 "y": "0.818281818181818181818181818181818181818182",
 "pT2": "0.00000999752499999999999999999999999999999997772",
 "G": [
  "-5.05841414931500796948238187487354459114505",
  "1.57079632679489661923132169163975144209858"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "5.28593471016135683643549468092611387536867",
    "2.87942694688358579858569370135079464879514"
   ],
   "0": [
    "-3.17626772375054414258846056023079625041496",
    "6.30111522454279449031818648721478098078347"
   ],
   "1": [
    "-11.6384701576624451216124158013877063761986",
    "4.3355981149966159766634738858733801073846"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "21.2611181368314319094543207115869821412871",
    "-10.9146912441847625534621200208753878351186"
   ],
   "0": [
    "21.2611181368314319094543207115869821412871",
    "1.20652087702735865865909210033673337700254"
   ],
   "1": [
    "21.2611181368314319094543207115869821412871",
    "13.3277329982394798707803042215488545891237"
   ]
  },
  "N_Nf": {
   "-1": [
    "-2064.73078826186809333591377244933556926684",
    "-104.298848929677788376298181266531356728654"
   ],
   "0": [
    "-1643.55787225114766718524257411267570022269",
    "-242.754387307739042701776844680572902292908"
   ],
   "1": [
    "-1222.38495624042724103457137577601583117855",
    "-321.950666426541037767996248835355188597903"
   ]
  },
  "N2": {
   "-1": [
    "6919.55769176459220330059633906676297690157",
    "5607.95006877006575291504067227246330594959"
   ],
   "0": [
    "4859.0882773314648640873793942601302199502",
    "6114.43430793506007362875026276215470480677"
   ],
   "1": [
    "2798.61886289833752487416244945349747532479",
    "6457.95558413709143137949689028888314077945"
   ]
  }
 },
 "sec": 231.8,
 "inputs": {
  "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
 },
 "provenance": {
  "inputs": {
   "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/10",
   "delta_exp": 4,
   "dps": 42,
   "gauge": 1,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "94986ed4de1d564b2cacfc2b9316093ce94b852d6a2026f96352ddf4bc667123"
 }
}


==> anc/paper2/r0/data/points_hh/g1_b1o10_d5_p45.json <==
{
 "gauge": 1,
 "beta": "1/10",
 "delta_exp": 5,
 "dps": 45,
 "x": "0.818181818181818181818181818181818181818181818",
 "y": "0.818191818181818181818181818181818181818181818",
 "pT2": "0.000000999975249999999999999999999999999999999992625",
 "G": [
  "-6.20959530564858417391218534458679892618583237",
  "1.5707963267948966192313216916397514420985847"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "5.28598598113498945760079035930766543164156323",
    "2.87931329848081469784361133812948596216365799"
   ],
   "0": [
    "-3.17621645277691152142316488184924469414205805",
    "6.30105053631336798490314649146767347201754125"
   ],
   "1": [
    "-11.6384188866888125004471201230061548199256793",
    "4.33558238694053406657547625760047377648421911"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "21.2611967942284965455583992290065458282194809",
    "-10.914740476199543008020134071836462477639071"
   ],
   "0": [
    "21.2611967942284965455583992290065458282194809",
    "1.20647164501257820410107804937565873448213243"
   ],
   "1": [
    "21.2611967942284965455583992290065458282194809",
    "13.3276837662246994162222901705877799466033473"
   ]
  },
  "N_Nf": {
   "-1": [
    "-2731.46432083027960493750224298069707712162575",
    "-173.00267814854192474821740187223305492324282"
   ],
   "0": [
    "-2244.68173963928092392018492169890799583859662",
    "-311.459083740030032111308068763329363004347078"
   ],
   "1": [
    "-1757.89915844828224290286760041711891455556749",
    "-390.656230072258880215139476395166411826192088"
   ]
  },
  "N2": {
   "-1": [
    "6645.939796081185449259968830133430253311708",
    "8308.36461225604496427902536548757109778520565"
   ],
   "0": [
    "4224.61722315652770828019820912858683751903839",
    "8814.85214004964330269095794348496910479799736"
   ],
   "1": [
    "1803.29465023186996730042758812374342172636879",
    "9158.37670488027867813992755851940414881795636"
   ]
  }
 },
 "sec": 264.9,
 "inputs": {
  "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
 },
 "provenance": {
  "inputs": {
   "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/10",
   "delta_exp": 5,
   "dps": 45,
   "gauge": 1,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "063e9af199399ff786e7c59306380e55dfde94ae25ebff40b0644df58cd1d0d5"
 }
}


==> anc/paper2/r0/data/points_hh/g1_b1o10_d6_p48.json <==
{
 "gauge": 1,
 "beta": "1/10",
 "delta_exp": 6,
 "dps": 48,
 "x": "0.818181818181818181818181818181818181818181818182",
 "y": "0.818182818181818181818181818181818181818181818182",
 "pT2": "0.00000009999975249999999999999999999999999999999999011",
 "G": [
  "-7.36087671449399527283078854407731641497115561885",
  "1.57079632679489661923132169163975144209858469969"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "5.28599110959150251623256174009323980427789727378",
    "2.87930193057324191036917651850432841981639026655"
   ],
   "0": [
    "-3.176211324320398462791393501063670321505724004",
    "6.30104406572102210806788252628098418956852323771"
   ],
   "1": [
    "-11.6384137582322994418153487422205804472893452818",
    "4.33558081366341510037938314685225275393345082166"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "21.261204662018323156528075043493000634637813727",
    "-10.9147454006337662583643954001620111103989617702"
   ],
   "0": [
    "21.261204662018323156528075043493000634637813727",
    "1.20646672057835495375681672105011010172225035371"
   ],
   "1": [
    "21.261204662018323156528075043493000634637813727",
    "13.3276788417904761658780288422622313138434624776"
   ]
  },
  "N_Nf": {
   "-1": [
    "-3498.97296253530584729639162727096390709690058243",
    "-241.714938713671558643198394872886856805198691379"
   ],
   "0": [
    "-2946.57477166224384713991707949444511376564803428",
    "-380.171431049270300391676269529387368813092008368"
   ],
   "1": [
    "-2394.17658078918184698344253171792632043439548614",
    "-459.368664125609782880894884926628621561726066065"
   ]
  },
  "N2": {
   "-1": [
    "5049.94337524498642985999230826727166134175540461",
    "11483.6647131425337939135298889430095162378671537"
   ],
   "0": [
    "2267.73494906898043361485694154141482934830361629",
    "11990.1525698849550073982571913033669801088876271"
   ],
   "1": [
    "-514.473477107025562630278425184442002645148172028",
    "12333.6774636644132579200215307007614810134064642"
   ]
  }
 },
 "sec": 309.5,
 "inputs": {
  "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
 },
 "provenance": {
  "inputs": {
   "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/10",
   "delta_exp": 6,
   "dps": 48,
   "gauge": 1,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "3b536e573fe354d12ed5b65496b18413b408317b22a612ee5df4936ecf3dcd66"
 }
}


==> anc/paper2/r0/data/points_hh/g1_b1o10_d7_p51.json <==
{
 "gauge": 1,
 "beta": "1/10",
 "delta_exp": 7,
 "dps": 51,
 "x": "0.818181818181818181818181818181818181818181818181818",
 "y": "0.818181918181818181818181818181818181818181818181818",
 "pT2": "0.00000000999999752500000000000000000000000000000000004613606",
 "G": [
  "-8.51216814723950202012798608928154752266410202902433",
  "1.57079632679489661923132169163975144209858469968755"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "5.28599162245074585479311075443746831970458283407602",
    "2.87930079375181019703226872469211124933164957720895"
   ],
   "0": [
    "-3.17621081146115512423084448671944180607903844370205",
    "6.30104341864409252093761222766484925753184187438928"
   ],
   "1": [
    "-11.6384132453730561032547997278763519318626597214801",
    "4.33558065633098763945575034343220006034482878436422"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "21.2612054488178076390010605643193221092635105435536",
    "-10.9147458930895161646746686037286373677626863028465"
   ],
   "0": [
    "21.2612054488178076390010605643193221092635105435536",
    "1.20646622812260504744654351748348384435852581828071"
   ],
   "1": [
    "21.2612054488178076390010605643193221092635105435536",
    "13.3276783493347262595677556386956050564797379394079"
   ]
  },
  "N_Nf": {
   "-1": [
    "-4367.21220892923990635732894979820053635401516631122",
    "-310.428042403710959397382584564338585864248767944371"
   ],
   "0": [
    "-3749.19781399459244419345597660700113824493718573443",
    "-448.884543413948451925393888973329713093988646461167"
   ],
   "1": [
    "-3131.1834190599449820295830034158017401358592051128",
    "-528.081785164926685194145934123061581064469265718417"
   ]
  },
  "N2": {
   "-1": [
    "1783.65723774338698073526196963167847939641074452656",
    "15133.6463906303167050465611160328716839129520890543"
   ],
   "0": [
    "-1359.44031077133905655056473687492167889150595481006",
    "15640.1342802684798585009714978022460437781951005917"
   ],
   "1": [
    "-4502.5378592860650938363914433815218371914597162991",
    "15983.6592069436800489924189166086574406804159405153"
   ]
  }
 },
 "sec": 603.2,
 "inputs": {
  "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
 },
 "provenance": {
  "inputs": {
   "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/10",
   "delta_exp": 7,
   "dps": 51,
   "gauge": 1,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "728338c7c818e9c057c3099b43e4d6d27f0b0dd0be6f3924af29c52e35cdfc22"
 }
}


==> anc/paper2/r0/data/points_hh/g1_b1o10_d8_p54.json <==
{
 "gauge": 1,
 "beta": "1/10",
 "delta_exp": 8,
 "dps": 54,
 "x": "0.818181818181818181818181818181818181818181818181818182",
 "y": "0.818181828181818181818181818181818181818181818181818182",
 "pT2": "0.000000000999999975250000000000000000000000000000000000016437958",
 "G": [
  "-9.66346058236150970121258252266254791718967854311344915",
  "1.57079632679489661923132169163975144209858469968755291"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "5.28599167373680610951095567843636074617197634055608743",
    "2.87930068006936027987463041688571006088810192648776783"
   ],
   "0": [
    "-3.17621076017509486951299956272054937961164493722197539",
    "6.30104335393622261126277682385275064806909376068839018"
   ],
   "1": [
    "-11.6384131940869958485369548038774595053952662150000382",
    "4.33558064059769773726371784361440402986288020768362533"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "21.2612055274979611060813998001377643912075769858760245",
    "-10.9147459423352144312476974760591028884733132315617988"
   ],
   "0": [
    "21.2612055274979611060813998001377643912075769858760245",
    "1.20646617887690678087351464515301832364789888965297641"
   ],
   "1": [
    "21.2612055274979611060813998001377643912075769858760245",
    "13.3276783000890279929947267663651395357691110108677516"
   ]
  },
  "N_Nf": {
   "-1": [
    "-5336.17682975433087759191546098260472169247018655728717",
    "-379.141230406144328997862105629119865526723484959230185"
   ],
   "0": [
    "-4652.54617132085217404881584428699990845502360610183407",
    "-517.597732283847973485088086884635561537330345392101505"
   ],
   "1": [
    "-3968.91551288737347050571622759139509521757702564638098",
    "-596.794974902292358713054808880891998288677946565723704"
   ]
  },
  "N2": {
   "-1": [
    "-3500.80207329407780491816507931768063853251541613200604",
    "19258.2852290874988717789682821736678203785644219299399"
   ],
   "0": [
    "-7004.78907105237566978973832509851058003374951204035624",
    "19764.7731220152448157827045987530996555231707572520103"
   ],
   "1": [
    "-10508.7760688106735346613115708793405215342312915641802",
    "20108.2980519800277968234779523695685277048019392993315"
   ]
  }
 },
 "sec": 429.2,
 "inputs": {
  "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
 },
 "provenance": {
  "inputs": {
   "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/10",
   "delta_exp": 8,
   "dps": 54,
   "gauge": 1,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "040944f75e8ce5cf38635c9b41b2ed9b5d8d7c7f13188ebea798abbc82cd99f4"
 }
}


==> anc/paper2/r0/data/points_hh/g1_b1o10_d9_p57.json <==
{
 "gauge": 1,
 "beta": "1/10",
 "delta_exp": 9,
 "dps": 57,
 "x": "0.818181818181818181818181818181818181818181818181818181818",
 "y": "0.818181819181818181818181818181818181818181818181818181818",
 "pT2": "0.0000000000999999997525000000000000000000000000000000000000114736415",
 "G": [
  "-10.8147531177210323916123569757111909340776600193113745464",
  "1.57079632679489661923132169163975144209858469968755291049"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "5.2859916788654134941918928957747234470775984107980368731",
    "2.8793006687011122206991490341913690120725922260450106404"
   ],
   "0": [
    "-3.17621075504648748483206234538218667870602286698002594434",
    "6.30104334746543385078470784308299320647829074694743373071"
   ],
   "1": [
    "-11.6384131889583884638560175865390968044896441447580887618",
    "4.33558063902436827548306126476923019549678388064446961564"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "21.2612055353659785029783827113696026492168568777259052747",
    "-10.9147459472597854906645496235050423587396571400596319765"
   ],
   "0": [
    "21.2612055353659785029783827113696026492168568777259052747",
    "1.20646617395233572145666249770707885338155498115249182741"
   ],
   "1": [
    "21.2612055353659785029783827113696026492168568777259052747",
    "13.3276782951644569335778746189192000655027671023646156313"
   ]
  },
  "N_Nf": {
   "-1": [
    "-6405.86622393392980550479495032276982963855713097315213175",
    "-447.854426839816125564543339631609619338023197199757849843"
   ],
   "0": [
    "-5656.61929605790234686573894427919769639970717690156133553",
    "-586.310928804266408016511253418113092763247880275551513402"
   ],
   "1": [
    "-4907.37236818187488822668293823562556316085722282997190777",
    "-665.508171509457431209219907945357306929213304092086047578"
   ]
  },
  "N2": {
   "-1": [
    "-11151.3233733488647594898792978200923853062237557263512641",
    "23857.5783849910715634762428264151914516330185772347792358"
   ],
   "0": [
    "-15016.1998530411807773892126850147425868149131466773743153",
    "24364.0662782477758725004630467568374084394666134564266159"
   ],
   "1": [
    "-18881.0763327334967952885460722093927883236025376283973666",
    "24707.5912085415172185617203041355204022829519860308022147"
   ]
  }
 },
 "sec": 606.1,
 "inputs": {
  "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
 },
 "provenance": {
  "inputs": {
   "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/10",
   "delta_exp": 9,
   "dps": 57,
   "gauge": 1,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "8a0531b2302162ef1cf62c2dff0eb8ae70e1a5f69470cebf09e715ccc46e6fe9"
 }
}


==> anc/paper2/r0/data/points_hh/g1_b4o5_d10_p60.json <==
{
 "gauge": 1,
 "beta": "4/5",
 "delta_exp": 10,
 "dps": 60,
 "x": "0.111111111111111111111111111111111111111111111111111111111111",
 "y": "0.111111111211111111111111111111111111111111111111111111111111",
 "pT2": "0.0000000000799999999990999999999999999999999999999999999999999989858317",
 "G": [
  "-10.4205244363070223053503902414399000240438845571141032698415",
  "1.57079632679489661923132169163975144209858469968755291048747"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-1.15753766274800878771628542543944568541916153081948916496045",
    "-1.74895130885934853488889884861538688820963496770219954165248"
   ],
   "0": [
    "-24.428594356005736480032162338620948531324120044709161912923",
    "0.167500969439542110883402268233326513406877183873541312615454"
   ],
   "1": [
    "-47.6996510492634641723480392518024513772290785585988346608855",
    "-12.7308615670763820581591114297327748997914254793655326479314"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "58.8790644160968246047371626274393106411191497981109333978076",
    "-1.2310053847013181143205218018776958317345582467685683803809"
   ],
   "0": [
    "58.8790644160968246047371626274393106411191497981109333978076",
    "32.1023279486320152190128115314556375015987750865652211047962"
   ],
   "1": [
    "58.8790644160968246047371626274393106411191497981109333978076",
    "65.4356612819653485523461448647889708349321084198990105899734"
   ]
  },
  "N_Nf": {
   "-1": [
    "-15462.7009978989186751736329800946672293381070087847915997276",
    "-1038.29153109562627215966556916004956720919206948706749178799"
   ],
   "0": [
    "-13557.3393750674325216492874729851351932850736207564033518438",
    "-1375.47063349337484674823660239984287715847090945722027217421"
   ],
   "1": [
    "-11651.9777522359463681249419658756031572320402327280096301378",
    "-1549.68677292816045837384467267667322414478678646440922797732"
   ]
  },
  "N2": {
   "-1": [
    "-10769.0352404266749154620490470339114753908420524033571158965",
    "54471.0313586113732015366564366055328511596429641357274227216"
   ],
   "0": [
    "-20544.5747010288024971533940595125972125938928378392405777981",
    "55850.8770737137822530725183439730558088150973141734004286648"
   ],
   "1": [
    "-30320.1141616309300788447390719912829497969671331621404854499",
    "56782.5746406680431564602321031924306183224287674230540615247"
   ]
  }
 },
 "sec": 212.7,
 "inputs": {
  "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
 },
 "provenance": {
  "inputs": {
   "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "4/5",
   "delta_exp": 10,
   "dps": 60,
   "gauge": 1,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "ce5da2586d69516ca7bcccacac0b07926cdafcd54712436d8e695af7c09e3814"
 }
}


==> anc/paper2/r0/data/points_hh/g1_b4o5_d11_p63.json <==
{
 "gauge": 1,
 "beta": "4/5",
 "delta_exp": 11,
 "dps": 63,
 "x": "0.111111111111111111111111111111111111111111111111111111111111111",
 "y": "0.111111111121111111111111111111111111111111111111111111111111111",
 "pT2": "0.00000000000799999999999100000000000000000000000000000000000000000364741015",
 "G": [
  "-11.571816982798982647359354644563331890777052486926431676322429",
  "1.5707963267948966192313216916397514420985846996875529104874723"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-1.15753765964520123017058044907128531053978255158472910457662772",
    "-1.74895131718497629098610466943099580313578415349336498358183274"
   ],
   "0": [
    "-24.4285943529029289224864573622527881564447410654744018525391803",
    "0.167500964076877316263933073831219198239086631070703772816459898"
   ],
   "1": [
    "-47.6996510461606566148023342754342910023496995793640746005017328",
    "-12.7308615694760838913008439977213806152008573991800422856000623"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "58.8790644183375629970844323463659953066661072540068749159263533",
    "-1.23100538633850338472411705956454627116645658415863368084480886"
   ],
   "0": [
    "58.8790644183375629970844323463659953066661072540068749159263533",
    "32.1023279469948299486092162737687870621668767491746960888022443"
   ],
   "1": [
    "58.8790644183375629970844323463659953066661072540068749159263533",
    "65.4356612803281632819425496071021203955002100825080258584492975"
   ]
  },
  "N_Nf": {
   "-1": [
    "-18338.538735336297979549191588102519593351712804079258436867074",
    "-1209.35641057695076056187571156295379500685481680613058401602448"
   ],
   "0": [
    "-16269.8221854018248839718920891656932659206052936404329189410445",
    "-1546.53551302079045584314588300248114752301859572095685108515182"
   ],
   "1": [
    "-14201.1056354673517883945925902288669384894977832016074010150149",
    "-1720.75165250166718816145309147904553707621941167282014618310921"
   ]
  },
  "N2": {
   "-1": [
    "-33159.6706359566530730352463407424407505751362868856591651554213",
    "66698.2399090056702853974656030293253840884467169922740853472513"
   ],
   "0": [
    "-43833.6621956252088360178383082712450903576026999480215228547091",
    "68078.0856242719508711584712375463771524690908085891965948647449"
   ],
   "1": [
    "-54507.6537552937645990004302758000494301400691130103838805539969",
    "69009.783191390083308771328723915280772701587024143144757689532"
   ]
  }
 },
 "sec": 233.4,
 "inputs": {
  "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
 },
 "provenance": {
  "inputs": {
   "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "4/5",
   "delta_exp": 11,
   "dps": 63,
   "gauge": 1,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "d2e33c6fec487cdfbb7dbedf2ab71fa671f9485d014fc03379bc6500d43fb592"
 }
}


==> anc/paper2/r0/data/points_hh/g1_b4o5_d4_p42.json <==
{
 "gauge": 1,
 "beta": "4/5",
 "delta_exp": 4,
 "dps": 42,
 "x": "0.111111111111111111111111111111111111111111",
 "y": "0.111211111111111111111111111111111111111111",
 "pT2": "0.0000799990999999999999999999999999999999999983",
 "G": [
  "-3.51277478235090111560307401308308206314037",
  "1.57079632679489661923132169163975144209858"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-1.16098365316110088453448074022504962254698",
    "-1.73970577723918042615980075055448447253308"
   ],
   "0": [
    "-24.4320403464188285768503576534065524684519",
    "0.173455822611164882198993509966863722067918"
   ],
   "1": [
    "-47.7030970396765562691662345665880553143569",
    "-12.7281973923533046242570270443266028981459"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "58.876575041322696596353078242422096667962",
    "-1.22918692034439396014096985947070020582138"
   ],
   "0": [
    "58.876575041322696596353078242422096667962",
    "32.1041464129889393731923634738626331280136"
   ],
   "1": [
    "58.876575041322696596353078242422096667962",
    "65.4374797463222727065256968071959664618484"
   ]
  },
  "N_Nf": {
   "-1": [
    "-3473.55564587740045515465792781181959650983",
    "-12.0831946231177546753579206622111425145444"
   ],
   "0": [
    "-2548.31711233854318970539014470223026521992",
    "-349.211104664642535687987581128096250133219"
   ],
   "1": [
    "-1623.07857879968592425612236159264093393002",
    "-523.376051743204353737654278631018394789529"
   ]
  },
  "N2": {
   "-1": [
    "18228.3241197258619897117589196009132608482",
    "5924.10033889076103930302303761878163600788"
   ],
   "0": [
    "13843.4616502331932924333413891219123897131",
    "7303.76403905700772262796597713371229125038"
   ],
   "1": [
    "9458.59918074052459515492385864291154322991",
    "8235.27959107510625780476076850049476182415"
   ]
  }
 },
 "sec": 136.6,
 "inputs": {
  "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
 },
 "provenance": {
  "inputs": {
   "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "4/5",
   "delta_exp": 4,
   "dps": 42,
   "gauge": 1,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "fd9a3846c8db0a6d81933efcf7474012d5fdbd810828ce4416807d829aac34f8"
 }
}


==> anc/paper2/r0/data/points_hh/g1_b4o5_d5_p45.json <==
{
 "gauge": 1,
 "beta": "4/5",
 "delta_exp": 5,
 "dps": 45,
 "x": "0.111111111111111111111111111111111111111111111",
 "y": "0.111121111111111111111111111111111111111111111",
 "pT2": "0.00000799999100000000000000000000000000000000001013",
 "G": [
  "-4.66406226631659950179268485182999954927745372",
  "1.5707963267948966192313216916397514420985847"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-1.15788239998648550759639799096379785927386159",
    "-1.74802629995575635690747708640484702890097934"
   ],
   "0": [
    "-24.4289390932442131999122749041453007051788201",
    "0.168096778529705771843055201675921766334817568"
   ],
   "1": [
    "-47.6999957865019408922281518173268035510837786",
    "-12.7305949577996469142212273250581242532442003"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "58.8788154509749924253659690969374598777170087",
    "-1.2308234833358878916671198836892120861324359"
   ],
   "0": [
    "58.8788154509749924253659690969374598777170087",
    "32.1025098499974454416662134496441212472087342"
   ],
   "1": [
    "58.8788154509749924253659690969374598777170087",
    "65.4358431833307787749995467829774545805381492"
   ]
  },
  "N_Nf": {
   "-1": [
    "-4844.89266017515888732925970785323579894426455",
    "-182.985234453329876321365544082919608151890371"
   ],
   "0": [
    "-3756.30502553176748937242430188419880745118745",
    "-520.159215866245680933323526057156043262920867"
   ],
   "1": [
    "-2667.71739088837609141558889591516181595811034",
    "-694.370234316198522582318545068429515410990903"
   ]
  },
  "N2": {
   "-1": [
    "21606.6346856922083236828111966663410351944737",
    "11060.2282451433983348224413555295819727334752"
   ],
   "0": [
    "16323.3521601246018976127717404603780442632098",
    "12440.0557531235833641268399880067724453115607"
   ],
   "1": [
    "11040.0696345569954715427322842544150502504579",
    "13371.735112955620245283090472335814765575783"
   ]
  }
 },
 "sec": 127.4,
 "inputs": {
  "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
 },
 "provenance": {
  "inputs": {
   "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "4/5",
   "delta_exp": 5,
   "dps": 45,
   "gauge": 1,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "e2f2d0692c72a073c8550d78beed290e394e6f6ff29affc421af71fb6b579a85"
 }
}


==> anc/paper2/r0/data/points_hh/g1_b4o5_d6_p48.json <==
{
 "gauge": 1,
 "beta": "4/5",
 "delta_exp": 6,
 "dps": 48,
 "x": "0.111111111111111111111111111111111111111111111111",
 "y": "0.111112111111111111111111111111111111111111111111",
 "pT2": "0.000000799999910000000000000000000000000000000000011737",
 "G": [
  "-5.81535430656330910137711299615369395634683921016",
  "1.57079632679489661923132169163975144209858469969"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-1.15757213478288777010842959180987901538943744009",
    "-1.74885881165092165006500167677710495467436206689"
   ],
   "0": [
    "-24.428628828040615462424306504991381861294395954",
    "0.167560548279472438064862144837031145264211998487"
   ],
   "1": [
    "-47.6996855212983431547401834181728847071993544679",
    "-12.730834906604948288620088848363647569612028751"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "58.8790395215264921172381427860238883544586719087",
    "-1.23098719563586168721973368371043854479287196472"
   ],
   "0": [
    "58.8790395215264921172381427860238883544586719087",
    "32.1023461376974716461135996496228947885404919804"
   ],
   "1": [
    "58.8790395215264921172381427860238883544586719087",
    "65.4356794710308049794469329829562281218737640901"
   ]
  },
  "N_Nf": {
   "-1": [
    "-6466.94027468905171125423338732980011963492167854",
    "-354.033822589677414207197427754387805213706007347"
   ],
   "0": [
    "-5214.99829556278988378802676963245226374305777479",
    "-691.212412917070869809954799552044125735009145402"
   ],
   "1": [
    "-3963.05631643652805632182015193510440785119387104",
    "-865.428040281501362449749208386737483293349275428"
   ]
  },
  "N2": {
   "-1": [
    "22854.9196919585438982052086700409244249551232256",
    "17378.9537592470670966584177210582145081222895906"
   ],
   "0": [
    "16673.188271735150109833627549329251678511745748",
    "18758.7976537431700146409882186748299870467782236"
   ],
   "1": [
    "10491.4568515117563214620464286175789324535542593",
    "19690.4934000911247844754105681432973183759320251"
   ]
  }
 },
 "sec": 157.0,
 "inputs": {
  "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
 },
 "provenance": {
  "inputs": {
   "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "4/5",
   "delta_exp": 6,
   "dps": 48,
   "gauge": 1,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "20ca595589f397916986bf9d2eff816d370655f4eeb0efaa86ac979fa8f074b4"
 }
}


==> anc/paper2/r0/data/points_hh/g1_b4o5_d7_p51.json <==
{
 "gauge": 1,
 "beta": "4/5",
 "delta_exp": 7,
 "dps": 51,
 "x": "0.111111111111111111111111111111111111111111111111111",
 "y": "0.111111211111111111111111111111111111111111111111111",
 "pT2": "0.0000000799999991000000000000000000000000000000000000045527",
 "G": [
  "-6.96664680243532881096399665609304297759586362371511",
  "1.57079632679489661923132169163975144209858469968755"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-1.15754110686282835663253660717057750668690624084316",
    "-1.74894206741769362318116056020459202321791822573118"
   ],
   "0": [
    "-24.4285978001205560489484135203520803525918647547328",
    "0.167506921993808359925710759787045141446900957969639"
   ],
   "1": [
    "-47.6996544933782837412642904335335831984968232686225",
    "-12.7308589034095044717822327350361325087030946731444"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "58.8790619288775408357883635788528272311618379680411",
    "-1.23100356742629632554093173500761696808935480242454"
   ],
   "0": [
    "58.8790619288775408357883635788528272311618379680411",
    "32.102329765907037007792401598325716365243977574289"
   ],
   "1": [
    "58.8790619288775408357883635788528272311618379680411",
    "65.4356630992403703411257349316590496985773113859323"
   ]
  },
  "N_Nf": {
   "-1": [
    "-8339.74220962991809042405745971422917075731231163774",
    "-525.097073007824074082666892516392164428484590207933"
   ],
   "0": [
    "-6924.44536165769247741651007958774262403791331020284",
    "-862.276124244448617886263781995172016887912931674545"
   ],
   "1": [
    "-5509.14851368546686440896269946125607731851430589807",
    "-1036.49221251811019872689770851098890638437831138726"
   ]
  },
  "N2": {
   "-1": [
    "21107.5432724644207877820703267492169156213792981634",
    "24879.4530771491966052897987576433134590197272436646"
   ],
   "0": [
    "14027.3600735882261789331150126772813697564292452747",
    "26259.2986103542669945539321256801889566542110914011"
   ],
   "1": [
    "6947.17687471203157008415969860534582389147919238597",
    "27190.9959954111892356699173455689163061396551574735"
   ]
  }
 },
 "sec": 168.0,
 "inputs": {
  "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
 },
 "provenance": {
  "inputs": {
   "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "4/5",
   "delta_exp": 7,
   "dps": 51,
   "gauge": 1,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "8f29504eae96628a02c5b40608a407b73a32dd05f881001dfc3fd1d6bb147ded"
 }
}


==> anc/paper2/r0/data/points_hh/g1_b4o5_d8_p54.json <==
{
 "gauge": 1,
 "beta": "4/5",
 "delta_exp": 8,
 "dps": 54,
 "x": "0.111111111111111111111111111111111111111111111111111111",
 "y": "0.111111121111111111111111111111111111111111111111111111",
 "pT2": "0.0000000079999999910000000000000000000000000000000000000227307",
 "G": [
  "-8.11793934386985162164877339636784026683832139673997957",
  "1.57079632679489661923132169163975144209858469968755291"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-1.15753800405682458004419354463891463157705993797647588",
    "-1.74895039304034639745609730544531305586960347325394694"
   ],
   "0": [
    "-24.4285946973145522723600704578204174774820184518661486",
    "0.16750155933263332317538611858440640070432977725530782"
   ],
   "1": [
    "-47.6996513905722799646759473710019203233869769657558214",
    "-12.7308613031092017710079452722006889575365517870502522"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "58.8790641696156047310578559396465689663759108397461208",
    "-1.2310052046109445913076654694959570859389148858560797"
   ],
   "0": [
    "58.8790641696156047310578559396465689663759108397461208",
    "32.1023281287223887420256678638373762473944184549508455"
   ],
   "1": [
    "58.8790641696156047310578559396465689663759108397461208",
    "65.4356614620557220753590011971707095807277517845473829"
   ]
  },
  "N_Nf": {
   "-1": [
    "-10463.302757714281658374226715249760262596218478470495",
    "-696.161789728708723174825629932578251656962356439550484"
   ],
   "0": [
    "-8884.65098845953031162143776867739862409446656680149523",
    "-1033.3408870564342189736311991021453342842051391695182"
   ],
   "1": [
    "-7305.99921920477896486864882210503698559271465513249547",
    "-1207.55702142119675180947380530874945394848495893486216"
   ]
  },
  "N2": {
   "-1": [
    "15498.481233949024106359763864552199635511297877741949",
    "33561.6373804849632175139092783219892730372304492092582"
   ],
   "0": [
    "7519.84596801893796191197993502795108483998603778883546",
    "34941.4830775615041411915708685110425472602975312792319"
   ],
   "1": [
    "-458.789297911148182535803994496297465831325802164278094",
    "35873.1806264898969167210843105519476733313155654182294"
   ]
  }
 },
 "sec": 183.8,
 "inputs": {
  "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
 },
 "provenance": {
  "inputs": {
   "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "4/5",
   "delta_exp": 8,
   "dps": 54,
   "gauge": 1,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "b7ac9d9d7017aa668152493c4c7455fd9531596963f36d75fcb4dc11075e2208"
 }
}


==> anc/paper2/r0/data/points_hh/g1_b4o5_d9_p57.json <==
{
 "gauge": 1,
 "beta": "4/5",
 "delta_exp": 9,
 "dps": 57,
 "x": "0.111111111111111111111111111111111111111111111111111111111",
 "y": "0.111111112111111111111111111111111111111111111111111111111",
 "pT2": "0.000000000799999999909999999999999999999999999999999999999999104632",
 "G": [
  "-9.26923188986062446334452693597295498762616633338046864882",
  "1.57079632679489661923132169163975144209858469968755291049"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-1.15753769377608422319405160184514587214681100725465064385",
    "-1.74895122560307143367596551894254644734363233886900969082"
   ],
   "0": [
    "-24.4285943870338119155099285150266487180517695211443233918",
    "0.167501023066189730989338814034202292497210152299072174102"
   ],
   "1": [
    "-47.6996510802915396078258054282081515639567280350339961398",
    "-12.7308615430793639191601716678038637824767621713476607758"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "58.8790643936894407108547392933064304335952364994672276377",
    "-1.2310053683294654663330651835409980737037885109584073694"
   ],
   "0": [
    "58.8790643936894407108547392933064304335952364994672276377",
    "32.1023279650038678670002681497923352596295448223165385279"
   ],
   "1": [
    "58.8790643936894407108547392933064304335952364994672276377",
    "65.4356612983372012003336014831256685929628781556790655792"
   ]
  },
  "N_Nf": {
   "-1": [
    "-12837.6223400405833743103122621090633825850070722597768026",
    "-867.226653080612798211763062611617037270194797278059663935"
   ],
   "0": [
    "-11095.6156442596475728505462088422332880865601050587728759",
    "-1204.40575501745016765178550378856308901298348750188102929"
   ],
   "1": [
    "-9353.60894847871177139078015557540319358811313785776894914",
    "-1378.62189399132457412884498200254617779280921476274267543"
   ]
  },
  "N2": {
   "-1": [
    "5161.65170957961161902790974913391821071411661745108573534",
    "43425.4971464237275312550756610182695091759610101897505266"
   ],
   "0": [
    "-3715.43565224448902630824826720990684793879870263798168318",
    "44805.3428598874212462774069647522594777146403143438035027"
   ],
   "1": [
    "-12592.5230140685896716444062835537319065917140227270491017",
    "45737.0404252029668131515901203381012981050321525006344043"
   ]
  }
 },
 "sec": 202.3,
 "inputs": {
  "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
 },
 "provenance": {
  "inputs": {
   "Gauge1Simp.in": "3b2f6edede722228e8526a73b1aed1feaca6ec5bb834c5632c1995a1a444b7a3"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "4/5",
   "delta_exp": 9,
   "dps": 57,
   "gauge": 1,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "4407d92d76298ef85268746fc1462ae5674ae6a1337d55a7cce9c18b01c2bd56"
 }
}


==> anc/paper2/r0/data/points_hh/g2_b1o10_d10_p60.json <==
{
 "gauge": 2,
 "beta": "1/10",
 "delta_exp": 10,
 "dps": 60,
 "x": "0.818181818181818181818181818181818181818181818181818181818182",
 "y": "0.818181818281818181818181818181818181818181818181818181818182",
 "pT2": "0.00000000000999999999752499999999999999999999999999999999999998152175097",
 "G": [
  "-11.9660456631043052321052605130290795410007695902812827839078",
  "1.57079632679489661923132169163975144209858469968755291048747"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-0.0000000000550713063736609646814952585993935056443194182374557933666819",
    "-0.0000000000275776625095425433757942910952427232571856958419460820017427"
   ],
   "0": [
    "0.0000000000312602537858375675896617258633362077367996266408947841087584",
    "-0.0000000000635783244295104429398990354862993525692287014225626373798616"
   ],
   "1": [
    "0.000000000117591813945336099860818710326065921117918671519245361584199",
    "-0.0000000000446186081726002324219703545391968905842718332626989903926325"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "-0.0000000000967931544963768355412755990044610017702333786393527738417444",
    "0.0000000000936672025167213529109151777032659733201618352867247860149206"
   ],
   "0": [
    "-0.0000000000967931544963768355412755990044610017701906144039912987114062",
    "0.0000000000112266352514041877878650396960273363720268950407734997368662"
   ],
   "1": [
    "-0.0000000000967931544963768355412755990044610017701478501686298235810679",
    "-0.0000000000712139320139129773351850983112113005706342230789089698578923"
   ]
  },
  "N_Nf": {
   "-1": [
    "-66.6771325497511475560595412241424973855107728117820810370491",
    "-3.52281738373886389042560702493842473021037160342594177603782"
   ],
   "0": [
    "-63.3130897508739669933458903272492101110140768359818548078953",
    "-3.52281738272888544329425054385359660977201906243459585214789"
   ],
   "1": [
    "-59.9490469519967864306322394303559228365173808601816285787416",
    "-3.52281738232347115610855327367113616805341652570767753488986"
   ]
  },
  "N2": {
   "-1": [
    "-676.576188889950457893506129376932193254849604718489601245067",
    "282.869109694915926866391379687704549681061596322178534956749"
   ],
   "0": [
    "-695.078424286386480683256039911047772043089265388157754465811",
    "282.869109691480572521064412567590290261308017118475167645932"
   ],
   "1": [
    "-713.580659682822503473005950445163350831352435944842353436713",
    "282.869109689707769615588008277457541958613090556587585015084"
   ]
  }
 },
 "sec": 782.1,
 "inputs": {
  "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
 },
 "provenance": {
  "inputs": {
   "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/10",
   "delta_exp": 10,
   "dps": 60,
   "gauge": 2,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "0c5abbf48adcaafef0dfcca3126aea94435535fb51a45f9390548f5af403ad40"
 }
}


==> anc/paper2/r0/data/points_hh/g2_b1o10_d11_p63.json <==
{
 "gauge": 2,
 "beta": "1/10",
 "delta_exp": 11,
 "dps": 63,
 "x": "0.818181818181818181818181818181818181818181818181818181818181818",
 "y": "0.818181818191818181818181818181818181818181818181818181818181818",
 "pT2": "0.000000000000999999999975249999999999999999999999999999999999999975281637634",
 "G": [
  "-13.1173382094899530740990953184937373513086638404791697294590701",
  "1.5707963267948966192313216916397514420985846996875529104874723"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-0.00000000000550713063894865691057200865095307853781162341009375320155824653",
    "-0.00000000000275776625138924531888050016583007034290596585087208693715655876"
   ],
   "0": [
    "0.00000000000312602537923816476559020290923528464906294652514213340099824243",
    "-0.00000000000635783244446743691926773461114568120669896087571659991820591101"
   ],
   "1": [
    "0.0000000000117591813974249864417524144694236478359375164603780200035547314",
    "-0.00000000000446186081843371916662617385975144226340759102590766723705562963"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "-0.00000000000967931545236225876804183292589247207713690677358513068260730075",
    "0.00000000000936672025425993786301349219961143601954362596905069655953059843"
   ],
   "0": [
    "-0.00000000000967931545236225876804183292589247207713690677358513068260730075",
    "0.00000000000112266352559207383347029940454666130888922031942551355674937052"
   ],
   "1": [
    "-0.00000000000967931545236225876804183292589247207713690677358513068260730075",
    "-0.00000000000712139320307579019607289339051811340172242109483819431569360881"
   ]
  },
  "N_Nf": {
   "-1": [
    "-71.8411290897675746304506615874728460924232558946929256688987584",
    "-3.52281738249353156236457241053364280789641955574726052584185025"
   ],
   "0": [
    "-68.4770862898157294723067548533560216389058554855135559855934607",
    "-3.52281738239253371762302538391386250258058280168115449177204068"
   ],
   "1": [
    "-65.1130434898638843141628481192391971853884550763341809567587429",
    "-3.52281738235199228889170936017739894442855439549293843513243409"
   ]
  },
  "N2": {
   "-1": [
    "-850.215963909727124378007745889936117795346839518257753725245822",
    "307.203870076044511704096789725597349949078163581476297492843324"
   ],
   "0": [
    "-868.718199309723425717349384283282559189443916321952264248692885",
    "307.203870075700976269467244675469562021655295820659942670554455"
   ],
   "1": [
    "-887.220434709719727056691022676629000583540993125646774772139949",
    "307.203870075523695978865834883270895149012849548394781504795759"
   ]
  }
 },
 "sec": 751.9,
 "inputs": {
  "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
 },
 "provenance": {
  "inputs": {
   "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/10",
   "delta_exp": 11,
   "dps": 63,
   "gauge": 2,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "e2737e9ef54eb4fe13d795bbb4d89d385b1e85bc9ecd038fda1aa516a89cdea5"
 }
}


==> anc/paper2/r0/data/points_hh/g2_b1o10_d4_p42.json <==
{
 "gauge": 2,
 "beta": "1/10",
 "delta_exp": 4,
 "dps": 42,
 "x": "0.818181818181818181818181818181818181818182",
 "y": "0.818281818181818181818181818181818181818182",
 "pT2": "0.00000999752499999999999999999999999999999997772",
 "G": [
  "-5.05841414931500796948238187487354459114505",
  "1.57079632679489661923132169163975144209858"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-0.000055053724530128863242668361084915061690774",
    "-0.00002757282814308980637644474751853226606062"
   ],
   "0": [
    "0.0000312529823164757450509917485175310974023363",
    "-0.000063561476189640036652977940900111775231955"
   ],
   "1": [
    "0.000117559689163080353344651858119977256495447",
    "-0.0000446055681697092670043505276363054920140163"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "-0.0000967628848837405763686070722094867221598342",
    "0.0000936384521840734522058387643104378267197271"
   ],
   "0": [
    "-0.0000967628848837405763686070722094866751400602",
    "0.0000112216180843519523180978543423591048304444"
   ],
   "1": [
    "-0.0000967628848837405763686070722094866281202861",
    "-0.0000711952160153695475696430556257196170588382"
   ]
  },
  "N_Nf": {
   "-1": [
    "-35.6900615308665259179035859757329993355118",
    "-3.52420062643707754323763815061153110914521"
   ],
   "0": [
    "-32.3272124545922906675512501621211666546743",
    "-3.52319096363612267048176248525963387365346"
   ],
   "1": [
    "-28.9643633783180554171989143485093339738367",
    "-3.52278569095189908872506358658083588136992"
   ]
  },
  "N2": {
   "-1": [
    "-9.29765833409396514739304895113378050615006",
    "136.858433745624214301002689693105832454687"
   ],
   "0": [
    "-27.7959390314843688137317791443133036159699",
    "136.854999467248617164059835424145280691775"
   ],
   "1": [
    "-46.2942197288747724800705093374928143998382",
    "136.853227261694031077364717263535337343362"
   ]
  }
 },
 "sec": 339.9,
 "inputs": {
  "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
 },
 "provenance": {
  "inputs": {
   "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/10",
   "delta_exp": 4,
   "dps": 42,
   "gauge": 2,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "aa79e3663df0bca8037ce735e5578cd8bf335b86b1b833529c876b84bac37e92"
 }
}


==> anc/paper2/r0/data/points_hh/g2_b1o10_d5_p45.json <==
{
 "gauge": 2,
 "beta": "1/10",
 "delta_exp": 5,
 "dps": 45,
 "x": "0.818181818181818181818181818181818181818181818",
 "y": "0.818191818181818181818181818181818181818181818",
 "pT2": "0.000000999975249999999999999999999999999999999992625",
 "G": [
  "-6.20959530564858417391218534458679892618583237",
  "1.5707963267948966192313216916397514420985847"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-0.00000550695480121946772373326233621174484137130158",
    "-0.00000275771791796795391698558686234149347427866856"
   ],
   "0": [
    "0.00000312595266703352531005904350557553751861668775",
    "-0.0000063576639571167321479179207179917894753037497"
   ],
   "1": [
    "0.0000117588601352865183438513493473628198786046771",
    "-0.00000446173040895589699353255636276897129330461668"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "-0.00000967901272550059839144485774156522023056265131",
    "0.00000936643272392932705590309169416990251262572337"
   ],
   "0": [
    "-0.00000967901272550059839144485774156522023056265131",
    "0.00000112261334296490697792654437786023579257478784"
   ],
   "1": [
    "-0.00000967901272550059839144485774156522023056265131",
    "-0.00000712120603799951310005000293844944268241965591"
   ]
  },
  "N_Nf": {
   "-1": [
    "-40.8568127830194298688905716782636900897563715",
    "-3.52295574802826692485347294245758823353895242"
   ],
   "0": [
    "-37.4928893866454696221074276817414066584450916",
    "-3.52285475334030655893396005481607545761269168"
   ],
   "1": [
    "-34.1289659902715093753242836852191232271308729",
    "-3.52281421332780659876168566185488228593647284"
   ]
  },
  "N2": {
   "-1": [
    "-75.9149324218294316263602233329929639533885897",
    "161.194919547182604801281199907529972227960733"
   ],
   "0": [
    "-94.4167722473371276367067875311171343374455846",
    "161.194576022508769094516339435442233259402733"
   ],
   "1": [
    "-112.918612072844823647053351729241304721502579",
    "161.194398748192449503556384823725390492000073"
   ]
  }
 },
 "sec": 454.4,
 "inputs": {
  "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
 },
 "provenance": {
  "inputs": {
   "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/10",
   "delta_exp": 5,
   "dps": 45,
   "gauge": 2,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "037b582b5dd0bc6dec600827bd2a835e585e3e73e65f567ec6d3f9e541efc365"
 }
}


==> anc/paper2/r0/data/points_hh/g2_b1o10_d6_p48.json <==
{
 "gauge": 2,
 "beta": "1/10",
 "delta_exp": 6,
 "dps": 48,
 "x": "0.818181818181818181818181818181818181818181818182",
 "y": "0.818182818181818181818181818181818181818181818182",
 "pT2": "0.00000009999975249999999999999999999999999999999999011",
 "G": [
  "-7.36087671449399527283078854407731641497115561885",
  "1.57079632679489661923132169163975144209858469969"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-0.000000550711305514102067019831113987242872212511791869",
    "-0.000000275776141819306931014505922346910028987301521726"
   ],
   "0": [
    "0.000000312601810810803722653722456875368226268550454318",
    "-0.000000635781559583447979683938664475075269545851802563"
   ],
   "1": [
    "0.0000011759149271357095123272760277379793247496127005",
    "-0.000000446184777750880231816479280953948889331487165097"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "-0.000000967928517964119738084606329681491145743529737391",
    "0.000000936669150121556832589858172511228657224288104026"
   ],
   "0": [
    "-0.000000967928517964119738084606329681491140003811227517",
    "0.000000112265850726493637784519984037291160327114363656"
   ],
   "1": [
    "-0.000000967928517964119738084606329681491134264092717642",
    "-0.000000712137448668569557020818204436646152899067060731"
   ]
  },
  "N_Nf": {
   "-1": [
    "-46.0211099197763667993887548146414337513223018129",
    "-3.52283121933517694488427633957910273489717281205"
   ],
   "0": [
    "-42.6570790603880448770233577224484041921167331554",
    "-3.52282111958227063735179751888991100838808843163"
   ],
   "1": [
    "-39.2930482009997229546579606302553746329111759773",
    "-3.52281706545355989361608060401410142408679422934"
   ]
  },
  "N2": {
   "-1": [
    "-160.375204206139553073863241062386998176204973253",
    "185.530011714216334447635348215860695018489299018"
   ],
   "0": [
    "-178.877400047997092475273062694444169453832553292",
    "185.529977360780479559763372019137953653421587986"
   ],
   "1": [
    "-197.379595889854631876682884326501340827756630551",
    "185.529959632811162472332491063402002147253067053"
   ]
  }
 },
 "sec": 506.2,
 "inputs": {
  "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
 },
 "provenance": {
  "inputs": {
   "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/10",
   "delta_exp": 6,
   "dps": 48,
   "gauge": 2,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "373d779e8180d031bae73592f94828b710422939555852d47e158db38492473f"
 }
}


==> anc/paper2/r0/data/points_hh/g2_b1o10_d7_p51.json <==
{
 "gauge": 2,
 "beta": "1/10",
 "delta_exp": 7,
 "dps": 51,
 "x": "0.818181818181818181818181818181818181818181818181818",
 "y": "0.818181918181818181818181818181818181818181818181818",
 "pT2": "0.00000000999999752500000000000000000000000000000000004613606",
 "G": [
  "-8.51216814723950202012798608928154752266410202902433",
  "1.57079632679489661923132169163975144209858469968755"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-0.0000000550712888072421956244862724398812894943190509386321",
    "-0.0000000275776576811415137813706121533271402755620741045031"
   ],
   "0": [
    "0.000000031260246521908417742223525078535991191269527718727",
    "-0.0000000635783075975528520457877998585765447836236131192883"
   ],
   "1": [
    "0.000000117591781851059031108933322596953271876858106376086",
    "-0.0000000446185951445765201689678572279098594748257170430861"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "-0.000000096793124253595371153411023126582466380051706946035",
    "0.0000000936671737921158023198446104214649834358765994487506"
   ],
   "0": [
    "-0.000000096793124253595371153411023126582466380051706946035",
    "0.000000011226630238034297107988914917590846085124736968292"
   ],
   "1": [
    "-0.000000096793124253595371153411023126582466380051706946035",
    "-0.0000000712139133160472081038667805862832883957678705749412"
   ]
  },
  "N_Nf": {
   "-1": [
    "-51.1851390199166207626913183427058603864795516354116",
    "-3.52281876605728997450954349088129867733286283986865"
   ],
   "0": [
    "-47.8210974139167935058980603608996908251980688128389",
    "-3.52281775607915820941907917073161776113453631189566"
   ],
   "1": [
    "-44.4570558079169662491048023790935212639165858109",
    "-3.52281735066501250759298640419037054001319430305055"
   ]
  },
  "N2": {
   "-1": [
    "-262.671730006094118047487228016457673617428667838275",
    "209.864821178540132345699706293787335803348481421103"
   ],
   "0": [
    "-281.173961450622111666656201259362981158510343203364",
    "209.864817743186862035163950179780212777955457794171"
   ],
   "1": [
    "-299.676192895150105285825174502268288687554956416033",
    "209.864815970384553398605215838196282511693623785217"
   ]
  }
 },
 "sec": 488.8,
 "inputs": {
  "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
 },
 "provenance": {
  "inputs": {
   "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/10",
   "delta_exp": 7,
   "dps": 51,
   "gauge": 2,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "ba8596822588ce2c886840ee9eacb91e3ab6ae6e72d9ec92026f6b64f5b8ed48"
 }
}


==> anc/paper2/r0/data/points_hh/g2_b1o10_d8_p54.json <==
{
 "gauge": 2,
 "beta": "1/10",
 "delta_exp": 8,
 "dps": 54,
 "x": "0.818181818181818181818181818181818181818181818181818182",
 "y": "0.818181828181818181818181818181818181818181818181818182",
 "pT2": "0.000000000999999975250000000000000000000000000000000000016437958",
 "G": [
  "-9.66346058236150970121258252266254791718967854311344915",
  "1.57079632679489661923132169163975144209858469968755291"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-0.00000000550713046328444992230305250904853274883742127025736071",
    "-0.00000000275776620310524526856779739576221251500235278566601983"
   ],
   "0": [
    "0.00000000312602530659887575673792584721660552006954925087629131",
    "-0.00000000635783227614785605767588577540610867741099523232533016"
   ],
   "1": [
    "0.0000000117591810764822014357789042034817437889765197720099433",
    "-0.00000000446186068815347259351714364595315287234163434061972104"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "-0.00000000967931514993441339926484301053689460320815998843134341",
    "0.00000000936671996701385534773702744966867772026328371624279802"
   ],
   "0": [
    "-0.00000000967931514993441339926484301053689460320815998843134341",
    "0.00000000112266347545836396783678168602339975721523469143538608"
   ],
   "1": [
    "-0.00000000967931514993441339926484301053689460320815998843134341",
    "-0.00000000712139301609712741206346407762187818341203890417495274"
   ]
  },
  "N_Nf": {
   "-1": [
    "-56.3491390624494921622866671526811901756521267140323486",
    "-3.52281752072541544185504887861888237935809272968427472"
   ],
   "0": [
    "-52.9850963817854136551022561783270580086143779738874782",
    "-3.52281741972757385397100190529279441534464971874351451"
   ],
   "1": [
    "-49.6210537011213351479178452039729258415766292333922831",
    "-3.52281737918614653749389171790184205139657832098110743"
   ]
  },
  "N2": {
   "-1": [
    "-382.804073985067151589845465848997895144630978248546157",
    "234.199588049166451078122730141034932031926330601272497"
   ],
   "0": [
    "-401.30630898987254541833032799893521704029461767506963",
    "234.199587705631027198743090407014193748768921940102752"
   ],
   "1": [
    "-419.808543994677939246815190148872538934453624332540575",
    "234.199587528350742565732526834315078382710583822843362"
   ]
  }
 },
 "sec": 625.1,
 "inputs": {
  "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
 },
 "provenance": {
  "inputs": {
   "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/10",
   "delta_exp": 8,
   "dps": 54,
   "gauge": 2,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "dc63b9f34a61391bc9734dbd4a640a12499e12a43f13e6e11124e369287428eb"
 }
}


==> anc/paper2/r0/data/points_hh/g2_b1o10_d9_p57.json <==
{
 "gauge": 2,
 "beta": "1/10",
 "delta_exp": 9,
 "dps": 57,
 "x": "0.818181818181818181818181818181818181818181818181818181818",
 "y": "0.818181819181818181818181818181818181818181818181818181818",
 "pT2": "0.0000000000999999997525000000000000000000000000000000000000114736415",
 "G": [
  "-10.8147531177210323916123569757111909340776600193113745464",
  "1.57079632679489661923132169163975144209858469968755291049"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-0.000000000550713062154049206302944270939124688758268755833971416915",
    "-0.000000000275776624660434451442553082416260322374108211534656467358"
   ],
   "0": [
    "0.000000000312602537203967669026114037503449144064645721531484360827",
    "-0.000000000635783242778711804611472269823090755595529963078463647524"
   ],
   "1": [
    "0.00000000117591813656198454435517234594602297688756019889694013857",
    "-0.00000000044618608055230640072617356110807653011757905692316742508"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "-0.000000000967931542239193144539172055413239492669740536797322676736",
    "0.000000000936672022579410959861107747976949664222196128209457057468"
   ],
   "0": [
    "-0.000000000967931542239193144539172055413239492664266714671053860053",
    "0.000000000112266352062386824279780903794182675928391397405089877673"
   ],
   "1": [
    "-0.000000000967931542239193144539172055413239492658792892544785043369",
    "-0.000000000712139318454637311301545940388584312015088717318073034392"
   ]
  },
  "N_Nf": {
   "-1": [
    "-61.5131359739182143857996961160382838768951957365602586441",
    "-3.52281739619218713017753495614656780400753025123246725961"
   ],
   "0": [
    "-58.1490931857876797463814060467657131519740714234507628079",
    "-3.52281738609240268727534862496734014044121086323669668812"
   ],
   "1": [
    "-54.7850503976571451069631159774931424270529471103193716831",
    "-3.52281738203825982816467262138450933421518272121075413951"
   ]
  },
  "N2": {
   "-1": [
    "-520.772225863962059641682197012338056452527936950137089378",
    "258.534349228228204728208730575151094293863576171029677613"
   ],
   "0": [
    "-539.274461224795297039062802872041209250149892040506845795",
    "258.534349193874661371787397381791733115233520617626628124"
   ],
   "1": [
    "-557.776696585628534436443408731744362047771847130876602212",
    "258.53434917614663237079271758932246330318783867289579248"
   ]
  }
 },
 "sec": 618.6,
 "inputs": {
  "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
 },
 "provenance": {
  "inputs": {
   "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "1/10",
   "delta_exp": 9,
   "dps": 57,
   "gauge": 2,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "50ad8a1cf5e27f2be820f3f082830c6f61b5316321902b4758ea331288e449be"
 }
}


==> anc/paper2/r0/data/points_hh/g2_b4o5_d10_p60.json <==
{
 "gauge": 2,
 "beta": "4/5",
 "delta_exp": 10,
 "dps": 60,
 "x": "0.111111111111111111111111111111111111111111111111111111111111",
 "y": "0.111111111211111111111111111111111111111111111111111111111111",
 "pT2": "0.0000000000799999999990999999999999999999999999999999999999999989858317",
 "G": [
  "-10.4205244363070223053503902414399000240438845571141032698415",
  "1.57079632679489661923132169163975144209858469968755291048747"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-0.00000000563819962542066653064798227667860406223510113401745819496119",
    "0.0000000082093755030840460940945226880231566860083234209163348579554"
   ],
   "0": [
    "0.00000000284280769515473194434923649912838584140553185834274155098796",
    "0.00000000172400619641916781154084471768881711854636953707627249314525"
   ],
   "1": [
    "0.0000000113238150157301304193464552749353757450461648507029412969371",
    "0.000000000637813839626790676479593710851703697886908450816292017593848"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "-0.0000000164889411964099880830177019388559930716620061387973856217842",
    "0.0000000115575330533411344726985617116388622679552789999782827010347"
   ],
   "0": [
    "-0.0000000164889411964099880830177019388559930716606376832658184176133",
    "0.00000000345876762853238275145992126639302304766430967615986521344106"
   ],
   "1": [
    "-0.0000000164889411964099880830177019388559930716592692277342512134425",
    "-0.00000000463999779627636896977871917885281617262665964765855227415259"
   ]
  },
  "N_Nf": {
   "-1": [
    "-802.623859485012888353525104444694683994629778268750866488861",
    "-47.9735885815358911267518491930490593044047781594824963246308"
   ],
   "0": [
    "-756.812457405335506631035308317861703349080574724807243009663",
    "-47.9735884052049767717975706610038603065227959615227207894958"
   ],
   "1": [
    "-711.001055325658124908545512191028722703531371180864987985996",
    "-47.9735882882650088654408047513753579071103013778623049087586"
   ]
  },
  "N2": {
   "-1": [
    "-6164.80373512470339883320649078078481254821395427868359474685",
    "3407.2351881920405111117768000800493185055422299040617850841"
   ],
   "0": [
    "-6416.76644681947946975430617334703207406692109516535829013593",
    "3407.23518751963747149625023271653248818557044515400826898941"
   ],
   "1": [
    "-6668.72915851425554067540585591327933558562823605203298552501",
    "3407.23518701055953461436682506466157351129560769222380732889"
   ]
  }
 },
 "sec": 282.9,
 "inputs": {
  "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
 },
 "provenance": {
  "inputs": {
   "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "4/5",
   "delta_exp": 10,
   "dps": 60,
   "gauge": 2,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "1426f1c3129348410441945e198de3c7ad403b986927cfe564247c874ef10a9d"
 }
}


==> anc/paper2/r0/data/points_hh/g2_b4o5_d11_p63.json <==
{
 "gauge": 2,
 "beta": "4/5",
 "delta_exp": 11,
 "dps": 63,
 "x": "0.111111111111111111111111111111111111111111111111111111111111111",
 "y": "0.111111111121111111111111111111111111111111111111111111111111111",
 "pT2": "0.00000000000799999999999100000000000000000000000000000000000000000364741015",
 "G": [
  "-11.571816982798982647359354644563331890777052486926431676322429",
  "1.5707963267948966192313216916397514420985846996875529104874723"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-0.000000000563819963237263112510520022314271861735866285270767558138840052",
    "0.000000000820937551587833303976652425864208496014741891821534136074521026"
   ],
   "0": [
    "0.00000000028428076950734434048557696149324601987941644806244069901432259",
    "0.000000000172400620168263885673968598703432588690489508534390511743722749"
   ],
   "1": [
    "0.00000000113238150225195179348167394530076390149469918139564895616748523",
    "0.0000000000637813841733454047327689680570219503912066489305224320804915169"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "-0.00000000164889412115396753592872496864424117304421495631325259063192806",
    "0.00000000115575330641317492058756073182509871308711474431812726618061663"
   ],
   "0": [
    "-0.00000000164889412115396753592872496864424117304421495631325259063192806",
    "0.000000000345876763276198514545334437053550809549302671037578855619618836"
   ],
   "1": [
    "-0.00000000164889412115396753592872496864424117304421495631325259063192806",
    "-0.00000000046399977986077789149689185771799709398850940224296955494137896"
   ]
  },
  "N_Nf": {
   "-1": [
    "-872.946961076238693689678554905543181525062381482479775199288082",
    "-47.9735882447858366539232149693024866098775438459371620635945349"
   ],
   "0": [
    "-827.135558882558509068386005751239514729220301169146215796866159",
    "-47.9735882271527452014107810974370364146120064095133940742949011"
   ],
   "1": [
    "-781.324156688878324447093456596935847933378220855812645703385396",
    "-47.9735882154587483985695075365479123810044869323486685486317261"
   ]
  },
  "N2": {
   "-1": [
    "-8203.36581198070064916923774244422556071124711952186190739590564",
    "3738.6249961171372175625493822634075001209640603992201132771887"
   ],
   "0": [
    "-8455.32852407159671175187113824602766184855541160657424159954064",
    "3738.62499604989691353838517594733153850326366417857573158456272"
   ],
   "1": [
    "-8707.29123616249277433450453404782976298586370369128657580317563",
    "3738.62499599898911980081666048644047383012098580958364550737237"
   ]
  }
 },
 "sec": 340.3,
 "inputs": {
  "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
 },
 "provenance": {
  "inputs": {
   "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "4/5",
   "delta_exp": 11,
   "dps": 63,
   "gauge": 2,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "f4c4c9467e3b6eaf74bf71701d633d5008904be6bb97bc0bf9d1accd4d2a898e"
 }
}


==> anc/paper2/r0/data/points_hh/g2_b4o5_d4_p42.json <==
{
 "gauge": 2,
 "beta": "4/5",
 "delta_exp": 4,
 "dps": 42,
 "x": "0.111111111111111111111111111111111111111111",
 "y": "0.111211111111111111111111111111111111111111",
 "pT2": "0.0000799990999999999999999999999999999999999983",
 "G": [
  "-3.51277478235090111560307401308308206314037",
  "1.57079632679489661923132169163975144209858"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-0.00563048333161648929418683438722637155331369",
    "0.00819517620976964244517892134590762727513187"
   ],
   "0": [
    "0.00284289677656485788131999017038813145761183",
    "0.00171816583824071605619446660040303039777254"
   ],
   "1": [
    "0.0113162768847462050568268147280026344685373",
    "0.000635476782366190681288832591246101393105689"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "-0.0164721458394127111329494276903593116963054",
    "0.011545554756232548356619439004182884519037"
   ],
   "0": [
    "-0.0164721458394127111329494276903593101916726",
    "0.00345407278275094683550120789966143791834587"
   ],
   "1": [
    "-0.0164721458394127111329494276903593086870399",
    "-0.0046374091907306546856170232048600086823453"
   ]
  },
  "N_Nf": {
   "-1": [
    "-380.273701825226960414013972534065013971941",
    "-48.3473473196594347544099805275361674345613"
   ],
   "0": [
    "-334.588830205462845463088465301991746807763",
    "-48.171205305012887909786105674484667856045"
   ],
   "1": [
    "-288.903958585698730512162958069918479643585",
    "-48.0544008248385394763170978495329929896391"
   ]
  },
  "N2": {
   "-1": [
    "964.652651827140078513353810178736285747545",
    "1419.50266447090565277493347957739151491288"
   ],
   "0": [
    "713.129538170164960531204438959465444725113",
    "1418.83095647875691517178292553046618838535"
   ],
   "1": [
    "461.606424513189842549055067740194603702682",
    "1418.32242670640672319930825581081581334296"
   ]
  }
 },
 "sec": 124.1,
 "inputs": {
  "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
 },
 "provenance": {
  "inputs": {
   "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "4/5",
   "delta_exp": 4,
   "dps": 42,
   "gauge": 2,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "75a5da3085b5417d479fdffede3d30e2e48435ef3d5a964b9f9f8e4503b62906"
 }
}


==> anc/paper2/r0/data/points_hh/g2_b4o5_d5_p45.json <==
{
 "gauge": 2,
 "beta": "4/5",
 "delta_exp": 5,
 "dps": 45,
 "x": "0.111111111111111111111111111111111111111111111",
 "y": "0.111121111111111111111111111111111111111111111",
 "pT2": "0.00000799999100000000000000000000000000000000001013",
 "G": [
  "-4.66406226631659950179268485182999954927745372",
  "1.5707963267948966192313216916397514420985847"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-0.00056374272737413867625612997528073425233271291",
    "0.000820795409568495058232387654135512575267097161"
   ],
   "0": [
    "0.000284281671471723561538217769028645462732694536",
    "0.000172342145160260590905694480872174712412961652"
   ],
   "1": [
    "0.00113230607031758579933256551333802517779810198",
    "0.0000637579805074339520356340111689161787069756591"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "-0.00164872602908734606088609621315886728607988767",
    "0.0011556334220859681766045952056616266408566013"
   ],
   "0": [
    "-0.00164872602908734606088609621315886729783483118",
    "0.000345829772452856433919646150321510419978384813"
   ],
   "1": [
    "-0.00164872602908734606088609621315886730958977469",
    "-0.000463973877180255308765302905018611819430907885"
   ]
  },
  "N_Nf": {
   "-1": [
    "-450.966888128879811929179425457339072695251506",
    "-48.0110008005105339163446662086353949290568998"
   ],
   "0": [
    "-405.168151507437173450962818491129594637283154",
    "-47.993369599656485142934771464901412321149351"
   ],
   "1": [
    "-359.369414885994534972746211524920116579314803",
    "-47.9816769588997458556378996809065905916085438"
   ]
  },
  "N2": {
   "-1": [
    "384.633302723878071327596979505471454422055923",
    "1750.32265291338211062910885623282776783572066"
   ],
   "0": [
    "132.714598567878472364712362172053965450611746",
    "1750.25541956555360536477462947397382009247746"
   ],
   "1": [
    "-119.204105588121126598172255161363523520832432",
    "1750.20451725799270118725121585440258528943839"
   ]
  }
 },
 "sec": 233.7,
 "inputs": {
  "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
 },
 "provenance": {
  "inputs": {
   "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "4/5",
   "delta_exp": 5,
   "dps": 45,
   "gauge": 2,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "d5ae2eee003f1eda2365393eba0939c427d79940a10ae226b76fc4b32290dd74"
 }
}


==> anc/paper2/r0/data/points_hh/g2_b4o5_d6_p48.json <==
{
 "gauge": 2,
 "beta": "4/5",
 "delta_exp": 6,
 "dps": 48,
 "x": "0.111111111111111111111111111111111111111111111111",
 "y": "0.111112111111111111111111111111111111111111111111",
 "pT2": "0.000000799999910000000000000000000000000000000000011737",
 "G": [
  "-5.81535430656330910137711299615369395634683921016",
  "1.57079632679489661923132169163975144209858469969"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-0.0000563812238990508182883715438003422795214151585287",
    "0.0000820923336021430657380197582481510506724707759604"
   ],
   "0": [
    "0.0000284280859814633053611815940850557904898409328096",
    "0.0000172394772005037048286937420322427188229629627732"
   ],
   "1": [
    "0.000113237395861977429010734731970453860501097024148",
    "0.00000637790434964891259111467921867136418253332331692"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "-0.000164887731071244381464711012897898340682157684111",
    "0.000115574131707386472540643605489298458332077236767"
   ],
   "0": [
    "-0.000164887731071244381464711012897898340590322187953",
    "0.0000345872063812096195330231753857929835912208647551"
   ],
   "1": [
    "-0.000164887731071244381464711012897898340498486691795",
    "-0.0000463997189449672334745972547177124911496355072564"
   ]
  },
  "N_Nf": {
   "-1": [
    "-521.327281551096513125785087831772063598721933095",
    "-47.977329833845872745834169034133487305315640633"
   ],
   "0": [
    "-475.517146028627496882678835852422620819683292836",
    "-47.9755665436080388006541804651748759857200114962"
   ],
   "1": [
    "-429.707010506158480639572583873073178040644652578",
    "-47.9743971574892634857295811127036903729078021234"
   ]
  },
  "N2": {
   "-1": [
    "-439.427229389762633056004184618300193868639535547",
    "2081.67719548337381409316019515007074444810412055"
   ],
   "0": [
    "-691.385540244966107945328969487143162991914012249",
    "2081.67047152253845419600036038816520635729702767"
   ],
   "1": [
    "-943.34385110016958283465375435598613211518848895",
    "2081.66538079803050553204284597160008940069611194"
   ]
  }
 },
 "sec": 140.8,
 "inputs": {
  "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
 },
 "provenance": {
  "inputs": {
   "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "4/5",
   "delta_exp": 6,
   "dps": 48,
   "gauge": 2,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "fca869cf6d6eebed74a8b71c6e3d4abb778e730b33599e4cba478a95f01ffe88"
 }
}


==> anc/paper2/r0/data/points_hh/g2_b4o5_d7_p51.json <==
{
 "gauge": 2,
 "beta": "4/5",
 "delta_exp": 7,
 "dps": 51,
 "x": "0.111111111111111111111111111111111111111111111111111",
 "y": "0.111111211111111111111111111111111111111111111111111",
 "pT2": "0.0000000799999991000000000000000000000000000000000000045527",
 "G": [
  "-6.96664680243532881096399665609304297759586362371511",
  "1.57079632679489661923132169163975144209858469968755"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-0.00000563819190874806932258895734897406393607444035481659",
    "0.00000820936130144210240705917629972354528750947899144655"
   ],
   "0": [
    "0.00000284280778538377124239258447792545877289817721080313",
    "0.0000017240003539742450040703863273706746386534668999071"
   ],
   "1": [
    "0.0000113238074795156118073741263048249814818707947764229",
    "0.000000637811501234126937692680636550244952462295089377093"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "-0.0000164889244024724966917750566441501086308766317998772",
    "0.000011557521075770041564967791746711898672081606956906"
   ],
   "0": [
    "-0.0000164889244024724966917750566441501086308766317998772",
    "0.00000345876293367843256005116532441323753362411863370985"
   ],
   "1": [
    "-0.0000164889244024724966917750566441501086308766317998772",
    "-0.00000463999520841317644486546109788542360483336968948629"
   ]
  },
  "N_Nf": {
   "-1": [
    "-591.654136285310343113193919148892258506638493866712",
    "-47.9739623736888042592607397573630160807436516231523"
   ],
   "0": [
    "-545.842860748604997321240617466851098116153561801497",
    "-47.9737860429633378938750604849679563887839791942694"
   ],
   "1": [
    "-500.031585211899651529287315784809937725668629736282",
    "-47.973669103130913533622083934499993553674859505542"
   ]
  },
  "N2": {
   "-1": [
    "-1506.44062428192879615543648133267030397107068478017",
    "2413.0656495220117143077618404775783899403544541467"
   ],
   "0": [
    "-1758.40289628404894549935673127553694983035861088305",
    "2413.06497711966708634593960634813250400114109161275"
   ],
   "1": [
    "-2010.36516828616909484327698121840359568964653698593",
    "2413.06446804227832389823230470398613451150934874436"
   ]
  }
 },
 "sec": 153.8,
 "inputs": {
  "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
 },
 "provenance": {
  "inputs": {
   "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "4/5",
   "delta_exp": 7,
   "dps": 51,
   "gauge": 2,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "fb7ba22f2a4b60e82bb6f73a472cdaa5e6880bb6fac5b5e9cb4c711302c1cedb"
 }
}


==> anc/paper2/r0/data/points_hh/g2_b4o5_d8_p54.json <==
{
 "gauge": 2,
 "beta": "4/5",
 "delta_exp": 8,
 "dps": 54,
 "x": "0.111111111111111111111111111111111111111111111111111111",
 "y": "0.111111121111111111111111111111111111111111111111111111",
 "pT2": "0.0000000079999999910000000000000000000000000000000000000227307",
 "G": [
  "-8.11793934386985162164877339636784026683832139673997957",
  "1.57079632679489661923132169163975144209858469968755291"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-0.000000563819886070464136457814205757805796680307145210918937",
    "0.000000820937409571264609021930626024981132073744572672094253"
   ],
   "0": [
    "0.000000284280770409645901594415405283785288455985484880037144",
    "0.000000172400561743743142750310570644665868624128701627004671"
   ],
   "1": [
    "0.00000113238142688975593964664501632537637359227811497099322",
    "0.0000000637813607893856298106140833644946175310232747503540233"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "-0.00000164889395321445400179650195869247394392405161363461355",
    "0.00000115575318663736253175624374266066853880063488823699333"
   ],
   "0": [
    "-0.00000164889395321445400179650195869247394392405161363461355",
    "0.000000345876716327616601758358390510452524805776875086339255"
   ],
   "1": [
    "-0.00000164889395321445400179650195869247394392405161363461355",
    "-0.000000463999753982129328239526961639763500668518157813216269"
   ]
  },
  "N_Nf": {
   "-1": [
    "-661.977615234360815577188641289403355002057545814506399",
    "-47.9736256240378479690485250192060730613447335192715985"
   ],
   "0": [
    "-616.166225694990374684714420175599199811605548947645094",
    "-47.9736079909482843441065716158168429299730663972298157"
   ],
   "1": [
    "-570.354836155619933792240199061795044621153552069573402",
    "-47.9735962969528363239681048635868619001855401689368619"
   ]
  },
  "N2": {
   "-1": [
    "-2816.34151550410102611040830180115154544055277964619812",
    "2744.45553871259490178833075911991200077714158438063754"
   ],
   "0": [
    "-3068.30418362568330954234516900702013299469783233879148",
    "2744.45547147229782750549849509134481219211472310652556"
   ],
   "1": [
    "-3320.26685174726559297428203621288872054884288503138484",
    "2744.45542056450957113587581935346555862843093644309098"
   ]
  }
 },
 "sec": 259.4,
 "inputs": {
  "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
 },
 "provenance": {
  "inputs": {
   "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "4/5",
   "delta_exp": 8,
   "dps": 54,
   "gauge": 2,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "16165e9eac507d4b868a2a862cd411e22a830deb7108ba73463a3efaa9c58d5d"
 }
}


==> anc/paper2/r0/data/points_hh/g2_b4o5_d9_p57.json <==
{
 "gauge": 2,
 "beta": "4/5",
 "delta_exp": 9,
 "dps": 57,
 "x": "0.111111111111111111111111111111111111111111111111111111111",
 "y": "0.111111112111111111111111111111111111111111111111111111111",
 "pT2": "0.000000000799999999909999999999999999999999999999999999999999104632",
 "G": [
  "-9.26923188986062446334452693597295498762616633338046864882",
  "1.57079632679489661923132169163975144209858469968755291049"
 ],
 "A": {
  "Nf2": {
   "-1": [
    "-0.0000000563819955590102130881662486060696378349744593430997553228",
    "0.0000000820937537514117811503270928414956497420906330590740099401"
   ],
   "0": [
    "0.0000000284280769596761722871914814169600037285690005322319509519",
    "0.0000000172400614378445806755101573793471270504529686584770790796"
   ],
   "1": [
    "0.000000113238149478362557662549211439989645292112460407563657227",
    "0.00000000637813818560157296060986191918147035213527534804829864248"
   ]
  },
  "Nf_over_N": {
   "-1": [
    "-0.000000164889410451131166925753771817955772922121907921901328325",
    "0.000000115575329454349881453816933688132518315963305552714936331"
   ],
   "0": [
    "-0.000000164889410451131166925753771817955772921946745613860726192",
    "0.0000000345876758623635923139419736851582192567778596515477078472"
   ],
   "1": [
    "-0.000000164889410451131166925753771817955772921771583305820124058",
    "-0.0000000463999777296226968259329863178160797127244845328312280976"
   ]
  },
  "N_Nf": {
   "-1": [
    "-732.300754453546075704795034197101740210633861036794325084",
    "-47.9735919490363995021625469130147639579868670951203961001"
   ],
   "0": [
    "-686.489353513896710555572295377326058882354479971468582925",
    "-47.9735901857272729696256215571725985780195015180139106083"
   ],
   "1": [
    "-640.677952574247345406349556557550377554075098906142840766",
    "-47.9735890163276061116548165604134732198636619265185198077"
   ]
  },
  "N2": {
   "-1": [
    "-4369.12901725759225143665441339552992907429464860927666085",
    "3075.8453758346883744969951377499969532833654400211717449"
   ],
   "0": [
    "-4621.09172499116845344764263450886750957685706193997439378",
    "3075.84536911065804095327847690451434146135939740794192059"
   ],
   "1": [
    "-4873.05443272474465545863085562220509007941947527067212671",
    "3075.84536401987872151461864704651008969730849388687234023"
   ]
  }
 },
 "sec": 371.9,
 "inputs": {
  "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
 },
 "provenance": {
  "inputs": {
   "Gauge2Simp.in": "6fc90c7cc0bcb2fd8025aae8ca5279a4249519873a94168ff7373e0bc5ee7a44"
  },
  "parameters": {
   "L_values": [
    -1,
    0,
    1
   ],
   "M2": 1,
   "beta": "4/5",
   "delta_exp": 9,
   "dps": 57,
   "gauge": 2,
   "normalisation": "i*Gauge/4"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "0.0.0",
   "mpmath_backend": "python",
   "python": "3.12.3"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "evaluate_hh.py": "3231c29e0a55cf7ce0ed93848bdef9a33156da21f1101133b3a7852c3c1e946b",
   "scan_colour_scale.py": "67e7a7b0c7369824cc5c0288df6632c232be006bca9551658cf41dc5406ea3c7"
  },
  "stage": "hh-amplitude",
  "fingerprint": "75d714adab3767ba849867a793697deecec4e00d812c83d97c89e9349098df72"
 }
}


==> anc/paper2/r0/data/points_zz/zz_b4o5_d10_p80.json <==
{"beta": "4/5", "delta_exp": 10, "dps": 80, "x": "0.11111111111111111111111111111111111111111111111111111111111111111111111111111111", "s": "11.111111111111111111111111111111111111111111111111111111111111111111111111111111", "t": "-0.11111111121111111111111111111111111111111111111111111111111111111111111111111111", "pT2": "0.000000000079999999999100000000000000000000000000000000000000000000000000000000000205093279", "G": ["-10.42052443630702230535039024143990002404388455711410326350292019845868079307445", "1.5707963267948966192313216916397514420985846996875529104874722961539082031431045"], "li22_max_rate": 0.9999999999998765, "li22_bad_order": 0, "M": {"++++": {"1l": ["21.809788390683869652874051212282445912933242003582151563623411312342556829554838", "226.46717946102516928637271556085359382089432511146739043930347648619297905350342"], "2l_CF": ["-15014.036505874799439434113066277544001592233247326546539763306296756849280373194", "-32323.42488705328548095611145275379166548986992251517538414045014733745734763258"], "2l_CA": ["10418.268786157095091901885870770373946945149313147434814519093112493507062421833", "27431.894953602583735573417282821707224236800918095097878717610762368169289653993"]}, "+++0": {"1l": ["0.000059213368193788690104944551441477622006184424110703424606229622746392479853929759", "0.00026866475680610121969851948786394688524891245327008531124529229842685126179577026"], "2l_CF": ["-0.014670525441986049061713900683687718715959992134231401367636102391306015520061457", "-0.015292703120369513207026185953720328446294301432858467348748354234460196709359921"], "2l_CA": ["0.011558162480579108174433586463400917504905768418855116384808820786830330819015101", "0.018746616834120018418546887414641942279648774700050694708062817175007243649207106"]}, "+++-": {"1l": ["0.00000000029396938620483978711385978993773576189768054225922708908712554408379526962716366", "-0.000000000077858545219866626727416624611464944149768239270290415670007718825929727454754961"], "2l_CF": ["0.0000000056079778392560682160379484875281946546269331300986582655108380456880777043343524", "0.00000009393723653020999767099521133155655725398282954327991144444858941247170584245802"], "2l_CA": ["0.0000000021517511727998730498868456625822829840900913784358722538289138052968940029707853", "-0.00000006584104015281071828086540071603665343109754258183918237087074441775862215818274"]}, "++0+": {"1l": ["-0.000059213368193788690104944551441477622006184424110730471083457025698497642505250267", "-0.00026866475680610121969851948786394688524891245327011296524349312432988045115989615"], "2l_CF": ["0.014670525441986049061713900683687718715959992125354662984990563100154284457995752", "0.015292703120369513207026185953720328446294301433534480719875698184616990706936284"], "2l_CA": ["-0.01155816248057910817443358646340091750490576846735639650755869187107681385378835", "-0.01874661683412001841854688741464194227964877470047606847496640685546178888276182"]}, "++00": {"1l": ["-0.00000000066544928077881197341697314622439418201291961485382821262501465657048559821703748", "-2.2619467112532879533996846618709909579210309282272283523234817262755395812924115"], "2l_CF": ["-0.89802553578864263739835376629533122739428170391544363558941528741397725836671375", "4.7184200639329438444135295689232445158793728440518044775746235419070197137364392"], "2l_CA": ["-1.2720070327592773573275105362406744940069600496161106604568914397624569726456268", "-27.913088770612531929074990953880349924504725324999960548666000836018721119005826"]}, "++0-": {"1l": ["0.000006579263132643187789438283493497513556242713790081588470260959389218148466882246", "0.000029851639645122357744279943095994098360990272585653638609006050193746752452999494"], "2l_CF": ["-0.0026992068742809701992927061354819373072924601896242341545965965306447543982042104", "-0.0056766985830887767160945220885935581884704361141642179943664325212752800288839262"], "2l_CA": ["0.0018537331355086054559762297636639129270780650225530156070378949832951584902057647", "0.0043359627069130774993676966315596241409055058344681023398708101693453526475562338"]}, "++-+": {"1l": ["0.00000000029396938620483978711385978993773576189768054225922708908712554408379527636057485", "-0.000000000077858545219866626727416624611464944149768239270290415670007718826907687960122693"], "2l_CF": ["0.0000000056079778392560682160379484875281946546269331300986582655108380458278595411415705", "0.000000093937236530209997670995211331556557253982829543279911444448589412967396349815117"], "2l_CA": ["0.0000000021517511727998730498868456625822829840900913784358722538289138052149975390551297", "-0.000000065841040152810718280865400716036653431097542581839182370870744418102359767627675"]}, "++-0": {"1l": ["-0.0000065792631326431877894382834934975135562427137900545419930335564371129858154791368", "-0.000029851639645122357744279943095994098360990272585625984610805224290717563381372475"], "2l_CF": ["0.0026992068742809701992927061354819373072924601985009725372421358217964854591153103", "0.0056766985830887767160945220885935581884704361134882046232390885711184852405899714"], "2l_CA": ["-0.001853733135508605455976229763663912927078064974051735484288023899048675572987874", "-0.0043359627069130774993676966315596241409055058340427285729672204888908074526127724"]}, "++--": {"1l": ["-1.70605199517674234996451788626811795169218219748664010415260240100857893288479", "2.7958911044571008553873174760599209113690657421168813634470765210011854672429369"], "2l_CF": ["-181.34186457285193861593730884934361693505097945134833700121766570787735489068138", "-399.7725877981836311203250098158613114336855137223135322106918912156360320691068"], "2l_CA": ["115.23938161751065794836510117315455705580786397136841680229023496939632767444176", "340.61331401213327554920212001827379742158188803499111224641517053689227953039716"]}, "+-++": {"1l": ["0.00000000014925143777284139121395423198130858399642935280159779934778469797813475266987888", "-1.1309733554404516596017906314609544984000640314709096281618115302573658611595986"], "2l_CF": ["161.65697477621861729549474793592799857076425634905891941443803394428019104353848", "573.24427028027101721878264607337300421352699654638884885035574295851602462268825"], "2l_CA": ["-94.713643167944875322031168506532363813811134656608352482470492003603628248885442", "-397.51816632698604706683403419286013164181892047889374274200460250581740520636317"]}, "+-+0": {"1l": ["-0.00005824986245913694828786304671987459140532719318726523336482224357397758029755109", "0.000000000000033048097740273101971761866278169353753191502829266997455702951695641818585109595"], "2l_CF": ["0.0014901327185652666001163478591777007340080271385221487611746104593169975024096613", "0.0078543179133303000759708189669971717290615331407717618959774904741543066503476184"], "2l_CA": ["-0.0021672905107502478371835668277570701963894067411142671012162445648740462739727498", "-0.0079362301304195064109903284962593602133877072384550822444679703437874335027322194"]}, "+-+-": {"1l": ["15.043992383175451439342218779250748484565252124966978387576236609673950083796555", "-5.1522119555521730847723284016982157837433547474642727724980293110763253177727479"], "2l_CF": ["7.223896162007476791438855347468360288295585611992890164493493010233517409044633", "25.932271443315158216718013176348961122562839524652687034531551972617259082490903"], "2l_CA": ["166.59166745127364430842531624570183807047664971190621482599028680070127860978856", "-144.04750154738527702846502905214701542909160555651576908753324079342771681711446"]}, "+-0+": {"1l": ["-0.00000000000000082794505494635626869597007049925792845077947074572458340601219738247125770792711", "0.0000089411294361779558982186071029104343470855801237841498007378624716405957637623982"], "2l_CF": ["-0.0012780105995709052475828082940468627310111093072109249030287417505255675570686653", "-0.0045161773376527131049319536663993988619456689689778099372973449719883741240179328"], "2l_CA": ["0.00074877709455669011011423741441160369551449071121141621312303091620825099300791765", "0.0031347987734749212008043889603487371696357633859506436765147853978610270322384631"]}, "+-00": {"1l": ["0.00000000037601338391481518161716203031153982621077375569674991872968801134186915170361645", "0.00000000052810172463583665240391521034383275358176005315782956928469829419718337734133319"], "2l_CF": ["-0.000000025615809695861992814165459532594500568465466927435668970736561437960038695934759", "-0.00000012485646067390405250098691794675680593632155422374251157706041045055289131543731"], "2l_CA": ["0.000000030256520325072309170820618709387032597496020606749886959987705131432060831915891", "0.00000013481939831986728874215985487813898990514450305066861010156215732242601896986852"]}, "+-0-": {"1l": ["-0.000058249862459136948287863046719874591405327193187265233364822243573977580297495791", "0.000000000000033048097740273101971761866278169353753191502829266997455702951756769982541338849"], "2l_CF": ["0.001490132718565266600116347859177700734008027125343361648768721069048621431881243", "0.0078543179133303000759708189669971717290615331420473166310396168965142572241060212"], "2l_CA": ["-0.0021672905107502478371835668277570701963894068135383847240783915221768935061646716", "-0.0079362301304195064109903284962593602133877072384550822444679703437874336666306838"]}, "+--+": {"1l": ["-0.00000000000000000000054164745486832035477033632946415063523310522490113335342065674597424867567862737", "-0.000000000085765479418653292412820404416901357635195770733972724042603698877502053903156852"], "2l_CF": ["0.00000001229056998433030866417182491839757093074125593936740102016529393569034522410294", "0.000000043469652083852725542876662092378299739664447897855758810098229900259922078007943"], "2l_CA": ["-0.0000000071982426385311581072655756484710033872959062888644859851091960421983881420809543", "-0.000000030194244503470756131938024859933815474318561493677890362351194474283453681157741"]}, "+--0": {"1l": ["-0.00000000000000082794505494635626869597007049925792845077947074572458340601219738247129177822273", "0.0000089411294361779558982186071029104343470855801237841498007378624716405957637463398"], "2l_CF": ["-0.0012780105995709052475828082940468627310111093203897120154346311407939436448110548", "-0.0045161773376527131049319536663993988619456689677022552022352185496284234750816479"], "2l_CA": ["0.0007487770945566901101142374144116036955144906387872985902608839589054037123454742", "0.0031347987734749212008043889603487371696357633859506436765147853978610270322328219"]}, "+---": {"1l": ["0.00000000014925143777284139121395423198130858399642935280159779934778469797813475697932003", "-1.1309733554404516596017906314609544984000640314709096281618115302573658611579245"], "2l_CF": ["161.65697477621861729549474793592799857076425634905891941443803394428019104329918", "573.2442702802710172187826460733730042135269965463888488503557429585160246218397"], "2l_CA": ["-94.71364316794487532203116850653236381381113465660835248247049200360362824874524", "-397.51816632698604706683403419286013164181892047889374274200460250581740520577474"]}, "-+++": {"1l": ["0.00000000014925143777284139121395423198130858399642935280159779934778469797813475940337969", "-1.1309733554404516596017906314609544984000640314709096281618115302573658611579245"], "2l_CF": ["161.65697477621861729549474793592799857076425634905891941443803394428019104329918", "573.2442702802710172187826460733730042135269965463888488503557429585160246218397"], "2l_CA": ["-94.713643167944875322031168506532363813811134656608352482470492003603628248745239", "-397.51816632698604706683403419286013164181892047889374274200460250581740520577474"]}, "-++0": {"1l": ["0.00000000000000082794505494635626869597007049925792845077947074572458340601219738247131094209696", "-0.0000089411294361779558982186071029104343470855801237841498007378624716405957637463398"], "2l_CF": ["0.0012780105995709052475828082940468627310111093203897120154346311407939436448110548", "0.0045161773376527131049319536663993988619456689677022552022352185496284234750816479"], "2l_CA": ["-0.0007487770945566901101142374144116036955144906387872985902608839589054037123454742", "-0.0031347987734749212008043889603487371696357633859506436765147853978610270322328219"]}, "-++-": {"1l": ["-0.00000000000000000000054164745486832035477033632946415063523310522490113335342065674597424852417489898", "-0.000000000085765479418653292412820404416901357635195770733972724042603698877502053903156852"], "2l_CF": ["0.00000001229056998433030866417182491839757093074125593936740102016529393569034522410294", "0.000000043469652083852725542876662092378299739664447897855758810098229900259922078007943"], "2l_CA": ["-0.0000000071982426385311581072655756484710033872959062888644859851091960421983881420809542", "-0.000000030194244503470756131938024859933815474318561493677890362351194474283453681157741"]}, "-+0+": {"1l": ["0.000058249862459136948287863046719874591405327193187265233364822243573977580297495792", "-0.000000000000033048097740273101971761866278169353753191502829266997455702951756769982541338849"], "2l_CF": ["-0.001490132718565266600116347859177700734008027125343361648768721069048621431881243", "-0.0078543179133303000759708189669971717290615331420473166310396168965142572241060212"], "2l_CA": ["0.0021672905107502478371835668277570701963894068135383847240783915221768935813338827", "0.0079362301304195064109903284962593602133877072384550822444679703437874333482669661"]}, "-+00": {"1l": ["0.00000000037601338391481518161716203031153982621077375569674991872968801134186915170361645", "0.00000000052810172463583665240391521034383275358176005315782956928469829419718337734133319"], "2l_CF": ["-0.000000025615809695861992814165459532594500568465466927435668970736561437960038695934759", "-0.00000012485646067390405250098691794675680593632155422374251157706041045055289131543731"], "2l_CA": ["0.000000030256520325072309170820618709387032597496020606749886959987705131432060831915891", "0.00000013481939831986728874215985487813898990514450305066861010156215732242601896986852"]}, "-+0-": {"1l": ["0.00000000000000082794505494635626869597007049925792845077947074572458340601219738247134501002081", "-0.0000089411294361779558982186071029104343470855801237841498007378624716405957637623982"], "2l_CF": ["0.0012780105995709052475828082940468627310111093072109249030287417505255675570686652", "0.0045161773376527131049319536663993988619456689689778099372973449719883741240179328"], "2l_CA": ["-0.00074877709455669011011423741441160369551449071121141621312303091620825099300791762", "-0.0031347987734749212008043889603487371696357633859506436765147853978610270322384631"]}, "-+-+": {"1l": ["15.043992383175451439342218779250748484565252124966978387576236609673950083796555", "-5.1522119555521730847723284016982157837433547474642727724980293110763253177727479"], "2l_CF": ["7.2238961620074767914388553474683602882955856119928901644934930102335174090446402", "25.93227144331515821671801317634896112256283952465268703453155197261725908249092"], "2l_CA": ["166.59166745127364430842531624570183807047664971190621482599028680070127860978856", "-144.04750154738527702846502905214701542909160555651576908753324079342771681711443"]}, "-+-0": {"1l": ["0.00005824986245913694828786304671987459140532719318726523336482224357397758029755109", "-0.000000000000033048097740273101971761866278169353753191502829266997455702951695641818585109595"], "2l_CF": ["-0.0014901327185652666001163478591777007340080271385221487611746104593169975024096612", "-0.0078543179133303000759708189669971717290615331407717618959774904741543066503476184"], "2l_CA": ["0.0021672905107502478371835668277570701963894067411142671012162445648740462739727498", "0.0079362301304195064109903284962593602133877072384550822444679703437874335027322194"]}, "-+--": {"1l": ["0.00000000014925143777284139121395423198130858399642935280159779934778469797813476371281731", "-1.1309733554404516596017906314609544984000640314709096281618115302573658611595986"], "2l_CF": ["161.65697477621861729549474793592799857076425634905891941443803394428019104353847", "573.24427028027101721878264607337300421352699654638884885035574295851602462268826"], "2l_CA": ["-94.713643167944875322031168506532363813811134656608352482470492003603628248885439", "-397.51816632698604706683403419286013164181892047889374274200460250581740520636317"]}, "--++": {"1l": ["-1.70605199517674234996451788626811795169218219748664010415260240100857893288479", "2.7958911044571008553873174760599209113690657421168813634470765210011854672429369"], "2l_CF": ["-181.34186457285193861593730884934361693505097945134833700121766570787735489068136", "-399.77258779818363112032500981586131143368551372231353221069189121563603206910677"], "2l_CA": ["115.23938161751065794836510117315455705580786397136841680229023496939632767444177", "340.61331401213327554920212001827379742158188803499111224641517053689227953039719"]}, "--+0": {"1l": ["0.0000065792631326431877894382834934975135562427137900545419930335564371129858154791368", "0.000029851639645122357744279943095994098360990272585625984610805224290717563381372475"], "2l_CF": ["-0.0026992068742809701992927061354819373072924601985009725372421358217964854591153103", "-0.0056766985830887767160945220885935581884704361134882046232390885711184852405899714"], "2l_CA": ["0.0018537331355086054559762297636639129270780649740517354842880238990486755729878741", "0.0043359627069130774993676966315596241409055058340427285729672204888908074526127724"]}, "--+-": {"1l": ["0.00000000029396938620483978711385978993773576189768054225922708908712554408379527501387504", "-0.000000000077858545219866626727416624611464944149768239270290415670007718826907687960122693"], "2l_CF": ["0.000000005607977839256068216037948487528194654626933130098658265510838045827860266444789", "0.000000093937236530209997670995211331556557253982829543279911444448589412967396349815117"], "2l_CA": ["0.0000000021517511727998730498868456625822829840900913784358722538289138052149970583309034", "-0.000000065841040152810718280865400716036653431097542581839182370870744418102359531482441"]}, "--0+": {"1l": ["-0.0000065792631326431877894382834934975135562427137900815884702609593892181484668822442", "-0.000029851639645122357744279943095994098360990272585653638609006050193746752452999494"], "2l_CF": ["0.0026992068742809701992927061354819373072924601896242341545965965306447543982042104", "0.0056766985830887767160945220885935581884704361141642179943664325212752800288839262"], "2l_CA": ["-0.0018537331355086054559762297636639129270780650225530156070378949832951585609532575", "-0.0043359627069130774993676966315596241409055058344681023398708101693453523645662626"]}, "--00": {"1l": ["-0.00000000066544928077881197341697314622439418201291961485382821262501465657048559821703745", "-2.2619467112532879533996846618709909579210309282272283523234817262755395812924115"], "2l_CF": ["-0.89802553578864263739835376629533122739428170391544363558941528741397725836671375", "4.7184200639329438444135295689232445158793728440518044775746235419070197137364392"], "2l_CA": ["-1.2720070327592773573275105362406744940069600496161106604568914397624569726456268", "-27.913088770612531929074990953880349924504725324999960548666000836018721119005826"]}, "--0-": {"1l": ["0.00005921336819378869010494455144147762200618442411073047108345702569849764250525027", "0.00026866475680610121969851948786394688524891245327011296524349312432988045115989615"], "2l_CF": ["-0.014670525441986049061713900683687718715959992125354662984990563100154284457995752", "-0.015292703120369513207026185953720328446294301433534480719875698184616990706936284"], "2l_CA": ["0.011558162480579108174433586463400917504905768467356396507558691871076813849366632", "0.018746616834120018418546887414641942279648774700476068474966406855461788918135567"]}, "---+": {"1l": ["0.00000000029396938620483978711385978993773576189768054225922708908712554408379528174746193", "-0.000000000077858545219866626727416624611464944149768239270290415670007718825929727454754961"], "2l_CF": ["0.0000000056079778392560682160379484875281946546269331300986582655108380456880709573276687", "0.000000093937236530209997670995211331556557253982829543279911444448589412471705302697485"], "2l_CA": ["0.0000000021517511727998730498868456625822829840900913784358722538289138052968989282856644", "-0.000000065841040152810718280865400716036653431097542581839182370870744417758626206386751"]}, "---0": {"1l": ["-0.000059213368193788690104944551441477622006184424110703424606229622746392479853929763", "-0.00026866475680610121969851948786394688524891245327008531124529229842685126179577026"], "2l_CF": ["0.014670525441986049061713900683687718715959992134231401367636102391306015520061457", "0.015292703120369513207026185953720328446294301432858467348748354234460196709359921"], "2l_CA": ["-0.011558162480579108174433586463400917504905768418855116384808820786830330819015101", "-0.018746616834120018418546887414641942279648774700050694708062817175007243649207106"]}, "----": {"1l": ["21.809788390683869652874051212282445912933242003582151563623411312342556829554838", "226.46717946102516928637271556085359382089432511146739043930347648619297905350342"], "2l_CF": ["-15014.036505874799439434113066277544001592233247326546539763306296756849280373194", "-32323.42488705328548095611145275379166548986992251517538414045014733745734763258"], "2l_CA": ["10418.268786157095091901885870770373946945149313147434814519093112493507062421833", "27431.894953602583735573417282821707224236800918095097878717610762368169289653993"]}}, "A": {"1l": {"1": ["-2.5298720068773868676421048510827858284665391488765418977576645704813440981017484", "-128.64303851835730427955506578991940447905280757890866885377980391075082110539576"], "2": ["-19.279916384857026559910989757552078884619765922617628112393046390534580041649002", "-108.00290113749149053279910036133423563695549743197632054111945214298523655000525"], "4": ["1.4125826229235138454534778928249228717603370224777320209973781167735219921821969", "14137166962.599543774513705413168769812319181804378645244229396297689864742246733"], "5": ["9.0116490988312001840044859066081604684975691320202331615044110693862748948990593", "127234502476.77558118308857275731413770118103201333001613257643521975180841245359"], "8": ["-3.3315892332772500023413070426898474557621658039758855644062053094388519262372042", "1570796305.4158170350043603856962369660184782215955351678901531750458085230783878"], "9": ["-2.3835564348770036066192170737591821089223585802280181719464718819453999629230984", "14137166960.451240260976705531067254711643160767392754727992239477786828030710159"], "16": ["-7.0853873429069400835284077258749816149947447561078480947504480270988263043216775", "-128805298781.88164476376659874951226354908682561799794293691504279562674633078036"], "17": ["0.093858449348491453157780681622816017342827032464308380009733558477812538496994229", "-3392920067.4608106336608868895500275322380493765498726690547291840944659465243113"], "18": ["0.2358237649672914739334163876984516815275719814297795434853232901318014336850199", "-7351326804.151044020083065765100892851303341393273533913366289355344626843544242"], "3": ["4.235924001949903232449808201401946628441489928233547266883979864689500474132229", "125.72148370644493922839129773804077196696826661226326563257208251362581348333813"], "6": ["0.66365122141429272547719251601206944907937754249572344556216658168101320311369812", "1570796354.8328240488278023260812379123858977454062412825092137404190139329757687"], "7": ["1.4125826229235138454534778928249228717603370224769622647608715644274335176796573", "14137166962.599543774513705413168769812319181804378645244228609251103337040333699"], "10": ["-7.0514105938851878471553939939409126519125369897678503834565664450665851851356658", "-127234502441.28150629496457773403969445956638177117511330688599340315798624437563"], "11": ["-1.9312639872472757703371933425042553025094828074225355043204951073574164696291515", "-14137166964.019483002577879888376007874437736662925550099558878209273716246382684"], "12": ["1.9312639872472757703371933425042553025094828074225355043204951073574164696291515", "14137166964.019483002577879888376007874437736662925550099558878209273716246382684"], "13": ["7.0514105938851878471553939939409126519125369897678503834565664450665851851356658", "127234502441.28150629496457773403969445956638177117511330688599340315798624437563"], "14": ["2.3835564348770036066192170737591821089223585802280181719464718819453999629230984", "-14137166960.451240260976705531067254711643160767392754727992239477786828030710159"], "15": ["3.3315892332772500023413070426898474557621658039758855644062053094388519262372042", "-1570796305.4158170350043603856962369660184782215955351678901531750458085230783878"], "19": ["1.7043127696735707682349287238259931327473222525125086852721408894921567735572294", "22807962662.06324316098915797823835797307151486683906248601330398941926674043091"], "20": ["0.093858449348491453157780681622816017342827032464308380009733558477812538496994229", "-3392920067.4608106336608868895500275322380493765498726690547291840944659465243113"]}, "2l_CF": {"1": ["9235.8327669444373904939639806116234211520766111428327913492344770828122095859093", "22170.701382713437242264491189793627188455428405337972093876888496157941878316103"], "2": ["7233.116511602918356873109560728199178817875390633297337092577747015274314511674", "15311.921935486730922436696705876551220910981241616482863202326819476337419619426"], "4": ["-2020712186095.0555480319001032055417917370303548408352936702934127343572882697838", "-7165553381341.8162792182939720352759748543814026233483379766692813286581322317554"], "5": ["-18186409661503.724029908721130192151185748589797868716966013421464470693755898195", "-64489980398723.59271733144060015579805784389537892793882905600515450026739401492"], "8": ["-224523574579.59729653437774411448682622624052206532169885942414273353183848590881", "-796172594325.10474204972833062569058407883916171974652386722097695557857997420736"], "9": ["-2020712185959.2250348472956329094842618966964180873957623411996019353071658040933", "-7165553382250.9152055460468736450589925302180098943347472150378587219022736574742"], "16": ["18410933235992.773481715112843200163384509150060426806608563584988802341949970891", "65286152992709.175476010664983440246174866323748150534253767293385054506992753794"], "17": ["486747453163.93503911445460164869756163222860014432652559046521443527778972891634", "1733633789925.4635068930722160409291238739363681726868156374778566673319659602602"], "18": ["1066759094207.2879076587111964252356549848855358732977427115308948582273095291952", "3750553964151.165787679581288646121522247618777869998189253772318674889154959024"], "3": ["-9036.5290161925056768646837519341648303679489176622356156560173820907136412271897", "-21707.234986892034267562247677489332948057186052268240744763473606152054966611045"], "6": ["-224523578080.63058121160744186131489678553956434298152314074111768657076632184495", "-796172602378.43660540383620792563959173019434547804347509253584186064840403119421"], "7": ["-2020712186095.055548031900103205541791737030354840835293547854959413976396697823", "-7165553381341.8162792182939720352759748543814026233483379937325276824146971410495"], "10": ["18186409659022.325564542557015323112702064782023200259179444920930804717009200132", "64489980393019.540678376175366221122937373263755517494894172710205807828335878927"], "11": ["2020712186206.9457660962817711009822462083823785645562182926720803024224945577573", "7165553381613.1628507693432038257355878413997813549712939211701677779322764299367"], "12": ["-2020712186206.9457660962817711009822462083823785645562182926720803024224945577573", "-7165553381613.1628507693432038257355878413997813549712939211701677779322764299367"], "13": ["-18186409659022.325564542557015323112702064782023200259179444920930804717009200132", "-64489980393019.540678376175366221122937373263755517494894172710205807828335878927"], "14": ["2020712185959.2250348472956329094842618966964180873957623411996019353071658040933", "7165553382250.9152055460468736450589925302180098943347472150378587219022736574742"], "15": ["224523574579.59729653437774411448682622624052206532169885942414273353183848590881", "796172594325.10474204972833062569058407883916171974652386722097695557857997420736"], "19": ["-3259884932106.6624317910317961614361487281833031514083414816535206883116838513422", "-11557639060713.619044200338261494151500388622795127019198959774177177774257788143"], "20": ["486747453163.93503911445460164869756163222860952119794232581977400157039768928122", "1733633789925.4635068930722160409291238739363672651137109451469763836558048759017"]}, "2l_CA": {"1": ["-6141.118419885530914174701145007477754370890431500144097361200190669016043428677", "-17977.628232275300718166137520023575310138612005472288943731793953804784112860811"], "2": ["-5129.5731546331873657785321576435216970175925393139822741964275241153483701061107", "-13031.930217291505950324502816865111458639996377592132448938467862192925476005688"], "4": ["1183920540596.5199275238873613999218391993523900630019997351864718268723973750669", "4968977081548.631706792832376550321405764941144779902519335396880736681775739549"], "5": ["10655284856448.583770346504420763178013843035263110035257148159601559597815887059", "44720793706790.691702688310798211924930800735333926542573218424850320160652581638"], "8": ["131546725593.41149540753182921295635495529303124488856752379395507972488031915788", "552108561668.537337435911663878464022036492353910028407328860778332671060505154"], "9": ["1183920540417.8126073338381423380140843132624307656438968080614746244914260775483", "4968977082101.6490414324492901364457989568871510626053387570796548941414593822249"], "16": ["-10786831581998.465775168628946827052376964569945020216313233540597122975399190368", "-45272902268234.413212078094774880222919206472818391461354194528960727403482671086"], "17": ["-285029193946.48593363346046055584324235596309659668477920756540815623804043536342", "-1202306394270.8243382511717074849649824585507493192361907492233931460704897551706"], "18": ["-623633059569.40408086145809245265959858193177258899923683015296911128637019680729", "-2621313834623.2548301725705225515172740327323928444244974459171469966410919345638"], "3": ["6015.3553000751708283423920330666625863282304107649378627324077603948913916464145", "17592.846232941065010914943280534464310451785264424785347802698199999756409544003"], "6": ["131546727962.06866049729868080517772827927994768282799898789365290014018007742692", "552108568226.46954717951874093518831529769101953914645111393049162373970304274341"], "7": ["1183920540596.519927523887361399921839199352390063002000416042363180692891710134", "4968977081548.631706792832376550321405764941144779902519323290531093905638983547"], "10": ["-10655284854772.888190235014269664876428101054961349859590344314897733076597404217", "-44720793702124.468738830783303746948434333995430763564785343257473959131597598401"], "11": ["-1183920540673.6447358272123627344608816577517411111670272244035452553567490746082", "-4968977081763.2085578600731274404591653748333528030922887600515729423812950254082"], "12": ["1183920540673.6447358272123627344608816577517411111670272244035452553567490746082", "4968977081763.2085578600731274404591653748333528030922887600515729423812950254082"], "13": ["10655284854772.888190235014269664876428101054961349859590344314897733076597404217", "44720793702124.468738830783303746948434333995430763564785343257473959131597598401"], "14": ["-1183920540417.8126073338381423380140843132624307656438968080614746244914260775483", "-4968977082101.6490414324492901364457989568871510626053387570796548941414593822249"], "15": ["-131546725593.41149540753182921295635495529303124488856752379395507972488031915788", "-552108561668.537337435911663878464022036492353910028407328860778332671060505154"], "19": ["1909959774312.9439871830666393189531958996412219197328477620964697522486673655972", "8014911558233.5231904196972668457362980902649914237721676587608102125869206119658"], "20": ["-285029193946.48593363346046055584324235596304506602170469658611482722821414740185", "-1202306394270.8243382511717074849649824585507493192361907492233931460704897551706"]}}, "sec": 788.1}

==> anc/paper2/r0/data/points_zz/zz_b4o5_d11_p85.json <==
{"beta": "4/5", "delta_exp": 11, "dps": 85, "x": "0.1111111111111111111111111111111111111111111111111111111111111111111111111111111111111", "s": "11.11111111111111111111111111111111111111111111111111111111111111111111111111111111111", "t": "-0.1111111111211111111111111111111111111111111111111111111111111111111111111111111111111", "pT2": "0.000000000007999999999991000000000000000000000000000000000000000000000000000000000000000666430169", "G": ["-11.57181698279898264735935464456333189077705248692643167655039212943851397913222818689", "1.570796326794896619231321691639751442098584699687552910487472296153908203143104499314"], "li22_max_rate": 0.9999999999999877, "li22_bad_order": 0, "M": {"++++": {"1l": ["21.80978839531564992615198019978261279766540968507650948982109179472458837897414579263", "249.9046409590705894372205775774808492238083983711879563307824275279243853182757055549"], "2l_CF": ["-18386.37659804096123131712251876176800372741741418746724941374068861535866946196047691", "-44351.70447000557985537990061337490162759458945323021534545928104114637334085423539931"], "2l_CA": ["12392.184606879992387234827942368552660887376198712023778246028932201095535399983833", "35758.01991592166085626487994831440574340936427501520607942881176558548395004850818601"]}, "+++0": {"1l": ["0.00001872491115348776140907821137604491932878005677566737922523674921838288072957673063231", "0.00009667798659762516354709603620052069186485518581460996919804160814456279006748404359124"], "2l_CF": ["-0.006030873705124770098892511924832756980892730559968317683994444281290643276632611983183", "-0.008507645936060282534409289902270494755843452052741081507035874560641055850333223870941"], "2l_CA": ["0.004494707897086499368495131403075597264027863023767403567707424643351856911855078530176", "0.008742330511152190922302101291415589654110884933059484518680863954171152341711375207655"]}, "+++-": {"1l": ["0.00000000002939693864316216250049518601200860115232103085572816612330262158184723524390798186426", "-0.000000000001926489157681741603590211093394850085019083578078683869102771415894940739886258039109"], "2l_CF": ["0.000000000146772164580456431038003286940464392972581592360114387806116834394655371977400183317", "0.000000009921239320750407941046446162654267753032953955917152124720855352654448034332079471828"], "2l_CA": ["0.0000000004941243708677121634722490065519685305073540068719127283121138020179041559046387941845", "-0.000000006658632658381140526297768067650612756574030636050903330317892619548478354606519310624"]}, "++0+": {"1l": ["-0.0000187249111534877614090782113760449193287800567756675039252497968062021945166966557805", "-0.00009667798659762516354709603620052069186485518581461024583753808479664314718903986321358"], "2l_CF": ["0.006030873705124770098892511924832756980892730559968253911845060926206448393782111943897", "0.008507645936060282534409289902270494755843452052744398143482323012416321818032838382328"], "2l_CA": ["-0.004494707897086499368495131403075597264027863023459606234194533236812732927618618908213", "-0.008742330511152190922302101291415589654110884933051215561229853630039283369419522010721"]}, "++00": {"1l": ["-0.00000000006654492810818915441406032335368625588203043173826799812694420522129403810112075976196", "-2.261946710663233544606379456667048326873320678913453801844158798569871166667012130759"], "2l_CF": ["-0.8980255807105029784032385870928781850906594484750113230714440936864859132701736966734", "4.718420022857833527904124769760644161020174726143018971888065895933659117840533218224"], "2l_CA": ["-1.272006991125597664649994007476059538735299257364565746073775751733355858751051736248", "-27.91308873251762272830033873706143277032642039865300182155303812811856897635033249655"]}, "++0-": {"1l": ["0.000002080545683720862378786467930671657703197784086185320372928201941208465612538410993488", "0.00001074199851084724039412178180005785465165057620162362444311347080219710623623500682682"], "2l_CF": ["-0.00104455248384224043123020510680166777555387829820564462010458875733067464874018497147", "-0.00247691265476889892982146229516538599908634379262837434697054172964960587453095910642"], "2l_CA": ["0.0006976819266021619852765603770861291447309139543233906125088089585752478388344622080756", "0.001829423308210380019472321969113963266405119659994071202109360312021423642771887021124"]}, "++-+": {"1l": ["0.00000000002939693864316216250049518601200860115232103085572816612330262158184723524398658963028", "-0.000000000001926489157681741603590211093394850085019083578078683869102771415894917625342341074175"], "2l_CF": ["0.0000000001467721645804564310380032869404643929725815923601143878061168343946517336109710045603", "0.000000009921239320750407941046446162654267753032953955917152124720855352654433774480369528964"], "2l_CA": ["0.0000000004941243708677121634722490065519685305073540068719127283121138020179062588679400972991", "-0.000000006658632658381140526297768067650612756574030636050903330317892619548468750231874846957"]}, "++-0": {"1l": ["-0.000002080545683720862378786467930671657703197784086185195672915154353389151825418485573601", "-0.00001074199851084724039412178180005785465165057620162334780361699415011674911471216601921"], "2l_CF": ["0.001044552483842240431230205106801667775553878298205708392253972112414869531593280432962", "0.00247691265476889892982146229516538599908634379262505771052409327787433990684090110601"], "2l_CA": ["-0.0006976819266021619852765603770861291447309139546311879460217003651143718230732871819863", "-0.001829423308210380019472321969113963266405119660002340159560370636153292615058017864665"]}, "++--": {"1l": ["-1.706051995119559877454913824694041817312772719937327043335541996424212136868584823557", "3.08524248097618011650889601947507221263960985643441921396027574240774466002085965933"], "2l_CF": ["-222.9756928738411419134146329809428668701484053930533610773451599937213382066771228042", "-548.2698666109751178148086557066884001219817296374156856811068054960309645090409714141"], "2l_CA": ["139.6087127389173824501033138092315292688873937965722150203525107223751499567949813104", "443.4049802197332033814308163162711804399445191035131575593429548260662529374795051785"]}, "+-++": {"1l": ["0.00000000001492514378937668582435650475860790509209390462708504812148396586191042863673235518931", "-1.13097335530713817520961229572416539334455607283338055278845231744365132562453560479"], "2l_CF": ["178.0194096166109255950978710677501876312320751155472078185350947181660878549361207247", "697.7247273240373963762438239553362315844770842914007680917565132399381030455581422484"], "2l_CA": ["-102.8948605920803642308098021549284769793251103835057119938621972300537126906585449073", "-469.9353198241487851865057696767354984348790824897945382138175012010186504840777875988"]}, "+-+0": {"1l": ["-0.00001842022388341999361043565949565285269363921334079457322287203893028022209746252457123", "0.000000000000001045072612744191914133196863373835163998361245367027523674504985608603576980853053282"], "2l_CF": ["0.0005121274278096060907474839556943688771449294739828549824659334148693407525967935991988", "0.002910434709272287895865760603042506284176003756034362285750508561100682806932891572289"], "2l_CA": ["-0.0007058104804631436873591360324194611950747565528069146578608598405229507086904392138294", "-0.002867755675270644986030274445627637380001721263433542388947706958345054713020111691903"]}, "+-+-": {"1l": ["15.04399238658968415706205029321839489949310840805971112363866985303163291243808608207", "-5.152211952253752128701370652785412835024883985350993392409710496583012059570851841532"], "2l_CF": ["7.223896132355293217411342545769099939750348014386952599118647026225236471705629103852", "25.93227119048003306541062234527543392378878269780538857211127924489183144938528040384"], "2l_CA": ["166.5916675886252286161057067161229550808385801630380947807138614283602921567975637393", "-144.0475010288129506858273068465069187820562490535492757706214044762227973319703181285"]}, "+-0+": {"1l": ["-0.00000000000000002618192151427015405931559345107450456600301864744962109877583195466424412774601627603", "0.000002827433388134726994317111937678912263398450786324703221910137799539455670611390705005"], "2l_CF": ["-0.0004450485240314644069423340161355590710230552117212334906027130237690469147257611009616", "-0.001739341813360391560827880257721645253306005792097421306541389584491983901753538664402"], "2l_CA": ["0.0002572371514734272895355394002092044999145990517941036179109974553060386825950909544379", "0.001172353297071365809419052085737007787639660792951022929640943786134344617543263974231"]}, "+-00": {"1l": ["0.00000000003760133840061820106178296084688486376157372259762506942281654113390116677515171022578", "0.00000000005281017250251834842589796237099823341671719449763410570602796042195769625588118145805"], "2l_CF": ["-0.000000002766111405867539051221102411366125257316659914452795211940372054911358572622246837638", "-0.00000001463988587776584155973335019429132684649680018801954607219214366188296226327748772828"], "2l_CA": ["0.000000003127917251817658890070209224360822063303627611544673278553199595246829804952470250456", "0.00000001528285323407722331803509591450994824911859003693897415053871676835739632835122503148"]}, "+-0-": {"1l": ["-0.00001842022388341999361043565949565285269363921334079463852811375116938362497104502176807", "0.000000000000001045072612744191914133196863373835163998053501665621409528363252379594063087718369036"], "2l_CF": ["0.0005121274278096060907474839556943688771449294739826543647633934163436871249479166722604", "0.002910434709272287895865760603042506284176003756039404358554346335271068964051839174371"], "2l_CA": ["-0.0007058104804631436873591360324194611950747565523442233632361099075238008157733954570965", "-0.002867755675270644986030274445627637380001721263423458243340031410004282398764937394473"]}, "+--+": {"1l": ["-0.000000000000000000000005416474574849842270070873675645384709440425677545905783978652578606668522176758718935", "-0.000000000008576547944056654910883070569085687499945350206423127244880888528498673962239448986211"], "2l_CF": ["0.000000001353138796294835856445865681813344215034170420178212018132196347170943054180080811234", "0.000000005293256819876568254557145080198673002488278594659646094405547446257957493448877643336"], "2l_CA": ["-0.0000000007818651628383289971162841394019484443780128681487731346033248040346486451333969846196", "-0.000000003569745270792452766487925356187116248159702009826196018013921390417729772297851362338"]}, "+--0": {"1l": ["-0.00000000000000002618192151427015405931559345107450456606832388916186020217870553716164343869475120258", "0.000002827433388134726994317111937678912263398450786324395478208731685393313937388101490216"], "2l_CF": ["-0.0004450485240314644069423340161355590710230552117214341083052530222947005423711931060212", "-0.001739341813360391560827880257721645253306005792092379233737551810321597744623168732576"], "2l_CA": ["0.0002572371514734272895355394002092044999145990522567949125357473883051885755097849227297", "0.001172353297071365809419052085737007787639660792961107075248619334475116931804003778992"]}, "+---": {"1l": ["0.00000000001492514378937668582435650475860790509209390462708504812148396586191042863678266385891", "-1.130973355307138175209612295724165393344556072833380552788452317443651325624535617008"], "2l_CF": ["178.0194096166109255950978710677501876312320751155472078185350947181660878549361226478", "697.7247273240373963762438239553362315844770842914007680917565132399381030455581497859"], "2l_CA": ["-102.8948605920803642308098021549284769793251103835057119938621972300537126906585460188", "-469.9353198241487851865057696767354984348790824897945382138175012010186504840777926755"]}, "-+++": {"1l": ["0.00000000001492514378937668582435650475860790509209390462708504812148396586191042863681096268296", "-1.130973355307138175209612295724165393344556072833380552788452317443651325624535617008"], "2l_CF": ["178.0194096166109255950978710677501876312320751155472078185350947181660878549361226478", "697.7247273240373963762438239553362315844770842914007680917565132399381030455581497859"], "2l_CA": ["-102.8948605920803642308098021549284769793251103835057119938621972300537126906585460188", "-469.9353198241487851865057696767354984348790824897945382138175012010186504840777926755"]}, "-++0": {"1l": ["0.00000000000000002618192151427015405931559345107450456606832388916186020217870553716164343876549826269", "-0.000002827433388134726994317111937678912263398450786324395478208731685393313937388101490216"], "2l_CF": ["0.0004450485240314644069423340161355590710230552117214341083052530222947005423711931060211", "0.001739341813360391560827880257721645253306005792092379233737551810321597744623168732576"], "2l_CA": ["-0.0002572371514734272895355394002092044999145990522567949125357473883051885755097849227297", "-0.001172353297071365809419052085737007787639660792961107075248619334475116931804003778992"]}, "-++-": {"1l": ["-0.000000000000000000000005416474574849842270070873675645384709440425677545905783978652578606668521999891068648", "-0.000000000008576547944056654910883070569085687499945350206423127244880888528498673962239448986211"], "2l_CF": ["0.000000001353138796294835856445865681813344215034170420178212018132196347170943054180080811234", "0.000000005293256819876568254557145080198673002488278594659646094405547446257957493448877643336"], "2l_CA": ["-0.0000000007818651628383289971162841394019484443780128681487731346033248040346486451333969846195", "-0.000000003569745270792452766487925356187116248159702009826196018013921390417729772297851362338"]}, "-+0+": {"1l": ["0.00001842022388341999361043565949565285269363921334079463852811375116938362497104502176807", "-0.000000000000001045072612744191914133196863373835163998053501665621409528363252379594063087718369036"], "2l_CF": ["-0.0005121274278096060907474839556943688771449294739826543647633934163436871249500757143994", "-0.002910434709272287895865760603042506284176003756039404358554346335271068964051839174371"], "2l_CA": ["0.0007058104804631436873591360324194611950747565523442233632361099075238008157744749781661", "0.002867755675270644986030274445627637380001721263423458243340031410004282398773573563028"]}, "-+00": {"1l": ["0.00000000003760133840061820106178296084688486376157372259762506942281654113390116677515171022578", "0.00000000005281017250251834842589796237099823341671719449763410570602796042195769625588118145805"], "2l_CF": ["-0.000000002766111405867539051221102411366125257316659914452795211940372054911358572622246837638", "-0.00000001463988587776584155973335019429132684649680018801954607219214366188296226327748772828"], "2l_CA": ["0.000000003127917251817658890070209224360822063303627611544673278553199595246829804952470250456", "0.00000001528285323407722331803509591450994824911859003693897415053871676835739632835122503148"]}, "-+0-": {"1l": ["0.00000000000000002618192151427015405931559345107450456600301864744962109877583195466424412806830843877", "-0.000002827433388134726994317111937678912263398450786324703221910137799539455670611390705005"], "2l_CF": ["0.0004450485240314644069423340161355590710230552117212334906027130237690469147257611009614", "0.001739341813360391560827880257721645253306005792097421306541389584491983901753538664402"], "2l_CA": ["-0.0002572371514734272895355394002092044999145990517941036179109974553060386825950909544378", "-0.001172353297071365809419052085737007787639660792951022929640943786134344617543263974231"]}, "-+-+": {"1l": ["15.04399238658968415706205029321839489949310840805971112363866985303163291243808608207", "-5.152211952253752128701370652785412835024883985350993392409710496583012059570851841531"], "2l_CF": ["7.223896132355293217411342545769099939750348014386952599118647026225236471705629103812", "25.93227119048003306541062234527543392378878269780538857211127924489183144938528040377"], "2l_CA": ["166.5916675886252286161057067161229550808385801630380947807138614283602921567975637394", "-144.0475010288129506858273068465069187820562490535492757706214044762227973319703181288"]}, "-+-0": {"1l": ["0.00001842022388341999361043565949565285269363921334079457322287203893028022209746252457123", "-0.000000000000001045072612744191914133196863373835163998361245367027523674504985608603576980853053282"], "2l_CF": ["-0.0005121274278096060907474839556943688771449294739828549824659334148693407525967935991986", "-0.002910434709272287895865760603042506284176003756034362285750508561100682806932891572289"], "2l_CA": ["0.0007058104804631436873591360324194611950747565528069146578608598405229507086904392138292", "0.002867755675270644986030274445627637380001721263433542388947706958345054713020111691903"]}, "-+--": {"1l": ["0.00000000001492514378937668582435650475860790509209390462708504812148396586191042863686127205441", "-1.13097335530713817520961229572416539334455607283338055278845231744365132562453560479"], "2l_CF": ["178.0194096166109255950978710677501876312320751155472078185350947181660878549361207246", "697.7247273240373963762438239553362315844770842914007680917565132399381030455581422484"], "2l_CA": ["-102.8948605920803642308098021549284769793251103835057119938621972300537126906585449072", "-469.9353198241487851865057696767354984348790824897945382138175012010186504840777875988"]}, "--++": {"1l": ["-1.706051995119559877454913824694041817312772719937327043335541996424212136868584823557", "3.08524248097618011650889601947507221263960985643441921396027574240774466002085965933"], "2l_CF": ["-222.975692873841141913414632980942866870148405393053361077345159993721338206677122804", "-548.2698666109751178148086557066884001219817296374156856811068054960309645090409714144"], "2l_CA": ["139.6087127389173824501033138092315292688873937965722150203525107223751499567949813104", "443.4049802197332033814308163162711804399445191035131575593429548260662529374795051782"]}, "--+0": {"1l": ["0.000002080545683720862378786467930671657703197784086185195672915154353389151825418485573601", "0.00001074199851084724039412178180005785465165057620162334780361699415011674911471216601921"], "2l_CF": ["-0.001044552483842240431230205106801667775553878298205708392253972112414869531593280432962", "-0.00247691265476889892982146229516538599908634379262505771052409327787433990684090110601"], "2l_CA": ["0.0006976819266021619852765603770861291447309139546311879460217003651143718230732871819865", "0.001829423308210380019472321969113963266405119660002340159560370636153292615058017864665"]}, "--+-": {"1l": ["0.00000000002939693864316216250049518601200860115232103085572816612330262158184723524397086806137", "-0.000000000001926489157681741603590211093394850085019083578078683869102771415894917625342341074175"], "2l_CF": ["0.0000000001467721645804564310380032869404643929725815923601143878061168343946517336201079192816", "0.000000009921239320750407941046446162654267753032953955917152124720855352654433774480369528964"], "2l_CA": ["0.0000000004941243708677121634722490065519685305073540068719127283121138020179062588615699947821", "-0.000000006658632658381140526297768067650612756574030636050903330317892619548468750231874846957"]}, "--0+": {"1l": ["-0.000002080545683720862378786467930671657703197784086185320372928201941208465612538410993481", "-0.00001074199851084724039412178180005785465165057620162362444311347080219710623623500682682"], "2l_CF": ["0.001044552483842240431230205106801667775553878298205644620104588757330674648742344013609", "0.00247691265476889892982146229516538599908634379262837434697054172964960587453095910642"], "2l_CA": ["-0.0006976819266021619852765603770861291447309139543233906125088089585752478388355417291452", "-0.001829423308210380019472321969113963266405119659994071202109360312021423642780523189679"]}, "--00": {"1l": ["-0.00000000006654492810818915441406032335368625588203043173826799812694420522129403810112075976193", "-2.261946710663233544606379456667048326873320678913453801844158798569871166667012130759"], "2l_CF": ["-0.8980255807105029784032385870928781850906594484750113230714440936864859132701736966734", "4.718420022857833527904124769760644161020174726143018971888065895933659117840533218224"], "2l_CA": ["-1.272006991125597664649994007476059538735299257364565746073775751733355858751051736281", "-27.91308873251762272830033873706143277032642039865300182155303812811856897635033249655"]}, "--0-": {"1l": ["0.00001872491115348776140907821137604491932878005677566750392524979680620219451669665578051", "0.00009667798659762516354709603620052069186485518581461024583753808479664314718903986321358"], "2l_CF": ["-0.006030873705124770098892511924832756980892730559968253911845060926206448393782111943896", "-0.008507645936060282534409289902270494755843452052744398143482323012416321818032838382328"], "2l_CA": ["0.004494707897086499368495131403075597264027863023459606234194533236812732927618618908213", "0.008742330511152190922302101291415589654110884933051215561229853630039283369419522010721"]}, "---+": {"1l": ["0.00000000002939693864316216250049518601200860115232103085572816612330262158184723524404947598449", "-0.000000000001926489157681741603590211093394850085019083578078683869102771415894940739886258039109"], "2l_CF": ["0.0000000001467721645804564310380032869404643929725815923601143878061168343946553718981277964392", "0.000000009921239320750407941046446162654267753032953955917152124720855352654448034360905794329"], "2l_CA": ["0.0000000004941243708677121634722490065519685305073540068719127283121138020179041559633209507044", "-0.000000006658632658381140526297768067650612756574030636050903330317892619548478354606519310624"]}, "---0": {"1l": ["-0.00001872491115348776140907821137604491932878005677566737922523674921838288072957673063232", "-0.00009667798659762516354709603620052069186485518581460996919804160814456279006748404359124"], "2l_CF": ["0.006030873705124770098892511924832756980892730559968317683994444281290643276632611983183", "0.008507645936060282534409289902270494755843452052741081507035874560641055850333223870941"], "2l_CA": ["-0.004494707897086499368495131403075597264027863023767403567707424643351856911855078530176", "-0.008742330511152190922302101291415589654110884933059484518680863954171152341711375207655"]}, "----": {"1l": ["21.80978839531564992615198019978261279766540968507650948982109179472458837897414579264", "249.9046409590705894372205775774808492238083983711879563307824275279243853182757055549"], "2l_CF": ["-18386.37659804096123131712251876176800372741741418746724941374068861535866946196047691", "-44351.70447000557985537990061337490162759458945323021534545928104114637334085423539931"], "2l_CA": ["12392.184606879992387234827942368552660887376198712023778246028932201095535399983833", "35758.01991592166085626487994831440574340936427501520607942881176558548395004850818601"]}}, "A": {"1l": {"1": ["-2.529872006874357839471151586934505414601725236587848698703613985413846399460498318633", "-140.5064449551141799883221201372022101345893332178408825563831245489142154495758435537"], "2": ["-19.2799163885463464642491234064830037829770613069943941593502943841993274682969812433", "-119.5769562013194128830961702853495283744941562149246238638892038162378679948407988534"], "4": ["1.412582623629665234853405092356050538731506722042226474323022553715186657498122269666", "141371669435.277832832535931075970238114331721302786415137149419789190877777521267746"], "5": ["9.01164910637534331339028067118202150995920594935196275788455989629123797342487716469", "1272345024714.2656266624544428346027298734193860088603619943952840643920926600307344"], "8": ["-3.331589233665755635599241104632643297480765040249591822886784032111240215975483125389", "15707963244.31294587115257739421150067233109735478714494943278441115842340235636449373"], "9": ["-2.383556437706615084066894387081580058331932126060594889631703294484570053507633734711", "141371669431.8795313740118071732083805062700020815235787076312424536501424028419702337"], "16": ["-7.085387349989891196517647127274235671899194560027908414482194641207802368506307280135", "-1288052987958.251457996795424234687180016911903684502018828311623303638779597264912243"], "17": ["0.09385844971726751440802785985619890912363212153063321339674494905777272101448047000253", "-33929200660.35360091168523657803574281786596438462158964284407271944239537082676335263"], "18": ["0.2358237649813421084469104241562047634080281660600793702757780822694910784294621720208", "-73513268088.43959013426758957151034092283489623432588852635549505740350956246695986167"], "3": ["4.235924001983495118408180519176461991806432386175218960201340049915221475994790361799", "137.2955387678504370972435613152496813480944210782981876555755745432127190263584655977"], "6": ["0.6636512214857987133436969918698646246371270182387526751723789695609813065360153749903", "15707963298.60841709283054661242336778901146714903240716990129707731955725112017823037"], "7": ["1.412582623629665234853405092356050538731506722042221128793602369323894376425187966702", "141371669435.2778328325359310759702381143317213027864151371494225885693214306818387356"], "10": ["-7.051410601097734472845851610031521053598228803170032378928620765364951107541832542212", "-1272345024675.28197417400960468309293280209542589070708465964943018501191779899892393"], "11": ["-1.931263987962124531085958767158702808807036356062786446523281900385911526899028698322", "-141371669436.8366607212263483213855569064069161965561722225751060524914022856803127632"], "12": ["1.931263987962124531085958767158702808807036356062786446523281900385911526899028698322", "141371669436.8366607212263483213855569064069161965561722225751060524914022856803127632"], "13": ["7.051410601097734472845851610031521053598228803170032378928620765364951107541832542212", "1272345024675.28197417400960468309293280209542589070708465964943018501191779899892393"], "14": ["2.383556437706615084066894387081580058331932126060594889631703294484570053507633734711", "-141371669431.8795313740118071732083805062700020815235787076312424536501424028419702337"], "15": ["3.331589233665755635599241104632643297480765040249591822886784032111240215975483125389", "-15707963244.31294587115257739421150067233109735478714494943278441115842340235636449373"], "19": ["1.704312770982963530520955965580740550797248909783995564772618479881646045312449932679", "228079626647.9328328454272964861891575563728335777359441521460668125535278980008453946"], "20": ["0.0938584497172675144080278598561989091251014894691610727817058697293005281117538019485", "-33929200660.35360091168523657803574281786596438461466540956242346651054359347474035396"]}, "2l_CF": {"1": ["11108.26212407009012987744859371596745812235081271102853868898715900886453314326087697", "29517.72554672483967669477844310930844212733893314808513723353388701486840754133686217"], "2": ["8880.289160486853171649112551459547155148191045343927990347044091387898422219943909653", "21113.50146903391231106618341085502981963803954839077520773494384274214450077663657867"], "4": ["-22252426203790.47789874108250900765040225169520981001164248381896133650609606150096563", "-87215590919452.78439608405621182811997821531379660895859923942712855318596761244444144"], "5": ["-200271835818099.8034735944003381713549245500224919329096318948868957184489824447231351", "-784940318231031.7568110255878835880278539561799908122367841901689263152813411122722195"], "8": ["-2472491798401.469031832370725406082650418067663417082544266944388370943853920133096946", "-9690621208347.588493247002089648704385196341497283183303327580373728307588589011787791"], "9": ["-22252426203542.36610336601000685298793383558925712952651443060022755283522184288447854", "-87215590920265.00887406509355093878097317960039865983008452129937387586742651439922879"], "16": ["202744327616399.4090966696385860827978019711489079625982559740610295112010535115999012", "794630939438963.8833192796840255226088126833126006336404696901053341284410833063631496"], "17": ["5358347576466.991904750740580020837402406768894916006903048480876434994151051214705546", "21083772420745.94123567733760943565624454400251850809465437427411911776267225346788832"], "18": ["11731149215299.61718220394752090187957890735177185840600116252743202756952693025809601", "45713956685856.35039734185832482122452872913177621616964467290314608431089129166755637"], "3": ["-10865.50649678315402867782398600405485170071333388792657471103196472037387262765504809", "-28891.93071038231978180324504661984221515621796999962538502934293447011840348236946135"], "6": ["-2472491802643.082188370119313358826477482285570649917538218734706226031063925972388612", "-9690621219194.872885277151076216317492438208653168637822734457918286542088269688609709"], "7": ["-22252426203790.47789874108250900765040225169520981001164248380664523672199122396355004", "-87215590919452.7843960840562118281199782153137966089585992395824178253510939782208514"], "10": ["200271835815089.3030214945050307616712825675781683417839100929874267107521018478486519", "784940318223338.8160407920489698470711986961423629361892199422587343927170402352067998"], "11": ["22252426203924.47947091697528382171534414215030043939185852998242441185721952257417583", "87215590919812.15764261839935601721027855814293225448299867965751955499144336155853024"], "12": ["-22252426203924.47947091697528382171534414215030043939185852998242441185721952257417583", "-87215590919812.15764261839935601721027855814293225448299867965751955499144336155853024"], "13": ["-200271835815089.3030214945050307616712825675781683417839100929874267107521018478486519", "-784940318223338.8160407920489698470711986961423629361892199422587343927170402352067998"], "14": ["22252426203542.36610336601000685298793383558925712952651443060022755283522184288447854", "87215590920265.00887406509355093878097317960039865983008452129937387586742651439922879"], "15": ["2472491798401.469031832370725406082650418067663417082544266944388370943853920133096946", "9690621208347.588493247002089648704385196341497283183303327580373728307588589011787791"], "19": ["-35898607017988.6284487097181995875903158935128320554281620053981515059893400808545564", "-140678502706561.4332199166275592400067771415659452197032373948229859266030772867472846"], "20": ["5358347576466.991904750740580020837402406768894920520801355638460465594099354148128949", "21083772420745.94123567733760943565624454400251839464801628773275908230315211792307802"]}, "2l_CA": {"1": ["-7222.982194215381167497197421540930094538890070850537559249017988778126563314826308994", "-22924.30443228133584202722324553908951430801749740632625699980543481587548437955975165"], "2": ["-6095.256157977416055597711854191992064835598580629943227970077701830458116061116449267", "-17063.13336194544188525950134576152818908132115344629381339416776736746259925599491969"], "4": ["12861857575196.28434105747095216983366098264745274308238825533177972637113595632450447", "58741914981259.20849255205952583550744824551625518370548979913433851338788354909469577"], "5": ["115756718166311.1228533284603044950946887029339145109616547793022591913875552471839589", "528677234796980.9280673083287352400798201405021733190961347772865787701869065519081565"], "8": ["1429095284779.296076885555045348384191929375171000253439036866128347256219826120787041", "6526879438510.281358271493838866074072100423408705695835408699306877570686021996464162"], "9": ["12861857574946.08993841915909538090672205546858658371572149031736874667234947187904172", "58741914981698.26212716588406116742763294227208469072624071150195241140521952586383215"], "16": ["-117185813451041.01851259341714496924371248802934187111622943156769387109524116358086", "-535204114235221.7685907187937730165461363712621097648729245906950435753227394847552506"], "17": ["-3095728461771.754709440089292268483055196855474462296908502906503295934745331998610452", "-14202088951596.73583387773243505899252751153957640188727870154793089645253648491349463"], "18": ["-6768109733488.169517563872805698592479372304907077194602465868913162921414220749998002", "-30978846998612.63624607850202563109243659377792034581518409361188957973158610349912542"], "3": ["7071.940719181006896385752048775982956798411681219851107616612709501712451909812533813", "22428.68441650307946328676599899480993003633563169048350963998804675601788460738111338"], "6": ["1429095287578.136928021355107726576739347021795161161930949643761152508322991311969137", "6526879446962.433577923002384588887044444799027359033472559088068473316962635171246234"], "7": ["12861857575196.28434105747095216983366098264745274308238824139132322629602706814087824", "58741914981259.20849255205952583550744824551625518370548979897097157928792147639296374"], "10": ["-115756718164328.0341311944005689586592463967860459397731652631538801613738974549860743", "-528677234790964.31628894546596271319579790748448793560720977222886977931686242103369"], "11": ["-12861857575286.16998656127978818854013656426152063751622062607373592898827507576050236", "-58741914981532.68963412064766639272504322883745940054306650988199756668422464000004522"], "12": ["12861857575286.16998656127978818854013656426152063751622062607373592898827507576050236", "58741914981532.68963412064766639272504322883745940054306650988199756668422464000004522"], "13": ["115756718164328.0341311944005689586592463967860459397731652631538801613738974549860743", "528677234790964.31628894546596271319579790748448793560720977222886977931686242103369"], "14": ["-12861857574946.08993841915909538090672205546858658371572149031736874667234947187904172", "-58741914981698.26212716588406116742763294227208469072624071150195241140521952586383215"], "15": ["-1429095284779.296076885555045348384191929375171000253439036866128347256219826120787041", "-6526879438510.281358271493838866074072100423408705695835408699306877570686021996464162"], "19": ["20749476592092.35146714549399649308973106728557986444218961711000319355135040441046099", "94752518172614.5698246429564667516323139397458383274166034772538557438206995741159997"], "20": ["-3095728461771.754709440089292268483055196855484872851037577347805869615514664117451831", "-14202088951596.73583387773243505899252751153957662878055487463065096737157675600311525"]}}, "sec": 697.5}

==> anc/paper2/r0/data/points_zz/zz_b4o5_d12_p90.json <==
{"beta": "4/5", "delta_exp": 12, "dps": 90, "x": "0.111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111", "s": "11.1111111111111111111111111111111111111111111111111111111111111111111111111111111111111111", "t": "-0.111111111112111111111111111111111111111111111111111111111111111111111111111111111111111111", "pT2": "0.000000000000799999999999910000000000000000000000000000000000000000000000000000000000000000002145401873", "G": ["-12.7231095292954992393683500586633264943405358484281179587595607825333552459602088273624733", "1.57079632679489661923132169163975144209858469968755291048747229615390820314310449931401741"], "li22_max_rate": 0.9999999999999988, "li22_bad_order": 0, "M": {"++++": {"1l": ["21.8097883957788279536589954215907718850966304314570316170510695673482193136685641993859645", "273.342102455526087705028050920518828487175008449307839346516831904993498725368226550827003"], "2l_CF": ["-22097.7997775441278035408983066763759686095056516471827799008674276428657064535761659866913", "-58975.9551916278099636116566891078359711395897146954124433365856831059917794313852953174367"], "2l_CA": ["14535.6419711499568854197829766200253140022787694860283020955890472410373774483680379320195", "45593.0295690269129484277708953789029926555658271431640202566721650269379866653410229030298"]}, "+++0": {"1l": ["0.00000592133682328644047122104134951248657426775183089454941162740764306326941047163192471758565", "0.0000342780517697242091214727578172348717074739456220798772239810728827743481640069268735250553"], "2l_CF": ["-0.00240082063730378382277799888920723180183795114764580173701819339156239671538826571733397734", "-0.00419363336365676951509914718265895524435587900716071691210526210276487557818947155185946207"], "2l_CA": ["0.00171369349812724423445360822476906583626939941952410070924645356218778403914746750747800764", "0.00385891765979946987342145348851899464401141005067307183029689620665316927710701228112012827"]}, "+++-": {"1l": ["0.00000000000293969386454299808805284126389466641687180868790173863248148597186074217208801679596925319", "0.000000000000393287621540555695893757030867990785416123188840172226598731896399097907318299896991738942"], "2l_CF": ["-0.0000000000352024227299069230397801746282089112436146786449345145864632123348017848044690076239764966", "0.00000000101142351117939974180822206290081376503440667084419294803567139718009992433090488444801576"], "2l_CA": ["0.0000000000815459010462517017915042692923149895978076587460354540043015799124021522442795725281235817", "-0.000000000651317658184088652308921403920011388672556545391301992196432387466940383557452003709272033"]}, "++0+": {"1l": ["-0.00000592133682328644047122104134951248657426775183089454919152261249695676570584901926212761114", "-0.0000342780517697242091214727578172348717074739456220798773900577981616794141282913325269824464"], "2l_CF": ["0.00240082063730378382277799888920723180183795114764640684481997818824766498234123977232195495", "0.00419363336365676951509914718265895524435587900716090662725815035590981422154842528936950452"], "2l_CA": ["-0.00171369349812724423445360822476906583626939941952447540123463949758687470690862907183294085", "-0.00385891765979946987342145348851899464401141005067313459347814982377496843519384873341351579"]}, "++00": {"1l": ["-0.00000000000665449281112199501228776230553087748896702032684237906013105425845692853804706478706245183", "-2.26194671059368124605918840010411264308702568379029238813399551864187550034456344334182637"], "2l_CF": ["-0.898025586467668837297818946324274158302981441981394991633645161956569393546382592057377303", "4.71842001544671511261388099726169056132376884970502288094445546479366761667338562266831172"], "2l_CA": ["-1.27200698620025418387101934555168688305128766652099453544129159471990095571384815137923664", "-27.913088726276022198693101037088290097175309933116655001665813920210874987310983710222819"]}, "++0-": {"1l": ["0.00000065792631369849338569122681661249850825197242565495107780936313112389588271811357320741227", "0.00000380867241885824545794141753524831907860821618023109846439590535641126890210551538392147921"], "2l_CF": ["-0.000396669392101616924977562941366392296337463607695966551794443691027030440106980181575973583", "-0.00104531657147199949271061603403298824323868114503810783376905880077443136334498800941832608"], "2l_CA": ["0.000258858021834426804901558941479139532531912939216042882859365835855188113928097218302030003", "0.000750362400372103906600822351579552624675371060367018053148754256314945939106202459663222984"]}, "++-+": {"1l": ["0.00000000000293969386454299808805284126389466641687180868790173863248148597186074217208801681062888202", "0.00000000000039328762154055569589375703086799078541612318884017222659873189639909790620750576760498094"], "2l_CF": ["-0.0000000000352024227299069230397801746282089112436146786449345145864632123348017846135553829928858767", "0.00000000101142351117939974180822206290081376503440667084419294803567139718009992515021798905380144"], "2l_CA": ["0.0000000000815459010462517017915042692923149895978076587460354540043015799124021521351853767832421139", "-0.000000000651317658184088652308921403920011388672556545391301992196432387466940384096017408860439842"]}, "++-0": {"1l": ["-0.000000657926313698493385691226816612498508251972425654951297914158277230399587340726235793177376", "-0.00000380867241885824545794141753524831907860821618023109829831918007750620293782111040884528509"], "2l_CF": ["0.000396669392101616924977562941366392296337463607695361443992658894341762173154006003083330959", "0.00104531657147199949271061603403298824323868114503791811861617054762949271998603435716718091"], "2l_CA": ["-0.000258858021834426804901558941479139532531912939215668190871179900456097446166935587946357631", "-0.000750362400372103906600822351579552624675371060366955289967500639193146781019366402124497576"]}, "++--": {"1l": ["-1.70605199511384163020174079726431145820868357492028356028332013112448257196444591456802248", "3.37459385747563071240775371506813368502685195616429431291996088545521307340475220259954432"], "2l_CF": ["-268.795732127263532705932380215207134603457904837074396977967059763778185138552072499632155", "-728.816171817522738888895635858299296061661589640788695453377794342564934952780383507918607"], "2l_CA": ["166.071149334996328059242725477069123789282197268414696611316204353462054563450393565728021", "564.824852481034554047965520919221193494871784599646590283635972616488967432887928490460261"]}, "+-++": {"1l": ["0.00000000000149251437905859404949843237622340945594595756179643350173475473015104068010339573108796941", "-1.13097335529380682678273305351879942937424814650161704461225923986376961695742721349842008"], "2l_CF": ["194.381844471541366815175490556455924148342926473862891100375693556741811043465430464198807", "834.197795410313327279379524418320139703407949990385921657411136981515639779583617235782369"], "2l_CA": ["-111.076078019939518317337833631368322381350469396519092081047564264478989030062870250749621", "-548.348778838113124495527638074290341501974787901384342983460823347728319981088119406940325"]}, "+-+0": {"1l": ["-0.00000582498624841092878746000904399144494618744323184607958916413402615597878013061120126226188", "0.0000000000000000330480977678550279502581928376918178940852054330183997121603932461576559794728925846838967"], "2l_CF": ["0.000174884552965564144195215740291358070016061427471553535280008045206498579677618803313859441", "0.00106476973253862351678741450060278954678775928271924352988948903901028179437939050119458637"], "2l_CA": ["-0.000229664691756350340217820496546795920844554237777685770356392653314891057662768605915535866", "-0.00102484542358738448395709414993286181809596461094025802571798226275639496264944315002343549"]}, "+-+-": {"1l": ["15.0439923869311074289100890349852772066117347594200612024642215246438245363050503581550224", "-5.15221195192391003284353146078970515648279738740122574005756536795998992104875625115505507"], "2l_CF": ["7.22389612923913139668238470042543909492045544190983988422799198754554843822078206944774213", "25.9322711616426750066903831943701209948261224531571691070607760218434409716576024548933864"], "2l_CA": ["166.591667602435858786013073693231247186387260597007939102557281109584086582541048826064788", "-144.047500971232045994448187374506309795482795001329337357199617391508059895060485405846328"]}, "+-0+": {"1l": ["-0.000000000000000000827945055058806485368439386410294281508315372889174909778554057651472855799572839694076809", "0.000000894112943918610575883832447848002351335297977284996016970409698466909549401788528872596645"], "2l_CF": ["-0.000153672341078325672737582960299235394123298295786809016960920847706396701791138003396761", "-0.000657919609597040602763844760728988606631857555747565619330423612485558692712264699529152695"], "2l_CA": ["0.0000878133500251664595842832508309628322950074064368316226692498131478764306402136581052788124", "0.000432721946549661135671703061664387316667245602607896523563984198157007049179488694943517397"]}, "+-00": {"1l": ["0.00000000000376013384015318693517894453018836356711525283702113076353152968028357970640397978821619155", "0.00000000000528101725064118167472627027679340921622627529407526676613162540528950749041610691797927507"], "2l_CF": ["-0.000000000297064184163529416387221437766806925866761028036505613014398481329869857442544578054242054", "-0.00000000169440333228458731503426560595629581679255838479019187909187183386208094569022224485813702"], "2l_CA": ["0.000000000323018246981851225528622199108492666030059136723157327872648638416500979069630058628342607", "0.00000000171587204479520574856038867461129323712889444212226239290772848001520220025280445744779791"]}, "+-0-": {"1l": ["-0.00000582498624841092878746000904399144494618744323184607958916413402615597878013061120125956362", "0.000000000000000033048097767855027950258192837691817894085205433018399712160393246157977503566546580795545"], "2l_CF": ["0.000174884552965564144195215740291358070016061427472460211302880064165770594527673497973234357", "0.00106476973253862351678741450060278954678775928271950927045929808821000114466424483777490419"], "2l_CA": ["-0.000229664691756350340217820496546795920844554237778249336910551004458088706543327429993954555", "-0.00102484542358738448395709414993286181809596461094034439140317020374630375149202023074436408"]}, "+--+": {"1l": ["-0.0000000000000000000000000541647457746650614520085662029446201223917917354587696643858389358596026024818802737800901", "-0.000000000000857654794427578747798954336694724754700295495909391198050603430794987634434985989084007682"], "2l_CF": ["0.00000000014772205939799245973874168336505829758218450102255229201358931588941501733069009494966656", "0.000000000633049239735730699333962556245653651022174024115958695621975655932246254075427439802815158"], "2l_CA": ["-0.0000000000843906061686304436728432142554353407454395804545726255269377503770958964633988524827216622", "-0.000000000416553807392803370657179190401858651117305930747710173526043048007762200185620512689491083"]}, "+--0": {"1l": ["-0.00000000000000000082794505505880648536843938641029428150831537288917490977855405765147285579957284711229574", "0.00000089411294391861057588383244784800235133529797728499601697040969846690954940178852887167882"], "2l_CF": ["-0.000153672341078325672737582960299235394123298295785902340938048828747124686941083319193291292", "-0.000657919609597040602763844760728988606631857555747299878760614563285839342427410118621808712"], "2l_CA": ["0.0000878133500251664595842832508309628322950074064362680561150914620046787817596548864662787287", "0.000432721946549661135671703061664387316667245602607810157878796257167098260336910956148405679"]}, "+---": {"1l": ["0.00000000000149251437905859404949843237622340945594595756179643350173475473015104068010339574047109151", "-1.13097335529380682678273305351879942937424814650161704461225923986376961695742721349702176"], "2l_CF": ["194.381844471541366815175490556455924148342926473862891100375693556741811043465430463958475", "834.197795410313327279379524418320139703407949990385921657411136981515639779583617234750973"], "2l_CA": ["-111.076078019939518317337833631368322381350469396519092081047564264478989030062870250612287", "-548.348778838113124495527638074290341501974787901384342983460823347728319981088119406262351"]}, "-+++": {"1l": ["0.00000000000149251437905859404949843237622340945594595756179643350173475473015104068010339574574872755", "-1.13097335529380682678273305351879942937424814650161704461225923986376961695742721349702176"], "2l_CF": ["194.381844471541366815175490556455924148342926473862891100375693556741811043465430463958475", "834.197795410313327279379524418320139703407949990385921657411136981515639779583617234750973"], "2l_CA": ["-111.076078019939518317337833631368322381350469396519092081047564264478989030062870250612287", "-548.348778838113124495527638074290341501974787901384342983460823347728319981088119406262351"]}, "-++0": {"1l": ["0.000000000000000000827945055058806485368439386410294281508315372889174909778554057651472855799572851284633376", "-0.00000089411294391861057588383244784800235133529797728499601697040969846690954940178852887167882"], "2l_CF": ["0.000153672341078325672737582960299235394123298295785902340938048828747124686941083319193291292", "0.000657919609597040602763844760728988606631857555747299878760614563285839342427410118621808712"], "2l_CA": ["-0.0000878133500251664595842832508309628322950074064362680561150914620046787817596548864662787287", "-0.000432721946549661135671703061664387316667245602607810157878796257167098260336910956148405679"]}, "-++-": {"1l": ["-0.0000000000000000000000000541647457746650614520085662029446201223917917354587696643858389358596026024818769752575655", "-0.000000000000857654794427578747798954336694724754700295495909391198050603430794987634434985989084007682"], "2l_CF": ["0.00000000014772205939799245973874168336505829758218450102255229201358931588941501733069009494966656", "0.000000000633049239735730699333962556245653651022174024115958695621975655932246254075427439802815158"], "2l_CA": ["-0.0000000000843906061686304436728432142554353407454395804545726255269377503770958964633988524827216622", "-0.000000000416553807392803370657179190401858651117305930747710173526043048007762200185620512689491083"]}, "-+0+": {"1l": ["0.00000582498624841092878746000904399144494618744323184607958916413402615597878013061120125956362", "-0.000000000000000033048097767855027950258192837691817894085205433018399712160393246157977503566546580795545"], "2l_CF": ["-0.000174884552965564144195215740291358070016061427472460211302880064165770594527673497973234357", "-0.00106476973253862351678741450060278954678775928271950927045929808821000114466424483777490419"], "2l_CA": ["0.00022966469175635034021782049654679592084455423777824933691055100445808870654332736410521741", "0.00102484542358738448395709414993286181809596461094034439140317020374630375149202023074436408"]}, "-+00": {"1l": ["0.00000000000376013384015318693517894453018836356711525283702113076353152968028357970640397978821619155", "0.00000000000528101725064118167472627027679340921622627529407526676613162540528950749041610691797927507"], "2l_CF": ["-0.000000000297064184163529416387221437766806925866761028036505613014398481329869857442544578054242054", "-0.00000000169440333228458731503426560595629581679255838479019187909187183386208094569022224485813702"], "2l_CA": ["0.000000000323018246981851225528622199108492666030059136723157327872648638416500979069630058628342607", "0.00000000171587204479520574856038867461129323712889444212226239290772848001520220025280445744779791"]}, "-+0-": {"1l": ["0.000000000000000000827945055058806485368439386410294281508315372889174909778554057651472855799572858701392709", "-0.000000894112943918610575883832447848002351335297977284996016970409698466909549401788528872596645"], "2l_CF": ["0.000153672341078325672737582960299235394123298295786809016960920847706396701791138003396761", "0.000657919609597040602763844760728988606631857555747565619330423612485558692712264699529152695"], "2l_CA": ["-0.0000878133500251664595842832508309628322950074064368316226692498131478764306402136581052788124", "-0.000432721946549661135671703061664387316667245602607896523563984198157007049179488694943517397"]}, "-+-+": {"1l": ["15.0439923869311074289100890349852772066117347594200612024642215246438245363050503581550224", "-5.15221195192391003284353146078970515648279738740122574005756536795998992104875625115505507"], "2l_CF": ["7.22389612923913139668238470042543909492045544190983988422799198754554843822078206944774414", "25.9322711616426750066903831943701209948261224531571691070607760218434409716576024548933864"], "2l_CA": ["166.591667602435858786013073693231247186387260597007939102557281109584086582541048826064788", "-144.047500971232045994448187374506309795482795001329337357199617391508059895060485405846328"]}, "-+-0": {"1l": ["0.00000582498624841092878746000904399144494618744323184607958916413402615597878013061120126226188", "-0.0000000000000000330480977678550279502581928376918178940852054330183997121603932461576559794728925846838967"], "2l_CF": ["-0.000174884552965564144195215740291358070016061427471553535280008045206498579677618803313859441", "-0.00106476973253862351678741450060278954678775928271924352988948903901028179437939050119458637"], "2l_CA": ["0.000229664691756350340217820496546795920844554237777685770356392653314891057662768605915535866", "0.00102484542358738448395709414993286181809596461094025802571798226275639496264944315002343549"]}, "-+--": {"1l": ["0.00000000000149251437905859404949843237622340945594595756179643350173475473015104068010339575513053359", "-1.13097335529380682678273305351879942937424814650161704461225923986376961695742721349842008"], "2l_CF": ["194.381844471541366815175490556455924148342926473862891100375693556741811043465430464198807", "834.197795410313327279379524418320139703407949990385921657411136981515639779583617235782369"], "2l_CA": ["-111.076078019939518317337833631368322381350469396519092081047564264478989030062870250749621", "-548.348778838113124495527638074290341501974787901384342983460823347728319981088119406940325"]}, "--++": {"1l": ["-1.70605199511384163020174079726431145820868357492028356028332013112448257196444591456802248", "3.37459385747563071240775371506813368502685195616429431291996088545521307340475220259954432"], "2l_CF": ["-268.795732127263532705932380215207134603457904837074396977967059763778185138552072499632155", "-728.816171817522738888895635858299296061661589640788695453377794342564934952780383507918607"], "2l_CA": ["166.071149334996328059242725477069123789282197268414696611316204353462054563450393565728019", "564.824852481034554047965520919221193494871784599646590283635972616488967432887928490460261"]}, "--+0": {"1l": ["0.000000657926313698493385691226816612498508251972425654951297914158277230399587340726235793177375", "0.00000380867241885824545794141753524831907860821618023109829831918007750620293782111040884528509"], "2l_CF": ["-0.000396669392101616924977562941366392296337463607695361443992658894341762173154006003083330959", "-0.00104531657147199949271061603403298824323868114503791811861617054762949271998603435716718091"], "2l_CA": ["0.000258858021834426804901558941479139532531912939215668190871179900456097446166935587946357631", "0.000750362400372103906600822351579552624675371060366955289967500639193146781019366402124497576"]}, "--+-": {"1l": ["0.000000000002939693864542998088052841263894666416871808687901738632481485971860742172088016807696862", "0.00000000000039328762154055569589375703086799078541612318884017222659873189639909790620750576760498094"], "2l_CF": ["-0.0000000000352024227299069230397801746282089112436146786449345145864632123348017846135553829928858767", "0.00000000101142351117939974180822206290081376503440667084419294803567139718009992515021798905380144"], "2l_CA": ["0.000000000081545901046251701791504269292314989597807658746035454004301579912402152135185377765060807", "-0.000000000651317658184088652308921403920011388672556545391301992196432387466940384096017408860439842"]}, "--0+": {"1l": ["-0.000000657926313698493385691226816612498508251972425654951077809363131123895882718113573207412269", "-0.00000380867241885824545794141753524831907860821618023109846439590535641126890210551538392147921"], "2l_CF": ["0.000396669392101616924977562941366392296337463607695966551794443691027030440106980181575973583", "0.00104531657147199949271061603403298824323868114503810783376905880077443136334498800941832608"], "2l_CA": ["-0.000258858021834426804901558941479139532531912939216042882859365835855188113928097152413292858", "-0.000750362400372103906600822351579552624675371060367018053148754256314945939106202459663222984"]}, "--00": {"1l": ["-0.00000000000665449281112199501228776230553087748896702032684237906013105425845692853804706478706245183", "-2.26194671059368124605918840010411264308702568379029238813399551864187550034456344334182637"], "2l_CF": ["-0.898025586467668837297818946324274158302981441981394991633645161956569393546382592057377303", "4.71842001544671511261388099726169056132376884970502288094445546479366761667338562266831172"], "2l_CA": ["-1.27200698620025418387101934555168688305128766652099453544129159471990095571384815137923664", "-27.913088726276022198693101037088290097175309933116655001665813920210874987310983710222819"]}, "--0-": {"1l": ["0.00000592133682328644047122104134951248657426775183089454919152261249695676570584901926212761114", "0.0000342780517697242091214727578172348717074739456220798773900577981616794141282913325269824464"], "2l_CF": ["-0.00240082063730378382277799888920723180183795114764640684481997818824766498234123977232195495", "-0.00419363336365676951509914718265895524435587900716090662725815035590981422154842528936950452"], "2l_CA": ["0.00171369349812724423445360822476906583626939941952447540123463949758687470690862907183294085", "0.00385891765979946987342145348851899464401141005067313459347814982377496843519384873341351579"]}, "---+": {"1l": ["0.00000000000293969386454299808805284126389466641687180868790173863248148597186074217208801682235743338", "0.000000000000393287621540555695893757030867990785416123188840172226598731896399097907318299896991738942"], "2l_CF": ["-0.0000000000352024227299069230397801746282089112436146786449345145864632123348017848044690076239764966", "0.00000000101142351117939974180822206290081376503440667084419294803567139718009992433090488444801576"], "2l_CA": ["0.0000000000815459010462517017915042692923149895978076587460354540043015799124021522442795725281235817", "-0.000000000651317658184088652308921403920011388672556545391301992196432387466940383557452003709272033"]}, "---0": {"1l": ["-0.00000592133682328644047122104134951248657426775183089454941162740764306326941047163192471758565", "-0.0000342780517697242091214727578172348717074739456220798772239810728827743481640069268735250553"], "2l_CF": ["0.00240082063730378382277799888920723180183795114764580173701819339156239671538826571733397734", "0.00419363336365676951509914718265895524435587900716071691210526210276487557818947155185946207"], "2l_CA": ["-0.00171369349812724423445360822476906583626939941952410070924645356218778403914746750747800764", "-0.00385891765979946987342145348851899464401141005067307183029689620665316927710701228112012827"]}, "----": {"1l": ["21.8097883957788279536589954215907718850966304314570316170510695673482193136685641993859645", "273.342102455526087705028050920518828487175008449307839346516831904993498725368226550827003"], "2l_CF": ["-22097.7997775441278035408983066763759686095056516471827799008674276428657064535761659866913", "-58975.9551916278099636116566891078359711395897146954124433365856831059917794313852953174367"], "2l_CA": ["14535.6419711499568854197829766200253140022787694860283020955890472410373774483680379320195", "45593.0295690269129484277708953789029926555658271431640202566721650269379866653410229030298"]}}, "A": {"1l": {"1": ["-2.52987200687405493663962513715340556580115023093930701351612004278313861461530746341640184", "-152.369851391521343612196831950073313682603303665830105181452829719154873773484309727960208"], "2": ["-19.2799163889152784547772036683415673621557889058113180290948794441299845251731832793191413", "-131.151011261610161899447385074042108915639988945327680642994762646702679535868938973606282"], "4": ["1.41258262370028037385152402358569501207268451996654060360592985737350000183663027676154962", "1413716694141.43575731160516549169476726433443663429945946954130493329146301683101327846224"], "5": ["9.01164910712975762696282603319433310362001243265573004133779038879888371567850676648304582", "12723450247053.0723909351852871411664145060380212529969587232616580658237687433675579166711"], "8": ["-3.33158923370460619893297838713016233155351401419618236407069921277994976705515415781825749", "157079632653.596700865269086805434547090344591937487095449693713011843803999413897133055362"], "9": ["-2.38355643798957623193278948561581906216377887003460083814607963469724780090580754664766697", "1413716694136.78745790675981985526276080051014203837763810962366602806049901845388978382001"], "16": ["-7.08538735069818630843527784951244823845136235785272661144014961259249501687884499579016956", "-12880529879706.3246161810625906398045629008360651746290517530778110947338000090211485696965"], "17": ["0.0938584497541451205472033036599058034934758776259722342964443891742217537115795757968878237", "-339292006589.281503690270919033101894632973241021919469157747170650879142466971170488911359"], "18": ["0.235823764982747171896624727836009234697696860227415364406058387669031445730417251647862992", "-735132680934.13754666776169823362434476317414943840680050376513503331660009569228533257414"], "3": ["4.235924001986854306989555410783925724899510978903685748217625895541022127811279470589789", "148.869593827886443685906486723913599239895488620215882933929352417849388557267563059838919"], "6": ["0.663651221492949312133241279971359305277849780816700626425715738019911983015244201773632333", "157079632712.770636294695855518010352487139213521741018813526677551077903113834607601658609"], "7": ["1.41258262370028037385152402358569501207268451996654066624885275015933545825545372562440615", "1413716694141.43575731160516549169476726433443663429945946954130488602519837672211628303245"], "10": ["-7.05141060181898913603629170388801357067830199582645514503965942952307927696638209510376124", "-12723450247010.5991608462132227252323408715831941997053044071341473020292577255523509092727"], "11": ["-1.93126398803360940721934693084282352315186212734756789142410050451935262211867844145171088", "-1413716694143.13347386100390249747672658757908920122714403478147246984539986680461901696787"], "12": ["1.93126398803360940721934693084282352315186212734756789142410050451935262211867844145171088", "1413716694143.13347386100390249747672658757908920122714403478147246984539986680461901696787"], "13": ["7.05141060181898913603629170388801357067830199582645514503965942952307927696638209510376124", "12723450247010.5991608462132227252323408715831941997053044071341473020292577255523509092727"], "14": ["2.38355643798957623193278948561581906216377887003460083814607963469724780090580754664766697", "-1413716694136.78745790675981985526276080051014203837763810962366602806049901845388978382001"], "15": ["3.33158923370460619893297838713016233155351401419618236407069921277994976705515415781825749", "-157079632653.596700865269086805434547090344591937487095449693713011843803999413897133055362"], "19": ["1.70431277111390280686133447570602080789631490669071125330811429202728510405600643619382624", "2280796266503.81623434320209837714882397041283087622348050254603743414656713106932352323811"], "20": ["0.0938584497541451205472033036599058034934758776259722342964443891742217537115795757968878237", "-339292006589.281503690270919033101894632973241021919469157747170650879142466971170488911359"]}, "2l_CF": {"1": ["13152.3261303326171484219294505932247746166211440562557459370054022186338424533566934246041", "38300.0184153271808803694085910321866980365628094394582569130210124473138513805267021509958"], "2": ["10694.9102474518323408875861253630011031512006232333220901204181600003324702131321420210141", "28183.7169349744190714990529957331414608898074831803613965076608806844651942865606310912022"], "4": ["-242977305591495.764876653171198313651200390475499402427970493290697025633480754584831533204", "-1042747244268197.45127960702997246539172858767846050477410085682529005028113235706427167597"], "5": ["-2186795750304544.29232920747227150030517634636283942505695445704158716158434342427514841153", "-9384725198357003.51758846355599463888290995461574544884759883861828785437050808396746591901"], "8": ["-26997478396632.5449701830348289156670741484010355889069771302824095370709444041490370615244", "-115860804912158.539984615234538966843526101763391746382920715252519285645764224202991483812"], "9": ["-242977305591117.287367673718386375056800300842064710392916402860138427644078612944649564926", "-1042747244268823.8789982623083248019631758089716172901615578268625427340398133849898318907"], "16": ["2213793228701063.40715393952099312410356864356841074477180887403166708356523410909520081785", "9500586003268662.26996001678316256438316297345473550146072101269682785963579369988507240954"], "17": ["58492206220732.3419797870462922222254107730487201135451495663837552522727219457183588687525", "251909852750682.999112465965858319268535234900089789872838812851343668691788127382784153192"], "18": ["127947074818286.260102096584330783722342167558827874356469083484678123737690915882703288509", "547018934224846.771549948582148175689933069718176939294122203258729355673446763298661969146"], "3": ["-12861.9324154849534123065860047239325605241974634798145362323623496975792835786104434252153", "-37478.513599571396213531957405389240928867589292259229083919543851695784707965563135344012"], "6": ["-26997478401685.3175152736872466147239465349509922261561445351324073788103470135702902003978", "-115860804926368.439377455135891935807059040900470738905122010041795693775875465763239415868"], "7": ["-242977305591495.764876653171198313651200390475499402427970493376524846003961341173696440237", "-1042747244268197.4512796070299724653917285876784605047741008568469272632591594157703720956"], "10": ["2186795750300954.20418620803899110805638952741790228261032540747115148178557833295911706335", "9384725198346915.38902025696726476864548424797165327238633863490423000682787543785924603766"], "11": ["242977305591653.887184201511850209517690891060140200441085132749267824992840870295124120415", "1042747244268661.7937732271753663935329395369883312566015073020053471346472225471087182357"], "12": ["-242977305591653.887184201511850209517690891060140200441085132749267824992840870295124120415", "-1042747244268661.7937732271753663935329395369883312566015073020053471346472225471087182357"], "13": ["-2186795750300954.20418620803899110805638952741790228261032540747115148178557833295911706335", "-9384725198346915.38902025696726476864548424797165327238633863490423000682787543785924603766"], "14": ["242977305591117.287367673718386375056800300842064710392916402860138427644078612944649564926", "1042747244268823.8789982623083248019631758089716172901615578268625427340398133849898318907"], "15": ["26997478396632.5449701830348289156670741484010355889069771302824095370709444041490370615244", "115860804912158.539984615234538966843526101763391746382920715252519285645764224202991483812"], "19": ["-391983647141641.109348643130308650175019568762352350788616689224548975931572439422291512337", "-1681991246826641.53743177178463454816306787284137385369918165829012565239218788982534959413"], "20": ["58492206220732.3419797870462922222254107730487194684338498351123708790301103181499308818688", "251909852750682.999112465965858319268535234900089600795108668615743609592587901474766972984"]}, "2l_CA": {"1": ["-8390.66329308646691294988814349481021634841884050340227262571381293890263290910580567758346", "-28695.3663917048232694470580512974836546019250947425644426192860709144061255128504507867336"], "2": ["-7144.66338024127001777267935429820026788780196359571960124105524853685554787853709576724591", "-21832.8021868523850790727721171196031137442156032919919792122849874405588104405788484924494"], "4": ["138845097526316.243930444911390134333495686544689490368736116466596219603808687599044354649", "685435973551805.941959950818169661000806883052087502007743322234768390649489029198939147525"], "5": ["1249605877724735.23240263647011710284072647620315580586287093821322752474890747918402984088", "6168923761923527.22441525429779573557506988069568424897323211110899544204559603620370666746"], "8": ["15427233056893.7008557041761352179412329459793227748415955289122787764593049447276760905709", "76159552611948.0266727659849204208697128557682795041799525207113891252914008516882645264757"], "9": ["138845097525985.520229692858060626240233397353298651038659497335035713018913806473983492901", "685435973552075.322785766413992338176521069219481773272537528820013038559687367339716564665"], "16": ["-1265033110781573.53632735471294518979339028319056200031097583690211648253253811721838070026", "-6245083314535156.83621154245308639679469560870155468329256278592306371795016457049185185256"], "17": ["-33411649845641.8331768867937784317455274369990861213688172576997017650842965148935678401784", "-165610031277604.307183128380862627276174011642699177966518826497940425360830921826355658793"], "18": ["-72998888668742.0284653568099064988266765713168159132834824906435092782099524607471468953899", "-361343154907934.306839185175511492351847293448602437404496268898798781168099851956772158554"], "3": ["8212.25035730394256230942400704926088146643256250069040917456661024695457781580217732964613", "28069.6138971278233393365941823672056826697590182794313377342427786556932627444040071758821"], "6": ["15427233060158.0151512185115219929057167461475819563458616825495168069272523151080960674668", "76159552622622.6283999749418233441406047093720797049666650194118577918031304542786948391909"], "7": ["138845097526316.243930444911390134333495686544689490368736116520350863453182926434222824076", "685435973551805.941959950818169661000806883052087502007743322241485781031888785477793260667"], "10": ["-1249605877722419.50768640349234535523635489926943117371412575438077489932238261343927883569", "-6168923761915925.67375314775669282069873382274101880214795054307457703167162109648769105021"], "11": ["-138845097526419.895103780095919224480064131789058660654336839012727014918351211192534538629", "-685435973552148.048450646788825884683279098803163097580252148451022678062146493070233318399"], "12": ["138845097526419.895103780095919224480064131789058660654336839012727014918351211192534538629", "685435973552148.048450646788825884683279098803163097580252148451022678062146493070233318399"], "13": ["1249605877722419.50768640349234535523635489926943117371412575438077489932238261343927883569", "6168923761915925.67375314775669282069873382274101880214795054307457703167162109648769105021"], "14": ["-138845097525985.520229692858060626240233397353298651038659497335035713018913806473983492901", "-685435973552075.322785766413992338176521069219481773272537528820013038559687367339716564665"], "15": ["-15427233056893.7008557041761352179412329459793227748415955289122787764593049447276760905709", "-76159552611948.0266727659849204208697128557682795041799525207113891252914008516882645264757"], "19": ["223993554402268.307139734007610783625751499348664190323671889103888436665186420517665885958", "1105651756968518.71083546250449353829490898014968064776840701981469945663251762522549060708"], "20": ["-33411649845641.8331768867937784317455274369990857203841843052009870467888889376411222226752", "-165610031277604.307183128380862627276174011642699116516256529621370406153590848406250075225"]}}, "sec": 657.3}

==> anc/paper2/r0/data/points_zz/zz_b4o5_d4_p50.json <==
{"beta": "4/5", "delta_exp": 4, "dps": 50, "x": "0.11111111111111111111111111111111111111111111111111", "s": "11.111111111111111111111111111111111111111111111111", "t": "-0.11121111111111111111111111111111111111111111111111", "pT2": "0.000079999100000000000000000000000000000000000000000132", "G": ["-3.5127747823509011156030740130830820631403565761739", "1.5707963267948966192313216916397514420985846996876"], "li22_max_rate": 0.9999998765418381, "li22_bad_order": 0, "M": {"++++": {"1l": ["21.804643983795606743971328602898500818803227812458", "85.843494138488398419932323126223557711960765416124"], "2l_CF": ["-1900.8635960520071194748959511612169350192613813019", "-751.93306700883814656900539008096496905387534967375"], "2l_CA": ["2135.1292385322852055263526549422677741878094847676", "2203.2073395441021338212601052336490705422535434692"]}, "+++0": {"1l": ["0.059173916813177788750495341061639654491288875415831", "0.046333230791640236622349263444462261557453632506152"], "2l_CF": ["0.47449936523883540575949951853356346883102148720325", "4.515386547383049337331796987239353016848513410937"], "2l_CA": ["1.2553333194789571181444491943703538347548077092422", "-2.7156227570202867532028378694237526600350081631338"]}, "+++-": {"1l": ["0.00029371753252657239977391842572824701064453868797369", "-0.00042930824979006455664162536612907136590533677119459"], "2l_CF": ["0.012643339308593003455996546150839519162784631465586", "0.026825840221427929881343895385763790405474526891458"], "2l_CA": ["-0.0056851931520280421417142914388517627808393612086438", "-0.032560609147875481100920051165903615438167422102396"]}, "++0+": {"1l": ["-0.059173916813177788750495341061639654552369028924291", "-0.046333230791640236622349263444462261553264258019247"], "2l_CF": ["-0.4744993652388354057594995185335621194167845015052", "-4.5153865473830493373317969872393534890594507486158"], "2l_CA": ["-1.2553333194789571181444491943703549718325831092954", "2.7156227570202867532028378694237529875741355172018"]}, "++00": {"1l": ["-0.00066511270336847358829323506668721026764441817248108", "-2.2619122923717411610207554556516107694026737593769"], "2l_CF": ["-0.8963862952339542397425313175349274970737158377302", "4.7033558021226634518981404471616101064867731561287"], "2l_CA": ["-1.2856508503722902490356072955509902616591785000711", "-27.895466500121335284372901526514319434811578127965"]}, "++0-": {"1l": ["0.0065748796459086431944994823401821838375343823601599", "0.0051481367546266929580388070493846957337466282560865"], "2l_CF": ["-0.32648452554113248498222551534389046312303209560081", "-0.050158181156335278521240317460110098270903450512903"], "2l_CA": ["0.36399836856971319307538349356486279682643007913487", "0.073727766799272526250315472192428394303486793311909"]}, "++-+": {"1l": ["0.00029371753252657239977391842572824701064453868796742", "-0.00042930824979006455664162536612907136590533677041238"], "2l_CF": ["0.012643339308593003455996546150839519162784631421772", "0.026825840221427929881343895385763790405474526836436"], "2l_CA": ["-0.0056851931520280421417142914388517627808393611768511", "-0.032560609147875481100920051165903615438167422040918"]}, "++-0": {"1l": ["-0.0065748796459086431944994823401821837764542288517727", "-0.0051481367546266929580388070493846957379360027430253"], "2l_CF": ["0.32648452554113248498222551534388911370879510995527", "0.050158181156335278521240317460110570481840788285318"], "2l_CA": ["-0.36399836856971319307538349356486165974865467914639", "-0.073727766799272526250315472192428721842614147354704"]}, "++--": {"1l": ["-1.7061155063728937439015885357666851750760664543702", "1.0597962239319555360485471990891797248393975333708"], "2l_CF": ["-19.450047321342842886475503371727462866797184552701", "-9.9994886375752452157516255774784900786920037886045"], "2l_CA": ["12.977946956893728781206201569147596283946898436555", "29.14699934423600493648067706456258432399749079138"]}, "+-++": {"1l": ["0.0001491171135065815185738742302199625384880409815675", "-1.1311216197191195760067133957024492852578511513324"], "2l_CF": ["63.488995215858155579290905633803814633685894516828", "78.216607165519667977131966857817200524447386791179"], "2l_CA": ["-45.625282987278090553562128501208032540556803151263", "-88.942818381614786668424891909453790745619847297635"]}, "+-+0": {"1l": ["-0.058224644232019454951257799057692657331903992484992", "0.000033020257329986468150906776608229890781613697323459"], "2l_CF": ["0.7138347246199723665161121233631822408970163695144", "1.7492442214173954620612104776878778673828504479504"], "2l_CA": ["-1.7778615154058606888714022010256721540376775033243", "-2.1350729051440421708145949682459814740216071620499"]}, "+-+-": {"1l": ["15.04019964859630513204511862964276813912860498401", "-5.1558740517538301737327948498254536638608370415054"], "2l_CF": ["7.2469440584257132066458512388123397255601935875605", "26.005651998517594447094398057280006592794051807016"], "2l_CA": ["166.44408805759060477056832899506992536868672563903", "-144.26149828905570587732093009249037549267991681435"]}, "+-0+": {"1l": ["-0.00000082783125561430584274150213047943123928271496485776", "0.0089380933420968377733179526555493120167067437208114"], "2l_CF": ["-0.50178857670288905234831631124464048534962534379509", "-0.6024244129211514550244519381802101786403155006897"], "2l_CA": ["0.36057645752186816066177890635730194423835888285721", "0.69500296676611321941068859500776052616716066136297"]}, "+-00": {"1l": ["0.00037591186532849182589314667567063861335777695266162", "0.00052766943308213812061191497897033601813992709050306"], "2l_CF": ["-0.013338467281700593449516623541220151428060753954874", "-0.027073636384056154712280453520405015575671086328694"], "2l_CA": ["0.024104861000751311510411254324818375221388365961446", "0.042471542353976623092804920597262042349052594127875"]}, "+-0-": {"1l": ["-0.058224644232019454951257799057692657366550591392692", "0.00003302025732998646815090677660822994520436399713803"], "2l_CF": ["0.71383472461997236651611212336318430084520102288042", "1.7492442214173954620612104776878773100938873751287"], "2l_CA": ["-1.777861515405860688871402201025673921291394584831", "-2.1350729051440421708145949682459810003259885501992"]}, "+--+": {"1l": ["-0.00000000053874329758314403528107585096943564716797452646107", "-0.000085741147795806973637987771831281160942301307241896"], "2l_CF": ["0.0048445378815828250412003227259016065948824281570572", "0.00578875208765174821249650661564310916594730133573"], "2l_CA": ["-0.0034746235656118693628402442355843055283754362904183", "-0.0067217039764770758013711435431532421366580708836449"]}, "+--0": {"1l": ["-0.00000082783125561430584274150213047946588588162261705624", "0.0089380933420968377733179526555493120711294940209017"], "2l_CF": ["-0.50178857670288905234831631124463842540144069042479", "-0.60242441292115145502445193818021073592927857347098"], "2l_CA": ["0.36057645752186816066177890635730017698464180133274", "0.69500296676611321941068859500776099986277927322734"]}, "+---": {"1l": ["0.00014911711350658151857387423021996253848804098156345", "-1.1311216197191195760067133957024492852578511513338"], "2l_CF": ["63.488995215858155579290905633803814633685894516907", "78.216607165519667977131966857817200524447386791275"], "2l_CA": ["-45.625282987278090553562128501208032540556803151319", "-88.942818381614786668424891909453790745619847297747"]}, "-+++": {"1l": ["0.00014911711350658151857387423021996253848804098156116", "-1.1311216197191195760067133957024492852578511513338"], "2l_CF": ["63.488995215858155579290905633803814633685894516908", "78.216607165519667977131966857817200524447386791276"], "2l_CA": ["-45.62528298727809055356212850120803254055680315132", "-88.942818381614786668424891909453790745619847297746"]}, "-++0": {"1l": ["0.00000082783125561430584274150213047946588588162261703816", "-0.0089380933420968377733179526555493120711294940209017"], "2l_CF": ["0.50178857670288905234831631124463842540144069042479", "0.60242441292115145502445193818021073592927857347098"], "2l_CA": ["-0.36057645752186816066177890635730017698464180133275", "-0.69500296676611321941068859500776099986277927322734"]}, "-++-": {"1l": ["-0.00000000053874329758314403528107585096943564716797452660393", "-0.000085741147795806973637987771831281160942301307241896"], "2l_CF": ["0.0048445378815828250412003227259016065948824281570572", "0.00578875208765174821249650661564310916594730133573"], "2l_CA": ["-0.0034746235656118693628402442355843055283754362904183", "-0.0067217039764770758013711435431532421366580708836449"]}, "-+0+": {"1l": ["0.058224644232019454951257799057692657366550591392692", "-0.00003302025732998646815090677660822994520436399713803"], "2l_CF": ["-0.71383472461997236651611212336318430084520102291873", "-1.7492442214173954620612104776878773100938873751287"], "2l_CA": ["1.777861515405860688871402201025673921291394584831", "2.1350729051440421708145949682459810003259885501992"]}, "-+00": {"1l": ["0.00037591186532849182589314667567063861335777695266162", "0.00052766943308213812061191497897033601813992709050306"], "2l_CF": ["-0.013338467281700593449516623541220151428060753954874", "-0.027073636384056154712280453520405015575671086328694"], "2l_CA": ["0.024104861000751311510411254324818375221388365961446", "0.042471542353976623092804920597262042349052594127875"]}, "-+0-": {"1l": ["0.00000082783125561430584274150213047943123928271496477545", "-0.0089380933420968377733179526555493120167067437208114"], "2l_CF": ["0.50178857670288905234831631124464048534962534379509", "0.6024244129211514550244519381802101786403155006897"], "2l_CA": ["-0.36057645752186816066177890635730194423835888285722", "-0.69500296676611321941068859500776052616716066136297"]}, "-+-+": {"1l": ["15.04019964859630513204511862964276813912860498401", "-5.1558740517538301737327948498254536638608370415055"], "2l_CF": ["7.246944058425713206645851238812339725560193587559", "26.005651998517594447094398057280006592794051807013"], "2l_CA": ["166.44408805759060477056832899506992536868672563903", "-144.26149828905570587732093009249037549267991681435"]}, "-+-0": {"1l": ["0.058224644232019454951257799057692657331903992484991", "-0.000033020257329986468150906776608229890781613697323459"], "2l_CF": ["-0.71383472461997236651611212336318224089701636951441", "-1.7492442214173954620612104776878778673828504479504"], "2l_CA": ["1.7778615154058606888714022010256721540376775033243", "2.1350729051440421708145949682459814740216071620499"]}, "-+--": {"1l": ["0.00014911711350658151857387423021996253848804098155709", "-1.1311216197191195760067133957024492852578511513324"], "2l_CF": ["63.488995215858155579290905633803814633685894516829", "78.216607165519667977131966857817200524447386791178"], "2l_CA": ["-45.625282987278090553562128501208032540556803151263", "-88.942818381614786668424891909453790745619847297635"]}, "--++": {"1l": ["-1.7061155063728937439015885357666851750760664543702", "1.0597962239319555360485471990891797248393975333708"], "2l_CF": ["-19.450047321342842886475503371727462866797184552704", "-9.9994886375752452157516255774784900786920037886045"], "2l_CA": ["12.977946956893728781206201569147596283946898436555", "29.146999344236004936480677064562584323997490791379"]}, "--+0": {"1l": ["0.0065748796459086431944994823401821837764542288517727", "0.0051481367546266929580388070493846957379360027430253"], "2l_CF": ["-0.32648452554113248498222551534388911370879510995527", "-0.050158181156335278521240317460110570481840788285323"], "2l_CA": ["0.36399836856971319307538349356486165974865467914639", "0.07372776679927252625031547219242872184261414735471"]}, "--+-": {"1l": ["0.00029371753252657239977391842572824701064453868796869", "-0.00042930824979006455664162536612907136590533677041238"], "2l_CF": ["0.012643339308593003455996546150839519162784631421697", "0.026825840221427929881343895385763790405474526836511"], "2l_CA": ["-0.0056851931520280421417142914388517627808393611767335", "-0.032560609147875481100920051165903615438167422040993"]}, "--0+": {"1l": ["-0.0065748796459086431944994823401821838375343823601606", "-0.0051481367546266929580388070493846957337466282560865"], "2l_CF": ["0.3264845255411324849822255153438904631230320956446", "0.050158181156335278521240317460110098270903450512908"], "2l_CA": ["-0.36399836856971319307538349356486279682643007913487", "-0.073727766799272526250315472192428394303486793311909"]}, "--00": {"1l": ["-0.00066511270336847358829323506668721026764441817248109", "-2.2619122923717411610207554556516107694026737593769"], "2l_CF": ["-0.8963862952339542397425313175349274970737158377302", "4.7033558021226634518981404471616101064867731561287"], "2l_CA": ["-1.2856508503722902490356072955509902616591785000711", "-27.895466500121335284372901526514319434811578127965"]}, "--0-": {"1l": ["0.05917391681317778875049534106163965455236902892429", "0.046333230791640236622349263444462261553264258019247"], "2l_CF": ["0.47449936523883540575949951853356211941678450149972", "4.5153865473830493373317969872393534890594507486159"], "2l_CA": ["1.2553333194789571181444491943703549718325831092954", "-2.7156227570202867532028378694237529875741355172018"]}, "---+": {"1l": ["0.00029371753252657239977391842572824701064453868796226", "-0.00042930824979006455664162536612907136590533677119459"], "2l_CF": ["0.012643339308593003455996546150839519162784631466869", "0.026825840221427929881343895385763790405474526890859"], "2l_CA": ["-0.0056851931520280421417142914388517627808393612091998", "-0.032560609147875481100920051165903615438167422101797"]}, "---0": {"1l": ["-0.05917391681317778875049534106163965449128887541583", "-0.046333230791640236622349263444462261557453632506152"], "2l_CF": ["-0.47449936523883540575949951853356346883102148720325", "-4.5153865473830493373317969872393530168485134109371"], "2l_CA": ["-1.2553333194789571181444491943703538347548077092422", "2.7156227570202867532028378694237526600350081631338"]}, "----": {"1l": ["21.804643983795606743971328602898500818803227812457", "85.843494138488398419932323126223557711960765416124"], "2l_CF": ["-1900.8635960520071194748959511612169350192613813019", "-751.93306700883814656900539008096496905387534967375"], "2l_CA": ["2135.1292385322852055263526549422677741878094847676", "2203.2073395441021338212601052336490705422535434692"]}}, "A": {"1l": {"1": ["-2.5298752106792784299476820342318981872325677228851", "-57.462569727159822290743894060991498527371416199568"], "2": ["-19.27581820224433343458928860933260013074640867581", "-38.556110961895261321571091942310032517865115017399"], "4": ["1.4117986628836580874633518646540539646046773816556", "14144.864326172987208332192020110711468911674529008"], "5": ["9.0032738352355893289142419478056462575743324783895", "127216.84975768074727239381634865309670188227987404"], "8": ["-3.331157649913103450154021023798390307251500527953", "1562.9589965107643293434702869050771233047069519224"], "9": ["-2.3804137841293967476581033884765454844915705980294", "14150.214128896859476623406584178894054517918290198"], "16": ["-7.0775243431845641088368950566721997674375656268415", "-128779.60299590248903987883250186773504412548689718"], "17": ["0.093448857338155688114249612058073137062396265582842", "-3394.5037137238952817256355213186497955758167406396"], "18": ["0.23580813485708253631018843832933220800898020662109", "-7347.9540913261088070933690388648906538701219960429"], "3": ["4.2358865155374412933527655201617961424866784715609", "56.27656633226462926524112228051238315597109590173"], "6": ["0.66357180285794471595823501020963599241950294254378", "1583.1053224578344819056300850027127756073377142793"], "7": ["1.4117986628836580874633518646540539638523609971293", "14144.864326172987208332192020110711468910244854026"], "10": ["-7.0434036294510447303028677960394078963497664707943", "-127202.29283947991450180392381816613679530821096532"], "11": ["-1.9304703677951330879184303019025970287704714966709", "-14145.450980599855243525388577973970209039563037232"], "12": ["1.9304703677951330879184303019025970287704714966709", "14145.450980599855243525388577973970209039563037232"], "13": ["7.0434036294510447303028677960394078963497664707943", "127202.29283947991450180392381816613679530821096532"], "14": ["2.3804137841293967476581033884765454844915705980294", "-14150.214128896859476623406584178894054517918290198"], "15": ["3.331157649913103450154021023798390307251500527953", "-1562.9589965107643293434702869050771233047069519224"], "19": ["1.7028591437222848866136404294754500191794169327987", "22803.092706908098371775698069633275171004080816244"], "20": ["0.093448857338155688114249612058097788965684422201761", "-3394.503713723895281725635521318649834298935874179"]}, "2l_CF": {"1": ["1605.6094514982465647369324812956815887614155810418", "1184.6285569918679322438569131999953828364743749816"], "2": ["866.51113152160835333813192896656766423842942738447", "271.01841263143057382001313816014505115766112521392"], "4": ["-793770.31212358499786277995087663198335690463373499", "-977735.17143621885494209439121948534882661312947953"], "5": ["-7141509.5689043815254350320908740148228475358095621", "-8797439.4645634382706466996281819862280510863833421"], "8": ["-87979.495086488181036695149078460066694264675855616", "-108545.13734222300587195122835303683297877256315398"], "9": ["-793928.33285002258033094798380820678185246400632273", "-978100.34829104730709617743701663039692404237594942"], "16": ["7229461.1268985322705451476224205934071481510444539", "8905934.9101184934981340331969533956217653546906252"], "17": ["192264.87479991129660989514952912092155642579824931", "240779.80731407766703919311662455497215354551734543"], "18": ["428263.62646747611355437194327941999557209257353544", "462022.20903652272311872494355827996424332056993057"], "3": ["-1579.0912941865003334929691109565008288757419426552", "-1165.9298451811355291761583015660694935936846843366"], "6": ["-88519.232454520962210967014509035933122529587634258", "-108879.79630858176094721303706072413289695148048203"], "7": ["-793770.31212358499786277995087663198337712689815106", "-977735.17143621885494209439121948534882419175279788"], "10": ["7141142.5438547260820527614858173480866738146613996", "8797208.5558910140273962910103796587692394994317662"], "11": ["793791.73109031314490268884951302613833812103978401", "977751.67749340673830744871113170387174017155198072"], "12": ["-793791.73109031314490268884951302613833812103978401", "-977751.67749340673830744871113170387174017155198072"], "13": ["-7141142.5438547260820527614858173480866738146613996", "-8797208.5558910140273962910103796587692394994317662"], "14": ["793928.33285002258033094798380820678185246400632273", "978100.34829104730709617743701663039692404237594942"], "15": ["87979.495086488181036695149078460066694264675855616", "108545.13734222300587195122835303683297877256315398"], "19": ["-1279931.7483090050549827371349551433440637497567839", "-1575054.3944348179026317640014943357902165808173132"], "20": ["192264.87479991129660989514952911945585286389760938", "240779.80731407766703919311662455536867828544478941"]}, "2l_CA": {"1": ["-1452.1007641356708861481310025988654716930067178347", "-2087.3801139982507992236181323484563819794096006714"], "2": ["-1093.581391245346710379106377250109953453881911391", "-916.02132076474184027721310822995653870588155645342"], "4": ["570527.15523873808018199098131220305602087224653461", "1111927.3732889644997986088914490703627476191138829"], "5": ["5132512.5228684483245007109253185388904204904369529", "10003805.957317899508065306241246557019595285493817"], "8": ["63155.375405507152854280639312626609072130233508797", "123333.44008807129312429669955785462049782075722547"], "9": ["570587.49865919532299035430963732794005320021709791", "1112365.2819199800666562295705531359904141895448607"], "16": ["-5195656.9550653426467739500132977218020069192971325", "-10127096.139645305099443151469492105574296387287128"], "17": ["-137799.79025074931726324645759265494687397171743785", "-272748.6146215740039029596603319505535758486790317"], "18": ["-304276.79143545523494685398564720187140637567787594", "-579866.84836012377281420677263173113006788770525723"], "3": ["1434.0392240998457515185590500104974536827689050347", "2048.3337543061023237480478120079435519806319421569"], "6": ["63684.015176847797488837188351819590735210929954061", "123970.44701893967571556810730492072440971111324655"], "7": ["570527.15523873808018199098131220305603880746914171", "1111927.3732889644997986088914490703627434594038197"], "10": ["-5132151.0692473614763816235872274847955884602510875", "-10003352.542440910765771157226965534687148958292407"], "11": ["-570548.81352012579561479255672874285098921050847026", "-1111951.4301368197687213005423462675302303157354146"], "12": ["570548.81352012579561479255672874285098921050847026", "1111951.4301368197687213005423462675302303157354146"], "13": ["5132151.0692473614763816235872274847955884602510875", "10003352.542440910765771157226965534687148958292407"], "14": ["-570587.49865919532299035430963732794005320021709791", "-1112365.2819199800666562295705531359904141895448607"], "15": ["-63155.375405507152854280639312626609072130233508797", "-123333.44008807129312429669955785462049782075722547"], "19": ["919904.88143165945254434025274489132589865195076189", "1791929.7063919855482716524754490918228370526085143"], "20": ["-137799.79025074931726324645759265368942968879514503", "-272748.61462157400390295966033195089062187761735908"]}}, "sec": 153.6}

==> anc/paper2/r0/data/points_zz/zz_b4o5_d5_p55.json <==
{"beta": "4/5", "delta_exp": 5, "dps": 55, "x": "0.1111111111111111111111111111111111111111111111111111111", "s": "11.11111111111111111111111111111111111111111111111111111", "t": "-0.1111211111111111111111111111111111111111111111111111111", "pT2": "0.000007999991000000000000000000000000000000000000000000000853", "G": ["-4.664062266316599501792684851829999549277454353075444066", "1.57079632679489661923132169163975144209858469968755291"], "li22_max_rate": 0.9999999876543073, "li22_bad_order": 0, "M": {"++++": {"1l": ["21.80927377369124231486183474812821745018857912005340162", "109.2799276445852157771555858722942005879165070611680754"], "2l_CF": ["-3238.595621218719354251347132907368923159138419592921941", "-2423.218592328190290556184157932469425970110903981235487"], "2l_CA": ["3091.810387409402800648705360560081615112625899276209374", "4085.359838432607570645657694795403377535851089636312268"]}, "+++0": {"1l": ["0.01872366305060826315029461190534867097369148856954135694", "0.02636606749239682831311678565043478061099046663493479078"], "2l_CF": ["-0.2241468002144296212260599348079009584219953527726076209", "1.639731891858148138900139329717615040641832837159548191"], "2l_CA": ["0.7280899471926647236028128726072328076605893817994465578", "-0.6193535002718873932623350297798538987069218249465812106"]}, "+++-": {"1l": ["0.0000293944189734349931101602451684240860757930864817206343", "-0.00003708156567989417197300461409189427332945145881393198884"], "2l_CF": ["0.0013593131170664445066533798061025521727887922349116875", "0.003912867065718060321069606746848294768676045334080123935"], "2l_CA": ["-0.0005437957865209664355020860596124915479429010153728050083", "-0.003998878251602933579614201572338993267986247541121768418"]}, "++0+": {"1l": ["-0.01872366305060826315029461190534867097369148856954135756", "-0.02636606749239682831311678565043478061117135279974655611"], "2l_CF": ["0.2241468002144296212260599348079009593320395455367836501", "-1.639731891858148138900139329717615039284910217292788562"], "2l_CA": ["-0.7280899471926647236028128726072327896854648423965282896", "0.6193535002718873932623350297798538972498913559265791542"]}, "++00": {"1l": ["-0.00006654156073819894832023817967606384483144107573324169729", "-2.26195498128807231219245827232166293991256036011937604"], "2l_CF": ["-0.8974547132620386502272483757764894198144800476178318426", "4.716679937406071209071564631395675295919231910727202599"], "2l_CA": ["-1.273719285792650357589299460309691655219378725212232354", "-27.91145531561519086688936356742948441331420090949037978"]}, "++0-": {"1l": ["0.002080407005623140350032734656149852330484329479735256706", "0.002929563054710758701457420627826086734528396212154148457"], "2l_CF": ["-0.1811931181189481698541939114104210930176749779937786679", "-0.1062579712703001283693147850255787872451796048985208075"], "2l_CA": ["0.1700849171961143715215564961742948079114785275736298971", "0.1155680257809300901267451127502884677004928488501674844"]}, "++-+": {"1l": ["0.00002939441897343499311016024516842408607579308648172058649", "-0.00003708156567989417197300461409189427332945145881390805422"], "2l_CF": ["0.001359313117066444506653379806102552172788792234909999705", "0.003912867065718060321069606746848294768676045334077338203"], "2l_CA": ["-0.0005437957865209664355020860596124915479429010153716647242", "-0.003998878251602933579614201572338993267986247541119120795"]}, "++-0": {"1l": ["-0.002080407005623140350032734656149852330484329479735256702", "-0.002929563054710758701457420627826086734347510047342389714"], "2l_CF": ["0.1811931181189481698541939114104210921076307852296031443", "0.1062579712703001283693147850255787858882569850317576726"], "2l_CA": ["-0.1700849171961143715215564961742948258866030669765487678", "-0.1155680257809300901267451127502884662434623798301638266"]}, "++--": {"1l": ["-1.706058348472947625742446484591009661108783545573807526", "1.349134909192410071322908467559187661579216570500621085"], "2l_CF": ["-35.96593544804890252294994930388011542717504799289382477", "-30.63396504790090060934210399602656084194973469602872594"], "2l_CA": ["24.78921448558505740649322129782399138390237327598180966", "52.38431624339052235222565155705246121172055096188220558"]}, "+-++": {"1l": ["0.0000149238002116486561968001642578396158563504642135561347", "-1.13098816928634267822770676059096497656285038045402432"], "2l_CF": ["79.84565935554077107688189825650738222327122119446871394", "130.7327609904175963504295074881079728894438300688644963"], "2l_CA": ["-53.80754782450285542564637453609446798339028836393661755", "-125.3776937546715621270687137763257088805112669687958758"]}, "+-+0": {"1l": ["-0.018419426232813844746170253663458935587468892499915987", "0.000001044984516454713140995413628419216904706459899875947811"], "2l_CF": ["0.2666865729563407750056456506715513017612112569480011415", "0.8000529600801817238108357298796065589097803310451654667"], "2l_CA": ["-0.5830495509683649119691161869567875385795991614371486803", "-0.9439327007721400139918696487856694548212750510350074921"]}, "+-+-": {"1l": ["15.04361303631401147654703974081662512926950614271890607", "-5.152578414964985001584771059438264525566665147286052719"], "2l_CF": ["7.226370656291581323824660238021950923984395903048717799", "25.94283585815119885657327421448982243133595062659196724"], "2l_CA": ["166.5768172356771781231881788144964061857866838548807968", "-144.0749147572750003051962086632859505311741698346341491"]}, "+-0+": {"1l": ["-0.0000000261815622563536293668132222432641911979529013759734361", "0.002827337309025643258070925377536082178386163014463935105"], "2l_CF": ["-0.1996090233574043478440382507058408064315512585268336968", "-0.321851492217137468953744044017703288914783463070562566"], "2l_CA": ["0.1345145649336043401663832986500023972167625893355134781", "0.3109469720620800559396701065357094507075286937727754919"]}, "+-00": {"1l": ["0.00003760032321462627449351801785489491140819021940339871298", "0.00005280584674674408099076036791677533642513560770861324591"], "2l_CF": ["-0.001538872170685619438599376769241799505907830940866387475", "-0.00396293198621417168771213253034814036965999803149539585"], "2l_CA": ["0.002514167670423542442434355025919505785141629955044179914", "0.005601257760713670215120548209042346437235781043556335668"]}, "+-0-": {"1l": ["-0.01841942623281384474617025366345893558746889249991598741", "0.000001044984516454713140995413628419216797142421599055867244"], "2l_CF": ["0.2666865729563407750056456506715513031811584901814963994", "0.800052960080181723810835729879606561332982985885981168"], "2l_CA": ["-0.5830495509683649119691161869567875116707225810246105843", "-0.9439327007721400139918696487856694570792593430457659623"]}, "+--+": {"1l": ["-0.000000000005413567498137946876388673749281911140582576226279646568", "-0.000008576304480096407090869068598556205572139466623799276894"], "2l_CF": ["0.000608634933514212642438140983612768249869714248493977469", "0.000979641523728111721853614266338901457531206008771646095"], "2l_CA": ["-0.0004096071973630465952551656701504379443285250339152672122", "-0.0009498678751702884891503402312957764434799443399260245726"]}, "+--0": {"1l": ["-0.00000002618156225635362936681322224326419119795290137597335839", "0.002827337309025643258070925377536082178278598976163117748"], "2l_CF": ["-0.1996090233574043478440382507058408050116040252933381428", "-0.3218514922171374689537440440177032864915808082297464777"], "2l_CA": ["0.1345145649336043401663832986500024241256391697480528463", "0.3109469720620800559396701065357094484495444017620150464"]}, "+---": {"1l": ["0.00001492380021164865619680016425783961585635046421355610396", "-1.13098816928634267822770676059096497656285038045402436"], "2l_CF": ["79.84565935554077107688189825650738222327122119446871678", "130.7327609904175963504295074881079728894438300688645009"], "2l_CA": ["-53.80754782450285542564637453609446798339028836393661947", "-125.3776937546715621270687137763257088805112669687958803"]}, "-+++": {"1l": ["0.00001492380021164865619680016425783961585635046421355608668", "-1.13098816928634267822770676059096497656285038045402436"], "2l_CF": ["79.84565935554077107688189825650738222327122119446871678", "130.7327609904175963504295074881079728894438300688645009"], "2l_CA": ["-53.80754782450285542564637453609446798339028836393661947", "-125.3776937546715621270687137763257088805112669687958803"]}, "-++0": {"1l": ["0.00000002618156225635362936681322224326419119795290137597331518", "-0.002827337309025643258070925377536082178278598976163117748"], "2l_CF": ["0.1996090233574043478440382507058408050116040252933381428", "0.3218514922171374689537440440177032864915808082297464777"], "2l_CA": ["-0.1345145649336043401663832986500024241256391697480528463", "-0.3109469720620800559396701065357094484495444017620150464"]}, "-++-": {"1l": ["-0.000000000005413567498137946876388673749281911140582576226279754599", "-0.000008576304480096407090869068598556205572139466623799276894"], "2l_CF": ["0.000608634933514212642438140983612768249869714248493977469", "0.000979641523728111721853614266338901457531206008771646095"], "2l_CA": ["-0.0004096071973630465952551656701504379443285250339152672122", "-0.0009498678751702884891503402312957764434799443399260245726"]}, "-+0+": {"1l": ["0.01841942623281384474617025366345893558746889249991598741", "-0.000001044984516454713140995413628419216797142421599055867244"], "2l_CF": ["-0.2666865729563407750056456506715513031811584901814963994", "-0.8000529600801817238108357298796065613329829858859815021"], "2l_CA": ["0.5830495509683649119691161869567875116707225810246105843", "0.9439327007721400139918696487856694570792593430457662964"]}, "-+00": {"1l": ["0.00003760032321462627449351801785489491140819021940339871298", "0.00005280584674674408099076036791677533642513560770861324591"], "2l_CF": ["-0.001538872170685619438599376769241799505907830940866387475", "-0.00396293198621417168771213253034814036965999803149539585"], "2l_CA": ["0.002514167670423542442434355025919505785141629955044179914", "0.005601257760713670215120548209042346437235781043556335668"]}, "-+0-": {"1l": ["0.00000002618156225635362936681322224326419119795290137597323925", "-0.002827337309025643258070925377536082178386163014463935105"], "2l_CF": ["0.1996090233574043478440382507058408064315512585268336968", "0.321851492217137468953744044017703288914783463070562566"], "2l_CA": ["-0.1345145649336043401663832986500023972167625893355134781", "-0.3109469720620800559396701065357094507075286937727754919"]}, "-+-+": {"1l": ["15.04361303631401147654703974081662512926950614271890607", "-5.152578414964985001584771059438264525566665147286052719"], "2l_CF": ["7.226370656291581323824660238021950923984395903048717808", "25.94283585815119885657327421448982243133595062659196723"], "2l_CA": ["166.5768172356771781231881788144964061857866838548807967", "-144.0749147572750003051962086632859505311741698346341491"]}, "-+-0": {"1l": ["0.018419426232813844746170253663458935587468892499915987", "-0.000001044984516454713140995413628419216904706459899875947811"], "2l_CF": ["-0.2666865729563407750056456506715513017612112569480011415", "-0.8000529600801817238108357298796065589097803310451654667"], "2l_CA": ["0.5830495509683649119691161869567875385795991614371486803", "0.9439327007721400139918696487856694548212750510350074921"]}, "-+--": {"1l": ["0.00001492380021164865619680016425783961585635046421355605596", "-1.13098816928634267822770676059096497656285038045402432"], "2l_CF": ["79.84565935554077107688189825650738222327122119446871395", "130.7327609904175963504295074881079728894438300688644963"], "2l_CA": ["-53.80754782450285542564637453609446798339028836393661756", "-125.3776937546715621270687137763257088805112669687958758"]}, "--++": {"1l": ["-1.706058348472947625742446484591009661108783545573807526", "1.349134909192410071322908467559187661579216570500621085"], "2l_CF": ["-35.96593544804890252294994930388011542717504799289382477", "-30.63396504790090060934210399602656084194973469602872593"], "2l_CA": ["24.78921448558505740649322129782399138390237327598180964", "52.38431624339052235222565155705246121172055096188220558"]}, "--+0": {"1l": ["0.002080407005623140350032734656149852330484329479735256702", "0.002929563054710758701457420627826086734347510047342389714"], "2l_CF": ["-0.1811931181189481698541939114104210921076307852296031443", "-0.1062579712703001283693147850255787858882569850317576726"], "2l_CA": ["0.1700849171961143715215564961742948258866030669765487677", "0.1155680257809300901267451127502884662434623798301638266"]}, "--+-": {"1l": ["0.00002939441897343499311016024516842408607579308648172059609", "-0.00003708156567989417197300461409189427332945145881390805422"], "2l_CF": ["0.001359313117066444506653379806102552172788792234909998563", "0.003912867065718060321069606746848294768676045334077339345"], "2l_CA": ["-0.0005437957865209664355020860596124915479429010153716635823", "-0.003998878251602933579614201572338993267986247541119120631"]}, "--0+": {"1l": ["-0.002080407005623140350032734656149852330484329479735256708", "-0.002929563054710758701457420627826086734528396212154148457"], "2l_CF": ["0.1811931181189481698541939114104210930176749779937786679", "0.1062579712703001283693147850255787872451796048985208075"], "2l_CA": ["-0.1700849171961143715215564961742948079114785275736298971", "-0.1155680257809300901267451127502884677004928488501674844"]}, "--00": {"1l": ["-0.0000665415607381989483202381796760638448314410757332416973", "-2.26195498128807231219245827232166293991256036011937604"], "2l_CF": ["-0.8974547132620386502272483757764894198144800476178318426", "4.716679937406071209071564631395675295919231910727202599"], "2l_CA": ["-1.273719285792650357589299460309691655219378725212232354", "-27.91145531561519086688936356742948441331420090949037978"]}, "--0-": {"1l": ["0.01872366305060826315029461190534867097369148856954135756", "0.02636606749239682831311678565043478061117135279974655611"], "2l_CF": ["-0.2241468002144296212260599348079009593320395455367836501", "1.639731891858148138900139329717615039284910217292788896"], "2l_CA": ["0.7280899471926647236028128726072327896854648423965282896", "-0.6193535002718873932623350297798538972498913559265794883"]}, "---+": {"1l": ["0.00002939441897343499311016024516842408607579308648172054787", "-0.00003708156567989417197300461409189427332945145881393198884"], "2l_CF": ["0.001359313117066444506653379806102552172788792234911696635", "0.003912867065718060321069606746848294768676045334080114799"], "2l_CA": ["-0.0005437957865209664355020860596124915479429010153728141437", "-0.003998878251602933579614201572338993267986247541121768418"]}, "---0": {"1l": ["-0.01872366305060826315029461190534867097369148856954135694", "-0.02636606749239682831311678565043478061099046663493479078"], "2l_CF": ["0.224146800214429621226059934807900958421995352772607621", "-1.639731891858148138900139329717615040641832837159548191"], "2l_CA": ["-0.7280899471926647236028128726072328076605893817994465579", "0.6193535002718873932623350297798538987069218249465812106"]}, "----": {"1l": ["21.80927377369124231486183474812821745018857912005340162", "109.2799276445852157771555858722942005879165070611680754"], "2l_CF": ["-3238.595621218719354251347132907368923159138419592921941", "-2423.218592328190290556184157932469425970110903981235487"], "2l_CA": ["3091.810387409402800648705360560081615112625899276209374", "4085.359838432607570645657694795403377535851089636312268"]}}, "A": {"1l": {"1": ["-2.529872341813253906450381131711301256139801914810296374", "-69.32599634499415230262296062075566009253591435608716812"], "2": ["-19.27950647510187520847520050362023795678039319886333986", "-50.13234676659398598807018916103728257610839468720342815"], "4": ["1.41250416896573107204238844887800804178543721047556595", "141381.6567576684637808457332639178837130533313502469561"], "5": ["9.010810940233549909403942506500843829565386167814363789", "1272331.363684953739053132799044179425544048106619969793"], "8": ["-3.331546067307870765017825257444961178320636413925000763", "15697.86890566445976270736437917863061634248951417793423"], "9": ["-2.383242050339544800848536865430928854042595130480655254", "141385.7582597789080140399075353900049806886792145044113"], "16": ["-7.084600425641738625023057139064892672604348854006180684", "-1288029.009626378835342695851857666007950810565647045119"], "17": ["0.09381747622843396172340818115432431945829058519731440987", "-33930.78447409957977981556633690868189494550811867767521"], "18": ["0.2358222036178214232241904374852409119274647457024309853", "-73509.5816550863904987457160419873500272381422915779665"], "3": ["4.235920267932497732192129646183390826918253067093982162", "67.85113058118608048784951334132473695561874570274542454"], "6": ["0.663643276708746285969701589324676501052644735526910449", "15722.89359799649614901106239679321989636270164343546818"], "7": ["1.41250416896573107204238844887800804178543721047556595", "141381.6567576684637808457332639178837130533247512518582"], "10": ["-7.050609277564194934486806733087788840964779729478937007", "-1272313.317468110495408425563125719018368078274374805593"], "11": ["-1.931184566967816245516643783628455738695525604472851372", "-141382.3822592466340702578694503256808394331735166520681"], "12": ["1.931184566967816245516643783628455738695525604472851372", "141382.3822592466340702578694503256808394331735166520681"], "13": ["7.050609277564194934486806733087788840964779729478937007", "1272313.317468110495408425563125719018368078274374805593"], "14": ["2.383242050339544800848536865430928854042595130480655254", "-141385.7582597789080140399075353900049806886792145044113"], "15": ["3.331546067307870765017825257444961178320636413925000763", "-15697.86890566445976270736437917863061634248951417793423"], "19": ["1.704167295587540015098450873011532423802095509588111988", "228075.0658671099665986410946787669753608753518628041706"], "20": ["0.09381747622843396172340818115432431945829058519731440987", "-33930.78447409957977981556633690868189252531317283145953"]}, "2l_CF": {"1": ["2448.208506399561864446327509991376599803398000266076948", "2561.720504068349421618719696794629591742069974720816359"], "2": ["1508.980362567286447202097093992455730409700753006911782", "1038.055778878325969017625085345060323521798631075354979"], "4": ["-9980988.121501476763963092571613105718199262381730738296", "-16341754.65658551804806007498303037104065548082734089728"], "5": ["-89825249.345632743363983522821322345606745575927567564", "-147071462.725304155276303901439079449658986066030064591"], "8": ["-1108632.990678360236820468625632956405192771027936312738", "-1815467.626667808107676248064873219076293464416672248071"], "9": ["-9981142.423570024390044300150366520470833054025794327403", "-16342278.19723044667232468539231435181387486098613105955"], "16": ["90933844.59784285803053655620606923420201668992656198988", "148886851.1860968948917193236885694487750008419312413402"], "17": ["2413160.050702770742084032974436566687652326844343885615", "3995949.834182448519956532260062269896353143707762132687"], "18": ["5349368.969950057756653943172887565517657220463741217115", "8155521.261661190150948606714715408371961971439866104496"], "3": ["-2403.368598947734568550898163704024077541503162275433079", "-2516.558585865950572948479792184674823708447533488038179"], "6": ["-1109489.818767608169881072168450989461984886385911818961", "-1816270.577924328901798735941068804651921695365319212014"], "7": ["-9980988.121501476763963092571613105718199308273030194398", "-16341754.65658551804806007498303037104065557679259802542"], "10": ["89824656.16701729770345837220923384909499683999472865707", "147070903.7184790037370320257336419065880381147721659059"], "11": ["9981019.59568888728616373061947284355951763808073613285", "16341788.46215694595333262698813739450935458674037759801"], "12": ["-9981019.59568888728616373061947284355951763808073613285", "-16341788.46215694595333262698813739450935458674037759801"], "13": ["-89824656.16701729770345837220923384909499683999472865707", "-147070903.7184790037370320257336419065880381147721659059"], "14": ["9981142.423570024390044300150366520470833054025794327403", "16342278.19723044667232468539231435181387486098613105955"], "15": ["1108632.990678360236820468625632956405192771027936312738", "1815467.626667808107676248064873219076293464416672248071"], "19": ["-16099952.64374437593631069902256541688491515247867913768", "-26343187.48365221126950142026159421470720030928973438339"], "20": ["2413160.050702770742084032974436566655703460182892907496", "3995949.834182448519956532260062269841830991967738585831"]}, "2l_CA": {"1": ["-2019.059284680906093223074155786015024445600615017369204", "-3408.586557147764322320265483823186019341801925412422896"], "2": ["-1557.010086060012774057634084852541299389261888937999317", "-1805.13435038618412955753566365926637603865834014522606"], "4": ["6726244.195380406304002437888487379277817096305083302833", "15672520.57711322679382230115706572337266052162528804304"], "5": ["60533151.5838924624004021794646644360061424545787294142", "141047105.85888142863544477840537391079082307899520441"], "8": ["747018.8550097678379426325955847710390400677911613005155", "1740975.062002959442111090023020320684324311280461570992"], "9": ["6726287.29128945897030568964856012653680390338460853567", "15673039.71717698136239758367068817312019706876012445288"], "16": ["-61280154.38004064470504534995494876101478305549884690569", "-142788017.2141156447964743999800057408723289813079269397"], "17": ["-1623146.579966291969487684511989097383517295775324813746", "-3826394.078629605745423069960894339766190792313832110691"], "18": ["-3577107.178980404098698098667470012003283323573845007232", "-8230267.184652997852753347735586260382543665623816424962"], "3": ["1988.289457599474407106894364507344473187615421279301479", "3342.268455141447655736350481785881147034262523364375755"], "6": ["747765.9399605974318193994866222100154123333044049132763", "1742080.059896697050268552693673646721238693800103394322"], "7": ["6726244.195380406304002437888487379277816292266947340388", "15672520.57711322679382230115706572337266059371117266053"], "10": ["-60532634.20931577088955060245368893002046958400932155672", "-141046320.8706822971445668156378809665280804068026301367"], "11": ["-6726272.586386624368934364625023492960847442700967872729", "-15672560.67539056260895991065845343034587709362476921987"], "12": ["6726272.586386624368934364625023492960847442700967872729", "15672560.67539056260895991065845343034587709362476921987"], "13": ["60532634.20931577088955060245368893002046958400932155672", "141046320.8706822971445668156378809665280804068026301367"], "14": ["-6726287.29128945897030568964856012653680390338460853567", "-15673039.71717698136239758367068817312019706876012445288"], "15": ["-747018.8550097678379426325955847710390400677911613005155", "-1740975.062002959442111090023020320684324311280461570992"], "19": ["10850074.88653653841420855401631028442232079943329395029", "25270448.05628112284555233761693150441665638417923641461"], "20": ["-1623146.5799662919694876845119890979889680405324513744", "-3826394.078629605745423069960894339715386060010628351121"]}}, "sec": 186.6}

==> anc/paper2/r0/data/points_zz/zz_b4o5_d6_p60.json <==
{"beta": "4/5", "delta_exp": 6, "dps": 60, "x": "0.111111111111111111111111111111111111111111111111111111111111", "s": "11.1111111111111111111111111111111111111111111111111111111111", "t": "-0.111112111111111111111111111111111111111111111111111111111111", "pT2": "0.000000799999910000000000000000000000000000000000000000000000004826", "G": ["-5.81535430656330910137711299615369395634683921749798442974888", "1.57079632679489661923132169163975144209858469968755291048747"], "li22_max_rate": 0.999999998765432, "li22_bad_order": 0, "M": {"++++": {"1l": ["21.8097369318061578165054690900215556062087210754519126601303", "132.717333771343961195096876539950838195062234377745743654058"], "2l_CF": ["-4915.50835855131643529957233507131377859919840486938692089825", "-5199.50151777860684870039618426895391180918141452726287346556"], "2l_CA": ["4218.02058255002803225742183454008008602373618674000049889534", "6730.9842457972952849496197053437796037247040097967454383083"]}, "+++0": {"1l": ["0.00592129735309718681329728786121853995766632862220884780208482", "0.0120433371742453278619896418952617495992031604233656198112895"], "2l_CF": ["-0.242882269572427437648223323943372622371415665529444069962574", "0.479010194740108569954903766276216207535917382793570726286884"], "2l_CA": ["0.361744138676032878754833607371000010262515744105229248008466", "-0.0334733554552719581033233840301735107749507721580016111946791"]}, "+++-": {"1l": ["0.00000293966866671215387098498476718386404752919490511830090791191", "-0.00000312232051145469739359783378734718037853419920455504962857539"], "2l_CF": ["0.000136918663315938984201668725191779490045036971942015129100606", "0.000518108028511955551830737240660944411947410541455023571055797"], "2l_CA": ["-0.0000476768206495193305790137810678628746223035534691690681944445", "-0.000470744324903509370448284678529344996157735601086452348423025"]}, "++0+": {"1l": ["-0.00592129735309718681329728786121853995766642362811886106151023", "-0.0120433371742453278619896418952617495992036700296670992011631"], "2l_CF": ["0.242882269572427437648223323943372622415338597650541337422697", "-0.47901019474010856995490376627621620754777206733539589646285"], "2l_CA": ["-0.361744138676032878754833607371000010263251360089948745018763", "0.0334733554552719581033233840301735107821929538221113866647522"]}, "++00": {"1l": ["-0.00000665445913582523267325367133225040920798302578407758336264202", "-2.26194870946718655671002548208243813574525645288224802929899"], "2l_CF": ["-0.897910835752451731406524219737310247746674410879943393183645", "4.71825870329401159235905330603901080661012191711766335747642"], "2l_CA": ["-1.27222144065581017405834301281733624170042669300461319958356", "-27.9129668759231515024259396790887558970807817071826202773779"]}, "++0-": {"1l": ["0.000657921928121909645921920873468726661962789882594186859645482", "0.00133814857491614754022107132169574995546769318464293303543452"], "2l_CF": ["-0.0879083135487925607534890047987383360223610659109151926551916", "-0.0824452475430104178538392880827891072337811528349450104878898"], "2l_CA": ["0.07414634687254046109828458385288540252520864689438224502823", "0.0795599565554188852897443466713922729377063041799901674673468"]}, "++-+": {"1l": ["0.00000293966866671215387098498476718386404752919490511830090862904", "-0.00000312232051145469739359783378734718037853419920455504940083255"], "2l_CF": ["0.000136918663315938984201668725191779490045036971942015109494464", "0.000518108028511955551830737240660944411947410541455023531733405"], "2l_CA": ["-0.0000476768206495193305790137810678628746223035534691690556177816", "-0.000470744324903509370448284678529344996157735601086452314593558"]}, "++-0": {"1l": ["-0.000657921928121909645921920873468726661962694876684173600215968", "-0.00133814857491614754022107132169574995546718357834145364484161"], "2l_CF": ["0.087908313548792560753489004798738335978438133789817925223059", "0.0824452475430104178538392880827891072456358373767701806036077"], "2l_CA": ["-0.0741463468725404610982845838528854025244730309096627479564501", "-0.0795599565554188852897443466713922729449484858440999429388873"]}, "++--": {"1l": ["-1.70605263047152891584561149271578326412087998651683340129635", "1.63848560211535754561847995728334368142052141113879365148718"], "2l_CF": ["-56.6686623619274542305156604171883429288871838176442511557114", "-64.9092949365666463216734160667578760206111320549255818020462"], "2l_CA": ["38.6930993378078175122452604661693018464828223094306703363304", "85.0464903413778651253208346555471654048332064534649983765716"]}, "+-++": {"1l": ["0.00000149250094294625188271065285578288719668997766614739318375182", "-1.13097483656710961247935843613085605640126671026159842600872"], "2l_CF": ["96.2073408091904182748788702984004929182713455383293678599817", "195.248785861382437597626663113045265891574054479012840721283"], "2l_CA": ["-61.9887824190854026722475480368398486727174572264445938431725", "-167.812705367049707985571825503247688976188121157633527233589"]}, "+-+0": {"1l": ["-0.00582496102391403555750438824260140859278329777039466848345325", "0.0000000330478191648312829599508787413380671375076462444505721516095"], "2l_CF": ["0.0972705954403702029162941995801579158908696267146350339970736", "0.340527131211698026867255186021996580825313065715249566763836"], "2l_CA": ["-0.190856432126898725983277825272824813577117955996381764018472", "-0.388060769279468353017962647205004644521475698293669974703394"]}, "+-+-": {"1l": ["15.0439544511353079309804807873612917778937816346296895576513", "-5.15224860072760988315789908936074677252559117067446559218974"], "2l_CF": ["7.22416037294155616814543529886739866903081245635186390950307", "25.9336624329295239491749879865969178491625198192974307015101"], "2l_CA": ["166.590174095974547888918525448485552349239226460015589496367", "-144.050848465399971849471150656125539228379847407290099302363"]}, "+-0+": {"1l": ["-0.000000000827943919177802522530465769532928002615334579110024701965822", "0.000894109905410832948829708509887651186801569422509477363721665"], "2l_CF": ["-0.0760583930497811368169058887696111209703431277444434574132365", "-0.15278560339005776961475418634615380009849936596414489362274"], "2l_CA": ["0.0490062863159815944831719766922225660236274380847902161964434", "0.131881274213994326086750745437161948936418731607123668884844"]}, "+-00": {"1l": ["0.00000376012368829342869670500750944845555296634433833376379598343", "0.00000528097399024114609580548830071730352765692398662011349414936"], "2l_CF": ["-0.000174345342298356673019970843411614789462484294989011964060561", "-0.00053677462326768027865204115570350585781803345773243496540291"], "2l_CA": ["0.000261657526328543060946259703531255005707585482875471709029166", "0.00070277732954183531087801374505372794028052354872823075776788"]}, "+-0-": {"1l": ["-0.00582496102391403555750438824260140859278343311093267832189672", "0.0000000330478191648312829599508787413380667123228062998524825286239"], "2l_CF": ["0.0972705954403702029162941995801579159568378531135425288463475", "0.340527131211698026867255186021996580807897494671118806529829"], "2l_CA": ["-0.190856432126898725983277825272824813578018782617375248703963", "-0.388060769279468353017962647205004644510373271753036615043567"]}, "+--+": {"1l": ["-0.0000000000000541618384057378408810319140225907114810749113571912878329938", "-0.000000857652359640139657941925108443179892485276078404210447905664"], "2l_CF": ["0.0000732728317343762959266684944296083321578802079055452450119388", "0.000147123490974496048967804985998345693529209737967007042891051"], "2l_CA": ["-0.0000471659319921003122488993938457375914232861535573773858133943", "-0.000127285690237716157199397158655747143511440844454090238603139"]}, "+--0": {"1l": ["-0.000000000827943919177802522530465769532928137955872588948471064652119", "0.000894109905410832948829708509887651186801144237669532765081964"], "2l_CF": ["-0.0760583930497811368169058887696111209043749013455359625334696", "-0.152785603390057769614754186346153800115914937008275653876755"], "2l_CA": ["0.0490062863159815944831719766922225660227266114637967314974183", "0.131881274213994326086750745437161948947521158147757028546753"]}, "+---": {"1l": ["0.00000149250094294625188271065285578288719668997766614739318421029", "-1.13097483656710961247935843613085605640126671026159842600852"], "2l_CF": ["96.2073408091904182748788702984004929182713455383293678599649", "195.248785861382437597626663113045265891574054479012840721249"], "2l_CA": ["-61.9887824190854026722475480368398486727174572264445938431616", "-167.81270536704970798557182550324768897618812115763352723356"]}, "-+++": {"1l": ["0.00000149250094294625188271065285578288719668997766614739318446861", "-1.13097483656710961247935843613085605640126671026159842600852"], "2l_CF": ["96.2073408091904182748788702984004929182713455383293678599649", "195.248785861382437597626663113045265891574054479012840721249"], "2l_CA": ["-61.9887824190854026722475480368398486727174572264445938431616", "-167.81270536704970798557182550324768897618812115763352723356"]}, "-++0": {"1l": ["0.000000000827943919177802522530465769532928137955872588948471064856334", "-0.000894109905410832948829708509887651186801144237669532765081964"], "2l_CF": ["0.0760583930497811368169058887696111209043749013455359625334695", "0.152785603390057769614754186346153800115914937008275653876755"], "2l_CA": ["-0.0490062863159815944831719766922225660227266114637967314974183", "-0.131881274213994326086750745437161948947521158147757028546753"]}, "-++-": {"1l": ["-0.0000000000000541618384057378408810319140225907114810749113571912876715484", "-0.000000857652359640139657941925108443179892485276078404210447905664"], "2l_CF": ["0.0000732728317343762959266684944296083321578802079055452450119388", "0.000147123490974496048967804985998345693529209737967007042891051"], "2l_CA": ["-0.0000471659319921003122488993938457375914232861535573773858133943", "-0.000127285690237716157199397158655747143511440844454090238603139"]}, "-+0+": {"1l": ["0.00582496102391403555750438824260140859278343311093267832189672", "-0.0000000330478191648312829599508787413380667123228062998524825286239"], "2l_CF": ["-0.0972705954403702029162941995801579159568378531135425288922287", "-0.340527131211698026867255186021996580807897494671118806529829"], "2l_CA": ["0.190856432126898725983277825272824813578018782617375248703963", "0.388060769279468353017962647205004644510373271753036615114938"]}, "-+00": {"1l": ["0.00000376012368829342869670500750944845555296634433833376379598343", "0.00000528097399024114609580548830071730352765692398662011349414936"], "2l_CF": ["-0.000174345342298356673019970843411614789462484294989011964060561", "-0.00053677462326768027865204115570350585781803345773243496540291"], "2l_CA": ["0.000261657526328543060946259703531255005707585482875471709029166", "0.00070277732954183531087801374505372794028052354872823075776788"]}, "-+0-": {"1l": ["0.00000000082794391917780252253046576953292800261533457911002470289613", "-0.000894109905410832948829708509887651186801569422509477363721665"], "2l_CF": ["0.0760583930497811368169058887696111209703431277444434574132363", "0.15278560339005776961475418634615380009849936596414489362274"], "2l_CA": ["-0.0490062863159815944831719766922225660236274380847902161964432", "-0.131881274213994326086750745437161948936418731607123668884844"]}, "-+-+": {"1l": ["15.0439544511353079309804807873612917778937816346296895576513", "-5.15224860072760988315789908936074677252559117067446559218974"], "2l_CF": ["7.22416037294155616814543529886739866903081245635186390950261", "25.9336624329295239491749879865969178491625198192974307015103"], "2l_CA": ["166.590174095974547888918525448485552349239226460015589496367", "-144.050848465399971849471150656125539228379847407290099302363"]}, "-+-0": {"1l": ["0.00582496102391403555750438824260140859278329777039466848345325", "-0.0000000330478191648312829599508787413380671375076462444505721516095"], "2l_CF": ["-0.0972705954403702029162941995801579158908696267146350339970734", "-0.340527131211698026867255186021996580825313065715249566763836"], "2l_CA": ["0.190856432126898725983277825272824813577117955996381764018472", "0.388060769279468353017962647205004644521475698293669974703395"]}, "-+--": {"1l": ["0.00000149250094294625188271065285578288719668997766614739318492858", "-1.13097483656710961247935843613085605640126671026159842600872"], "2l_CF": ["96.2073408091904182748788702984004929182713455383293678599815", "195.248785861382437597626663113045265891574054479012840721283"], "2l_CA": ["-61.9887824190854026722475480368398486727174572264445938431723", "-167.812705367049707985571825503247688976188121157633527233589"]}, "--++": {"1l": ["-1.70605263047152891584561149271578326412087998651683340129635", "1.63848560211535754561847995728334368142052141113879365148718"], "2l_CF": ["-56.6686623619274542305156604171883429288871838176442511557114", "-64.9092949365666463216734160667578760206111320549255818020463"], "2l_CA": ["38.6930993378078175122452604661693018464828223094306703363305", "85.0464903413778651253208346555471654048332064534649983765716"]}, "--+0": {"1l": ["0.000657921928121909645921920873468726661962694876684173600215969", "0.00133814857491614754022107132169574995546718357834145364484161"], "2l_CF": ["-0.0879083135487925607534890047987383359784381337898179252230592", "-0.0824452475430104178538392880827891072456358373767701806036076"], "2l_CA": ["0.0741463468725404610982845838528854025244730309096627479564503", "0.0795599565554188852897443466713922729449484858440999429388873"]}, "--+-": {"1l": ["0.00000293966866671215387098498476718386404752919490511830090848553", "-0.00000312232051145469739359783378734718037853419920455504940083255"], "2l_CF": ["0.000136918663315938984201668725191779490045036971942015109516245", "0.000518108028511955551830737240660944411947410541455023531724692"], "2l_CA": ["-0.0000476768206495193305790137810678628746223035534691690556401845", "-0.000470744324903509370448284678529344996157735601086452314583601"]}, "--0+": {"1l": ["-0.000657921928121909645921920873468726661962789882594186859645469", "-0.00133814857491614754022107132169574995546769318464293303543452"], "2l_CF": ["0.0879083135487925607534890047987383360223610659109151926959749", "0.0824452475430104178538392880827891072337811528349450104878898"], "2l_CA": ["-0.0741463468725404610982845838528854025252086468943822450282301", "-0.0795599565554188852897443466713922729377063041799901675489131"]}, "--00": {"1l": ["-0.000006654459135825232673253671332250409207983025784077583362642", "-2.26194870946718655671002548208243813574525645288224802929899"], "2l_CF": ["-0.897910835752451731406524219737310247746674410879943393183486", "4.71825870329401159235905330603901080661012191711766335747642"], "2l_CA": ["-1.27222144065581017405834301281733624170042669300461319958356", "-27.9129668759231515024259396790887558970807817071826202773782"]}, "--0-": {"1l": ["0.00592129735309718681329728786121853995766642362811886106151025", "0.0120433371742453278619896418952617495992036700296670992011631"], "2l_CF": ["-0.242882269572427437648223323943372622415338597650541337417599", "0.47901019474010856995490376627621620754777206733539589646285"], "2l_CA": ["0.361744138676032878754833607371000010263251360089948745018763", "-0.0334733554552719581033233840301735107821929538221113866545563"]}, "---+": {"1l": ["0.00000293966866671215387098498476718386404752919490511830090920348", "-0.00000312232051145469739359783378734718037853419920455504962857539"], "2l_CF": ["0.000136918663315938984201668725191779490045036971942015128891512", "0.000518108028511955551830737240660944411947410541455023571205149"], "2l_CA": ["-0.0000476768206495193305790137810678628746223035534691690680202001", "-0.000470744324903509370448284678529344996157735601086452348492723"]}, "---0": {"1l": ["-0.00592129735309718681329728786121853995766632862220884780208485", "-0.0120433371742453278619896418952617495992031604233656198112895"], "2l_CF": ["0.242882269572427437648223323943372622371415665529444069962574", "-0.479010194740108569954903766276216207535917382793570726286884"], "2l_CA": ["-0.361744138676032878754833607371000010262515744105229248008465", "0.033473355455271958103323384030173510774950772158001611194679"]}, "----": {"1l": ["21.8097369318061578165054690900215556062087210754519126601303", "132.717333771343961195096876539950838195062234377745743654058"], "2l_CF": ["-4915.50835855131643529957233507131377859919840486938692089826", "-5199.50151777860684870039618426895391180918141452726287346556"], "2l_CA": ["4218.02058255002803225742183454008008602373618674000049889535", "6730.9842457972952849496197053437796037247040097967454383083"]}}, "A": {"1l": {"1": ["-2.52987204051369526539296827580229339223474741830679544155979", "-81.1894110794121425135033987652442844931166698104538577694968"], "2": ["-19.279875396618676349367894756521082295457983206259543604389", "-61.706649695185482227228223566033098223610316301001838221758"], "4": ["1.41257477764680694620265540521967156666015405946385973181558", "1413728.97295639411492133519783880596051114406610004342141296"], "5": ["9.01156528411247026111363265706287264534289048300927079234624", "12723440.594560608186793409524745308189500335681491271214604"], "8": ["-3.33158491698857918531600881405136282979846378126148074521242", "157067.281364526037183147208163744067006557834360015254477332"], "9": ["-2.38352499802941903500526691033104442534720164434348730371441", "1413731.82462666304690891608024587440223101169903468594132148"], "16": ["-7.0853086520143884625281741609110979219442426200805510879122", "-12880507.6356144842862732036590944081953729993694298331202324"], "17": ["0.0938543522623310040279622830364389339687689555855526277103026", "-339293.590419773352073203274862628014086839804699579033051915"], "18": ["0.235823608862907143475901217505445282801493919478004275113909", "-735128.681879380897358611288488971916302471712773984746147507"], "3": ["4.23592362872782062145414301327266117690768633896712390946768", "79.4252537759455711991994746322678627899199952894495023177403"], "6": ["0.663650426986015011560701652837740223158286802421494624169054", "157097.18451493850528271334362077463396967958733306052215856"], "7": ["1.41257477764680694620265540521967156666016553890087948071702", "1413728.97295639411492133519783880596051114406607601665089493"], "10": ["-7.05133046318950610904454700653467219556526569899043450417896", "-12723419.0587932204107273765031116595651191503072301709579999"], "11": ["-1.93125604534320569517842754643593491134089731382155837023024", "-1413729.83734163833222675672445743035836120281551318454358199"], "12": ["1.93125604534320569517842754643593491134089731382155837023024", "1413729.83734163833222675672445743035836120281551318454358199"], "13": ["7.05133046318950610904454700653467219556526569899043450417896", "12723419.0587932204107273765031116595651191503072301709579999"], "14": ["2.38352499802941903500526691033104442534720164434348730371441", "-1413731.82462666304690891608024587440223101169903468594132148"], "15": ["3.33158491698857918531600881405136282979846378126148074521242", "-157067.281364526037183147208163744067006557834360015254477332"], "19": ["1.70429822244541673027869248922015593102739205526755812614792", "2280792.01788945954148895404660379803309688054778307624442136"], "20": ["0.0938543522623310040279622830364390302652661749473452805091998", "-339293.59041977335207320327486262801408653728033134825609182"]}, "2l_CF": {"1": ["3462.46212519350135965126965551610869700919928441261593452376", "4619.35009018469612569372170414122407143521430581443153217815"], "2": ["2318.91022182672071773431611701512038552781424693051383132755", "2337.38519041809115214110635960813494403278324413223958021993"], "4": ["-120259612.725247189340665904503658309853150272347258592913426", "-244061376.035037926329594505538511598195912958716763218337634"], "5": ["-1082331409.91623682884291379866755760774126153346049964495258", "-2196544920.3828411308785433567750564378073164683664808510571"], "8": ["-13361628.6759611954421397237672994894977648660047535178599209", "-27117334.8353029035859218044923405750346956393528889201775848"], "9": ["-120259745.174718074468737570477439420567585891425109961376567", "-244062048.501460709420876207075799391613942313693519047015628"], "16": ["1095692990.79479354851191209278823721488630380520850688335591", "2223662139.2814221733074946142203592428850747007463391089398"], "17": ["29039883.724331768954523921474355917533792581258649045641588", "59443984.8769635182997346054557638890583071607036434494175701"], "18": ["64133073.7033533566156573430393876403674665731039722151689432", "124669649.54387188706965825368279279466099793645873105879847"], "3": ["-3395.10343111434051210662552773778462060941361274319537442679", "-4532.74608299282172909958373532758050648651530305964887936337"], "6": ["-13362873.1850674331144495952275939304426723905637154188177244", "-27118864.3774033431063353602047637321452106651251092301466443"], "7": ["-120259612.725247189340665904503658309853150278621459690427386", "-244061376.035037926329594505538511598195912957134107085185668"], "10": ["1082330540.06816180967760939057158878982993806687079889976102", "2196543848.94917212657998586442891111044984752925658025311294"], "11": ["120259656.263868271745029161051521291579975475938818226764734", "244061435.245686905139128158603082624909261198887860773380725"], "12": ["-120259656.263868271745029161051521291579975475938818226764734", "-244061435.245686905139128158603082624909261198887860773380725"], "13": ["-1082330540.06816180967760939057158878982993806687079889976102", "-2196543848.94917212657998586442891111044984752925658025311294"], "14": ["120259745.174718074468737570477439420567585891425109961376567", "244062048.501460709420876207075799391613942313693519047015628"], "15": ["13361628.6759611954421397237672994894977648660047535178599209", "27117334.8353029035859218044923405750346956393528889201775848"], "19": ["-193998072.106852840536127483418910847605734232156873260383497", "-393530011.76456666723072396755998038788665674420413023638569"], "20": ["29039883.7243317689545239214743559174868553573979988432195901", "59443984.8769635182997346054557638890706985588263760737030433"]}, "2l_CA": {"1": ["-2671.83652512339424637782871623582976692198004769138551274817", "-5176.80987326562539496720956382821889679919641749577367621986"], "2": ["-2104.08206515920677523188617666098100874285979585709342459332", "-3064.48389341625794130111305163129625249576131287769687876579"], "4": ["77486384.8871710215050610589984022920698873163273458722415918", "209766429.012729686030718689597315373944835266579611097473184"], "5": ["697373483.391425230020367777289097120558635050185228929051677", "1887889602.21612528578147674154510208544074700382801853311374"], "8": ["8609133.4610754534297372654419045177735430338281415059964374", "23306679.1314342965386518563117655385558923109447268120633535"], "9": ["77486401.7060893939506474987686095981377737531788275639172786", "209767013.338943815085888893709705387789338082064391979100337"], "16": ["-705982595.550833057261695614420996804215704986555198261852567", "-1911196193.38209539382413648219453456577948135834736373956641"], "17": ["-18685500.4780768872978915165082408360531426536680463888071502", "-51058704.3555827037103378171321944611605723377343021137367317"], "18": ["-41091771.8367282873819344293876194347339945986397337818581948", "-110478060.824319639166539904275701463946604019861931189426135"], "3": ["2626.25551596956787102215633416976114495949851696683039967838", "5073.11706259946647750860879427442008053913508056566722702542"], "6": ["8610134.28104708356158200086256699668486688042699725948662137", "23308425.176440455777928402987288322449171752955390826690214"], "7": ["77486384.8871710215050610589984022920698873163743656462744833", "209766429.012729686030718689597315373944835265480966083451502"], "10": ["-697372784.83967832179235992211268859323055731218948261897651", "-1887888362.07457117943280193626491814613322392672832015516599"], "11": ["-77486421.0155424510856620132876035866904645326915811841675299", "-209766490.455546806642715053516302129019858611869311176359519"], "12": ["77486421.0155424510856620132876035866904645326915811841675299", "209766490.455546806642715053516302129019858611869311176359519"], "13": ["697372784.83967832179235992211268859323055731218948261897651", "1887888362.07457117943280193626491814613322392672832015516599"], "14": ["-77486401.7060893939506474987686095981377737531788275639172786", "-209767013.338943815085888893709705387789338082064391979100337"], "15": ["-8609133.4610754534297372654419045177735430338281415059964374", "-23306679.1314342965386518563117655385558923109447268120633535"], "19": ["125000696.19764441400847174679739896440660776521705402200125", "338279965.308651167427228193805513257749615109212237792906259"], "20": ["-18685500.4780768872978915165082408360525017041825543167152532", "-51058704.3555827037103378171321944611684718540375441617187208"]}}, "sec": 211.0}

==> anc/paper2/r0/data/points_zz/zz_b4o5_d7_p65.json <==
{"beta": "4/5", "delta_exp": 7, "dps": 65, "x": "0.11111111111111111111111111111111111111111111111111111111111111111", "s": "11.111111111111111111111111111111111111111111111111111111111111111", "t": "-0.11111121111111111111111111111111111111111111111111111111111111111", "pT2": "0.0000000799999991000000000000000000000000000000000000000000000000002082", "G": ["-6.9666468024353288109639966560930429775958636237435614704494142086", "1.5707963267948966192313216916397514420985846996875529104874722962"], "li22_max_rate": 0.9999999998765432, "li22_bad_order": 0, "M": {"++++": {"1l": ["21.809783249409775574856695749284388623003504450361761783303500818", "156.15479447640139378607524607057616616874205962215859020790186654"], "2l_CF": ["-6931.514882247313891369773312046935102170541762418354610056741437", "-9329.1529164085899887266566942385312423477748913571288017236469899"], "2l_CA": ["5513.7705354116604551947177473649547458646908832873143675921136897", "10264.198194753240847828529962923787619056672680701460344203208693"]}, "+++0": {"1l": ["0.0018724898673099571427423319328781800919228551583170079561266011749", "0.0049803067599643114937140024790517759652203515102753406214561351302"], "2l_CF": ["-0.14815384402586717524826462060691683621645160484647126307054572725", "0.092894617833122639767973398123833114533415560673762456989522718506"], "2l_CA": ["0.16445485299334015974999137386618831793655450633316851386390110069", "0.074355039490063467370926116216965624537585395964226946588975838169"]}, "+++-": {"1l": ["0.00000029396913447712554964846878137676140388679774918004302301526884719", "-0.00000025363939629439017630822252192150324791080151586926437345637173586"], "2l_CF": ["0.000012942493444171387526828562235714297724930632443423018939086264589", "0.000064253708963470525695342950336008516000521039528755774311445802358"], "2l_CA": ["-0.0000036736030830357119608978365259958223880003788078152888340583207276", "-0.000053512656406770692322247221520928695363885931817471498215170918037"]}, "++0+": {"1l": ["-0.0018724898673099571427423319328781800919228548226322573481817730671", "-0.0049803067599643114937140024790517759652203499784692710670863084066"], "2l_CF": ["0.14815384402586717524826462060691683621649751567374741157332101028", "-0.092894617833122639767973398123833114533501552101629268185205197649"], "2l_CA": ["-0.16445485299334015974999137386618831793617704256470713439445520411", "-0.074355039490063467370926116216965624537550636960620892971895868693"]}, "++00": {"1l": ["-0.00000066544894436066571585702305300470140308864387947176682527473124509", "-2.2619470276596151978295041597589591258829992434901505806349882456"], "2l_CF": ["-0.8980066501083824927001187153650295178595420163303384994083613741", "4.7184100008488967792492025684839638317453298287846194601093822594"], "2l_CA": ["-1.2720336008572088904386056498581098223266712475596790216203207874", "-27.913084168399781119939411772063828392354919202912521808455933059"]}, "++0-": {"1l": ["0.00020805442970110634919359243698646445465809591770190118990367920086", "0.00055336741777381238819044471989464177391336866625449491134258202178"], "2l_CF": ["-0.039362689760045385454808059811353186259722909561814476404229726078", "-0.049302476352690441418258610379094315176870811889216168771206268385"], "2l_CA": ["0.030827560579977010978029120041880873777013439953963431882594123852", "0.043825895696672391801733452875125642661210706287160878230239725742"]}, "++-+": {"1l": ["0.00000029396913447712554964846878137676140388679774918004302301527465611", "-0.00000025363939629439017630822252192150324791080151586926437341482410429"], "2l_CF": ["0.00001294249344417138752682856223571429772493063244342301893495176224", "0.000064253708963470525695342950336008516000521039528755774301470251918"], "2l_CA": ["-0.00000367360308303571196089783652599582238800037880781528883147978252", "-0.000053512656406770692322247221520928695363885931817471498207231108679"]}, "++-0": {"1l": ["-0.00020805442970110634919359243698646445465809625338665179784850731711", "-0.00055336741777381238819044471989464177391337019806056446571242394806"], "2l_CF": ["0.039362689760045385454808059811353186259676998734538327901453468915", "0.049302476352690441418258610379094315176956803317082979966883406459"], "2l_CA": ["-0.030827560579977010978029120041880873777390903722424811352040051899", "-0.043825895696672391801733452875125642661245465290766931847322164548"]}, "++--": {"1l": ["-1.7060520586492620299400407932187112515678579697490053659898791591", "1.927836968844461651679941309513286002083235303978381146124928989"], "2l_CF": ["-81.557645115577673936962863052427813534989608189502480209015459029", "-115.89268112611240338773985438768390298229147914447509985770415467"], "2l_CA": ["54.690019500670401072084772217149273475832925003630841335202633884", "128.66643704856998750911712448629087852866326742814483128240161716"]}, "+-++": {"1l": ["0.00000014925130354561017644948418951303385990833549203301951596935744188", "-1.1309735034185576627205376961788223071447680474880040489968758245"], "2l_CF": ["112.56968269440073860768048317919947215722511083614429669579566606", "271.75859700200726680793208157396708117837693047976286181215935056"], "2l_CA": ["-70.169992754380984977896233812345447927318022356796738813117382238", "-216.24455193959027476271882621105814176734015859556712829569384475"]}, "+-+0": {"1l": ["-0.0018420215907505362924450590653739865834890257619069176107166513172", "0.0000000010450717318055728396721592566246018842210944018130365353749756173"], "2l_CF": ["0.034850305033922275177390661887365170989221591410121772532329184097", "0.13835984141608151086738673574753196648754958731750312934955780775"], "2l_CA": ["-0.062399788671988942005786728013574151709710713239657728225402450853", "-0.15253016148384340324779560201471880107352968978219474398844157911"]}, "+-+-": {"1l": ["15.043988593377987429491781692004077456953695224510007105443870794", "-5.1522156167966232409553116818934824843414812671484496712961145485"], "2l_CF": ["7.223924230625019365060394679283246894420581140793969173433662953", "25.932444992672341110844444030633392238613423654489165485691297355"], "2l_CA": ["166.59151741375199098256417657038612093029386287390120528715805182", "-144.04789692290149321760098489820919076484113086007678145445850221"]}, "+-0+": {"1l": ["-0.000000000026181917922715442343520728017035060722013266251319212131096646972", "0.00028274324273623824156771193290641153362891518312955744316589534449"], "2l_CF": ["-0.02814241390249895466572936786237752137472638629239385079558985521", "-0.067442629375374287395118144841313976633307266097049532438483985702"], "2l_CA": ["0.017542493060877668353065478226797829200892385530300237784194364432", "0.053812618623886117987597715251390420960065169891962988374056089571"]}, "+-00": {"1l": ["0.00000037601328249763496945905386927724631804633030043417098220946407098", "0.00000052810129246116878138384635835459996024578343572738383527515768473"], "2l_CF": ["-0.000019479890684603582305671740521031139682462585259912435796871040481", "-0.000069223703622831020005747452141627443344569170110642254394882432154"], "2l_CA": ["0.000027188547835137504588006564314236563184021538083315112106018973811", "0.000085289165578694245974677591349511381853259511667181042524105533038"]}, "+-0-": {"1l": ["-0.0018420215907505362924450590653739865834890252269263865309477255072", "0.0000000010450717318055728396721592566246018859017853080668046140654183218"], "2l_CF": ["0.034850305033922275177390661887365170989292808018419111371735133812", "0.13835984141608151086738673574753196648741878922841483609983924639"], "2l_CA": ["-0.062399788671988942005786728013574151709139884733151366143407833217", "-0.15253016148384340324779560201471880107347633793006662437342280835"]}, "+--+": {"1l": ["-0.00000000000000054164455037466577120738677990590399349595040963542435212858011223", "-0.000000085765455094954769346234204406171976484553597148009436308574372358"], "2l_CF": ["0.0000085681143830639757119648683229224526210477314381807671827592886522", "0.000020537537104626664286000240416979273286617170422433741217975212108"], "2l_CA": ["-0.0000053370142350497471858829509105032801474870862911204172876196481894", "-0.000016412933870036475617119126541784060022678456556547168556836406235"]}, "+--0": {"1l": ["-0.000000000026181917922715442343520728017035060187032735171550286317815961071", "0.00028274324273623824156771193290641153362891686382046369693400956082"], "2l_CF": ["-0.028142413902498954665729367862377521374655169684096511956185591522", "-0.067442629375374287395118144841313976633438064186137825688204476462"], "2l_CA": ["0.017542493060877668353065478226797829201463214036806599866188542646", "0.053812618623886117987597715251390420960118521744091107989073658508"]}, "+---": {"1l": ["0.00000014925130354561017644948418951303385990833549203301951596936115524", "-1.1309735034185576627205376961788223071447680474880040489968758641"], "2l_CF": ["112.56968269440073860768048317919947215722511083614429669579567", "271.75859700200726680793208157396708117837693047976286181215936007"], "2l_CA": ["-70.169992754380984977896233812345447927318022356796738813117384693", "-216.24455193959027476271882621105814176734015859556712829569385231"]}, "-+++": {"1l": ["0.00000014925130354561017644948418951303385990833549203301951596936324629", "-1.1309735034185576627205376961788223071447680474880040489968758641"], "2l_CF": ["112.56968269440073860768048317919947215722511083614429669579567", "271.75859700200726680793208157396708117837693047976286181215936007"], "2l_CA": ["-70.169992754380984977896233812345447927318022356796738813117384693", "-216.24455193959027476271882621105814176734015859556712829569385232"]}, "-++0": {"1l": ["0.000000000026181917922715442343520728017035060187032735171550286317816483835", "-0.00028274324273623824156771193290641153362891686382046369693400956082"], "2l_CF": ["0.028142413902498954665729367862377521374655169684096511956185591522", "0.067442629375374287395118144841313976633438064186137825688204476462"], "2l_CA": ["-0.017542493060877668353065478226797829201463214036806599866188542646", "-0.053812618623886117987597715251390420960118521744091107989073658508"]}, "-++-": {"1l": ["-0.00000000000000054164455037466577120738677990590399349595040963542435212844942146", "-0.000000085765455094954769346234204406171976484553597148009436308574372358"], "2l_CF": ["0.0000085681143830639757119648683229224526210477314381807671827592886521", "0.000020537537104626664286000240416979273286617170422433741217975212108"], "2l_CA": ["-0.0000053370142350497471858829509105032801474870862911204172876196481894", "-0.000016412933870036475617119126541784060022678456556547168556836406235"]}, "-+0+": {"1l": ["0.0018420215907505362924450590653739865834890252269263865309477255072", "-0.0000000010450717318055728396721592566246018859017853080668046140654183218"], "2l_CF": ["-0.034850305033922275177390661887365170989292808018419111371735133813", "-0.13835984141608151086738673574753196648741878922841483609983489028"], "2l_CA": ["0.062399788671988942005786728013574151709139884733151366143407833217", "0.15253016148384340324779560201471880107347633793006662437342778676"]}, "-+00": {"1l": ["0.00000037601328249763496945905386927724631804633030043417098220946407098", "0.00000052810129246116878138384635835459996024578343572738383527515768473"], "2l_CF": ["-0.000019479890684603582305671740521031139682462585259912435796871040481", "-0.000069223703622831020005747452141627443344569170110642254394882432154"], "2l_CA": ["0.000027188547835137504588006564314236563184021538083315112106018973811", "0.000085289165578694245974677591349511381853259511667181042524105533038"]}, "-+0-": {"1l": ["0.000000000026181917922715442343520728017035060722013266251319212131099028448", "-0.00028274324273623824156771193290641153362891518312955744316589534449"], "2l_CF": ["0.02814241390249895466572936786237752137472638629239385079558985521", "0.067442629375374287395118144841313976633307266097049532438483985703"], "2l_CA": ["-0.017542493060877668353065478226797829200892385530300237784194364431", "-0.053812618623886117987597715251390420960065169891962988374056089571"]}, "-+-+": {"1l": ["15.043988593377987429491781692004077456953695224510007105443870794", "-5.1522156167966232409553116818934824843414812671484496712961145485"], "2l_CF": ["7.223924230625019365060394679283246894420581140793969173433662946", "25.932444992672341110844444030633392238613423654489165485691297364"], "2l_CA": ["166.59151741375199098256417657038612093029386287390120528715805182", "-144.0478969229014932176009848982091907648411308600767814544585022"]}, "-+-0": {"1l": ["0.0018420215907505362924450590653739865834890257619069176107166513172", "-0.0000000010450717318055728396721592566246018842210944018130365353749756173"], "2l_CF": ["-0.034850305033922275177390661887365170989221591410121772532329184096", "-0.13835984141608151086738673574753196648754958731750312934955780775"], "2l_CA": ["0.062399788671988942005786728013574151709710713239657728225402450853", "0.15253016148384340324779560201471880107352968978219474398844157911"]}, "-+--": {"1l": ["0.00000014925130354561017644948418951303385990833549203301951596936696779", "-1.1309735034185576627205376961788223071447680474880040489968758245"], "2l_CF": ["112.56968269440073860768048317919947215722511083614429669579566606", "271.75859700200726680793208157396708117837693047976286181215935056"], "2l_CA": ["-70.169992754380984977896233812345447927318022356796738813117382236", "-216.24455193959027476271882621105814176734015859556712829569384475"]}, "--++": {"1l": ["-1.7060520586492620299400407932187112515678579697490053659898791591", "1.927836968844461651679941309513286002083235303978381146124928989"], "2l_CF": ["-81.55764511557767393696286305242781353498960818950248020901545904", "-115.89268112611240338773985438768390298229147914447509985770415467"], "2l_CA": ["54.690019500670401072084772217149273475832925003630841335202633879", "128.66643704856998750911712448629087852866326742814483128240161716"]}, "--+0": {"1l": ["0.00020805442970110634919359243698646445465809625338665179784850731711", "0.00055336741777381238819044471989464177391337019806056446571242394806"], "2l_CF": ["-0.039362689760045385454808059811353186259676998734538327901453468915", "-0.049302476352690441418258610379094315176956803317082979966883406458"], "2l_CA": ["0.030827560579977010978029120041880873777390903722424811352040051899", "0.043825895696672391801733452875125642661245465290766931847322164548"]}, "--+-": {"1l": ["0.00000029396913447712554964846878137676140388679774918004302301527349441", "-0.00000025363939629439017630822252192150324791080151586926437341482410429"], "2l_CF": ["0.000012942493444171387526828562235714297724930632443423018934952028116", "0.00006425370896347052569534295033600851600052103952875577430146994806"], "2l_CA": ["-0.0000036736030830357119608978365259958223880003788078152888314799914225", "-0.000053512656406770692322247221520928695363885931817471498207231108679"]}, "--0+": {"1l": ["-0.00020805442970110634919359243698646445465809591770190118990367920082", "-0.00055336741777381238819044471989464177391336866625449491134258202178"], "2l_CF": ["0.039362689760045385454808059811353186259722909561814476404229726079", "0.049302476352690441418258610379094315176870811889216168771201289973"], "2l_CA": ["-0.030827560579977010978029120041880873777013439953963431882594123852", "-0.043825895696672391801733452875125642661210706287160878230244704154"]}, "--00": {"1l": ["-0.00000066544894436066571585702305300470140308864387947176682527473124507", "-2.2619470276596151978295041597589591258829992434901505806349882456"], "2l_CF": ["-0.8980066501083824927001187153650295178595420163303384994083613741", "4.7184100008488967792492025684839638317453298287846194601093822594"], "2l_CA": ["-1.2720336008572088904386056498581098223266712475596790216203207874", "-27.913084168399781119939411772063828392354919202912521808455933059"]}, "--0-": {"1l": ["0.0018724898673099571427423319328781800919228548226322573481817730671", "0.0049803067599643114937140024790517759652203499784692710670863084066"], "2l_CF": ["-0.14815384402586717524826462060691683621649751567374741157332101028", "0.09289461783312263976797339812383311453350155210162926818520581995"], "2l_CA": ["0.16445485299334015974999137386618831793617704256470713439445520411", "0.074355039490063467370926116216965624537550636960620892971895868693"]}, "---+": {"1l": ["0.00000029396913447712554964846878137676140388679774918004302301527930245", "-0.00000025363939629439017630822252192150324791080151586926437345637173586"], "2l_CF": ["0.000012942493444171387526828562235714297724930632443423018939084137582", "0.000064253708963470525695342950336008516000521039528755774311445802358"], "2l_CA": ["-0.0000036736030830357119608978365259958223880003788078152888340561177559", "-0.000053512656406770692322247221520928695363885931817471498215173045044"]}, "---0": {"1l": ["-0.0018724898673099571427423319328781800919228551583170079561266011749", "-0.0049803067599643114937140024790517759652203515102753406214561351302"], "2l_CF": ["0.14815384402586717524826462060691683621645160484647126307054572725", "-0.092894617833122639767973398123833114533415560673762456989522718505"], "2l_CA": ["-0.16445485299334015974999137386618831793655450633316851386390110069", "-0.074355039490063467370926116216965624537585395964226946588975838169"]}, "----": {"1l": ["21.809783249409775574856695749284388623003504450361761783303500819", "156.15479447640139378607524607057616616874205962215859020790186654"], "2l_CF": ["-6931.514882247313891369773312046935102170541762418354610056741437", "-9329.1529164085899887266566942385312423477748913571288017236469899"], "2l_CA": ["5513.7705354116604551947177473649547458646908832873143675921136897", "10264.198194753240847828529962923787619056672680701460344203208693"]}}, "A": {"1l": {"1": ["-2.5298720102394463502598307716531891734514421576622348786701421526", "-93.052818970878333971778334955025933045031848885673073837135294516"], "2": ["-19.279912289712989570402291489898941858625808594903503616617677154", "-73.280732511737342574406595539518973080531700694861117485811323068"], "4": ["1.4125818390961232639497003048868291888717055036493925942160871388", "14137181.511641378205026915233646954708886600797983265606865182369"], "5": ["9.0116407248394339513840346888392484253771691495922186852486698898", "127234496.82813208109355369227003800734220278427047363866159548406"], "8": ["-3.3315888020360861448050125219400490427430250142245103268913205165", "1570781.7185377207910494151403714175210548485605542127233361561373"], "9": ["-2.38355329400962159801989546127191909023216731203681133304562977", "14137183.113329945821271882703686453637247538716670241157730943484"], "16": ["-7.0853794808381409813453974369955903236778487204725050410200690449", "-128805278.28899945220893557938753855721882067383757103780688157599"], "17": ["0.093858040007222109113200885253922491156326020673156973937964940727", "-3392921.6497107269425811834641040414784944624322206892958658579875"], "18": ["0.2358237493710688328909055045447662340949429709424485457215687122", "-7351322.4978277749679929831846224904020605449631083759734269001144"], "3": ["4.235923964662747681544453026897168331780706057823112268821738913", "90.999317368331741952373091322965367714055646951606248973847244529"], "6": ["0.66365114204267863648655185942020872477244683288443960981312780477", "1570816.5001520938739745940798328419545929324320164769457856578897"], "7": ["1.4125818390961232639497003048868291888717053242831891606395020606", "14137181.511641378205026915233646954708886600797983131610511399181"], "10": ["-7.0514025879653997767399757045856911269987682626809489420651554225", "-127234471.80278971403435425575373894729070318515690342449627594464"], "11": ["-1.9312631937658073124522569851340657836888947235063499954459735298", "-14137182.514914699298650601514975498855407301910158120268643219278"], "12": ["1.9312631937658073124522569851340657836888947235063499954459735298", "14137182.514914699298650601514975498855407301910158120268643219278"], "13": ["7.0514025879653997767399757045856911269987682626809489420651554225", "127234471.80278971403435425575373894729070318515690342449627594464"], "14": ["2.38355329400962159801989546127191909023216731203681133304562977", "-14137183.113329945821271882703686453637247538716670241157730943484"], "15": ["3.3315888020360861448050125219400490427430250142245103268913205165", "-1570781.7185377207910494151403714175210548485605542127233361561373"], "19": ["1.7043113162488577480253012591356619187034784700690098154083446803", "22807958.728911382144392314805025219053212190360051507680436833791"], "20": ["0.093858040007222109113200885253922479119263868252932892338102799571", "-3392921.6497107269425811834641040414784945002477667181429858698073"]}, "2l_CF": {"1": ["4648.3526204145884227343400973294684555488627563617405622516981907", "7483.2698209574124532861970274433550770952483370236792538446290927"], "2": ["3296.2891690395892470604653482903656126978539868646393850781789867", "4291.7097560186612023683486133891297695565024885772513959079865349"], "4": ["-1407121659.5635384240751168654199426849463998227159027050741487315", "-3396983216.9129429800784914601986319203919737696226412437190179846"], "5": ["-12664088130.227735192062834811296670428182393271824236119465473331", "-30572837194.729994916377497858496221349716467539272307661386676138"], "8": ["-156346079.38366731019346538220226457257415680671791491146949192561", "-377441522.09371185664309664630728208830064285126542550895235954419"], "9": ["-1407121752.070192096878425169509571241453000790654610918794688017", "-3396984015.6483597339218530737827040349190293910394948462822942376"], "16": ["12820434151.503204759788066048954167755043550794965414695472664263", "30950278556.648861650085168587005569786955295936726131488642051238"], "17": ["339485609.09793672312389988119248111638739391447539476193855463451", "825270635.10135102845946987726941390594506497548790409974151319376"], "18": ["747691031.14730708580468299840811376029376606563939257131344286135", "1755739287.0516745061667880414773551628154060906403915425198002345"], "3": ["-4554.2871878089957711350234213999901031739104947834908459929137572", "-7337.1816722295434127445595084517315957825539264867608834895899748"], "6": ["-156347782.15445019662934530310689935064655882111454886164324748518", "-377444088.24047179823722474431723267817868141769983151781091318201"], "7": ["-1407121659.5635384240751168654199426849463998227386779081213305519", "-3396983216.9129429800784914601986319203919737695823152483928504116"], "10": ["12664086933.220947858983661137531961957042589454290211292828067491", "30572835389.577281743453746000596990161181156263355105605420118585"], "11": ["1407121717.1759829928210963431280878662952747712874472796052667145", "3396983311.1074520939853202164919751069379244355756343921159017915"], "12": ["-1407121717.1759829928210963431280878662952747712874472796052667145", "-3396983311.1074520939853202164919751069379244355756343921159017915"], "13": ["-12664086933.220947858983661137531961957042589454290211292828067491", "-30572835389.577281743453746000596990161181156263355105605420118585"], "14": ["1407121752.070192096878425169509571241453000790654610918794688017", "3396984015.6483597339218530737827040349190293910394948462822942376"], "15": ["156346079.38366731019346538220226457257415680671791491146949192561", "377441522.09371185664309664630728208830064285126542550895235954419"], "19": ["-2269957509.5485730443918515155694414425609968783277644818393995086", "-5478110854.6126905288603542983068971079119758833256055608832718999"], "20": ["339485609.09793672312389988119248111638579154076166458170881206086", "825270635.101351028459469877269413905948007932542053098009313061"]}, "2l_CA": {"1": ["-3410.4310365140149404681642292977622858504382827469911303127602625", "-7454.9284931367110129664581586900477914929456349971794721687171067"], "2": ["-2734.8693172747648697824989627071574916152728474863530549724887682", "-4755.4700754667154217807058600284541486902733066694813204985734069"], "4": ["877125439.01361238938314808547148922491703532137857965681776892005", "2703057768.8673448052103332571397582501812409000391245644514035744"], "5": ["7894123915.9322711287481350419718775979334701961503432834033823941", "24327508252.46300788499517517346416276550273638835271438082614536"], "8": ["97457775.836258353241305912030559385625937654877733634481963501907", "300338667.47677248340503879808283859307560855179123951658815945028"], "9": ["877125420.51424844564052221351814698943116517948275853431547325842", "2703058395.7944983748748037307840415631997338797628066919834326166"], "16": ["-7991581665.0982998368432130636851339597351020712512489507595790137", "-24627846803.825202114015646407832322782953409926394297979447072874"], "17": ["-211398283.78220926451450675968131667817327143115293376009821685278", "-656532573.02535478896888447727259647925211092612114768986833040849"], "18": ["-464098908.05912703299729867420024230009046165684061225270985894171", "-1425455929.8088474824929223251727348689025475506690765471560848904"], "3": ["3347.944316722229572164461631580332136505082778751639670366626703", "7302.2348148226853802387899244804102203610370668526238196924909475"], "6": ["97459065.680910153307017693090231624842252607237125885503958007951", "300341253.47476312101113958467531485640008306001956393780305957369"], "7": ["877125439.01361238938314808547148922491703532120455139159837557414", "2703057768.8673448052103332571397582501812409000223910006874178798"], "10": ["-7894123010.9589813070652240749645536753654929475157535146599221865", "-24327506415.119817131699600989154377636860363014758117753231311999"], "11": ["-877125483.88405380878093520393919182163049475873773255560654204891", "-2703057857.6939428108775172199124629849147047003512422502099539485"], "12": ["877125483.88405380878093520393919182163049475873773255560654204891", "2703057857.6939428108775172199124629849147047003512422502099539485"], "13": ["7894123010.9589813070652240749645536753654929475157535146599221865", "24327506415.119817131699600989154377636860363014758117753231311999"], "14": ["-877125420.51424844564052221351814698943116517948275853431547325842", "-2703058395.7944983748748037307840415631997338797628066919834326166"], "15": ["-97457775.836258353241305912030559385625937654877733634481963501907", "-300338667.47677248340503879808283859307560855179123951658815945028"], "19": ["1414995996.2380340408181586476262546466694163612947593620732590329", "4359443067.1792690760157344793775035994447298921932863619801230308"], "20": ["-211398283.78220926451450675968131667818611507276606335855507655848", "-656532573.02535478896888447727259647925331134281428741284598561749"]}}, "sec": 289.2}

==> anc/paper2/r0/data/points_zz/zz_b4o5_d8_p70.json <==
{"beta": "4/5", "delta_exp": 8, "dps": 70, "x": "0.1111111111111111111111111111111111111111111111111111111111111111111111", "s": "11.11111111111111111111111111111111111111111111111111111111111111111111", "t": "-0.1111111211111111111111111111111111111111111111111111111111111111111111", "pT2": "0.00000000799999999099999999999999999999999999999999999999999999999999999943034", "G": ["-8.117939343869851621648773396367840266838321396741400233909575017110837", "1.570796326794896619231321691639751442098584699687552910487472296153908"], "li22_max_rate": 0.9999999999876543, "li22_bad_order": 0, "M": {"++++": {"1l": ["21.80978788118805948597875184652120157963405509087354369658356873558057", "179.5922563681162016565354415795803522496414468023955958928693594032631"], "2l_CF": ["-9286.605594817426772949959336505282478603133497885707135719708544200953", "-15060.67494226761232935757638647299183141730099705618100760228997347801"], "2l_CA": ["6979.061768979953434833059886986082303622287435600444617343722379513256", "14809.24700108959803117757231732476238076798222021400627751105093162856"]}, "+++0": {"1l": ["0.0005921336428621741754999676727089876449203378509696733479248813763912228", "0.001945489970550450814310924652329685623697718329514312482913454205840498"], "2l_CF": ["-0.07477394371700885669596934868770191042126140757474645479000243048018089", "-0.007650937391305809729016576648528419941187417635127427104963645340952509"], "2l_CA": ["0.07051664850624177012082662933090220011343412464121234801650754578033218", "0.06295910925418813572900765627824068269644325880920109158687666682409005"]}, "+++-": {"1l": ["0.00000002939693612588388648532391931809302916735784407399563648360869397402392", "-0.00000001950458418496465771241339983893703478281755182798359092522561228604346"], "2l_CF": ["0.000001134536634912208975236185207873516938043040336957215317076113167994904", "0.000007583658550551771461729566218468671193284440213617546307245673245038471"], "2l_CA": ["-0.0000002155672268498921570686727740147492174802403907237234252981824365344786", "-0.000005899355410127413196658621250516602805497686457460495236779268326032062"]}, "++0+": {"1l": ["-0.0005921336428621741754999676727089876449203378436408523851943958979613256", "-0.001945489970550450814310924652329685623697718328100502403012487529214795"], "2l_CF": ["0.07477394371700885669596934868770191042126186582128710527074228626943477", "0.007650937391305809729016576648528419941187501216521965486817920501566152"], "2l_CA": ["-0.07051664850624177012082662933090220011343571532733458098145128523007499", "-0.06295910925418813572900765627824068269644340979620382539325897560045109"]}, "++00": {"1l": ["-0.00000006654492474400609487262550493939832424547985550299767333563087664678357", "-2.261946754010872435489319531089741449235150295739095584711406449245605"], "2l_CF": ["-0.8980227778206934302970938512090641431550870751229047597223018721118088", "4.71842023359714573128278730753319000626246670626683513502921173424272"], "2l_CA": ["-1.272010248825878135949200294392232859126861346016873352350372493522511", "-27.91308944231548399366055983065989297760318844976093689327099295143276"]}, "++0-": {"1l": ["0.00006579262698468601949999640807877640499114864205447402005796673398455238", "0.0002161655522833834238123249613699650692997464653880054550531828182139232"], "2l_CF": ["-0.01670003136566591276788350097597925272584343869831784359782252280411635", "-0.02583557911958891891483077956400331570217599648219696022170187666502631"], "2l_CA": ["0.01238027700059732472899533731773844648123273052726182162276986603234373", "0.02158169445930866519566369280802916286342589467676449250943569619258033"]}, "++-+": {"1l": ["0.00000002939693612588388648532391931809302916735784407399563648360869402532018", "-0.00000001950458418496465771241339983893703478281755182798359092522417679211725"], "2l_CF": ["0.000001134536634912208975236185207873516938043040336957215317075949521509596", "0.000007583658550551771461729566218468671193284440213617546307245215994942556"], "2l_CA": ["-0.0000002155672268498921570686727740147492174802403907237234252980829741016965", "-0.000005899355410127413196658621250516602805497686457460495236778924806009799"]}, "++-0": {"1l": ["-0.00006579262698468601949999640807877640499114864938329498278845221241462681", "-0.000216165552283383423812324961369965069299746466801815534954149494282458"], "2l_CF": ["0.01670003136566591276788350097597925272584298045177719311708266702484559", "0.02583557911958891891483077956400331570217591290080242183984760108795143"], "2l_CA": ["-0.0123802770005973247289953373177384464812311398411395886578261264914763", "-0.02158169445930866519566369280802916286342574368976175870305338719809369"]}, "++--": {"1l": ["-1.706052001466814080420015409302207387905752406285510872892437836063792", "2.217188350223656810574511624439263608020264775338219142780709506567708"], "2l_CF": ["-110.6328407577053161644357684708250977643849650208482823441332182801733", "-186.6522173467962268594972609274569747329212967636838749833284930418385"], "2l_CA": ["72.78003560999085290198494570294104990548235011774630856146114224514948", "184.7781536654736961100456821771431392162868988398150862108872224766622"]}, "+-++": {"1l": ["0.00000001492514244710403861558057367124677137571310386501913202850818936787806", "-1.130973370104936312324903878285588917306758007896911690421987298402743"], "2l_CF": ["128.9321064909255619036651993514533737896765602083848614554170960117832", "360.2611932130131513325890668933086451614893152717734475292465615487547"], "2l_CA": ["-78.35120859197158979674565666049393108958345610770131484074893221683752", "-270.6727774787063571291379830206777180505883594444173036156193000709378"]}, "+-+0": {"1l": ["-0.0005824985996190305230430783975144832894439904579882355797061824626814553", "0.00000000003304809498208070316958142997348802621885924726804210542691908749085256"], "2l_CF": ["0.01231419900661929644941897444848464173103909261998397329056793945758271", "0.05440178070602685296385002437892586901215867793111816477358683614786165"], "2l_CA": ["-0.02037933974991773641902167328862368641571846686817042527350029189038949", "-0.05813625414550060033516329194240407975290006191855343238121103832347911"]}, "+-+-": {"1l": ["15.04399200760986093233122284039052647301156914011949346812322841298768", "-5.152212318378450420060232559643584138446263452586817727224338725050039"], "2l_CF": ["7.223899106766195835125233639640164914561216020434067586308275844897103", "25.9322921350612939685755611951242167901932908759900345131379024601995"], "2l_CA": ["166.5916525010909373741351757380495691144918785356840521123913868335526", "-144.0475467421055768267872069148266944044921985123405371874111446254404"]}, "+-0+": {"1l": ["-0.0000000000008279450437013324862464614061317193822966465223629891359699954709066996", "0.00008941129135362993989069339518519341140948489750277368848640232055695373"], "2l_CF": ["-0.0101929777607225362806173639893230280371346990378468401796244725649554", "-0.0283239819396782490122096622513652445602521906462950728311569333079558"], "2l_CA": ["0.006194206739274904107132161624145058171633042382648034929159637135158944", "0.0213199785313127937922437775696210532702138827780414273814919043569755"]}, "+-00": {"1l": ["0.00000003760133738644639913313881364570580865554583020456841048873668393345389", "0.00000005281016818076882719934536329249570383543810616604721973571725012127847"], "2l_CF": ["-0.000002152520037922202081999963109458871895048905588005928460952913394821592", "-0.000008626889114886356159198404632723944157984030395319273909265327935638524"], "2l_CA": ["0.00000282112143800185171548320225867671799182800795877484802069432988249539", "0.00001010497381677725645981630704508650518588244717187568369029504707835283"]}, "+-0-": {"1l": ["-0.0005824985996190305230430783975144832894439904516441468006357019541026489", "0.00000000003304809498208070316958142997348802622550276150205852622674053917961121"], "2l_CF": ["0.01231419900661929644941897444848464173103978556365434856225228983286703", "0.05440178070602685296385002437892586901215875956662107236736563102002418"], "2l_CA": ["-0.0203793397499177364190216732886236864157208856746698289562234774792006", "-0.05813625414550060033516329194240407975290030002210357952973252282693648"]}, "+--+": {"1l": ["-0.000000000000000005416471670353265235988556644313515978890618719764875824252653421523855", "-0.000000008576547700819521832213710538715456402213010571127820037267078767695143"], "2l_CF": ["0.0000009808933847630437394453867768611168185037734459708707621951671495628673", "0.000002727213828443519185666934112432892827281708794471711052906755620330652"], "2l_CA": ["-0.0000005957424510439466215144303048982563813846266505130299365599038734381452", "-0.000002055198701122720591611469794031553738190759212181866107933441536761945"]}, "+--0": {"1l": ["-0.0000000000008279450437013324862464614061317193759525577432925086273910943787545024", "0.00008941129135362993989069339518519341140948490414628792250282312090156648"], "2l_CF": ["-0.01019297776072253628061736398932302803713400609417646490794012218685802", "-0.02832398193967824901220966225136524456025210901079216523737813867403956"], "2l_CA": ["0.006194206739274904107132161624145058171630623576148631246436451596594915", "0.02131997853131279379224377756962105327021364467449128023297042000801573"]}, "+---": {"1l": ["0.00000001492514244710403861558057367124677137571310386501913202850818940069313", "-1.130973370104936312324903878285588917306758007896911690421987298404193"], "2l_CF": ["128.9321064909255619036651993514533737896765602083848614554170960119485", "360.2611932130131513325890668933086451614893152717734475292465615492167"], "2l_CA": ["-78.35120859197158979674565666049393108958345610770131484074893221693798", "-270.6727774787063571291379830206777180505883594444173036156193000712849"]}, "-+++": {"1l": ["0.00000001492514244710403861558057367124677137571310386501913202850818941915893", "-1.130973370104936312324903878285588917306758007896911690421987298404193"], "2l_CF": ["128.9321064909255619036651993514533737896765602083848614554170960119485", "360.2611932130131513325890668933086451614893152717734475292465615492167"], "2l_CA": ["-78.35120859197158979674565666049393108958345610770131484074893221693797", "-270.6727774787063571291379830206777180505883594444173036156193000712849"]}, "-++0": {"1l": ["0.0000000000008279450437013324862464614061317193759525577432925086273910943802143524", "-0.00008941129135362993989069339518519341140948490414628792250282312090156648"], "2l_CF": ["0.01019297776072253628061736398932302803713400609417646490794012218685802", "0.02832398193967824901220966225136524456025210901079216523737813867403956"], "2l_CA": ["-0.006194206739274904107132161624145058171630623576148631246436451596594914", "-0.02131997853131279379224377756962105327021364467449128023297042000801573"]}, "-++-": {"1l": ["-0.000000000000000005416471670353265235988556644313515978890618719764875824252653306112585", "-0.000000008576547700819521832213710538715456402213010571127820037267078767695143"], "2l_CF": ["0.0000009808933847630437394453867768611168185037734459708707621951671495628673", "0.000002727213828443519185666934112432892827281708794471711052906755620330652"], "2l_CA": ["-0.0000005957424510439466215144303048982563813846266505130299365599038734381452", "-0.000002055198701122720591611469794031553738190759212181866107933441536761945"]}, "-+0+": {"1l": ["0.0005824985996190305230430783975144832894439904516441468006357019541026489", "-0.00000000003304809498208070316958142997348802622550276150205852622674053917961121"], "2l_CF": ["-0.0123141990066192964494189744484846417310397855636543485622522898423626", "-0.05440178070602685296385002437892586901215875956662107236736563086809509"], "2l_CA": ["0.02037933974991773641902167328862368641572088567466982895622347744121833", "0.05813625414550060033516329194240407975290030002210357952973252280794535"]}, "-+00": {"1l": ["0.00000003760133738644639913313881364570580865554583020456841048873668393345389", "0.00000005281016818076882719934536329249570383543810616604721973571725012127847"], "2l_CF": ["-0.000002152520037922202081999963109458871895048905588005928460952913394821592", "-0.000008626889114886356159198404632723944157984030395319273909265327935638524"], "2l_CA": ["0.00000282112143800185171548320225867671799182800795877484802069432988249539", "0.00001010497381677725645981630704508650518588244717187568369029504707835283"]}, "-+0-": {"1l": ["0.000000000000827945043701332486246461406131719382296646522362989135969995477557127", "-0.00008941129135362993989069339518519341140948489750277368848640232055695373"], "2l_CF": ["0.0101929777607225362806173639893230280371346990378468401796244725649554", "0.0283239819396782490122096622513652445602521906462950728311569333079558"], "2l_CA": ["-0.006194206739274904107132161624145058171633042382648034929159637135158942", "-0.0213199785313127937922437775696210532702138827780414273814919043569755"]}, "-+-+": {"1l": ["15.04399200760986093233122284039052647301156914011949346812322841298768", "-5.152212318378450420060232559643584138446263452586817727224338725050039"], "2l_CF": ["7.22389910676619583512523363964016491456121602043406758630827584489706", "25.93229213506129396857556119512421679019329087599003451313790246019953"], "2l_CA": ["166.5916525010909373741351757380495691144918785356840521123913868335526", "-144.0475467421055768267872069148266944044921985123405371874111446254405"]}, "-+-0": {"1l": ["0.0005824985996190305230430783975144832894439904579882355797061824626814553", "-0.00000000003304809498208070316958142997348802621885924726804210542691908749085256"], "2l_CF": ["-0.01231419900661929644941897444848464173103909261998397329056793945758271", "-0.05440178070602685296385002437892586901215867793111816477358683614786165"], "2l_CA": ["0.02037933974991773641902167328862368641571846686817042527350029189038949", "0.05813625414550060033516329194240407975290006191855343238121103832347911"]}, "-+--": {"1l": ["0.00000001492514244710403861558057367124677137571310386501913202850818945200005", "-1.130973370104936312324903878285588917306758007896911690421987298402743"], "2l_CF": ["128.9321064909255619036651993514533737896765602083848614554170960117832", "360.2611932130131513325890668933086451614893152717734475292465615487547"], "2l_CA": ["-78.35120859197158979674565666049393108958345610770131484074893221683749", "-270.6727774787063571291379830206777180505883594444173036156193000709378"]}, "--++": {"1l": ["-1.706052001466814080420015409302207387905752406285510872892437836063792", "2.217188350223656810574511624439263608020264775338219142780709506567708"], "2l_CF": ["-110.6328407577053161644357684708250977643849650208482823441332182801733", "-186.6522173467962268594972609274569747329212967636838749833284930418385"], "2l_CA": ["72.78003560999085290198494570294104990548235011774630856146114224514948", "184.778153665473696110045682177143139216286898839815086210887222476662"]}, "--+0": {"1l": ["0.00006579262698468601949999640807877640499114864938329498278845221241462681", "0.000216165552283383423812324961369965069299746466801815534954149494282458"], "2l_CF": ["-0.01670003136566591276788350097597925272584298045177719311708266702484559", "-0.02583557911958891891483077956400331570217591290080242183984760108795143"], "2l_CA": ["0.0123802770005973247289953373177384464812311398411395886578261264914763", "0.02158169445930866519566369280802916286342574368976175870305338719809369"]}, "--+-": {"1l": ["0.0000000293969361258838864853239193180930291673578440739956364836086940150614", "-0.00000001950458418496465771241339983893703478281755182798359092522417679211725"], "2l_CF": ["0.000001134536634912208975236185207873516938043040336957215317075949524552304", "0.000007583658550551771461729566218468671193284440213617546307245215994942556"], "2l_CA": ["-0.0000002155672268498921570686727740147492174802403907237234252980829767097321", "-0.000005899355410127413196658621250516602805497686457460495236778924803981327"]}, "--0+": {"1l": ["-0.00006579262698468601949999640807877640499114864205447402005796673398455226", "-0.0002161655522833834238123249613699650692997464653880054550531828182139232"], "2l_CF": ["0.01670003136566591276788350097597925272584343869831784359782252280411636", "0.02583557911958891891483077956400331570217599648219696022170187651309722"], "2l_CA": ["-0.01238027700059732472899533731773844648123273052726182162276986599436147", "-0.02158169445930866519566369280802916286342589467676449250943569619258033"]}, "--00": {"1l": ["-0.00000006654492474400609487262550493939832424547985550299767333563087664678356", "-2.261946754010872435489319531089741449235150295739095584711406449245605"], "2l_CF": ["-0.8980227778206934302970938512090641431550870751229047597223018721118088", "4.718420233597145731282787307533190006262466706266835135029211734242794"], "2l_CA": ["-1.272010248825878135949200294392232859126861346016873352350372493522511", "-27.91308944231548399366055983065989297760318844976093689327099295143276"]}, "--0-": {"1l": ["0.0005921336428621741754999676727089876449203378436408523851943958979613257", "0.001945489970550450814310924652329685623697718328100502403012487529214795"], "2l_CF": ["-0.0747739437170088566959693486877019104212618658212871052707422862599392", "-0.007650937391305809729016576648528419941187501216521965486817920501566154"], "2l_CA": ["0.07051664850624177012082662933090220011343571532733458098145128523007499", "0.06295910925418813572900765627824068269644340979620382539325897561944222"]}, "---+": {"1l": ["0.00000002939693612588388648532391931809302916735784407399563648360869406635294", "-0.00000001950458418496465771241339983893703478281755182798359092522561228604346"], "2l_CF": ["0.000001134536634912208975236185207873516938043040336957215317076113143653239", "0.000007583658550551771461729566218468671193284440213617546307245673263584502"], "2l_CA": ["-0.0000002155672268498921570686727740147492174802403907237234252981824162497574", "-0.000005899355410127413196658621250516602805497686457460495236779268323713808"]}, "---0": {"1l": ["-0.000592133642862174175499967672708987644920337850969673347924881376391223", "-0.001945489970550450814310924652329685623697718329514312482913454205840498"], "2l_CF": ["0.07477394371700885669596934868770191042126140757474645479000243048018089", "0.007650937391305809729016576648528419941187417635127427104963645340952509"], "2l_CA": ["-0.07051664850624177012082662933090220011343412464121234801650754578033218", "-0.06295910925418813572900765627824068269644325880920109158687666682409005"]}, "----": {"1l": ["21.80978788118805948597875184652120157963405509087354369658356873558057", "179.5922563681162016565354415795803522496414468023955958928693594032631"], "2l_CF": ["-9286.605594817426772949959336505282478603133497885707135719708544200954", "-15060.67494226761232935757638647299183141730099705618100760228997347801"], "2l_CA": ["6979.061768979953434833059886986082303622287435600444617343722379513256", "14809.24700108959803117757231732476238076798222021400627751105093162857"]}}, "A": {"1l": {"1": ["-2.529872007210578364592452078565404380429318521192691466285522982061206", "-104.9162256152530856977634909253185163144657002368146037412860680067082"], "2": ["-19.27991597903184754634149293315390520269701671726107114915302323752435", "-84.85479064415601107260885286448774608439075904920928117422819626858694"], "4": ["1.412582545246867463470403818451331944251377028384708232322446184985534", "141371686.2736892706667377015190107027047902075135915305838711631726291"], "5": ["9.011648268975526321774486430466449259501046009671589747354361253896662", "1272345023.072003174306042904835499676917623910613687372468499557751428"], "8": ["-3.331589190541631225738803434119064429811554664283690747009571589285493", "15707946.40275087801221268141664344838729197237250998030714643245995305"], "9": ["-2.383556123619754532511886730721859475529374243423306403514797713070278", "141371686.6253814797729002746711950289638482134223068998370431647283086"], "16": ["-7.085386563782386331159083654582771065800232897785231750485099621932441", "-1288052969.199722749900736963826813080390697377373087326025542966552261"], "17": ["0.09385840878312628636111631016680895907018406960330436921585578886712855", "-33929202.24260368467646798418222703848561215547187056637534405365700981"], "18": ["0.2358237634217214959530173272500456952737710812435797741362665888693818", "-73513263.46992811155694604024525532768909271876762102867436463072920281"], "3": ["4.235923998254794171709276107186688879410877105185809519961907411098878", "102.5733734533261870945468059744240905648502562152713550652708874251667"], "6": ["0.663651213548634381377980888668166268988365965528035147742405833145837", "15707986.06282947067862902827029783485210124371882986047161280952257922"], "7": ["1.412582545246867463470403818451331944251377031187305160972080326832994", "141371686.2736892706667377015190107027047902075135915156998722005362151"], "10": ["-7.051409800505127995970127998958235349164761320651334105537210373077881", "-1272344994.557083460387135966715627661552882439538102257786516222265771"], "11": ["-1.931263908613918582762416508202461295049684162565596675516887788913348", "-141371687.4158511856570431906034436882546696790133442394143880279097851"], "12": ["1.931263908613918582762416508202461295049684162565596675516887788913348", "141371687.4158511856570431906034436882546696790133442394143880279097851"], "13": ["7.051409800505127995970127998958235349164761320651334105537210373077881", "1272344994.557083460387135966715627661552882439538102257786516222265771"], "14": ["2.383556123619754532511886730721859475529374243423306403514797713070278", "-141371686.6253814797729002746711950289638482134223068998370431647283086"], "15": ["3.331589190541631225738803434119064429811554664283690747009571589285493", "-15707946.40275087801221268141664344838729197237250998030714643245995305"], "19": ["1.704312625640379323883127432314620658835847411550971733678859848544971", "228079623.0269646316361398056656922865250772323792509485594971560802522"], "20": ["0.09385840878312628636111631016680895455628576244572033861590748593370515", "-33929202.24260368467646798418222703848561216019881381998123405513448982"]}, "2l_CF": {"1": ["6005.87800295725335844178799896884352976477154633266031236358816513355", "11279.27060748561851833525790837665875447238774884032493396273652374098"], "2": ["4441.116523843369537262829624018710917654295901797183634781540789942609", "7023.754982238917784853828095484577289045591036636643253016558327230112"], "4": ["-16116514159.57417029735553406396575167252861302817820683022462896418015", "-45032650417.49448685939035083505290424021654307429450974133079758945693"], "5": ["-145048618688.7183631728591972316510181755592094714570226827646274044332", "-405293836371.4273294142037466418642298802616839562578348899403126110051"], "8": ["-1790722766.329706008376368173798327955199487224239034021419513232478561", "-5003626129.460066029712017256676938114387146700034685341786676920676398"], "9": ["-16116514194.05291778871226860095198921379292920006478225844260944528808", "-45032651306.5942437210127967039111451883503778647477729725545312579918"], "16": ["146839341386.3778336339312798160487028901815001829459779626737234605862", "410297462288.8249048549100312219816301363437615114129622335649023536816"], "17": ["3885728518.492453255131875270667316746004896042481461070499609024588366", "10920804097.88478160962199891168293502940284262760428078677695670951145"], "18": ["8540473751.432100267060384550153764691228755979066588469342806265118389", "23427262947.6419056470665654373981819206674430492137844168466913523036"], "3": ["-5880.919366682348838262378731629652711786340732190095193304430005943525", "-11052.58935814514128817095708221491566868457120620209882132570296418908"], "6": ["-1790724997.941798256459644059497784906864112372046786382068649051231884", "-5003630093.953333022886910149072087189389857542312046290481330649235498"], "7": ["-16116514159.57417029735553406396575167252861302817887478996621560338298", "-45032650417.49448685939035083505290424021654307429450420322612463950055"], "10": ["145048617114.0667527780289168056914774156342214695440185946932592159896", "405293833574.2666124012467573464328459079116801942036954408114124768642"], "11": ["16116514233.26982410730324060863057357658813810261029396877187888031615", "45032650557.72443667435466632433926819003931828975484619422781192765872"], "12": ["-16116514233.26982410730324060863057357658813810261029396877187888031615", "-45032650557.72443667435466632433926819003931828975484619422781192765872"], "13": ["-145048617114.0667527780289168056914774156342214695440185946932592159896", "-405293833574.2666124012467573464328459079116801942036954408114124768642"], "14": ["16116514194.05291778871226860095198921379292920006478225844260944528808", "45032651306.5942437210127967039111451883503778647477729725545312579918"], "15": ["1790722766.329706008376368173798327955199487224239034021419513232478561", "5003626129.460066029712017256676938114387146700034685341786676920676398"], "19": ["-25999333819.89343076231579160086097403178557279067692494178483796889544", "-72627695462.44334793040808537188460232100352802008200192978945138459735"], "20": ["3885728518.492453255131875270667316746004403004415697938121226694235064", "10920804097.88478160962199891168293502940278454292558047760061855423714"]}, "2l_CA": {"1": ["-4234.842843776944252921884752696376058229015472751485932787303175935758", "-10305.83882387122213309337487907913702592398417269554526797427749998943"], "2": ["-3449.379789681290639740962024548897937914270129656119238020439816349219", "-6939.46310316025628942314135407784785823387533011670490519868262143914"], "4": ["9793901742.877965766648086682395346208040369737379174726710629071029786", "33834098472.80062441661160486012573732370527645295494477217572817003841"], "5": ["88145109475.92905565192448304862444789708793194160750397152614862725526", "304506870362.4257134256503689213029779047376135718034221198662551233832"], "8": ["1088210538.903073697644318350606543812918882021837090070911232582297941", "3759342697.078909199996572797004677348466530031156886246043352395250295"], "9": ["9793901680.018163453050822739046579368466612357077592639023772924799695", "33834099113.12745240496771460723234778803873741925757162877789860175315"], "16": ["-89233319982.66773363957658957850527033812019036044249497016863600711097", "-308266212911.2598874593032726045886259526423405555168662841496912622519"], "17": ["-2359418944.653203460060189678482410058888932227583563121167023588991774", "-8204681632.779949858819263986511175384724305867891830879896745553509301"], "18": ["-5172771877.741289482267035975356434207315577911789106888242107122741879", "-17850999142.46241388296837253769047039009147963892046171033493521336197"], "3": ["4153.35711401812732227686789751811939237561563456092271261994286378397", "10090.98590743065646510401231234847933695093907657899312707274420750561"], "6": ["1088212153.062141005816172625605900768959026181995605913869342490140318", "3759346347.799113840897307850605921315612517879768985833099448364485434"], "7": ["9793901742.877965766648086682395346208040369737381531598623746267357714", "33834098472.80062441661160486012573732370527645295519271021641222531917"], "10": ["-88145108339.29120094730518526047487680268512693355633954338707417212416", "-304506867767.3356986439624449216103418304999511478373074037368542144828"], "11": ["-9793901797.495171689826167307827388295174843469147897467982896486537433", "-33834098595.78657652604581847505778075767395218175866390518285039233596"], "12": ["9793901797.495171689826167307827388295174843469147897467982896486537433", "33834098595.78657652604581847505778075767395218175866390518285039233596"], "13": ["88145108339.29120094730518526047487680268512693355633954338707417212416", "304506867767.3356986439624449216103418304999511478373074037368542144828"], "14": ["-9793901680.018163453050822739046579368466612357077592639023772924799695", "-33834099113.12745240496771460723234778803873741925757162877789860175315"], "15": ["-1088210538.903073697644318350606543812918882021837090070911232582297941", "-3759342697.078909199996572797004677348466530031156886246043352395250295"], "19": ["15799839930.08160719922950075509744723520190169934584060318955645246145", "54570074473.24403380816597844097579927977538539163469916255826349526902"], "20": ["-2359418944.65320346006018967848241005888721121658525868720873276710228", "-8204681632.779949858819263986511175384724136454245621644799092600625899"]}}, "sec": 332.9}

==> anc/paper2/r0/data/points_zz/zz_b4o5_d9_p75.json <==
{"beta": "4/5", "delta_exp": 9, "dps": 75, "x": "0.111111111111111111111111111111111111111111111111111111111111111111111111111", "s": "11.1111111111111111111111111111111111111111111111111111111111111111111111111", "t": "-0.111111112111111111111111111111111111111111111111111111111111111111111111111", "pT2": "0.000000000799999999910000000000000000000000000000000000000000000000000000000034880178", "G": ["-9.26923188986062446334452693597295498762616633338046808921945679533321664357", "1.57079632679489661923132169163975144209858469968755291048747229615390820314"], "li22_max_rate": 0.9999999999987654, "li22_bad_order": 0, "M": {"++++": {"1l": ["21.8097883443660670993170835221607090191311266909935832867813553398883644009", "203.029717951352007634414580154471170061533549572220804726034031119904060795"], "2l_CF": ["-11980.7795018104260669870548114340038823458984048115135496507406253446132493", "-22642.5903829342690760700477417147608087180230823356684746692704364853194452"], "2l_CA": ["8613.89450837089466370798950501750227647499765328548301216230598244493693667", "20490.3916516542782602441612695427796380023845319697461099995530864205337489"]}, "+++0": {"1l": ["0.0001872491102991950259236161193878175894377108159234151328866640535770083444", "0.000732405251344870192823440191526153213327920252896798810596685659854883420517"], "2l_CF": ["-0.034171228153772388948859903741298455875197352366691462818754404153617547423", "-0.0212216430450499412590978392611659945480386277036315692072075470417122098344"], "2l_CA": ["0.0290008667573327636945311300857531830706486558914126862165195367027908574979", "0.0369844835284090718325722662488424067650673465129976591479764393766123407177"]}, "+++-": {"1l": ["0.0000000029396938393702141942599827647508194733948972763897243530595073350103521217", "-0.0000000013645219797933874270920416241880226672998246639371787494704528924517195158"], "2l_CF": ["0.0000000890052624912577273841988979334471641054296492331192957356018859306467769581", "0.000000859381960634411238699679787953602753368016533618759303206366972880732302863"], "2l_CA": ["-0.00000000213887497112405345504335563797680985106431480400886893806733119569147174556", "-0.000000632065639390191212776435453765293353178351707410828534632230265566500871362"]}, "++0+": {"1l": ["-0.000187249110299195025923616119387817589437710815915367588909676543879090622353", "-0.000732405251344870192823440191526153213327920252887743934547159273079434594533"], "2l_CF": ["0.0341712281537723889488599037412984558751973507856862475872753498225700919649", "0.0212216430450499412590978392611659945480386301047965883888762666558307333775"], "2l_CA": ["-0.0290008667573327636945311300857531830706486487785487787177909764798022009195", "-0.0369844835284090718325722662488424067650673470145025530144224091500872482278"]}, "++00": {"1l": ["-0.00000000665449277748016281990660460755774167435914502206607356256602471431922384149", "-2.26194671609914627956123921799508637780856836684703002505517878193470846645"], "2l_CF": ["-0.898025197809282446203068376223105921301931491458571739134361113737081844474", "4.71842023144634797630023264335875090227908667339077347297997546710652992585"], "2l_CA": ["-1.27200738052789223854421552206143258455142657708878379544471425709225979585", "-27.9130889614026436318502554727644696131331918391197162506646791921151478574"]}, "++0-": {"1l": ["0.0000208054566999105584359573465986463988264123128742919059500097312687626697277", "0.0000813783612605411325359377990584614681475466947238531955608538577903082675174"], "2l_CF": ["-0.00681413785295961470030064386240872569152073984610821062384135479662745159574", "-0.0124642540823470874888141773814363546126558296845596615591885669259899497325"], "2l_CA": ["0.00484140824371004200661015561795239553791843318930465365359547909743092854921", "0.0099113623080887294977338322154236728715571846052650831318280934225629150482"]}, "++-+": {"1l": ["0.00000000293969383937021419425998276475081947339489727638972435305950733501085510909", "-0.0000000013645219797933874270920416241880226672998246639371787494704529502209714631"], "2l_CF": ["0.000000089005262491257727384198897933447164105429649233119295735601893352238098866", "0.000000859381960634411238699679787953602753368016533618759303206366996416266625114"], "2l_CA": ["-0.00000000213887497112405345504335563797680985106431480400886893806733561558039152248", "-0.000000632065639390191212776435453765293353178351707410828534632230282478678261809"]}, "++-0": {"1l": ["-0.0000208054566999105584359573465986463988264123128823394499269972409666803815494", "-0.0000813783612605411325359377990584614681475466947329080716103802445657388246259"], "2l_CF": ["0.0068141378529596147003006438624087256915207414271134258553204091276763388975", "0.0124642540823470874888141773814363546126558272833946423775198473118706429126"], "2l_CA": ["-0.00484140824371004200661015561795239553791844030216856115232403932042016425105", "-0.00991136230808872949773383221542367287155718410376018926538212364907749931663"]}, "++--": {"1l": ["-1.70605199574856707284793724046715174050455399146921502218836415792996114573", "2.50653972779446923005450098956137246989547592064470129256896240529643996474"], "2l_CF": ["-143.894247215581090739028236232653159019505055248826884950179241239926884553", "-280.256112351555263502730919366834414381617318048165655481269306700950194306"], "2l_CA": ["92.9631559537558604434684288429705361858839280472260488218863406167267107727", "254.915742333614076628385386773766236585090106757812812626731216251658623126"]}, "+-++": {"1l": ["0.00000000149251436563586724234954552086713749408000653127455169814093435968642997333", "-1.13097335677358651586216522611841729360289248380604852858024216841284558045"], "2l_CF": ["145.294540065340166756004900023913095323591461703039628276704390574569675185", "460.756424640866138257553512743516687340100639188288197067744109288806038975"], "2l_CA": ["-86.532425773112303054030043104607679377094395191066105869838816069412493969", "-331.097318495212727919391926555708355039383012569765985286252716900627351899"]}, "+-+0": {"1l": ["-0.000184202238044505221933801551091003320389036801681020871184400073881948842317", "0.00000000000104507260402202113673363982901005057376974136364794443239356104323477716175"], "2l_CF": ["0.00430315253381123253175603874444826028127650442421883334785458654733456404667", "0.0208705363031641471628397775074027717517887589054783558944876195032089274492"], "2l_CA": ["-0.00664904389238918729970099430521555700480636589362824771477850645253977393652", "-0.0216654772529135692420665290504467776682542899530432387275088560149255736009"]}, "+-+-": {"1l": ["15.0439923490331243381994939552495860936690567217533268043823926437417634279", "-5.15221198853638239473849045189759374374444173585867316311689202393302287278"], "2l_CF": ["7.22389644343496456540493137369908860362263130901707245070361861804678674523", "25.9322736273450325961914152266341052323989706573352079322067195965842939067"], "2l_CA": ["166.591666085304982691000537244883323785683368585973611944456758984226502984", "-144.047506166272893502264346158370515927855927814712349569788726276254054589"]}, "+-0+": {"1l": ["-0.0000000000000261819214787102726447931723713283273401544397073059588819677939482323200683", "0.0000282743337862212196107524300701151759665206048889064368123162506695792856525"], "2l_CF": ["-0.00363236349321649901518508241478766984508634000553593152201619911478545845651", "-0.0114692105361942096790195502648007210348184726552667217170288562917862819398"], "2l_CA": ["0.00216331063837713748621723730729186659487672554042780423146077644802701790863", "0.00825258291067727563030270318379576524116858050339685621818818789474685143666"]}, "+-00": {"1l": ["0.00000000376013383001146891608573011979037771573420896450727981652100100528235884923", "0.00000000528101720742368361994233503897882873347856219167636689028775640846268200505"], "2l_CF": ["-0.000000235705052828396010700977492839852302878159556861207638023093055326658035758", "-0.00000104813138711654959971592808144220060843837614319668169696721390092069063401"], "2l_CA": ["0.000000292338680015853053088985565644476300651432435808667166884670297005977528872", "0.00000117559801868829650517718326744663761279859365401441721062083348451177234335"]}, "+-0-": {"1l": ["-0.000184202238044505221933801551091003320389036801655943658371089720041457005691", "0.00000000000104507260402202113673363982901005057376974136364794443239357571045957004487"], "2l_CF": ["0.00430315253381123253175603874444826028127650203606570271068296960961590854387", "0.0208705363031641471628397775074027717517887621324049498115646643784240258174"], "2l_CA": ["-0.00664904389238918729970099430521555700480635509130118368570832517870562496507", "-0.0216654772529135692420665290504467776682542907597748872067781172337344885225"]}, "+--+": {"1l": ["-0.0000000000000000000541647428701681921726013876808347531328986916846369725004499744261052207401", "-0.000000000857654791995207269164152324164580727422123372394227786564507327142585673167"], "2l_CF": ["0.000000110497519895222575256533749878350170945978573137830285558875436442703051545", "0.000000349161755789127164968727068871332824929550130258435416554463766494919712974"], "2l_CA": ["-0.0000000657783363569606343880714521360436681110190806173377769218032925159800241678", "-0.000000251457560765917335880639388712205060375500745456402472221177138134392098726"]}, "+--0": {"1l": ["-0.0000000000000261819214787102726447931723713283273150772268939956050414759640464969255509", "0.0000282743337862212196107524300701151759665206048889064368123162506695792835644"], "2l_CF": ["-0.00363236349321649901518508241478766984508634239368906215918781605250340339109", "-0.0114692105361942096790195502648007210348184694283401277999518114165764959293"], "2l_CA": ["0.00216331063837713748621723730729186659487673634275486826053095772186231110361", "0.00825258291067727563030270318379576524116857969666520773891892667594440453563"]}, "+---": {"1l": ["0.00000000149251436563586724234954552086713749408000653127455169814093435968675192909", "-1.13097335677358651586216522611841729360289248380604852858024216841284549757"], "2l_CF": ["145.294540065340166756004900023913095323591461703039628276704390574569664537", "460.756424640866138257553512743516687340100639188288197067744109288806005208"], "2l_CA": ["-86.5324257731123030540300431046076793770943951910661058698388160694124876274", "-331.097318495212727919391926555708355039383012569765985286252716900627327635"]}, "-+++": {"1l": ["0.00000000149251436563586724234954552086713749408000653127455169814093435968693301721", "-1.13097335677358651586216522611841729360289248380604852858024216841284549757"], "2l_CF": ["145.294540065340166756004900023913095323591461703039628276704390574569664537", "460.756424640866138257553512743516687340100639188288197067744109288806005208"], "2l_CA": ["-86.5324257731123030540300431046076793770943951910661058698388160694124876273", "-331.097318495212727919391926555708355039383012569765985286252716900627327635"]}, "-++0": {"1l": ["0.0000000000000261819214787102726447931723713283273150772268939956050414759640465014527537", "-0.0000282743337862212196107524300701151759665206048889064368123162506695792835644"], "2l_CF": ["0.00363236349321649901518508241478766984508634239368906215918781605250340339109", "0.0114692105361942096790195502648007210348184694283401277999518114165764959293"], "2l_CA": ["-0.00216331063837713748621723730729186659487673634275486826053095772186231110361", "-0.00825258291067727563030270318379576524116857969666520773891892667594440453563"]}, "-++-": {"1l": ["-0.00000000000000000005416474287016819217260138768083475313289869168463697250044997442599204067", "-0.000000000857654791995207269164152324164580727422123372394227786564507327142585673167"], "2l_CF": ["0.000000110497519895222575256533749878350170945978573137830285558875436442703051545", "0.000000349161755789127164968727068871332824929550130258435416554463766494919712974"], "2l_CA": ["-0.0000000657783363569606343880714521360436681110190806173377769218032925159800241677", "-0.000000251457560765917335880639388712205060375500745456402472221177138134392098726"]}, "-+0+": {"1l": ["0.000184202238044505221933801551091003320389036801655943658371089720041457005691", "-0.00000000000104507260402202113673363982901005057376974136364794443239357571045957004487"], "2l_CF": ["-0.00430315253381123253175603874444826028127650203606570271068296960961590854387", "-0.0208705363031641471628397775074027717517887621324049498115646643784240258174"], "2l_CA": ["0.00664904389238918729970099430521555700480635509130118368570832517870330671124", "0.0216654772529135692420665290504467776682542907597748872067781172337252155072"]}, "-+00": {"1l": ["0.00000000376013383001146891608573011979037771573420896450727981652100100528235884923", "0.00000000528101720742368361994233503897882873347856219167636689028775640846268200505"], "2l_CF": ["-0.000000235705052828396010700977492839852302878159556861207638023093055326658035758", "-0.00000104813138711654959971592808144220060843837614319668169696721390092069063401"], "2l_CA": ["0.000000292338680015853053088985565644476300651432435808667166884670297005977528872", "0.00000117559801868829650517718326744663761279859365401441721062083348451177234335"]}, "-+0-": {"1l": ["0.0000000000000261819214787102726447931723713283273401544397073059588819677939482529439922", "-0.0000282743337862212196107524300701151759665206048889064368123162506695792856525"], "2l_CF": ["0.0036323634932164990151850824147876698450863400055359315220161991147854584565", "0.0114692105361942096790195502648007210348184726552667217170288562917862819398"], "2l_CA": ["-0.00216331063837713748621723730729186659487672554042780423146077644802701790863", "-0.00825258291067727563030270318379576524116858050339685621818818789474685143666"]}, "-+-+": {"1l": ["15.0439923490331243381994939552495860936690567217533268043823926437417634279", "-5.15221198853638239473849045189759374374444173585867316311689202393302287277"], "2l_CF": ["7.22389644343496456540493137369908860362263130901707245070361861804678674556", "25.9322736273450325961914152266341052323989706573352079322067195965842939062"], "2l_CA": ["166.591666085304982691000537244883323785683368585973611944456758984226502984", "-144.047506166272893502264346158370515927855927814712349569788726276254054589"]}, "-+-0": {"1l": ["0.000184202238044505221933801551091003320389036801681020871184400073881948842317", "-0.00000000000104507260402202113673363982901005057376974136364794443239356104323477716175"], "2l_CF": ["-0.00430315253381123253175603874444826028127650442421883334785458654733456404667", "-0.0208705363031641471628397775074027717517887589054783558944876195032089274492"], "2l_CA": ["0.00664904389238918729970099430521555700480636589362824771477850645253977393652", "0.0216654772529135692420665290504467776682542899530432387275088560149255736009"]}, "-+--": {"1l": ["0.00000000149251436563586724234954552086713749408000653127455169814093435968725493029", "-1.13097335677358651586216522611841729360289248380604852858024216841284558045"], "2l_CF": ["145.294540065340166756004900023913095323591461703039628276704390574569675185", "460.756424640866138257553512743516687340100639188288197067744109288806038975"], "2l_CA": ["-86.5324257731123030540300431046076793770943951910661058698388160694124939688", "-331.097318495212727919391926555708355039383012569765985286252716900627351899"]}, "--++": {"1l": ["-1.70605199574856707284793724046715174050455399146921502218836415792996114573", "2.50653972779446923005450098956137246989547592064470129256896240529643996474"], "2l_CF": ["-143.894247215581090739028236232653159019505055248826884950179241239926884552", "-280.256112351555263502730919366834414381617318048165655481269306700950194304"], "2l_CA": ["92.9631559537558604434684288429705361858839280472260488218863406167267107725", "254.915742333614076628385386773766236585090106757812812626731216251658623123"]}, "--+0": {"1l": ["0.0000208054566999105584359573465986463988264123128823394499269972409666803815494", "0.0000813783612605411325359377990584614681475466947329080716103802445657388246259"], "2l_CF": ["-0.00681413785295961470030064386240872569152074142711342585532040912767633889751", "-0.0124642540823470874888141773814363546126558272833946423775198473118706429126"], "2l_CA": ["0.00484140824371004200661015561795239553791844030216856115232403932042016425105", "0.00991136230808872949773383221542367287155718410376018926538212364907749931663"]}, "--+-": {"1l": ["0.00000000293969383937021419425998276475081947339489727638972435305950733501075450459", "-0.0000000013645219797933874270920416241880226672998246639371787494704529502209714631"], "2l_CF": ["0.0000000890052624912577273841988979334471641054296492331192957356018933522867377674", "0.000000859381960634411238699679787953602753368016533618759303206366996416266625114"], "2l_CA": ["-0.00000000213887497112405345504335563797680985106431480400886893806733561561244898015", "-0.000000632065639390191212776435453765293353178351707410828534632230282478642888062"]}, "--0+": {"1l": ["-0.0000208054566999105584359573465986463988264123128742919059500097312687626697273", "-0.0000813783612605411325359377990584614681475466947238531955608538577903082675174"], "2l_CF": ["0.00681413785295961470030064386240872569152073984610821062384135479662745159575", "0.0124642540823470874888141773814363546126558296845596615591885669259899497325"], "2l_CA": ["-0.00484140824371004200661015561795239553791843318930465365359547909742861029537", "-0.00991136230808872949773383221542367287155718460526508313182809342255364203282"]}, "--00": {"1l": ["-0.00000000665449277748016281990660460755774167435914502206607356256602471431922384147", "-2.26194671609914627956123921799508637780856836684703002505517878193470846645"], "2l_CF": ["-0.898025197809282446203068376223105921301931491458571739134361113737081844474", "4.71842023144634797630023264335875090227908667339077347297997546710652992585"], "2l_CA": ["-1.27200738052789223854421552206143258455142657708878379544471425709225979585", "-27.9130889614026436318502554727644696131331918391197162506646791921151478562"]}, "--0-": {"1l": ["0.000187249110299195025923616119387817589437710815915367588909676543879090622354", "0.000732405251344870192823440191526153213327920252887743934547159273079434594533"], "2l_CF": ["-0.0341712281537723889488599037412984558751973507856862475872753498225700919649", "-0.0212216430450499412590978392611659945480386301047965883888762666558307333775"], "2l_CA": ["0.0290008667573327636945311300857531830706486487785487787177909764798022009195", "0.0369844835284090718325722662488424067650673470145025530144224091500872482278"]}, "---+": {"1l": ["0.00000000293969383937021419425998276475081947339489727638972435305950733501125756226", "-0.0000000013645219797933874270920416241880226672998246639371787494704528924517195158"], "2l_CF": ["0.0000000890052624912577273841988979334471641054296492331192957356018859302576657477", "0.000000859381960634411238699679787953602753368016533618759303206366972881227535313"], "2l_CA": ["-0.00000000213887497112405345504335563797680985106431480400886893806733119536426459135", "-0.000000632065639390191212776435453765293353178351707410828534632230265566500871362"]}, "---0": {"1l": ["-0.000187249110299195025923616119387817589437710815923415132886664053577008344401", "-0.000732405251344870192823440191526153213327920252896798810596685659854883420517"], "2l_CF": ["0.034171228153772388948859903741298455875197352366691462818754404153617547423", "0.0212216430450499412590978392611659945480386277036315692072075470417122098344"], "2l_CA": ["-0.0290008667573327636945311300857531830706486558914126862165195367027908574978", "-0.0369844835284090718325722662488424067650673465129976591479764393766123407177"]}, "----": {"1l": ["21.8097883443660670993170835221607090191311266909935832867813553398883644009", "203.029717951352007634414580154471170061533549572220804726034031119904060795"], "2l_CF": ["-11980.7795018104260669870548114340038823458984048115135496507406253446132493", "-22642.5903829342690760700477417147608087180230823356684746692704364853194452"], "2l_CA": ["8613.89450837089466370798950501750227647499765328548301216230598244493693668", "20490.3916516542782602441612695427796380023845319697461099995530864205337489"]}}, "A": {"1l": {"1": ["-2.52987200690767713492051428995477074061979135166060015051910800051727471421", "-116.779632078665806827771404355196286895487563104991361881792245099183965878"], "2": ["-19.2799163479638276107965499109332709472199196820526983412099636406489990165", "-96.428846040963705559758464565250900919639716015034484646679746897046767532"], "4": ["1.41258261586200000958041669355839620037450862186080697413406680222565790506", "1413716713.26921827279228610168222338592193966201377930251423612222832487296"], "5": ["9.0116490233897695241124185304933413084798409185060560601802809806217525159", "12723450249.4172077483554790966425083671965226321938642449297289265750569003"], "8": ["-3.3315892293921936777058427026899589640006493822008425974707897065083881909", "157079613.55735081668907829063744985765015209339332549401662192633043190208"], "9": ["-2.38355640658088895326981061571216967719538456694085140300843492097409506081", "1413716712.37091269057237117823225200107541034798289532573216291947410362348"], "16": ["-7.08538727207742957234279058710237730307373157001102821493631984795746024731", "-12880529862.6821661921782901011485162943837947211331603312426368027549322242"], "17": ["0.0938584456607308548060348269242878184536338406555479527102693369430997858968", "-339292008.171531604200637488489624265893354523469079929471647337189485910267"], "18": ["0.235823764826785127163376094209195282676460223801185561323122695438285395449", "-735132676.003438958721064441384662389469722589846915598338405354416979197948"], "3": ["4.23592400161398435840374501724202581216024004943996452614355302295806718072", "114.147428632891401044317729862172248501158192756339364979443476056762546591"], "6": ["0.663651220699232849705988258273159818554410787939405378014168570747784115422", "157079658.095893621929777076841179963472498521941070391569918486084689435109"], "7": ["1.41258261586200000958041669355839620037450862170753995459853993509337498189", "1413716713.26921827279228610168222338592193966201377930259573000667864638493"], "10": ["-7.05141052175972221164514485302242881526997894024269506901274346496783781307", "-12723450217.4127104584125584682550325866433452782901499790884994824784733043"], "11": ["-1.93126398009878822136115983273170754529768065807846458888946235848454772351", "-1413716714.55026884097505033291417314485702907751674440932823889548124091744"], "12": ["1.93126398009878822136115983273170754529768065807846458888946235848454772351", "1413716714.55026884097505033291417314485702907751674440932823889548124091744"], "13": ["7.05141052175972221164514485302242881526997894024269506901274346496783781307", "12723450217.4127104584125584682550325866433452782901499790884994824784733043"], "14": ["2.38355640658088895326981061571216967719538456694085140300843492097409506081", "-1413716712.37091269057237117823225200107541034798289532573216291947410362348"], "15": ["3.3315892293921936777058427026899589640006493822008425974707897065083881909", "-157079613.55735081668907829063744985765015209339332549401662192633043190208"], "19": ["1.70431275657964325715044131537568132623098789167313685103083503760824548441", "2280796263.19503468753118016236616329507734087170087836593820665539258899944"], "20": ["0.0938584456607308548060348269242878178893965522608499488852757990764218605438", "-339292008.171531604200637488489624265893354523469079929471647337189485910267"]}, "2l_CF": {"1": ["7535.03805916959873115471077222853558397200497287571653736619870090865600435", "16133.1487803676568614252667773925122884924929303584559208671080908365286255"], "2": ["5753.39230033081388557171640899063735210283142215532779363305272426839867815", "10656.2494129735096933523566215786120114494811389916703855676502855914407125"], "4": ["-181618176185.363464062528288087252950075992488739427212406259268589457590361", "-575945532753.530673055847240395425437937286729544740875393584696678494115737"], "5": ["-1634563574738.84475455293792391992235268871234106908429579806089670999461596", "-5183509770256.05637134570024894024701562602112093084010545507521274738840865"], "8": ["-20179796030.914835327170731083094186006966512474494323902142492586398709128", "-63993945549.8302116439963830422036742825487720631827863599661021736880549284"], "9": ["-181618176143.729800881501239513047900425958732014264307646106670579383330834", "-575945533683.836457755881431200468649593729954650012410863574899462726681832"], "16": ["1654743370690.27613644841646840091741101781888889005277278498933779943545407", "5247503715534.10306777643144851259502608805312362593663046733330228413460697"], "17": ["43766014938.2845724832867505400707576903249121645642595259880753950106405587", "139486817328.228958080305015774316098765147723842016861611477416461035680353"], "18": ["96040326092.8713389842425717214183257837091710938843430463256113777394441675", "300766421339.569006964432612367239024777446810192816214190446618690460302626"], "3": ["-7374.99997341872070934096203810907282789015969193684121400288213028341728666", "-15801.6975081867558780758581099712037507377231595079566411413129854055315551"], "6": ["-20179798861.9477649213831654572196783493381125869792688721079587537495481955", "-63993951326.1417786299354669235940406161075080046858894880298960778441353038"], "7": ["-181618176185.363464062528288087252950075992488739427205141928029529605894693", "-575945532753.530673055847240395425437937286729544740882825438869715210840332"], "10": ["1634563572736.0625712596176633336211061937083572628659932519429316447784372", "5183509766171.596764974563547008725763511021315939625047017010575154773828"], "11": ["181618176277.151709295344778514542068361776564808080965290404117448328734057", "575945532952.320394690747454250577492430263274858714785574271646007175391075"], "12": ["-181618176277.151709295344778514542068361776564808080965290404117448328734057", "-575945532952.320394690747454250577492430263274858714785574271646007175391075"], "13": ["-1634563572736.0625712596176633336211061937083572628659932519429316447784372", "-5183509766171.596764974563547008725763511021315939625047017010575154773828"], "14": ["181618176143.729800881501239513047900425958732014264307646106670579383330834", "575945533683.836457755881431200468649593729954650012410863574899462726681832"], "15": ["20179796030.914835327170731083094186006966512474494323902142492586398709128", "63993945549.8302116439963830422036742825487720631827863599661021736880549284"], "19": ["-292990916157.062814619107917501828117262086402394271701302140266910979012582", "-928927883340.997826407684061336048835115243180841769245278946878442077207804"], "20": ["43766014938.2845724832867505400707576903249658980097079298683756567952386781", "139486817328.228958080305015774316098765147651236168486225006993766942793605"]}, "2l_CA": {"1": ["-5145.07196999012807937981178436692902023179946326845528977239671318401374551", "-13792.4392196312221606222041907775882333905444807932796767406252883837340688"], "2": ["-4247.61436894226972786768024157209238451049234644341939690020412520742990992", "-9677.82829005757582604659918431648662452911449345908122474717465171542045226"], "4": ["108165533041.146933777533281548106666128529699158518824485253041470862474264", "413871649933.489410270571855766478521395352425070285887236496943188079753243"], "5": ["973489789865.381350140498369090524021607863201447048600214524172321980593483", "3724844828378.10427822444362966245647633630546163623880450794072538302316427"], "8": ["12018391616.5133606527264729920961658239421875586514223551279147113828251334", "45985736687.1415655820628536991113785776881225259454276558712506905190673833"], "9": ["108165532924.88448035048979505997346750522720503686219582209895468864890308", "413871650551.38869554786046860990293929806894905331865355103717051330213879"], "16": ["-985508181444.110560897708412120409978847372294494799675478202582932565280517", "-3770830564880.7980342023889136234405559109958224687112675764342120153409515"], "17": ["-26048554216.2866660627211552014068691880482897941663820225815199286078214427", "-100239281192.136221534151182311229497707027746493782847196930506449971895651"], "18": ["-57045514178.3886664828031083826185399276358607801141105614539153767639415542", "-218371894064.17739066629280354059224093674349496734776578099669376754942694"], "3": ["5042.49409953556040002989720414003009760210237385017331119079287083688005068", "13500.7348850309954126762040272874506817506285147318056803848346395446315453"], "6": ["12018393590.2765979622786598790370368321847026092390752542311235480709238552", "45985741653.2181430750213252590783023763074451761939857195276926801304203289"], "7": ["108165533041.146933777533281548106666128529699158518791280084630829997161655", "413871649933.489410270571855766478521395352425070285889983537734858010420786"], "10": ["-973489788471.836059778647306647997488066584426262853776364685047660098308594", "-3724844824846.22144349071739241320028555578824321367655498981753786301055612"], "11": ["-108165533106.515595523932592556827338244425526788792758488661860291221997451", "-413871650098.146655963390365904443483779073638001454348076368240239324172117"], "12": ["108165533106.515595523932592556827338244425526788792758488661860291221997451", "413871650098.146655963390365904443483779073638001454348076368240239324172117"], "13": ["973489788471.836059778647306647997488066584426262853776364685047660098308594", "3724844824846.22144349071739241320028555578824321367655498981753786301055612"], "14": ["-108165532924.88448035048979505997346750522720503686219582209895468864890308", "-413871650551.38869554786046860990293929806894905331865355103717051330213879"], "15": ["-12018391616.5133606527264729920961658239421875586514223551279147113828251334", "-45985736687.1415655820628536991113785776881225259454276558712506905190673833"], "19": ["174497188850.848782684856483635332965125561517324071752102330999701277238224", "667549678645.245550015848964610882153629435884492095328321001722670889820727"], "20": ["-26048554216.2866660627211552014068691880485328465253636917461755930241756605", "-100239281192.136221534151182311229497707027728342320753350312900776448673963"]}}, "sec": 593.4}

==> anc/paper2/r0/data/r0_closed_forms.json <==
{
 "HH": 5.437248538456086e-10,
 "ZZ": 1.587202603208253e-09
}

==> anc/paper2/r0/data/r0_closed_forms.py <==
#!/usr/bin/env python3
"""Gate C, step 2: closed forms for r0 read off from the data, checked against every extracted value.

Gluon splittings (gg -> HH, r0_from_data.json; 'N' = C_A part, 'nf' = 2 T_F n_f part):
    r0 = C_A [134/9 - 5 zeta2 - 4 ln x ln(1-x)] - (40/9) T_F n_f + (2/3)(C_A - 2 T_F n_f)/F_nu(x),
    F_0 = F_S = 1/(x(1-x)) + 2x(1-x),  F_2 = W = (x^4 + (1-x)^4)/(x(1-x)).
Quark splittings (gg -> ZZ, r0_from_zz.json), the same for all eight helicity amplitudes:
    r0 = C_F [12 - 6 zeta2 + 2 ln^2(x/(1-x))] + C_A [2 + zeta2 - 2 (ln^2 x + ln^2(1-x))].
The constants 134/9 - 5 zeta2 and 12 - 6 zeta2 were identified with PSLQ on the basis {1, zeta2} (integer
coefficients up to 200, tolerance 1e-8; the constants are known to 3e-9 or better). At that precision the basis
cannot be enlarged: with ln 2 and zeta3 added, PSLQ gives them coefficient zero for the n_f and quark-splitting
constants, but for 134/9 - 5 zeta2 it finds relations with coefficients of order 100, and one exists among
1, zeta2, ln 2, zeta3 themselves (-44 + 6 zeta2 + 103 ln 2 - 31 zeta3 = 8e-10). The basis rests on the weight of
the one-loop calculation, which gives constants of weight at most two that do not depend on x, and the constants
on the regions calculation of Paper I. The coefficients of the logarithms and of 1/F_nu are the integers and fractions
that the three velocities give (exact solves, residuals ~1e-10).
    python3 r0_closed_forms.py
"""
import json, pathlib
import mpmath as mp

HERE = pathlib.Path(__file__).resolve().parent
mp.mp.dps = 30
z2 = mp.zeta(2)


def r0_gluon(x, nu):
    """returns (C_A coefficient, n_f coefficient) with n_f = 2 T_F n_f"""
    P = mp.log(x)*mp.log(1-x)
    F = 1/(x*(1-x)) + 2*x*(1-x) if nu == 0 else (x**4 + (1-x)**4)/(x*(1-x))
    return (mp.mpf(134)/9 - 5*z2 - 4*P + mp.mpf(2)/3/F, -mp.mpf(20)/9 - mp.mpf(2)/3/F)


def r0_quark(x):
    """returns (C_F coefficient, C_A coefficient)"""
    lx, ly = mp.log(x), mp.log(1-x)
    return (12 - 6*z2 + 2*(lx - ly)**2, 2 + z2 - 2*(lx**2 + ly**2))


def main():
    worst = {'HH': 0, 'ZZ': 0}
    hh = json.load(open(HERE / 'r0_from_data.json'))
    for beta, r in hh.items():
        x = mp.mpf(r['x'])
        for comp, nu in (('nu0', 0), ('nu2', 2)):
            pa, pf = r0_gluon(x, nu)
            da = abs(mp.mpc(mp.mpf(r[comp]['r0_N'][0]) - pa, mp.mpf(r[comp]['r0_N'][1])))
            df = abs(mp.mpc(mp.mpf(r[comp]['r0_nf'][0]) - pf, mp.mpf(r[comp]['r0_nf'][1])))
            worst['HH'] = max(worst['HH'], da, df)
            print(f'HH beta={beta} {comp}: C_A part {mp.nstr(pa, 12)} (data - formula {mp.nstr(da, 2)}), '
                  f'n_f part {mp.nstr(pf, 12)} ({mp.nstr(df, 2)})')
    zz = json.load(open(HERE / 'r0_from_zz.json'))
    for beta, r in zz.items():
        x = mp.mpf(r['x'])
        pF, pA = r0_quark(x)
        for comp in ('nu0', 'nu2'):
            for h, row in r[comp].items():
                dF = abs(mp.mpc(mp.mpf(row['2l_CF'][0]) - pF, mp.mpf(row['2l_CF'][1])))
                dA = abs(mp.mpc(mp.mpf(row['2l_CA'][0]) - pA, mp.mpf(row['2l_CA'][1])))
                worst['ZZ'] = max(worst['ZZ'], dF, dA)
        print(f'ZZ beta={beta}: C_F part {mp.nstr(pF, 12)}, C_A part {mp.nstr(pA, 12)}')
    print('largest complex |data - formula|:', {k: mp.nstr(v, 2) for k, v in worst.items()})
    assert worst['HH'] < 1e-8 and worst['ZZ'] < 1e-7
    json.dump({k: float(v) for k, v in worst.items()}, open(HERE / 'r0_closed_forms.json', 'w'), indent=1)


if __name__ == '__main__':
    main()


==> anc/paper2/r0/data/r0_from_data.json <==
{
 "1/4": {
  "x": "0.625",
  "F_S": "4.7354166666666666666666666666666666666666666666667",
  "W": "0.73541666666666666666666666666666666666666666666667",
  "nu0": {
   "data_over_oneloop": {
    "N2": [
     "16.135515165956000766883807957569546945965350038154",
     "34.557519189451239130101815663450191365154350016107",
     "0.0000000028402248965045588885886985315498297676230656671942"
    ],
    "N_Nf": [
     "-3.3302272497555673287995695421218583525640103731143",
     "-6.2831853071747371055876921399123086164195757169671",
     "0.00000000040663117614428831345251783351124504817418692513603"
    ],
    "Nf_over_N": [
     "0.00000000000012957804418416563277616021204331914131388787527831",
     "-0.000000000000065964225873711915305189907633400651307190467471085",
     "0.000000000011758529077338419847754555892139256020784178019279"
    ],
    "Nf2": [
     "0.000000000000063656032275350924400547220784528609679754033406384",
     "-0.0000000000002636083704247148227585807121606721306414190668491",
     "0.000000000021929178800462499480665693304985243005942794957655"
    ]
   },
   "L1_over_oneloop": {
    "N2": [
     "-10.999999999997518138371721474061210836848718825088",
     "0.0000000000062033976459194867438220463762694726434187511349322"
    ],
    "N_Nf": [
     "1.999999999999371352540943903247702511547776296458",
     "-0.0000000000017870746570001098973735291452041296693963267622983"
    ],
    "Nf_over_N": [
     "8.5678431238222159904770218934061984937345020362246e-45",
     "3.178804988897145510283418814301008022410991153917e-44"
    ],
    "Nf2": [
     "0.000000000000032254525505124171862711530205601430197291325689483",
     "0.00000000000011985166834978901460272275337761947381074336239927"
    ]
   },
   "known_N": [
    "11.174486739604574309238935046395753879458673871015",
    "34.557519189487725623089077216074531726168863393126"
   ],
   "known_nf": [
    "-0.96722192150497452700492543906689737618660592938018",
    "-6.2831853071795864769252867665590057683943387987502"
   ],
   "r0_N": [
    "4.9610284263514264576448729111737930665066761671389",
    "-0.000000000036486492987261552624340361014513377019026524747238",
    "0.0000000028402248965045588885886985315498297676230656671942"
   ],
   "r0_nf": [
    "-2.3630053282505928017946441030549609763774044437341",
    "0.0000000000048493713375946266466971519747630817830943307239456",
    "0.00000000040663117614428831345251783351124504817418692513603"
   ]
  },
  "nu2": {
   "data_over_oneloop": {
    "N2": [
     "22.23458097399033209209877811229334890560782183359",
     "34.557519189473706553562915363886910858879613628687",
     "0.00000000086294874303201279312832599254157904605737347863979"
    ],
    "N_Nf": [
     "-5.4292930577952893600657992519247643467791495160719",
     "-6.2831853071811145117303664727380195148066810013397",
     "0.00000000019087469913822536682527418758324794337877802980568"
    ],
    "Nf_over_N": [
     "-0.00000000000011221964047943489545770578746833989418510944566877",
     "0.000000000000074796647201905858661252247355383583146540578192019",
     "0.000000000011012230342453380238054290135032564342454160492556"
    ],
    "Nf2": [
     "-0.000000000000013500260600593842941363866872321694960103362404624",
     "-0.00000000000001353319401720151088329805022716575533805462778049",
     "0.0000000000015609058241135908930402844458803506414552317117169"
    ]
   },
   "L1_over_oneloop": {
    "N2": [
     "-10.999999999997362521509093546917258782624149352085",
     "-0.0000000000046794246269747040016866937592592088888950341631627"
    ],
    "N_Nf": [
     "1.9999999999992496745774118434303850883496311277063",
     "0.0000000000013041928897065039848285587764603856706215634362216"
    ],
    "Nf_over_N": [
     "-0.000000000000016143893415582486977709865500907402995122437925517",
     "-0.000000000000063039427964739103769621585993013850731171512415117"
    ],
    "Nf2": [
     "0.000000000000055904462843741789664864715149137661040612784151418",
     "-0.000000000000056384906342209227033062646319821735473956227320696"
    ]
   },
   "known_N": [
    "16.507820072937907642572268379729087212792007204348",
    "34.557519189487725623089077216074531726168863393126"
   ],
   "known_nf": [
    "-2.3005552548383078603382587724002307095199392627135",
    "-6.2831853071795864769252867665590057683943387987502"
   ],
   "r0_N": [
    "5.7267609010524244495265097325642616928158146292421",
    "-0.000000000014019069526161852187620867289249764439067432389582",
    "0.00000000086294874303201279312832599254157904605737347863979"
   ],
   "r0_nf": [
    "-3.1287378029569814997275404795245336372592102533584",
    "-0.0000000000015280348050797061790137464123422025894596557690502",
    "0.00000000019087469913822536682527418758324794337877802980568"
   ]
  }
 },
 "1/2": {
  "x": "0.75",
  "F_S": "5.7083333333333333333333333333333333333333333333333",
  "W": "1.7083333333333333333333333333333333333333333333333",
  "nu0": {
   "data_over_oneloop": {
    "N2": [
     "18.573000593466941964477914066101447468731501527008",
     "34.557519189304389366657348221502368640529163013925",
     "0.000000014146522933828798260082316431652165795582335264048"
    ],
    "N_Nf": [
     "-3.4549948324452807765344680939546562815210503483855",
     "-6.2831853071492661916927717268772113338521391791478",
     "0.0000000025145219214650411243947973474043820972614210955201"
    ],
    "Nf_over_N": [
     "0.00000000000052430680184387295951732971557895476277556109667649",
     "-0.00000000000031325856255444957220373535699240278687623217318196",
     "0.000000000048986447997097280531296145633560233231959298465566"
    ],
    "Nf2": [
     "0.00000000000033571880760849062274390032644876760119865519025761",
     "-0.0000000000016911795720110459977885237420478431167790055139689",
     "0.00000000013826729067772789398938875764081516455649508476299"
    ]
   },
   "L1_over_oneloop": {
    "N2": [
     "-10.999999999987293996067433228360344791569731170612",
     "0.000000000034565670896956807132633445523800446747390522416666"
    ],
    "N_Nf": [
     "1.9999999999965844626057507350586628066323665073644",
     "-0.000000000010227900376121576155350331072251936927812487481065"
    ],
    "Nf_over_N": [
     "7.3853216415575772621010547524387023845634072492977e-49",
     "2.6223599851542046153957386959680228589926858170435e-48"
    ],
    "Nf2": [
     "0.0000000000002009736111009648111636150220888857161006561430336",
     "0.00000000000071695144369295410650556613406121120598494393162615"
    ]
   },
   "known_N": [
    "13.38724185691768786831146270008463602295661499712",
    "34.557519189487725623089077216074531726168863393126"
   ],
   "known_nf": [
    "-1.1159842890477810308491221659401203784363399864122",
    "-6.2831853071795864769252867665590057683943387987502"
   ],
   "r0_N": [
    "5.1857587365492540961664513660168114457748865298885",
    "-0.00000000018333625643172899457216308563970037920107787698536",
    "0.000000014146522933828798260082316431652165795582335264048"
   ],
   "r0_nf": [
    "-2.3390105433974997456853459280145359030847103619733",
    "0.000000000030320285232515039681794434542199619602442988912162",
    "0.0000000025145219214650411243947973474043820972614210955201"
   ]
  },
  "nu2": {
   "data_over_oneloop": {
    "N2": [
     "24.179789508033957639895704031310761440059273313529",
     "34.557519189431769919190720454158381501866008783491",
     "0.0000000030179691168548035189182708684258312560085130026018"
    ],
    "N_Nf": [
     "-5.061783747034752896543795178674084987843585082586",
     "-6.2831853071863317435421941611833422499723974224225",
     "0.00000000082284096609506810553169487984171293609612626502447"
    ],
    "Nf_over_N": [
     "-0.00000000000044742008797096127861909747410262679021068600860867",
     "0.00000000000029243956042017615149251861001025688608855759695423",
     "0.000000000043321399356229450111948995983762938109154027451426"
    ],
    "Nf2": [
     "-0.000000000000033708461426264734919915782502717870881238013860736",
     "0.000000000000017736381639709525479661422741558748165021123303218",
     "0.0000000000030869558423453314877585731002125874905195987879327"
    ]
   },
   "L1_over_oneloop": {
    "N2": [
     "-10.999999999989364551486386376837677862714586982843",
     "-0.000000000019212692375335616529621819841719350032366672994723"
    ],
    "N_Nf": [
     "1.9999999999971138390297397264610992276244636284179",
     "0.0000000000052707361281324788405779042453326974538364822223758"
    ],
    "Nf_over_N": [
     "-0.000000000000061526003571145650736712833270311397462099349504705",
     "-0.00000000000023113929111836115508003272857891850221793559094869"
    ],
    "Nf2": [
     "0.00000000000019859543363494882432532291091814606088494183948289",
     "-0.00000000000022767322943515711256384337677117504635222113523616"
    ]
   },
   "known_N": [
    "18.720575190251021201644796033417969356289948330453",
    "34.557519189487725623089077216074531726168863393126"
   ],
   "known_nf": [
    "-2.4493176223811143641824554992734537117696733197455",
    "-6.2831853071795864769252867665590057683943387987502"
   ],
   "r0_N": [
    "5.4592143177829364382509079978927920837693249830753",
    "-0.000000000055955703898356761916150224302854609634941257135063",
    "0.0000000030179691168548035189182708684258312560085130026018"
   ],
   "r0_nf": [
    "-2.6124661246536385323613396794006312760739117628405",
    "-0.0000000000067452666169073946243364815780586236723408249867306",
    "0.00000000082284096609506810553169487984171293609612626502447"
   ]
  }
 },
 "2/3": {
  "x": "0.83333333333333333333333333333333333333333333333333",
  "F_S": "7.4777777777777777777777777777777777777777777777778",
  "W": "3.4777777777777777777777777777777777777777777777777",
  "nu0": {
   "data_over_oneloop": {
    "N2": [
     "22.123889054405103246932550348825314126382027037809",
     "34.557519188965775881186635159494560619714480937289",
     "0.000000040694079776521898223876523181634646375436071519817"
    ],
    "N_Nf": [
     "-3.6274292856546629826245521388443760325398800991882",
     "-6.2831853070775608584399510565867764402050768723071",
     "0.000000008332702741396999036598707841913483411897891690637"
    ],
    "Nf_over_N": [
     "0.00000000000087467843672825198144928709766141623307032189479937",
     "-0.00000000000093577150274190462386892033150843224673144452172378",
     "0.00000000010214757481951560329682520387467859205809826489498"
    ],
    "Nf2": [
     "0.00000000000091322155350163408274258501223302001319597408490744",
     "-0.0000000000057671450223442291848909031494750460349470307371973",
     "0.00000000046553471512396847328201991417398676014914806049232"
    ]
   },
   "L1_over_oneloop": {
    "N2": [
     "-10.999999999965431143434614462465892149291965591106",
     "0.00000000010229738750951584111072198816446687047274864996747"
    ],
    "N_Nf": [
     "1.9999999999901190466146060502276738286866005133322",
     "-0.000000000031084072912196087482505950400073608290958214148468"
    ],
    "Nf_over_N": [
     "-1.4653855674080015068881683623586620687035039834433e-43",
     "-5.0760774523378547211085421275275338765290470182403e-43"
    ],
    "Nf2": [
     "0.00000000000065376486129855161036978804186843811714004955984479",
     "0.0000000000022699178019028971915061402011196927474504383984172"
    ]
   },
   "known_N": [
    "16.677222956862482235953304218519966881482506243086",
    "34.557519189487725623089077216074531726168863393126"
   ],
   "known_nf": [
    "-1.316054017348006418016130255690144603946920020065",
    "-6.2831853071795864769252867665590057683943387987502"
   ],
   "r0_N": [
    "5.4466660975426210109792461303053472448995207947232",
    "-0.00000000052194974190244205657997110645438245583714285009799",
    "0.000000040694079776521898223876523181634646375436071519817"
   ],
   "r0_nf": [
    "-2.3113752683066565646084218831542314285929600791232",
    "0.00000000010202561848533570997222932818926192644309208799523",
    "0.000000008332702741396999036598707841913483411897891690637"
   ]
  },
  "nu2": {
   "data_over_oneloop": {
    "N2": [
     "27.559762632326995710782917166070096987128252175057",
     "34.557519189355388056777348545028715427298524477365",
     "0.0000000066019592643504483139093088051750629263515482733634"
    ],
    "N_Nf": [
     "-5.0633028636179353711854079696466622235072944211584",
     "-6.2831853071988308848705439476656437421936325574882",
     "0.0000000022636184844255110971589273475334890243721123307546"
    ],
    "Nf_over_N": [
     "-0.0000000000011191160512416459520525497118423178478575895328988",
     "0.0000000000007055570479323167016510205771764157488832018242632",
     "0.00000000010667743687532265525408366082017041453292802411752"
    ],
    "Nf2": [
     "-0.0000000000000088113203034876867696444460037984856070945028573256",
     "0.00000000000021737106821010266865045216479088975526867647263299",
     "0.000000000017541084085606707557221582782116116555671799673819"
    ]
   },
   "L1_over_oneloop": {
    "N2": [
     "-10.999999999973324492564569257184819999022768199732",
     "-0.000000000050656100948753370097366176505225353794015871013176"
    ],
    "N_Nf": [
     "1.9999999999929762155067008981579829981125827056189",
     "0.000000000013616499602030222852335209846581716020417064635093"
    ],
    "Nf_over_N": [
     "-0.00000000000014901269106891827866872271211818450674905360936167",
     "-0.00000000000054563906718810540588397732701466631437126522848004"
    ],
    "Nf2": [
     "0.00000000000045679226168845605948008419931818810188653711991657",
     "-0.0000000000005756746619028607608901739134629183741623603362116"
    ]
   },
   "known_N": [
    "22.010556290195815569286637551853300214815839576419",
    "34.557519189487725623089077216074531726168863393126"
   ],
   "known_nf": [
    "-2.6493873506813397513494635890234779372802533533983",
    "-6.2831853071795864769252867665590057683943387987502"
   ],
   "r0_N": [
    "5.5492063421311801414962796142167967723124125986382",
    "-0.00000000013233756631172867104581629887033891576115776049572",
    "0.0000000066019592643504483139093088051750629263515482733634"
   ],
   "r0_nf": [
    "-2.4139155129365956198359443806231842862270410677601",
    "-0.000000000019244407945257181106637973799293758738031239208373",
    "0.0000000022636184844255110971589273475334890243721123307546"
   ]
  }
 }
}

==> anc/paper2/r0/data/r0_from_data.py <==
#!/usr/bin/env python3
"""Gate C, step 1: the constant r0 of the one-loop kernel as the two-loop gg -> HH remainders give it.

At mu_R = m_H the DPS terms of the two-loop remainders (Catani's subtraction, Paper 2 eq. (4.1)) are,
with H1 H2 K factorisation in minimal subtraction and the Catani reading of section 5,
    c11 / c1 = 2h + Dc l^2 + B l - delta0 + r0(nu=0),
    c20 / K1 = (B - 2Dc) + 2h + Dc l^2 + B l - delta0 + r0(nu=2),
where c11 is the coefficient of G in A1^(2), c20 the forward limit of A2^(2), and
    l      = ln(mu^2/(Q*^2 e^{-i pi})) = ln(s/m_H^2) + i pi           (Q*^2 = m_H^4/s),
    h      = C_A(-L_H^2 + zeta2), L_H = ln(m_H^2/mu^2) - i pi           (MS-subtracted gg -> H, HEFT),
    delta0 = [2 I^(1)]_{eps^0} = -C_A L_s^2 + C_A zeta2 - beta0 L_s,  L_s = ln(mu^2/s) + i pi,
and (B - 2Dc) is the constant of the nu = 2 transform of -Dc X^2 + B X (Paper 2, below eq. (5.5)).
Dc = C_A = N, B = 2 beta0, beta0 = 11N/3 - 2 n_f/3.  The colour terms of the data are separated as in
Paper 2 eq. (3.1); c1 = -2 pi N F_S and K1 = pi N W are proportional to N, so the N^2 term of the data
gives the N part of r0 and the N n_f term its n_f part.

    python3 r0_from_data.py      (reads the point files of task B; a few seconds)
"""
import json, sys, pathlib
from fractions import Fraction
import mpmath as mp

HERE = pathlib.Path(__file__).resolve().parent
TASKS = HERE.parents[1]
sys.path.insert(0, str(TASKS / 'hh' / 'hh_two_loop'))
from scan_tools import load, fit_model, weights, beta_number, COLOURS   # noqa: E402

mp.mp.dps = 50
z2 = mp.zeta(2)


def known_parts(beta):
    """N- and n_f-coefficients of 2h + Dc l^2 + B l - delta0 at mu = m_H (relative to the one-loop term)."""
    b = beta_number(beta)
    v = (1-b)/(1+b)
    s = (1+v)**2/v                      # s/m_H^2
    Ls = mp.mpf(s)
    l = mp.log(Ls) + 1j*mp.pi           # ln(mu^2/(Q*^2 e^{-i pi}))
    LH = -1j*mp.pi                      # ln(m_H^2/mu^2) - i pi
    Lsub = -mp.log(Ls) + 1j*mp.pi       # ln(mu^2/s) + i pi
    # coefficients of N (C_A and the N part of beta0) and of n_f (the n_f part of beta0)
    def total(CA, b0):
        h = CA*(-LH**2 + z2)
        delta0 = -CA*Lsub**2 + CA*z2 - b0*Lsub
        return 2*h + CA*l**2 + 2*b0*l - delta0
    N_part = total(1, mp.mpf(11)/3)
    nf_part = total(0, -mp.mpf(2)/3)
    nu2_N = 2*mp.mpf(11)/3 - 2          # (B - 2Dc) for the N part
    nu2_nf = 2*(-mp.mpf(2)/3)
    return {'nu0': {'N': N_part, 'nf': nf_part}, 'nu2': {'N': N_part + nu2_N, 'nf': nf_part + nu2_nf},
            'l': l, 's_over_mH2': s}


def extract(points):
    reg, _ = load(points)
    betas = sorted({b for (_, b) in reg}, key=Fraction)
    out = {}
    for beta in betas:
        if len(reg.get((1, beta), [])) < 8 or len(reg.get((2, beta), [])) < 8:
            continue                                      # scan of this velocity not complete
        w, FS, Kt = weights(beta)
        c1_over_N = -2*mp.pi*FS
        K1_over_N = mp.pi*Kt
        kp = known_parts(beta)
        res = {'x': str(w), 'F_S': str(FS), 'W': str(Kt)}
        for comp, gauge, deg, power, norm in (('nu0', 1, 3, 1, c1_over_N), ('nu2', 2, 2, 0, K1_over_N)):
            recs = reg[(gauge, beta)]
            vals = {}
            for col in COLOURS:
                for part in (0, 1, 2):                       # L^0, L^1, L^2 of A^(2)
                    f0 = fit_model(recs, col, part, deg, 2, 0)[power]
                    f1 = fit_model(recs, col, part, deg, 2, 1)[power]
                    vals[(col, part)] = (f0/norm, abs(f1 - f0)/abs(norm))
            r0N = vals[('N2', 0)][0] - kp[comp]['N']
            r0nf = vals[('N_Nf', 0)][0] - kp[comp]['nf']
            res[comp] = {
                'data_over_oneloop': {col: [str(mp.re(vals[(col, 0)][0])), str(mp.im(vals[(col, 0)][0])),
                                            str(vals[(col, 0)][1])] for col in COLOURS},
                'L1_over_oneloop': {col: [str(mp.re(vals[(col, 1)][0])), str(mp.im(vals[(col, 1)][0]))] for col in COLOURS},
                'known_N': [str(mp.re(kp[comp]['N'])), str(mp.im(kp[comp]['N']))],
                'known_nf': [str(mp.re(kp[comp]['nf'])), str(mp.im(kp[comp]['nf']))],
                'r0_N': [str(mp.re(r0N)), str(mp.im(r0N)), str(vals[('N2', 0)][1])],
                'r0_nf': [str(mp.re(r0nf)), str(mp.im(r0nf)), str(vals[('N_Nf', 0)][1])],
            }
        out[str(beta)] = res
    return out


def main():
    out = extract(TASKS / 'hh' / 'hh_two_loop' / 'points')
    for beta, r in out.items():
        print(f"beta = {beta}, x = {mp.nstr(mp.mpf(r['x']), 6)}")
        for comp in ('nu0', 'nu2'):
            c = r[comp]
            print(f"  {comp}: r0 N-part  = {mp.nstr(mp.mpf(c['r0_N'][0]), 12)} + {mp.nstr(mp.mpf(c['r0_N'][1]), 3)} i"
                  f"   (shift {mp.nstr(mp.mpf(c['r0_N'][2]), 2)})")
            print(f"       r0 nf-part = {mp.nstr(mp.mpf(c['r0_nf'][0]), 12)} + {mp.nstr(mp.mpf(c['r0_nf'][1]), 3)} i"
                  f"   (shift {mp.nstr(mp.mpf(c['r0_nf'][2]), 2)})")
            print('       n_f/N, n_f^2 terms of the data / one-loop:',
                  [mp.nstr(abs(mp.mpc(mp.mpf(c['data_over_oneloop'][k][0]), mp.mpf(c['data_over_oneloop'][k][1]))), 2)
                   for k in ('Nf_over_N', 'Nf2')])
    json.dump(out, open(HERE / 'r0_from_data.json', 'w'), indent=1)
    print('written r0_from_data.json')


if __name__ == '__main__':
    main()


==> anc/paper2/r0/data/r0_from_zz.json <==
{
 "1/4": {
  "x": 0.625,
  "nu0": {
   "++++": {
    "2l_CF": [
     "2.652281234543571489984995283749027864488",
     "0.0000000001166962173649781349946406753257427172972",
     "0.0000000108788194332630058104018759947564804075"
    ],
    "2l_CA": [
     "1.279075196855265790498981493542444967714",
     "-0.00000000006155461774834575543249146249284333655583",
     "0.000000009732110710763929368825214929979604501715"
    ]
   },
   "++--": {
    "2l_CF": [
     "2.652281234574441811772129046317108591791",
     "0.00000000009594579422306014365176428764883768347412",
     "0.00000000901274680400610534304885111181774093457"
    ],
    "2l_CA": [
     "1.279075196829832510377331183368092784102",
     "-0.0000000000472785371972918223479983994844423038833",
     "0.000000008123575734590831303538641224622461255371"
    ]
   },
   "--++": {
    "2l_CF": [
     "2.652281234574441811772129046317108591791",
     "0.00000000009594579422306014365176428764883768347412",
     "0.00000000901274680400610534304885111181774093457"
    ],
    "2l_CA": [
     "1.279075196829832510377331183368092784102",
     "-0.0000000000472785371972918223479983994844423038833",
     "0.000000008123575734590831303538641224622461255371"
    ]
   },
   "----": {
    "2l_CF": [
     "2.652281234543571489984995283749027864488",
     "0.0000000001166962173649781349946406753257427172972",
     "0.0000000108788194332630058104018759947564804075"
    ],
    "2l_CA": [
     "1.279075196855265790498981493542444967714",
     "-0.00000000006155461774834575543249146249284333655583",
     "0.000000009732110710763929368825214929979604501715"
    ]
   }
  },
  "nu2": {
   "+-++": {
    "2l_CF": [
     "2.652281234181120301516909127494297725525",
     "0.0000000003869851448654835277062212345595923754153",
     "0.0000000355650579696152117565262161447819546399"
    ],
    "2l_CA": [
     "1.279075197304080079891582160611274826063",
     "-0.0000000005467674722707519685561530254473972655701",
     "0.00000004827502005544150284736674013808113919238"
    ]
   },
   "+---": {
    "2l_CF": [
     "2.652281234181120301516909127494297725525",
     "0.0000000003869851448654835277062212345595923754153",
     "0.0000000355650579696152117565262161447819546399"
    ],
    "2l_CA": [
     "1.279075197304080079891582160611274826063",
     "-0.0000000005467674722707519685561530254473972655701",
     "0.00000004827502005544150284736674013808113919238"
    ]
   },
   "-+++": {
    "2l_CF": [
     "2.652281234181120301516909127494297725525",
     "0.0000000003869851448654835277062212345595923754153",
     "0.0000000355650579696152117565262161447819546399"
    ],
    "2l_CA": [
     "1.279075197304080079891582160611274826063",
     "-0.0000000005467674722707519685561530254473972655701",
     "0.00000004827502005544150284736674013808113919238"
    ]
   },
   "-+--": {
    "2l_CF": [
     "2.652281234181120301516909127494297725525",
     "0.0000000003869851448654835277062212345595923754153",
     "0.0000000355650579696152117565262161447819546399"
    ],
    "2l_CA": [
     "1.279075197304080079891582160611274826063",
     "-0.0000000005467674722707519685561530254473972655701",
     "0.00000004827502005544150284736674013808113919238"
    ]
   }
  }
 },
 "1/2": {
  "x": 0.75,
  "nu0": {
   "++++": {
    "2l_CF": [
     "4.544293520394171799264227482186826546378",
     "0.000000000114992094631789538550980338319353987389",
     "0.000000009519246410133581442382169545511413468312"
    ],
    "2l_CA": [
     "-0.3642119939689651558766913498931192625647",
     "-0.00000000005393687070875330614394063087058383251355",
     "0.000000009633356036513430933952726222269866529308"
    ]
   },
   "++--": {
    "2l_CF": [
     "4.544293520441649214351916170086327744705",
     "0.00000000008086644183405719112975307947555133226976",
     "0.000000006880307551283079952018483447662671025709"
    ],
    "2l_CA": [
     "-0.3642119940090024996547623089499967277305",
     "-0.00000000003000586742019669298053112284195217237815",
     "0.000000007320782857981565646142368141321963606182"
    ]
   },
   "--++": {
    "2l_CF": [
     "4.544293520441649214351916170086327744705",
     "0.00000000008086644183405719112975307947555133226976",
     "0.000000006880307551283079952018483447662671025709"
    ],
    "2l_CA": [
     "-0.3642119940090024996547623089499967277305",
     "-0.00000000003000586742019669298053112284195217237815",
     "0.000000007320782857981565646142368141321963606182"
    ]
   },
   "----": {
    "2l_CF": [
     "4.544293520394171799264227482186826546378",
     "0.000000000114992094631789538550980338319353987389",
     "0.000000009519246410133581442382169545511413468312"
    ],
    "2l_CA": [
     "-0.3642119939689651558766913498931192625647",
     "-0.00000000005393687070875330614394063087058383251355",
     "0.000000009633356036513430933952726222269866529308"
    ]
   }
  },
  "nu2": {
   "+-++": {
    "2l_CF": [
     "4.544293520223372023363470129292072768501",
     "0.0000000002136631671367937855592282083482571031915",
     "0.00000002159513073185184897917312957079237170865"
    ],
    "2l_CA": [
     "-0.3642119934742893320174481778611276331902",
     "-0.0000000006842197875649053320100165303322162653083",
     "0.00000005767957542587228342452649162454285218471"
    ]
   },
   "+---": {
    "2l_CF": [
     "4.544293520223372023363470129292072768501",
     "0.0000000002136631671367937855592282083482571031915",
     "0.00000002159513073185184897917312957079237170865"
    ],
    "2l_CA": [
     "-0.3642119934742893320174481778611276331902",
     "-0.0000000006842197875649053320100165303322162653083",
     "0.00000005767957542587228342452649162454285218471"
    ]
   },
   "-+++": {
    "2l_CF": [
     "4.544293520223372023363470129292072768501",
     "0.0000000002136631671367937855592282083482571031915",
     "0.00000002159513073185184897917312957079237170865"
    ],
    "2l_CA": [
     "-0.3642119934742893320174481778611276331902",
     "-0.0000000006842197875649053320100165303322162653083",
     "0.00000005767957542587228342452649162454285218471"
    ]
   },
   "-+--": {
    "2l_CF": [
     "4.544293520223372023363470129292072768501",
     "0.0000000002136631671367937855592282083482571031915",
     "0.00000002159513073185184897917312957079237170865"
    ],
    "2l_CA": [
     "-0.3642119934742893320174481778611276331902",
     "-0.0000000006842197875649053320100165303322162653083",
     "0.00000005767957542587228342452649162454285218471"
    ]
   }
  }
 },
 "2/3": {
  "x": 0.8333333333333334,
  "nu0": {
   "++++": {
    "2l_CF": [
     "7.31097638674430044973059318533602526456",
     "0.0000000001203268032182749739848311700885374759171",
     "0.000000008767491071044664357867697667514360022602"
    ],
    "2l_CA": [
     "-2.842352224266136460701777913101126496825",
     "-0.00000000003286830406177419331978340129708344365762",
     "0.0000000102788837712263610673979292124872834115"
    ]
   },
   "++--": {
    "2l_CF": [
     "7.310976386792744080560556194575762215125",
     "0.00000000007961001124061101013743035752441458742671",
     "0.000000006285554966127775124652252079809656589106"
    ],
    "2l_CA": [
     "-2.842352224307789368040339730512457325745",
     "-0.000000000004302094334240109042328006342747254631492",
     "0.000000008417439288788765773646669662793381006331"
    ]
   },
   "--++": {
    "2l_CF": [
     "7.310976386792744080560556194575762215125",
     "0.00000000007961001124061101013743035752441458742671",
     "0.000000006285554966127775124652252079809656589106"
    ],
    "2l_CA": [
     "-2.842352224307789368040339730512457325745",
     "-0.000000000004302094334240109042328006342747254631492",
     "0.000000008417439288788765773646669662793381006331"
    ]
   },
   "----": {
    "2l_CF": [
     "7.31097638674430044973059318533602526456",
     "0.0000000001203268032182749739848311700885374759171",
     "0.000000008767491071044664357867697667514360022602"
    ],
    "2l_CA": [
     "-2.842352224266136460701777913101126496825",
     "-0.00000000003286830406177419331978340129708344365762",
     "0.0000000102788837712263610673979292124872834115"
    ]
   }
  },
  "nu2": {
   "+-++": {
    "2l_CF": [
     "7.310976386773520275574630833781644017058",
     "0.00000000001048995876939977663968986651555870609781",
     "0.000000008275882396580857575970873314449225825293"
    ],
    "2l_CA": [
     "-2.842352223417691281146490355091190931288",
     "-0.000000001220715295629413387718849138796850684324",
     "0.00000009995559781165171307784758612679054932166"
    ]
   },
   "+---": {
    "2l_CF": [
     "7.310976386773520275574630833781644017058",
     "0.00000000001048995876939977663968986651555870609781",
     "0.000000008275882396580857575970873314449225825293"
    ],
    "2l_CA": [
     "-2.842352223417691281146490355091190931288",
     "-0.000000001220715295629413387718849138796850684324",
     "0.00000009995559781165171307784758612679054932166"
    ]
   },
   "-+++": {
    "2l_CF": [
     "7.310976386773520275574630833781644017058",
     "0.00000000001048995876939977663968986651555870609781",
     "0.000000008275882396580857575970873314449225825293"
    ],
    "2l_CA": [
     "-2.842352223417691281146490355091190931288",
     "-0.000000001220715295629413387718849138796850684324",
     "0.00000009995559781165171307784758612679054932166"
    ]
   },
   "-+--": {
    "2l_CF": [
     "7.310976386773520275574630833781644017058",
     "0.00000000001048995876939977663968986651555870609781",
     "0.000000008275882396580857575970873314449225825293"
    ],
    "2l_CA": [
     "-2.842352223417691281146490355091190931288",
     "-0.000000001220715295629413387718849138796850684324",
     "0.00000009995559781165171307784758612679054932166"
    ]
   }
  }
 }
}

==> anc/paper2/r0/data/r0_from_zz.py <==
#!/usr/bin/env python3
"""Gate C, step 1 for quark splittings: r0 from the two-loop gg -> ZZ amplitudes (task J fits).

The fits of task J (results_zz.json) are in VVamp units (alpha_s/(2 pi) per loop) and in the qT scheme at
mu^2 = s.  In the a_s = alpha_s/(4 pi) expansion of Paper 2 the two-loop/one-loop ratios are twice the
VVamp ratios, and ggvvamp's conversion to Catani's scheme, A2 -> A2 + (-pi^2 C_A/2 + i pi b0) A1 with
b0 = 11 C_A/6 - n_f/3 (ggvvamp.cpp, convert_A_to_Catani), becomes c^Catani = c^qT + (-pi^2 C_A + i pi beta0) c1.
With delta0 = [2 I^(1)]_{eps^0} = C_A pi^2 + C_A zeta2 - i pi beta0 at mu^2 = s, minimal subtraction is
    c^MS = c^qT + C_A zeta2 c1.
In the variable G of the data (gluon scale Q_g^2 = m^4/s) the bracket of Paper 2 eq. (5.3) is
    -Dc X_g^2 + (B - 2 Dc kappa) X_g + Dc l^2 - 2 Dc kappa l + B l,
with Dc = 2C_F - C_A, B = 6 C_F, Dc kappa = 2 (C_A - C_F) L_x, L_x = ln[x(1-x)], l = ln(mu^2/(Q_g^2 e^{-i pi})) = -2 L_x + i pi.
Its constant and the hard functions h = C_F(-L^2 + 3L - 8 + zeta2), L = ln(m^2/mu^2) - i pi = L_x - i pi, give
    c11/c1 = 2h + Dc l^2 - 2 Dc kappa l + B l - C_A zeta2 + r0(nu=0),
    c20/K  = (B - 2 Dc - 2 Dc kappa) + 2h + Dc l^2 - 2 Dc kappa l + B l - C_A zeta2 + r0(nu=2),
for each colour factor (C_F, C_A) separately.
    python3 r0_from_zz.py
"""
import json, pathlib
import mpmath as mp

HERE = pathlib.Path(__file__).resolve().parent
TASKS = HERE.parents[1]
mp.mp.dps = 40
z2 = mp.zeta(2)


def C(v):
    return mp.mpc(mp.mpf(v[0]), mp.mpf(v[1]))


def known(x, CF, CA):
    Lx = mp.log(x*(1-x))
    l = -2*Lx + 1j*mp.pi
    Dc = 2*CF - CA
    Dk = 2*(CA - CF)*Lx
    B = 6*CF
    L = Lx - 1j*mp.pi
    h = CF*(-L**2 + 3*L - 8 + z2)
    nu0 = 2*h + Dc*l**2 - 2*Dk*l + B*l - CA*z2
    nu2 = nu0 + (B - 2*Dc - 2*Dk)
    return nu0, nu2


def main():
    d = json.load(open(TASKS / 'zz' / 'results_zz.json'))['betas']
    out = {}
    for beta, r in d.items():
        x = mp.mpf(r['x'])
        res = {'x': r['x'], 'nu0': {}, 'nu2': {}}
        cmax = max(abs(C(e['c1'])) for e in r['hel'].values())
        for h, e in r['hel'].items():
            if '2l_CF' not in e:
                continue
            c1, K = C(e['c1']), C(e['K'])
            if e['dJz'] == 0 and abs(c1) > 1e-3*cmax:
                comp, norm, j = 'nu0', c1, 1
            elif abs(e['dJz']) == 2 and abs(K) > 1e-6:
                comp, norm, j = 'nu2', K, 0
            else:
                continue
            row = {}
            for part, (CF, CA) in (('2l_CF', (1, 0)), ('2l_CA', (0, 1))):
                f = C(e[part]['f'][j]); fw = C(e[part]['f_w1'][j])
                kn = known(x, CF, CA)[0 if comp == 'nu0' else 1]
                r0 = 2*f/norm - kn
                row[part] = [str(mp.re(r0)), str(mp.im(r0)), str(2*abs(f - fw)/abs(norm))]
            res[comp][h] = row
        out[beta] = res
        print(f'beta = {beta}, x = {mp.nstr(x, 6)}')
        for comp in ('nu0', 'nu2'):
            for h, row in res[comp].items():
                print(f'  {comp} {h}: ' + '   '.join(f"{p[3:]}: {mp.nstr(mp.mpf(v[0]), 12)} + {mp.nstr(mp.mpf(v[1]), 3)} i (shift {mp.nstr(mp.mpf(v[2]), 2)})"
                                                    for p, v in row.items()))
    json.dump(out, open(HERE / 'r0_from_zz.json', 'w'), indent=1)


if __name__ == '__main__':
    main()


==> anc/paper2/r0/data/run_hh_new_velocities.log <==
nohup: ignoring input
12:58:22 g2_b1o10_d4_p42.json 339.9
13:00:21 g2_b1o10_d5_p45.json 454.4
13:00:51 g2_b1o10_d7_p51.json 488.8
13:01:10 g2_b1o10_d6_p48.json 506.2
13:08:48 g2_b1o10_d8_p54.json 625.1
13:10:40 g2_b1o10_d9_p57.json 618.6
13:13:16 g1_b1o10_d4_p42.json 231.8
13:13:42 g2_b1o10_d11_p63.json 751.9
13:13:53 g2_b1o10_d10_p60.json 782.1
13:15:39 g1_b1o10_d5_p45.json 264.9
13:18:26 g1_b1o10_d6_p48.json 309.5
13:21:48 g1_b1o10_d8_p54.json 429.2
13:24:28 g1_b1o10_d7_p51.json 603.2
13:25:46 g1_b1o10_d9_p57.json 606.1
13:26:33 g2_b4o5_d4_p42.json 124.1
13:26:40 g1_b1o10_d10_p60.json 494.0
13:28:53 g2_b4o5_d6_p48.json 140.8
13:29:14 g2_b4o5_d7_p51.json 153.8
13:29:39 g2_b4o5_d5_p45.json 233.7
13:33:13 g2_b4o5_d8_p54.json 259.4
13:34:08 g1_b1o10_d11_p63.json 739.8
13:34:22 g2_b4o5_d10_p60.json 282.9
13:35:26 g2_b4o5_d9_p57.json 371.9
13:36:24 g1_b4o5_d4_p42.json 136.6
13:36:30 g1_b4o5_d5_p45.json 127.4
13:38:03 g1_b4o5_d6_p48.json 157.0
13:38:53 g2_b4o5_d11_p63.json 340.3
13:39:12 g1_b4o5_d7_p51.json 168.0
13:39:33 g1_b4o5_d8_p54.json 183.8
13:41:25 g1_b4o5_d9_p57.json 202.3
13:42:26 g1_b4o5_d10_p60.json 212.7
13:43:06 g1_b4o5_d11_p63.json 233.4


==> anc/paper2/r0/data/run_hh_new_velocities.py <==
#!/usr/bin/env python3
"""Blind test of the r0 closed form: gg -> HH points at two velocities not used to find it.

Runs the task-B scan (scan_colour_scale.run_job, unchanged) at beta = 1/10 and 4/5, writing to
points_hh/ here so that the points of task B are not touched. Run isolated:
    python3 -I run_hh_new_velocities.py [--workers 2] [--recompute]
Existing points are kept if their provenance (input files, code, parameters, runtime) matches;
--recompute replaces them, as needed after a change of the evaluation code.
"""
import sys, pathlib, time, argparse
from multiprocessing import Pool

HERE = pathlib.Path(__file__).resolve().parent
BDIR = HERE.parents[1] / 'hh' / 'hh_two_loop'
sys.path.insert(0, str(BDIR))
import scan_colour_scale as scan          # noqa: E402

BETAS = ('1/10', '4/5')
OUT = HERE / 'points_hh'


def job(j, recompute=False):
    scan.OUT = OUT
    return scan.run_job(j, recompute=recompute, out_dir=OUT)


if __name__ == '__main__':
    p = argparse.ArgumentParser()
    p.add_argument('--workers', type=int, default=2)
    p.add_argument('--recompute', action='store_true', help='replace existing points')
    a = p.parse_args()
    OUT.mkdir(exist_ok=True)
    js = [(g, b, k, scan.working_digits(k)) for b in BETAS for g in (2, 1) for k in scan.DELTA_EXPONENTS]
    with Pool(a.workers) as pool:
        from functools import partial
        for path, sec in pool.imap_unordered(partial(job, recompute=a.recompute), js):
            print(time.strftime('%H:%M:%S'), path.split('/')[-1], sec, flush=True)


==> anc/paper2/r0/data/test_data.py <==
"""Rerun the extraction of r0 from the two-loop amplitudes (the stored scan points and fits) and the blind tests,
and check that the stored results are reproduced and that the closed forms hold as the paper states.

    python3 test_data.py        (a few seconds)
"""
import json, os, shutil, subprocess, sys, tempfile

HERE = os.path.dirname(os.path.abspath(__file__))
FILES = ['r0_from_data', 'r0_from_zz', 'r0_closed_forms', 'blind_test_hh', 'blind_test_zz']


def walk(a, b, path=''):
    if isinstance(a, dict):
        assert set(a) == set(b), (path, set(a) ^ set(b))
        return max([walk(a[k], b[k], path + '/' + k) for k in a] or [0])
    if isinstance(a, list):
        assert len(a) == len(b), path
        return max([walk(x, y, path) for x, y in zip(a, b)] or [0])
    if isinstance(a, (int, float)):
        return abs(a - b)
    if isinstance(a, str):
        try:
            return abs(float(a) - float(b))
        except ValueError:
            assert a == b, (path, a, b)
            return 0
    assert a == b, (path, a, b)
    return 0


def main():
    tmp = tempfile.mkdtemp()
    try:
        for name in FILES:
            shutil.copy(os.path.join(HERE, name + '.json'), os.path.join(tmp, name + '.json'))
        for name in FILES:
            stored = json.load(open(os.path.join(tmp, name + '.json')))
            subprocess.run([sys.executable, name + '.py'], cwd=HERE, check=True, stdout=subprocess.DEVNULL,
                           stderr=subprocess.DEVNULL)
            new = json.load(open(os.path.join(HERE, name + '.json')))
            d = walk(stored, new)
            print(f'{name}.json reproduced, largest difference {d:.1e}')
            assert d < 1e-12
        cf = json.load(open(os.path.join(HERE, 'r0_closed_forms.json')))
        assert cf['HH'] < 1e-8 and cf['ZZ'] < 1e-8
        hh = json.load(open(os.path.join(HERE, 'blind_test_hh.json')))
        zz = json.load(open(os.path.join(HERE, 'blind_test_zz.json')))
        assert max(max(r['dev_C_A'], r['dev_n_f']) for r in hh) < 1e-8
        assert max(max(r['2l_CF']['dev'], r['2l_CA']['dev']) for r in zz) < 1e-8
        print(f"closed forms: HH {cf['HH']:.1e}, ZZ {cf['ZZ']:.1e}; blind tests below 1e-8")
        print('passed')
    finally:
        for name in FILES:
            if os.path.exists(os.path.join(tmp, name + '.json')):
                shutil.copy(os.path.join(tmp, name + '.json'), os.path.join(HERE, name + '.json'))
        shutil.rmtree(tmp)


if __name__ == '__main__':
    main()


==> anc/paper2/r0/data/zz_jobs_a.txt <==
4/5 12 90
4/5 10 80
4/5 8 70
4/5 6 60
4/5 4 50


==> anc/paper2/r0/data/zz_jobs_b.txt <==
4/5 11 85
4/5 9 75
4/5 7 65
4/5 5 55


==> anc/paper2/r0/data/zz_run_a.log <==
10:40:32 zz_b4o5_d12_p90.json 657.3
10:53:40 zz_b4o5_d10_p80.json 788.1
10:59:13 zz_b4o5_d8_p70.json 332.9
11:02:44 zz_b4o5_d6_p60.json 211.0
11:05:18 zz_b4o5_d4_p50.json 153.6


==> anc/paper2/r0/data/zz_run_b.log <==
10:41:12 zz_b4o5_d11_p85.json 697.5
10:51:05 zz_b4o5_d9_p75.json 593.4
10:55:55 zz_b4o5_d7_p65.json 289.2
10:59:01 zz_b4o5_d5_p55.json 186.6


==> anc/paper2/r0/derivation/Makefile <==
# Analytic derivation of r0: run all checks, or regenerate the files in outputs/.
#   make -C paper2/r0/derivation test
#   make -C paper2/r0/derivation outputs
PYTHON ?= python3
ROOT   := ../../..
CHECKS := check_qq_W1q_W2qb check_qq_W1qb_W2q check_qq_Vqq check_qq_Vggq_W1g_W2g check_qq_sum check_gg

.PHONY: test outputs

test:
	@for c in $(CHECKS); do echo "== $$c.py"; $(PYTHON) -B $$c.py $(ROOT) || exit 1; done
	@echo "== all scripts passed"

outputs:
	@mkdir -p outputs
	@for c in $(CHECKS); do echo "== $$c.py"; $(PYTHON) -B $$c.py $(ROOT) > outputs/$$c.txt || exit 1; done


==> anc/paper2/r0/derivation/README.md <==
# Analytic derivation of the finite matching functions r0

This folder derives the one-loop collinear function $J_1$ of the DPS kernel in closed form, diagram by diagram, for $g\to q\bar q$ and $g\to gg$. Together with the soft function and the daughter self-energies it gives the finite matching functions of Eqs. (7) and (8) of the Letter,

```math
\begin{aligned}
r_0^{g\to gg}&=C_A\Big[\tfrac{134}{9}-5\zeta_2-4\ln x\ln(1-x)\Big]-\tfrac{40}{9}T_Fn_f+\frac{2(C_A-2T_Fn_f)}{3F_\nu(x)},\\
r_0^{g\to q\bar q}&=C_F\Big[12-6\zeta_2+2\ln^2\frac{x}{1-x}\Big]+C_A\Big[2+\zeta_2-2\ln^2x-2\ln^2(1-x)\Big].
\end{aligned}
```

The calculation follows the section "One-loop correction to the DPS kernel" of the Supplement and uses its conventions. The gluon colour factors are taken from the existing graph calculation in
`paper2/r0/theory/gg_diagrams.py` and checked against its stored results.
The tensor numerators, residues and collinear integrals are evaluated here.
The numerical evaluation in `paper2/r0/theory` does not enter the derivation. Its stored Laurent coefficients (`gqq_laurent_x*.json`, `gg_laurent_x*.json`) serve as a comparison for every diagram.

## How to run

```
make -C paper2/r0/derivation test
```

runs the six scripts in turn and stops at the first failure. A single script takes the repository root as its argument:

```
python3 paper2/r0/derivation/check_gg.py .
```

The scripts need Python 3 with numpy and scipy 1.10 or later, and nothing else. They were run with Python 3.13, numpy 2.5 and scipy 1.18. Every check prints one line marked `[ok]` or `[FAIL]`, and a script exits with status 1 if any check fails. A complete run has 163 checks and takes about three minutes; two and a half of these are the quadratures in two variables in `check_qq_Vggq_W1g_W2g.py`. The folder `outputs` holds the output of each script, and `make -C paper2/r0/derivation outputs` regenerates it.

## Conventions

The bare one-loop correction, normalised to the lowest-order kernel, is

```math
\widetilde{\mathcal K}^{(1)}_{\rm bare}/\widetilde{\mathcal K}_0=J_1+J_2+S+\sum_{\rm daughters}\Sigma+G ,
```

with $p_1^+=\mu=\nu_{\rm r}=1$, $b=b_0$ and $a_s=\alpha_s/(4\pi)$. We work in Feynman gauge in $d=4-2\epsilon$ dimensions with the rapidity regulator $\eta$ of the Supplement, and take $\eta\to0$ before $\epsilon\to0$. The function $r_0$ is the coefficient of $\eta^0\epsilon^0$ in $J_1+J_2+S+\sum\Sigma$ for the helicity structures present at tree level. The Glauber contribution $G$ is imaginary and is not treated here.

The parent gluon has momentum $p_1=(1,0,\boldsymbol 0)$ and polarisation $\varepsilon$. The daughters carry $K=(x,K^-,\boldsymbol k)$ and $p_1-K$, and the loop momentum is $\ell=(z,\ell^-,\boldsymbol\ell)$. Every diagram is evaluated in the same order:

1. Numerator. Dirac algebra in $d$ dimensions for $g\to q\bar q$, contraction of the Lorentz tensors for $g\to gg$.
2. Residues in $K^-$ and $\ell^-$. This leaves a one-loop light-front wave function with at most two transverse denominators.
3. Transverse integral in $2-2\epsilon$ dimensions with one Feynman parameter.
4. Parameter integrals, expanded in $\eta$ and then in $\epsilon$.
5. Transform to impact parameter space at $b=b_0$. A term linear in $\boldsymbol k$ acquires the factor $F_\epsilon=e^{-\epsilon\gamma_E}\Gamma(1-2\epsilon)/[\Gamma(1+\epsilon)\Gamma(1-\epsilon)]$.

The second region of the loop plus momentum, and the diagrams with the two operators interchanged, follow from charge conjugation for $g\to q\bar q$ and from the exchange of the two daughters for $g\to gg$. Both replace $x$ by $1-x$ and interchange the two quark helicity structures, or $S_2$ and $S_3$.

Below, $L=\ln[x(1-x)]$.

## Results for g → q q̄

Each diagram equals its colour factor times $A\,T+\tfrac12B\,(\varepsilon\cdot\boldsymbol k)$, where $T=\tfrac x2\,\not\varepsilon\,\not k-\tfrac{1-x}2\,\not k\,\not\varepsilon$ is the tree splitting. The coefficients of the two quark helicity structures $\not\varepsilon\,\not k$ and $\not k\,\not\varepsilon$, normalised to the tree splitting, are $A-B/(2x)$ and $A+B/(2(1-x))$.

Wilson line couplings to the quark and to the antiquark:

```math
\begin{aligned}
\text{W1q}\ \ (C_F):\quad &A=G(\epsilon)\,(1-x)^{\epsilon},\qquad B=0,\\
\text{W2qb}\ \ (C_F):\quad &A=G(\epsilon)\,x^{\epsilon},\qquad B=0,\\
&G(\epsilon)=-2F_\epsilon\,\frac{\Gamma(\epsilon)\Gamma(-\epsilon)\Gamma(2-\epsilon)}{\Gamma(2-2\epsilon)}=\frac2{\epsilon^2}+\frac2\epsilon+4+\zeta_2+O(\epsilon),\\
\text{W2q}\ \ (C_F-\tfrac12C_A):\quad &A=\frac2{\eta\epsilon}-\frac2{\epsilon^2}-\frac{2L}\epsilon+2\,\mathrm{Li}_2(1-x)-3\zeta_2,\qquad B=4x\ln x,\\
\text{W1qb}\ \ (C_F-\tfrac12C_A):\quad &A=\frac2{\eta\epsilon}-\frac2{\epsilon^2}-\frac{2L}\epsilon+2\,\mathrm{Li}_2(x)-3\zeta_2,\qquad B=-4(1-x)\ln(1-x).
\end{aligned}
```

In W1q and W2qb the gluon from the Wilson line of an operator attaches to the daughter created by the same operator. In W2q and W1qb it attaches to the daughter created by the other operator, and only these two diagrams have a rapidity divergence.

Abelian and non-Abelian vertex corrections, and Wilson line couplings to the parent gluon:

```math
\begin{aligned}
\text{Vqq}\ \ (C_F-\tfrac12C_A):\quad &A=\frac1\epsilon-L,\qquad B=-4x\ln x+4(1-x)\ln(1-x),\\
\text{Vggq}\ \ (\tfrac12C_A):\quad &A=\frac{2-2L}\epsilon+4-\ln^2x-\ln^2(1-x),\\
&B=\frac{-2x\ln x+2(1-x)\ln(1-x)}\epsilon-x\ln^2x+(1-x)\ln^2(1-x),\\
\text{W1g}\ \ (\tfrac12C_A):\quad &A=-\frac2{\epsilon^2}-\frac{2\ln(1-x)+x}\epsilon-3\zeta_2-\ln(1-x)-\ln^2(1-x)+2\,\mathrm{Li}_2(x)-2x,\\
&B=\frac{2x(1-x)-2(1-x)\ln(1-x)}\epsilon+4x(1-x)-(1-x)\ln^2(1-x),\\
\text{W2g}\ \ (\tfrac12C_A):\quad &A_{\rm W2g}(x)=A_{\rm W1g}(1-x),\qquad B_{\rm W2g}(x)=-B_{\rm W1g}(1-x).
\end{aligned}
```

In the sum, $B$ cancels separately in the $C_F$ and $C_A$ parts, so that $J_1$ is proportional to the tree splitting:

```math
J_1^{g\to q\bar q}=C_F\Big[\frac4{\eta\epsilon}+\frac{5-2L}\epsilon+8-2\zeta_2+L+\ln^2\frac{x}{1-x}\Big]
+C_A\Big[-\frac2{\eta\epsilon}+1-\ln^2x-\ln^2(1-x)\Big].
```

## Results for g → gg

The helicity structures are

```math
S_1=(\varepsilon\cdot\boldsymbol k)(e_1\cdot e_2),\quad
S_2=(\varepsilon\cdot e_1)(e_2\cdot\boldsymbol k),\quad
S_3=(\varepsilon\cdot e_2)(e_1\cdot\boldsymbol k),\quad
T_4=\frac{(\varepsilon\cdot\boldsymbol k)(e_1\cdot\boldsymbol k)(e_2\cdot\boldsymbol k)}{\boldsymbol k^2},
```

and the tree splitting is proportional to $S_1-S_2/(1-x)-S_3/x$. We write $c_1,c_2,c_3$ for the coefficients of $S_1,S_2,S_3$ normalised to the tree splitting, and $c_4$ for the coefficient of $T_4$ in units of the tree coefficient of $S_1$. Where $c_4$ is not listed it vanishes.

Wilson line couplings to the daughter created by the same operator, to the parent gluon, and to the other daughter:

```math
\begin{aligned}
\text{W1k}\ \ (C_A):\quad &c_1=c_2=c_3=\frac2{\epsilon^2}+\frac{1+2\ln(1-x)}\epsilon+2+\zeta_2+\ln(1-x)+\ln^2(1-x),\\
\text{W1g}\ \ (\tfrac12C_A):\quad &c_1=-\frac2{\epsilon^2}-\frac{3\ln(1-x)}\epsilon-3\zeta_2+2\,\mathrm{Li}_2(x)-\tfrac12\ln(1-x)-\tfrac32\ln^2(1-x),\\
&c_2=-\frac2{\epsilon^2}-\frac{2\ln(1-x)+x}\epsilon-3\zeta_2+2\,\mathrm{Li}_2(x)-\ln(1-x)-\ln^2(1-x)-2x,\\
&c_3=-\frac2{\epsilon^2}-\frac{\tfrac52\ln(1-x)+\tfrac12x}\epsilon-3\zeta_2+2\,\mathrm{Li}_2(x)+\tfrac34(1-x)\ln(1-x)-\tfrac54\ln^2(1-x)-\tfrac54x,\\
\text{W1kb}\ \ (-\tfrac12C_A):\quad &c_1=-\frac2{\eta\epsilon}+\frac2{\epsilon^2}+\frac{2L}\epsilon+3\zeta_2-2\,\mathrm{Li}_2(x)+\ln(1-x),\\
&c_2=-\frac2{\eta\epsilon}+\frac2{\epsilon^2}+\frac{2L+\ln(1-x)+\tfrac12x}\epsilon+3\zeta_2-2\,\mathrm{Li}_2(x)+\tfrac12\ln(1-x)+\tfrac12\ln^2(1-x)+x,\\
&c_3=-\frac2{\eta\epsilon}+\frac2{\epsilon^2}+\frac{2L}\epsilon+3\zeta_2-2\,\mathrm{Li}_2(x)+\big(\tfrac74-\tfrac34x\big)\ln(1-x)-\tfrac14x.
\end{aligned}
```

The coefficient of $1/\eta$ in W1kb is $2e^{-\epsilon\gamma_E}\Gamma(-\epsilon)$ times the tree splitting to all orders in $\epsilon$, because the numerator at the eikonal endpoint is proportional to the tree splitting.

Four-gluon vertex bubbles on the first daughter, and the gluon, ghost and quark triangles:

```math
\begin{aligned}
\text{Vbuba1, 2, 3}\ \ (-C_A,\,-\tfrac12C_A,\,\tfrac12C_A):\quad &c_1=c_2=\kappa\Big[\frac1\epsilon+2+\ln(1-x)\Big],\quad \kappa=\tfrac34,\ \tfrac38,\ -\tfrac38,\qquad c_3=0,\\
\text{Vtri}\ \ (\tfrac12C_A):\quad &c_1=\frac{\tfrac54-L}\epsilon+\tfrac73-\tfrac32L-\tfrac12\big[\ln^2x+\ln^2(1-x)\big],\\
&c_2=\frac{x-\tfrac12-\tfrac32\ln x-\ln(1-x)}\epsilon+\tfrac54x-\tfrac5{12}-\tfrac{17}4\ln x-\tfrac34\ln^2x-\tfrac32\ln(1-x)-\tfrac12\ln^2(1-x),\\
&c_3(x)=c_2(1-x),\qquad c_4=\tfrac32,\\
\text{Vgh1}+\text{Vgh2}\ \ (C_A):\quad &c_1=-\tfrac1{24}\Big(\frac1\epsilon+L\Big)-\tfrac19,\quad c_2=c_1-\tfrac1{24}(1-x),\quad c_3=c_1-\tfrac1{24}x,\quad c_4=-\tfrac1{12},\\
\text{Vq1}+\text{Vq2}\ \ (T_Fn_f):\quad &c_1=\tfrac43\Big(\frac1\epsilon+L\Big)+\tfrac{20}9,\quad c_2=c_1-\tfrac23(1-x),\quad c_3=c_1-\tfrac23x,\quad c_4=-\tfrac43.
\end{aligned}
```

The three entries Vbuba1, 2, 3 are the three colour and Lorentz parts of the four-gluon vertex. The entries W2g, W2kb, W2k and Vbubb1, 2, 3 follow from W1g, W1k, W1kb and Vbuba1, 2, 3 by exchanging the two daughters. The six entries in which the gluon from the Wilson line enters a four-gluon vertex vanish. The colour sum of the 23 entries is

```math
\begin{aligned}
c_s&=C_A\Big[\frac2{\eta\epsilon}+\frac{\tfrac13-2L}\epsilon+\tfrac59-2\zeta_2-\tfrac53L-2\ln x\ln(1-x)+\tfrac13\rho_s\Big]
+T_Fn_f\Big[\frac4{3\epsilon}+\tfrac{20}9+\tfrac43L-\tfrac23\rho_s\Big],\\
c_4&=\tfrac23\big(C_A-2T_Fn_f\big),\qquad \rho_1=0,\quad\rho_2=1-x,\quad\rho_3=x .
\end{aligned}
```

## From the collinear function to r0

At $\nu_{\rm r}=1$ and $b=b_0$ the soft function of the Supplement is $S=\Delta_C\,[-4/(\eta\epsilon)+2/\epsilon^2-\zeta_2]+O(\epsilon)$. The rapidity divergences cancel: $J_1$ and $J_2$ each contribute $2\Delta_C/(\eta\epsilon)$, with $\Delta_C=2C_F-C_A$ for $g\to q\bar q$ and $\Delta_C=C_A$ for $g\to gg$. The self-energies of the two daughters of one splitting are

```math
\Sigma_q+\Sigma_{\bar q}=C_F\Big[-\frac2\epsilon-2-L\Big],\qquad
\Sigma_g+\Sigma_g=C_A\Big[\frac{10}{3\epsilon}+\tfrac{62}9+\tfrac53L\Big]+T_Fn_f\Big[-\frac8{3\epsilon}-\tfrac{40}9-\tfrac43L\Big].
```

The function $J_2$ is $J_1$ at $1-x$ with the helicity structures interchanged, and the sums above are symmetric, so the finite parts of $J_1$ and $J_2$ agree. For $g\to q\bar q$ this gives

```math
r_0^{g\to q\bar q}=2\,J_1^{g\to q\bar q}\Big|_{\epsilon^0}-\zeta_2\,(2C_F-C_A)+2C_F\,(-2-L),
```

which is Eq. (8).

For $g\to gg$ the terms $\rho_s$ and $c_4$ depend on the helicities. Two steps turn them into the last term of Eq. (7).

Transform of $T_4$. The tensor $T_4-(S_1+S_2+S_3)/4$ is symmetric and traceless in its three polarisation indices, so it is the third harmonic in the direction of $\boldsymbol k$, while the tree splitting is the first. Both have the radial dependence $1/|\boldsymbol k|$, for which the transform of the harmonic $m$ is $i^m/b$ times a factor common to all $m$. Relative to the tree splitting the third harmonic changes sign, so that at $\epsilon=0$

```math
T_4\ \to\ \tfrac12(S_1+S_2+S_3)-T_4 ,\qquad \boldsymbol k\to\boldsymbol b .
```

Contraction of the two splittings. Each hard vertex joins one daughter of each splitting, and the daughter that meets the one with fraction $x$ carries $1-x$. The two daughters at a vertex are contracted with $\delta_{ij}$ for $gg\to HH$ and with the antisymmetric symbol of the two transverse dimensions for $gg\to AA$. The sum over the daughter polarisations has the form $\alpha\,(\varepsilon\cdot\varepsilon')+\beta\,(\varepsilon\cdot\boldsymbol b)(\varepsilon'\cdot\boldsymbol b)/b^2$, with harmonics $\alpha+\beta/2$ for $\nu=0$ and $\beta$ for $\nu=2$. The tree overlaps are

```math
gg\to HH:\quad \frac{F_0}{2x(1-x)},\ \ \frac{F_2}{x(1-x)};\qquad\qquad
gg\to AA:\quad -\frac{F_A}{2x(1-x)},\ \ \frac{F_2}{x(1-x)}
```

for $\nu=0$ and $\nu=2$. Dividing the one-loop overlap by the tree overlap and adding the soft function and the four self-energies gives Eq. (7) for both harmonics. For $gg\to AA$, $F_A$ replaces $F_0$ and the last term changes sign for $\nu=2$, as stated below Eq. (7) of the Letter.

The single pole of $J_1+J_2+\sum\Sigma$ that does not depend on $x$ is $B/\epsilon$, with $B=6C_F$ for $g\to q\bar q$ and $B=2\beta_0$ for $g\to gg$, the coefficients of the Letter.

## What is checked

| Script | Content | Time |
|---|---|---|
| `check_qq_W1q_W2qb.py` | W1q, W2qb | 1 s |
| `check_qq_W1qb_W2q.py` | W2q, W1qb | 1 s |
| `check_qq_Vqq.py` | Vqq | 15 s |
| `check_qq_Vggq_W1g_W2g.py` | Vggq, W1g, W2g | 160 s |
| `check_qq_sum.py` | sum of the eight diagrams, Eq. (8) | 1 s |
| `check_gg.py` | the 23 entries of the gluon channel, colour sum, contraction of the two splittings, Eq. (7) | 5 s |

There are two kinds of check.

Equalities that hold for all $x$. In `check_gg.py` and `check_qq_sum.py` the momentum fraction is a symbol, and every coefficient is a rational function of $x$ multiplying $1$, $\ln x$, $\ln(1-x)$, their squares and product, $\mathrm{Li}_2(x)$ or $\zeta_2$. The gluon channel is computed in this way from the numerators to the Laurent coefficients. The closed forms above, the colour sum, the single poles and Eq. (7) are tested as equalities of these coefficients. For Eq. (7) this includes the term with $F_\nu$ for $\nu=0$ and $2$, with the contraction of the two splittings done in exact arithmetic, and the corresponding statement for $gg\to AA$. The sum of the eight quark diagrams and Eq. (8) are tested in the same way from the closed forms of the individual diagrams.

Numerical checks with a stated tolerance. These cover the Dirac algebra of the quark diagrams in $d=4,6,8,10$ with random momenta (the result is linear in $d$), the residues in $K^-$ and $\ell^-$ against quadrature in two variables, the parameter integrals against quadrature at finite $\epsilon$ and $\eta$, and the comparison with the stored Laurent coefficients at $x=0.1,0.3,0.5,0.7,0.9$. For $g\to q\bar q$, the individual parameter-integral Laurent expansions were obtained analytically and checked numerically at finite $\epsilon$.
The sum of the closed diagram expressions is tested as an exact equality in $x$.

The closed forms agree with the stored coefficients to $10^{-9}$ or better for the quark diagrams, except Vqq, whose stored values are accurate to $10^{-7}$. In the gluon channel the largest deviation is $1.4\times10^{-8}$, except for the gluon triangle: $8.7\times10^{-7}$ with the default quadrature orders, and $1.1\times10^{-8}$ at $x=1/2$ with the orders 96, 72 and 40.

## Files

| File | Content |
|---|---|
| `algebra.py` | polynomials, rational functions of $x$, Laurent series in $\epsilon$, Lorentz tensors in light-cone components; standard library only |
| `gluon_diagrams.py` | tree splitting and the 23 one-loop entries of `paper2/r0/theory/gg_diagrams.py`, and their numerators after the residues |
| `integrals.py` | transverse integral, reduction to $S_1,S_2,S_3,T_4$, parameter integrals |
| `gluon_channel.py` | each entry of the gluon channel as a Laurent series in $\eta$ and $\epsilon$ |
| `dirac.py` | gamma matrices in even dimension, for the quark diagrams |
| `supplement_formulas.py` | $F_\epsilon$, the soft function and the daughter self-energy of the Supplement |
| `report.py` | pass or fail line of each check, exit status |
| `check_*.py` | the six scripts of the table above |
| `outputs/` | output of the six scripts |

## Not covered

- The Glauber contribution $G$ and the imaginary part of the kernel.
- A separate calculation of $J_2$. It is obtained from $J_1$ by charge conjugation or by the exchange of the two splittings.
- A derivation of the daughter self-energies. Their expression is taken from the Supplement and expanded. For the soft function the rapidity integral and the expansion are checked.


==> anc/paper2/r0/derivation/algebra.py <==
"""Exact algebra for the collinear function J1(g -> gg).

Polynomials in several variables (negative powers allowed), truncated Laurent series in eps, and Lorentz tensors
in light-cone components. Coefficients are rational numbers or rational functions of the momentum fraction x with
denominators x^a (1-x)^b, so that x can be kept as a symbol. Only the standard library is used."""
from fractions import Fraction as Fr
import itertools


def _pmul(p, q):
    if not p or not q: return []
    out = [Fr(0)]*(len(p) + len(q) - 1)
    for i, u in enumerate(p):
        if u:
            for j, v in enumerate(q): out[i + j] += u*v
    return out


def _xpow(m, n):
    """coefficients of x^m (1-x)^n"""
    p = [Fr(1)]
    for _ in range(n): p = _pmul(p, [Fr(1), Fr(-1)])
    return [Fr(0)]*m + p


class RatX:
    """P(x)/(x^a (1-x)^b), P a polynomial with rational coefficients; common factors x and 1-x are cancelled,
    which makes the representation unique"""
    __slots__ = ('p', 'a', 'b')

    def __init__(self, p, a=0, b=0):
        p = [Fr(c) for c in p]
        while p and p[-1] == 0: p.pop()
        if not p:
            self.p, self.a, self.b = (), 0, 0
            return
        while a > 0 and p[0] == 0:
            p.pop(0); a -= 1
        while b > 0 and sum(p) == 0:                 # P(1) = 0: P = (1-x) Q with Q_k = p_0 + ... + p_k
            q, acc = [], Fr(0)
            for c in p[:-1]:
                acc += c; q.append(acc)
            p = q; b -= 1
        self.p, self.a, self.b = tuple(p), a, b

    @staticmethod
    def co(o):
        if isinstance(o, RatX): return o
        if isinstance(o, (int, Fr)): return RatX([o])
        return None

    def __add__(self, o):
        o = RatX.co(o)
        if o is None: return NotImplemented
        A, B = max(self.a, o.a), max(self.b, o.b)
        p1 = _pmul(list(self.p), _xpow(A - self.a, B - self.b)); p2 = _pmul(list(o.p), _xpow(A - o.a, B - o.b))
        n = max(len(p1), len(p2))
        return RatX([(p1[i] if i < len(p1) else 0) + (p2[i] if i < len(p2) else 0) for i in range(n)], A, B)
    __radd__ = __add__

    def __neg__(self): return RatX([-c for c in self.p], self.a, self.b)

    def __sub__(self, o):
        o = RatX.co(o)
        return NotImplemented if o is None else self + (-o)

    def __rsub__(self, o):
        o = RatX.co(o)
        return NotImplemented if o is None else o + (-self)

    def __mul__(self, o):
        o = RatX.co(o)
        if o is None: return NotImplemented
        return RatX(_pmul(list(self.p), list(o.p)), self.a + o.a, self.b + o.b)
    __rmul__ = __mul__

    def inv(self):
        """inverse; the numerator must be a constant times powers of x and 1-x"""
        p = list(self.p); m = n = 0
        while p and p[0] == 0:
            p.pop(0); m += 1
        while len(p) > 1:
            if sum(p) != 0: raise ZeroDivisionError('the inverse is not of the form P/(x^a (1-x)^b)')
            q, acc = [], Fr(0)
            for c in p[:-1]:
                acc += c; q.append(acc)
            p = q; n += 1
        return RatX(_pmul([1/p[0]], _xpow(self.a, self.b)), m, n)

    def __truediv__(self, o): return self*RatX.co(o).inv()
    def __rtruediv__(self, o): return RatX.co(o)*self.inv()

    def __pow__(self, n):
        base = self if n >= 0 else self.inv()
        out = RatX([1])
        for _ in range(abs(n)): out = out*base
        return out

    def __bool__(self): return bool(self.p)

    def __eq__(self, o):
        o = RatX.co(o)
        return o is not None and (self.p, self.a, self.b) == (o.p, o.a, o.b)

    def __hash__(self): return hash((self.p, self.a, self.b))

    def reflect(self):
        """the same function at 1 - x"""
        q = [Fr(0)]*len(self.p)
        for i, c in enumerate(self.p):
            for j, v in enumerate(_xpow(0, i)): q[j] += c*v
        return RatX(q, self.b, self.a)

    def at(self, x):
        """value at a number x"""
        return sum(c*x**i for i, c in enumerate(self.p))/(x**self.a*(1 - x)**self.b)

    def __str__(self):
        terms = []
        for i, c in enumerate(self.p):
            if c == 0: continue
            mon = '' if i == 0 else 'x' if i == 1 else f'x^{i}'
            mag = abs(c); num = '' if (mag == 1 and mon) else str(mag)
            terms.append(('-' if c < 0 else '+', (num + ' ' + mon).strip()))
        if not terms: return '0'
        s = ('-' if terms[0][0] == '-' else '') + terms[0][1] + ''.join(f' {sg} {t}' for sg, t in terms[1:])
        den = ' '.join(([('x' if self.a == 1 else f'x^{self.a}')] if self.a else []) + ([('(1-x)' if self.b == 1 else f'(1-x)^{self.b}')] if self.b else []))
        if den: s = (f'({s})' if len(terms) > 1 else s) + '/' + (f'({den})' if self.a and self.b else den)
        return s
    __repr__ = __str__


X = RatX([0, 1])          # the momentum fraction x as a symbol


def coef(c):
    """a coefficient: a rational function of x is kept, anything else becomes a Fraction"""
    return c if isinstance(c, RatX) else Fr(c)


class Ring:
    def __init__(self, names):
        self.names = list(names); self.idx = {n: i for i, n in enumerate(self.names)}; self.n = len(self.names)
        self.zero = (0,)*self.n

    def const(self, c):
        c = coef(c)
        return Poly(self, {self.zero: c} if c else {})

    def var(self, name, p=1):
        e = [0]*self.n; e[self.idx[name]] = p
        return Poly(self, {tuple(e): Fr(1)})


class Poly:
    __slots__ = ('R', 't')

    def __init__(self, R, t=None):
        self.R = R; self.t = t if t is not None else {}

    def _co(self, o):
        return o if isinstance(o, Poly) else self.R.const(o)

    def __bool__(self):
        return bool(self.t)

    def __add__(self, o):
        o = self._co(o); out = dict(self.t)
        for k, v in o.t.items():
            nv = out.get(k, 0) + v
            if nv: out[k] = nv
            else: out.pop(k, None)
        return Poly(self.R, out)
    __radd__ = __add__

    def __neg__(self):
        return Poly(self.R, {k: -v for k, v in self.t.items()})

    def __sub__(self, o):
        return self + (-self._co(o))

    def __rsub__(self, o):
        return self._co(o) - self

    def __mul__(self, o):
        if not isinstance(o, Poly):
            o = coef(o)
            return Poly(self.R, {k: v*o for k, v in self.t.items()} if o else {})
        a, b = (self.t, o.t) if len(self.t) <= len(o.t) else (o.t, self.t)
        out = {}
        for k1, v1 in a.items():
            for k2, v2 in b.items():
                k = tuple([p + q for p, q in zip(k1, k2)])
                out[k] = out.get(k, 0) + v1*v2
        return Poly(self.R, {k: v for k, v in out.items() if v})
    __rmul__ = __mul__

    def __truediv__(self, c):
        c = coef(c)
        return self*(c.inv() if isinstance(c, RatX) else 1/c)

    def __pow__(self, n):
        out = self.R.const(1)
        for _ in range(n): out = out*self
        return out

    def subs(self, name, val):
        """replace the variable name (non-negative powers only) by a polynomial or number"""
        i = self.R.idx[name]; val = self._co(val); groups = {}
        for k, v in self.t.items():
            assert k[i] >= 0, (name, k[i])
            groups.setdefault(k[i], {})[k[:i] + (0,) + k[i + 1:]] = v
        out = Poly(self.R); pw = self.R.const(1); p = 0
        for q in sorted(groups):
            while p < q: pw = pw*val; p += 1
            out = out + Poly(self.R, groups[q])*pw
        return out

    def shift(self, name, p):
        """multiply by name^p (p may be negative)"""
        i = self.R.idx[name]
        return Poly(self.R, {k[:i] + (k[i] + p,) + k[i + 1:]: v for k, v in self.t.items()})

    def collect(self, names):
        """{exponents of names: polynomial in the other variables}"""
        ii = [self.R.idx[n] for n in names]; out = {}
        for k, v in self.t.items():
            key = tuple(k[i] for i in ii); kk = list(k)
            for i in ii: kk[i] = 0
            out.setdefault(key, {})[tuple(kk)] = v
        return {key: Poly(self.R, t) for key, t in out.items()}

    def degree(self, name):
        i = self.R.idx[name]
        return max((k[i] for k in self.t), default=-99)

    def mindeg(self, name):
        i = self.R.idx[name]
        return min((k[i] for k in self.t), default=99)

    def ev(self, vals):
        """numerical value; vals: {name: number}; coefficients that depend on x are evaluated at vals['x']"""
        tot = 0
        for k, v in self.t.items():
            term = v.at(vals['x']) if isinstance(v, RatX) else v
            for i, p in enumerate(k):
                if p:
                    term = term*vals[self.R.names[i]]**p
            tot = tot + term
        return tot

    def const_value(self):
        assert all(k == self.R.zero for k in self.t), self
        return self.t.get(self.R.zero, Fr(0))

    def __repr__(self):
        if not self.t: return '0'
        parts = []
        for k, v in sorted(self.t.items()):
            mon = '*'.join(f'{self.R.names[i]}^{p}' if p != 1 else self.R.names[i] for i, p in enumerate(k) if p)
            parts.append(f'{v}' + ('*' + mon if mon else ''))
        return ' + '.join(parts)


# ----------------------------------------------------------------------------- truncated Laurent series in eps
EMAX = 2          # keep powers eps^n with n <= EMAX


class Ser:
    """sum_n c_n eps^n, n <= EMAX, coefficients in a commutative ring (Fraction or Poly)"""
    __slots__ = ('c',)

    def __init__(self, c=None):
        self.c = {n: v for n, v in (c or {}).items() if n <= EMAX and v}

    @staticmethod
    def one(): return Ser({0: Fr(1)})

    def __add__(self, o):
        if not isinstance(o, Ser): o = Ser({0: o})
        out = dict(self.c)
        for n, v in o.c.items():
            out[n] = out[n] + v if n in out else v
        return Ser(out)
    __radd__ = __add__

    def __neg__(self): return Ser({n: -v for n, v in self.c.items()})
    def __sub__(self, o): return self + (-(o if isinstance(o, Ser) else Ser({0: o})))

    def __mul__(self, o):
        if not isinstance(o, Ser):
            return Ser({n: v*o for n, v in self.c.items()})
        out = {}
        for n1, v1 in self.c.items():
            for n2, v2 in o.c.items():
                if n1 + n2 <= EMAX:
                    out[n1 + n2] = out[n1 + n2] + v1*v2 if n1 + n2 in out else v1*v2
        return Ser(out)
    __rmul__ = __mul__

    def shift(self, p): return Ser({n + p: v for n, v in self.c.items()})

    def get(self, n, default=0): return self.c.get(n, default)

    def __repr__(self): return ' + '.join(f'({v})*eps^{n}' for n, v in sorted(self.c.items())) or '0'


def ser_lin(a, b):
    """a + b eps"""
    return Ser({0: Fr(a), 1: Fr(b)})


def ser_inv_lin(a, b):
    """1/(a + b eps), a != 0, or 1/(b eps)"""
    a, b = Fr(a), Fr(b)
    if a == 0: return Ser({-1: 1/b})
    return Ser({n: (1/a)*(-b/a)**n for n in range(0, EMAX + 4)})


def ser_prod(factors):
    out = Ser.one()
    for f in factors: out = out*f
    return out


def gamma_ratio(N, c=1):
    """Gamma(N + c eps)/Gamma(1 + c eps) for integer N, as a series"""
    if N >= 1:
        return ser_prod([ser_lin(j, c) for j in range(1, N)])
    return ser_prod([ser_inv_lin(j, c) for j in range(N, 1)])


def ser_exp(coeff):
    """exp(eps*coeff), coeff in the coefficient ring"""
    out = {0: Fr(1)}; term = Fr(1)
    for n in range(1, EMAX + 4):
        term = term*coeff*Fr(1, n); out[n] = term
    return Ser(out)


# ----------------------------------------------------------------------------- Lorentz tensors in light-cone components
NUMVARS = ['u', 'w', 'z', 'ze', 's', 'e', 'kk', 'll', 'lk', 'ek', 'el', 'ik', 'il', 'jk', 'jl', 'ei', 'ej', 'ij', 'ee', 'ii', 'jj',
           'p2', 'pk', 'pe', 'pi', 'pj']
RN = Ring(NUMVARS)
TN = ('k', 'l', 'e', 'i', 'j')
_DOTNAME = {}
for a_, b_ in itertools.combinations_with_replacement(TN, 2):
    nm = a_ + b_ if a_ == b_ else ''.join(sorted((a_, b_), key=TN.index))
    nm = {'kl': 'lk', 'ke': 'ek', 'ki': 'ik', 'kj': 'jk', 'le': 'el', 'li': 'il', 'lj': 'jl'}.get(nm, nm)
    _DOTNAME[(a_, b_)] = nm; _DOTNAME[(b_, a_)] = nm
C = RN.const; V_ = RN.var
DTRACE = C(4) - 2*V_('e')          # g^mu_mu = d = 4 - 2 eps


def tdot(a, b): return V_(_DOTNAME[(a, b)])


def vec(plus=0, minus=0, perp=None):
    co = lambda v: v if isinstance(v, Poly) else C(v)
    return (co(plus), co(minus), {k: co(v) for k, v in (perp or {}).items()})


def vadd(*vs, coeffs=None):
    coeffs = coeffs or [1]*len(vs)
    p = C(0); m = C(0); perp = {}
    for c, v in zip(coeffs, vs):
        p = p + v[0]*c; m = m + v[1]*c
        for k, xx in v[2].items(): perp[k] = perp.get(k, C(0)) + xx*c
    return (p, m, {k: v for k, v in perp.items() if v})


def vneg(v): return vadd(v, coeffs=[-1])


_MD = {}


def mdot(a, b):
    key = (id(a), id(b))
    if key in _MD and _MD[key][0] is a and _MD[key][1] is b: return _MD[key][2]
    s = (a[0]*b[1] + a[1]*b[0])*Fr(1, 2)
    for p, xx in a[2].items():
        for q, yy in b[2].items():
            s = s - xx*yy*tdot(p, q)
    _MD[key] = (a, b, s)
    return s


_cnt = itertools.count()


def new_index(tag='x'): return f'{tag}{next(_cnt)}'


class T:
    """sum of terms coeff * prod(factors); factors ('V', vector, index) or ('G', i1, i2)"""
    def __init__(self, terms=None): self.terms = terms or []
    @staticmethod
    def scalar(c): return T([(C(c) if not isinstance(c, Poly) else c, [])])
    @staticmethod
    def V(v, idx): return T([(C(1), [('V', v, idx)])])
    @staticmethod
    def G(a, b): return T([(C(1), [('G', a, b)])])
    def __add__(self, o): return T(self.terms + o.terms)
    def __sub__(self, o): return T(self.terms + [(-c, f) for c, f in o.terms])
    def __mul__(self, o):
        if not isinstance(o, T): return T([(c*o, f) for c, f in self.terms])
        return T([(c1*c2, f1 + f2) for c1, f1 in self.terms for c2, f2 in o.terms])
    __rmul__ = __mul__


def _contract_term(factors):
    fs = list(factors); coeff = C(1); changed = True
    while changed:
        changed = False
        for n_, f in enumerate(fs):
            if f[0] != 'G': continue
            a, b = f[1], f[2]
            if a == b:
                coeff = coeff*DTRACE; fs.pop(n_); changed = True; break
            for m_, g in enumerate(fs):
                if m_ == n_: continue
                if g[0] == 'G' and a in (g[1], g[2]):
                    other = g[2] if g[1] == a else g[1]
                    fs[m_] = ('G', b, other); fs.pop(n_); changed = True; break
                if g[0] == 'V' and g[2] == a:
                    fs[m_] = ('V', g[1], b); fs.pop(n_); changed = True; break
            if changed: break
            raise ValueError(f'free index {a}')
    byidx = {}
    for f in fs: byidx.setdefault(f[2], []).append(f[1])
    for idx, vs in byidx.items():
        assert len(vs) == 2, (idx, len(vs))
        coeff = coeff*mdot(vs[0], vs[1])
        if not coeff: return coeff
    return coeff


def contract(t):
    tot = C(0)
    for c, f in t.terms:
        if c: tot = tot + c*_contract_term(f)
    return tot


def V3(k1, i1, k2, i2, k3, i3):
    return (T.G(i1, i2)*T.V(vadd(k1, vneg(k2)), i3) + T.G(i2, i3)*T.V(vadd(k2, vneg(k3)), i1)
            + T.G(i3, i1)*T.V(vadd(k3, vneg(k1)), i2))


def V4_parts(i1, i2, i3, i4):
    return [T.G(i1, i3)*T.G(i2, i4) - T.G(i1, i4)*T.G(i2, i3),
            T.G(i1, i2)*T.G(i3, i4) - T.G(i1, i4)*T.G(i2, i3),
            T.G(i1, i2)*T.G(i3, i4) - T.G(i1, i3)*T.G(i2, i4)]


def trace(slots):
    idxs = []; pre = T.scalar(1)
    for s in slots:
        if s[0] == 'idx': idxs.append(s[1])
        else:
            m = new_index('t'); idxs.append(m); pre = pre*T.V(s[1], m)

    def tr(ix):
        if not ix: return T.scalar(4)
        if len(ix) % 2: return T([])
        out = T([]); a = ix[0]
        for kpos in range(1, len(ix)):
            out = out + T.G(a, ix[kpos])*tr(ix[1:kpos] + ix[kpos + 1:])*((-1)**(kpos - 1))
        return out
    return pre*tr(idxs)


NVEC = vec(2, 0); NBVEC = vec(0, 2)


==> anc/paper2/r0/derivation/check_gg.py <==
"""The collinear function J1(g -> gg) at one loop: all 23 entries of paper2/r0/theory/gg_diagrams.py, their colour
sum, and r0 against Eq. (7) of the Letter.

The diagrams are the gluon, ghost and quark triangles (Vtri, Vgh1, Vgh2, Vq1, Vq2), the four-gluon vertex bubbles on
either daughter (Vbuba1-3, Vbubb1-3), and the Wilson line couplings to the parent gluon (W1g, W2g), to the daughter
created by the same operator (W1k, W2kb) and to the other daughter (W1kb, W2k). The six entries in which the gluon
from the Wilson line enters a four-gluon vertex (W1v41-3, W2v41-3) vanish.

Helicity structures, with e the polarisation of the parent gluon and e_1, e_2 those of the daughters:
    S1 = (e.k)(e_1.e_2),  S2 = (e.e_1)(e_2.k),  S3 = (e.e_2)(e_1.k),  T4 = (e.k)(e_1.k)(e_2.k)/k^2.
The tree splitting is proportional to S1 - S2/(1-x) - S3/x. Below, c1, c2, c3 are the coefficients of S1, S2, S3
normalised to the tree splitting, and c4 is the coefficient of T4 in units of the tree coefficient of S1.
Units k^2 = mu^2 = nu_r = 1, a_s = alpha_s/(4 pi), impact parameter space at b = b0.

The momentum fraction x is kept as a symbol in steps 1, 4, 6 and 8, so the equalities there hold for all x.
Steps:
  1  numerators (exact tensor algebra)
  2  residues in the minus components, against quadrature in two variables
  3  parameter integrals, against quadrature
  4  the nine independent diagrams in closed form
  5  all entries against the stored Laurent coefficients
  6  colour sum
  7  daughter self-energies and soft function
  8  transform of T4, contraction of the two splittings, and r0 against Eq. (7) of the Letter for nu = 0 and 2,
     for scalar (gg -> HH) and pseudoscalar (gg -> AA) hard vertices
Usage: python3 check_gg.py <repository root>"""
import sys, json, pathlib, math, warnings
sys.path.insert(0, str(pathlib.Path(__file__).resolve().parent))
from fractions import Fraction as F
import numpy as np
from scipy.integrate import quad, dblquad
from scipy.special import beta as Beta, spence, jv
from algebra import Ser, V_, X
from gluon_diagrams import build, to_r
from integrals import ParameterIntegrals, rt, LB, LX, LI, Z2, STRUCT, evaluate, average, ser_structures, structures, show_series
from gluon_channel import diagram, numerator, split_ll, at_one_minus_x
from supplement_formulas import soft, sigma, laurent
from report import check, require, finish
warnings.filterwarnings('ignore')
repo = pathlib.Path(sys.argv[1]); data = repo/'paper2/r0/theory'
TREE = {'S1': 1 + 0*X, 'S2': -1/(1 - X), 'S3': -1/X}          # tree splitting
L = LX + LB


def S(d): return Ser({n: (v if hasattr(v, 't') else rt(v)) for n, v in d.items()})


def closed(name):
    """(coefficient of 1/eta, coefficient of eta^0) of the nine independent diagrams: {helicity structure: series in eps}"""
    x = X; t2, t3 = TREE['S2'], TREE['S3']
    if name == 'W1k':
        U = S({-2: 2, -1: 1 + 2*LB, 0: 2 + Z2 + LB + LB*LB})
        return {}, {'S1': U, 'S2': U*t2, 'S3': U*t3}
    if name.startswith('Vbuba'):
        U = S({-1: 1, 0: 2 + LB})*{'1': F(3, 4), '2': F(3, 8), '3': F(-3, 8)}[name[-1]]
        return {}, {'S1': U, 'S2': U*t2}
    if name == 'W1g':
        return {}, {'S1': S({-2: -2, -1: -3*LB, 0: -3*Z2 + 2*LI - LB*F(1, 2) - LB*LB*F(3, 2)}),
                    'S2': S({-2: -2, -1: -(2*LB + x), 0: -3*Z2 + 2*LI - LB - LB*LB - 2*x})*t2,
                    'S3': S({-2: -2, -1: -(LB*F(5, 2) + x/2), 0: -3*Z2 + 2*LI + LB*(F(3, 4)*(1 - x)) - LB*LB*F(5, 4) - F(5, 4)*x})*t3}
    if name == 'W1kb':
        P = S({-1: -2})
        return ({'S1': P, 'S2': P*t2, 'S3': P*t3},
                {'S1': S({-2: 2, -1: 2*L, 0: 3*Z2 - 2*LI + LB}),
                 'S2': S({-2: 2, -1: 2*L + LB + x/2, 0: 3*Z2 - 2*LI + LB*F(1, 2) + LB*LB*F(1, 2) + x})*t2,
                 'S3': S({-2: 2, -1: 2*L, 0: 3*Z2 - 2*LI + LB*(F(7, 4) - F(3, 4)*x) - x/4})*t3})
    if name == 'Vtri':
        return {}, {'S1': S({-1: F(5, 4) - L, 0: F(7, 3) - L*F(3, 2) - (LX*LX + LB*LB)*F(1, 2)}),
                    'S2': S({-1: x - F(1, 2) - LX*F(3, 2) - LB,
                             0: F(5, 4)*x - F(5, 12) - LX*F(17, 4) - LX*LX*F(3, 4) - LB*F(3, 2) - LB*LB*F(1, 2)})*t2,
                    'S3': S({-1: F(1, 2) - x - LB*F(3, 2) - LX,
                             0: F(5, 6) - F(5, 4)*x - LB*F(17, 4) - LB*LB*F(3, 4) - LX*F(3, 2) - LX*LX*F(1, 2)})*t3,
                    'T4': S({0: F(3, 2)})}
    if name == 'Vgh1':
        U = S({-1: F(-1, 24), 0: L*F(-1, 24) - F(1, 9)})
        return {}, {'S1': U, 'S2': (U - S({0: (1 - x)/24}))*t2, 'S3': (U - S({0: x/24}))*t3, 'T4': S({0: F(-1, 12)})}
    if name == 'Vq1':        # coefficient of -i
        U = S({-1: F(-4, 3), 0: L*F(-4, 3) - F(20, 9)})
        return {}, {'S1': U, 'S2': (U + S({0: F(2, 3)*(1 - x)}))*t2, 'S3': (U + S({0: F(2, 3)*x}))*t3, 'T4': S({0: F(4, 3)})}
    raise KeyError(name)


def J1_closed():
    """colour sum: {'CA': .., 'nf': ..} for the coefficient of 1/eta and for the coefficient of eta^0"""
    rho = {'S1': 0*X, 'S2': 1 - X, 'S3': X}
    pole = {'CA': {s: S({-1: 2})*TREE[s] for s in TREE}, 'nf': {}}
    fin = {'CA': {s: S({-1: F(1, 3) - 2*L, 0: F(5, 9) - 2*Z2 - L*F(5, 3) - 2*LX*LB + rho[s]/3})*TREE[s] for s in TREE},
           'nf': {s: S({-1: F(4, 3), 0: F(20, 9) + L*F(4, 3) - rho[s]*F(2, 3)})*TREE[s] for s in TREE}}
    fin['CA']['T4'] = S({0: F(2, 3)}); fin['nf']['T4'] = S({0: F(-4, 3)})
    return pole, fin


def same(a, b):
    """equality of two {helicity structure: series} at the orders eps^-2, eps^-1, eps^0, as functions of x"""
    for s in set(a) | set(b):
        d = a.get(s, Ser()) - b.get(s, Ser())
        if any(n <= 0 and c for n, c in d.c.items()): return False
    return True


print('1  numerators, with x a symbol')
G = build(X)
tree = structures(numerator('tree', X).subs('u', -V_('kk')/(1 - X)))
t1 = tree['S1'].const_value()
require(f'tree splitting on the pole of (p1 - K)^2: {t1} [S1 - S2/(1-x) - S3/x]',
        t1 == -2 and tree['S2'].const_value() == t1*TREE['S2'] and tree['S3'].const_value() == t1*TREE['S3'] and 'T4' not in tree)
require('gluon from the Wilson line entering a four-gluon vertex: the six numerators vanish', all(not numerator(n, X) for n in G if 'v4' in n))
require('the two orientations of the ghost loop have opposite numerators', not (numerator('Vgh1', X) + numerator('Vgh2', X)))
require('triangles: numerators linear in K^- and in l^-, with no term K^- l^-',
        all(sorted(numerator(n, X).collect(['u', 'w'])) == [(0, 0), (0, 1), (1, 0)] for n in ('Vtri', 'Vq1', 'Vq2')))
require('all other numerators are independent of K^- and l^-',
        all(numerator(n, X).degree('u') <= 0 and numerator(n, X).degree('w') <= 0 for n in G if n not in ('Vtri', 'Vq1', 'Vq2', 'tree')))

print('2  residues in the minus components, against quadrature in two variables with finite imaginary parts (x = 0.3, z = 0.12)')
QK = dict(complex_func=True, epsabs=1e-11, epsrel=1e-10, limit=400)
xf, zz = 0.3, 0.12; xbf = 1 - xf
# bubble and W1k: denominators l^2, (K-l)^2, K^2, (p1-K)^2; K^- on the pole of (p1-K)^2, l^- on the pole of l^2
m = np.array([0.45 - 0.35j, 0.7 - 0.30j, 1.0 - 0.40j, 1.0 - 0.50j])
inner = lambda u: quad(lambda w: 1/((zz*w - m[0])*((xf - zz)*(u - w) - m[1])), -np.inf, np.inf, **QK)[0]
numv = quad(lambda u: inner(u)/((xf*u - m[2])*(-xbf*u - m[3])), -np.inf, np.inf, **QK)[0]
ub, wd = -m[3]/xbf, m[0]/zz
res = (2j*np.pi)*(-1/xbf)/(xf*ub - m[2])*(-2j*np.pi/zz)/((xf - zz)*(ub - wd) - m[1])
check('bubble: quadrature against residues', abs(numv - res), 1e-9)
kk, qq, ll = 1.0, 0.7, 0.45; ze = zz/xf; D = (1 - ze)*ll + ze*qq - ze*(1 - ze)*kk + ze*(1 - ze)*kk/xbf
ub, wd = -kk/xbf, ll/zz
res0 = ((2j*np.pi)*(-1/xbf)/(xf*ub - kk)*(-2j*np.pi/zz)/((xf - zz)*(ub - wd) - qq)/(2*np.pi)**2).real
check('bubble: residues/(2 pi)^2 = -1/(x k^2 D)', res0 + 1/(xf*kk*D), 1e-12)
# W1kb: denominators (K-l)^2, (p1-K+l)^2, l^2, (p1-K)^2; K^- on the pole of (K-l)^2, l^- on the pole of l^2
m = np.array([0.7 - 0.30j, 0.7 - 0.45j, 0.45 - 0.35j, 1.0 - 0.50j])
inner_num = lambda w: quad(lambda u: 1/(((xf - zz)*(u - w) - m[0])*((xbf + zz)*(w - u) - m[1])*(-xbf*u - m[3])), -np.inf, np.inf, **QK)[0]


def inner_res(w, mm):
    u1 = w + mm[0]/(xf - zz)
    return (-2j*np.pi/(xf - zz))/(((xbf + zz)*(w - u1) - mm[1])*(-xbf*u1 - mm[3]))


both_res = lambda mm: inner_res(mm[2]/zz, mm)*(-2j*np.pi/zz)
check('W1kb: K^- integral against its residue at three values of l^-', max(abs(inner_num(w_) - inner_res(w_, m)) for w_ in (-3.0, 0.4, 5.0)), 1e-9)
check('W1kb: l^- integral against its residue', abs(quad(lambda w: inner_res(w, m)/(zz*w - m[2]), -np.inf, np.inf, **QK)[0] - both_res(m)), 1e-9)
check('W1kb: residues/(2 pi)^2 = -(1-zeta)/((1-x) q_perp^2 D), zeta = z/x',
      (both_res(np.array([qq, qq, ll, kk]))/(2*np.pi)**2).real + (1 - ze)/(xbf*qq*D), 1e-12)

print('3  parameter integrals against quadrature (x = 0.3), V = 1 - x zeta - (1-x) s')
M = ParameterIntegrals(X); Vf = lambda z_, s_: 1 - xf*z_ - xbf*s_; worst = 0
for a in (-1, 0, 1, 2):
    for b in (0, 1, 2):
        m0 = evaluate(M.M0(a, b), xf)
        n0 = dblquad(lambda s_, z_: z_**a*s_**b, 0, 1, 0, lambda z_: z_)[0]
        n1 = -dblquad(lambda s_, z_: z_**a*s_**b*(np.log(s_) + np.log(Vf(z_, s_))), 0, 1, 0, lambda z_: z_, epsabs=1e-11, epsrel=1e-11)[0]
        worst = max(worst, abs(m0.get(0, 0) - n0), abs(m0.get(1, 0) - n1))
        if b >= 1:
            q_ = dblquad(lambda s_, z_: z_**a*s_**(b - 1)/Vf(z_, s_), 0, 1, 0, lambda z_: z_, epsabs=1e-11, epsrel=1e-11)[0]
            worst = max(worst, abs(evaluate(M.M1(a, b), xf)[0] - q_))
for a in (0, 1, 2):
    m1 = evaluate(M.M1(a, 0), xf)
    pole = -quad(lambda z_: z_**a/(1 - xf*z_), 0, 1)[0]
    fin = quad(lambda z_: z_**a*(np.log(z_) + 2*np.log(1 - xf*z_) - np.log(1 - z_))/(1 - xf*z_), 0, 1, epsabs=1e-12, epsrel=1e-12)[0]
    worst = max(worst, abs(m1[-1] - pole), abs(m1[0] - fin))
check('Int dzeta zeta^a Int ds s^b (s V)^(-eps) to order eps, and Int dzeta zeta^a Int ds s^(b-1-eps) V^(-1-eps) to order eps^0', worst, 1e-10)


def double_pole(ep):
    """Int_0^1 dzeta/zeta Int_0^zeta ds s^(-1-eps) V^(-1-eps) at eps < 0, with s = e^(-y)"""
    def g(s_):
        a_ = 1 - xbf*s_
        return quad(lambda z_: ((1 - xf*z_ - xbf*s_)**(-1 - ep) - a_**(-1 - ep))/z_, s_, 1, epsabs=1e-13, epsrel=1e-12)[0], a_**(-1 - ep)
    f = lambda y: np.exp(ep*y)*(g(np.exp(-y))[0] + y*g(np.exp(-y))[1])
    return quad(f, 0, np.inf, epsabs=1e-10, epsrel=1e-10, limit=400)[0]


mX = evaluate(M.M1(-1, 0), xf)
d_ = [double_pole(ep) - (mX[-2]/ep**2 + mX[-1]/ep + mX[0]) for ep in (-0.04, -0.02, -0.01)]
require(f'a = -1, b = 0: 1/eps^2 + ln(1-x)/eps + zeta2 - 2 Li2(x) - ln^2(1-x)/2, approached linearly in eps (ratios {d_[0]/d_[1]:.3f}, {d_[1]/d_[2]:.3f})',
        abs(d_[2]) < 0.05 and 1.85 < d_[0]/d_[1] < 2.1 and 1.9 < d_[1]/d_[2] < 2.1)
ep, et = -0.3, -0.2; worst = 0
for b in (0, 1):
    lhs = quad(lambda z_: (1 - z_)**(-1 - et)*quad(lambda s_: s_**(b - 1 - ep)*Vf(z_, s_)**(-1 - ep), 0, z_, epsabs=1e-12, epsrel=1e-11)[0], 0, 1,
               epsabs=1e-10, epsrel=1e-10, limit=300)[0]
    rhs = Beta(-ep - et, b - ep)*quad(lambda r: r**(-1 - et)*(xbf + xf*r)**(-1 - ep), 0, 1, epsabs=1e-12, epsrel=1e-12)[0]
    worst = max(worst, abs(lhs/rhs - 1))
check('W1kb: Int dzeta (1-zeta)^(-1-eta) Int ds s^(b-1-eps) V^(-1-eps) = B(-eps-eta, b-eps) Int drho rho^(-1-eta) [(1-x) + x rho]^(-1-eps), '
      'relative, at eps = -0.3, eta = -0.2', worst, 1e-6)
g1 = lambda e_: quad(lambda r: ((1 + xf/xbf*r)**(-1 - e_) - 1)/r, 0, 1, epsabs=1e-13, epsrel=1e-13)[0]
check('W1kb: Int drho/rho {[1 + x rho/(1-x)]^(-1-eps) - 1} = ln(1-x) - eps Li2(x) + O(eps^2)',
      max(abs(g1(0) - math.log(xbf)), abs((g1(1e-4) - g1(-1e-4))/2e-4 + spence(1 - xf))), 1e-8)

print('4  the nine independent diagrams in closed form, with x a symbol (c4 is absent where not listed)')
for name in ('W1k', 'Vbuba1', 'Vbuba2', 'Vbuba3', 'W1g', 'W1kb', 'Vtri', 'Vgh1', 'Vq1'):
    got = diagram(name, X); want = closed(name)
    require(f'{name}: computed result equals the closed form' + (' (factor -i left out)' if name == 'Vq1' else ''),
            same(got[0], want[0]) and same(got[1], want[1]))
    for label, part in (('1/eta', got[0]), ('eta^0', got[1])):
        for st, cn in (('S1', 'c1'), ('S2', 'c2'), ('S3', 'c3'), ('T4', 'c4')):
            if st not in part: continue
            norm = part[st]*(1/TREE[st]) if st in TREE else part[st]
            if any(norm.c.get(n) for n in (-2, -1, 0)): print(f'       {label}  {cn}:  {show_series(norm)}')
# rapidity divergence of W1kb: at zeta = 1 the numerator is s times the tree splitting
N0, N1 = split_ll(to_r(numerator('W1kb', X).subs('z', X*(1 - V_('ze')))))
st = ser_structures(average(N0, V_('s'), 2)[-1])
at1 = {s_: {k_: sum(c.const_value() for (a_, b_), c in p.c[0].collect(['ze', 's']).items() if b_ == k_) for k_ in (0, 1)} for s_, p in st.items()}
require('W1kb: at zeta = 1 the numerator is s times the tree splitting, so the coefficient of 1/eta is 2 e^(-eps gamma_E) Gamma(-eps) to all orders in eps',
        all(not at1[s_][0] for s_ in at1) and at1['S2'][1] == at1['S1'][1]*TREE['S2'] and at1['S3'][1] == at1['S1'][1]*TREE['S3'])

print('5  all entries against the stored Laurent coefficients (five x, four helicity structures, eta^-1 and eta^0, eps^-2 to eps^0)')
RESULT = {n: diagram(n, X) for n in G if n != 'tree'}


def compare(tag, x, names=None):
    stored = json.load(open(data/f'gg_laurent_x{tag}.json'))['diagrams']; worst = {}
    for name in (names or stored):
        pole, fin = RESULT[name]; imaginary = name.startswith('Vq')
        for st in STRUCT:
            vp = evaluate(pole[st], x) if st in pole else {}; vf = evaluate(fin[st], x) if st in fin else {}
            for n in (-2, -1, 0):
                sp_ = stored[name]['laurent'][st].get(f'-1,{n}', [0, 0]); sf = stored[name]['laurent'][st].get(f'0,{n}', [0, 0])
                sp_, sf = (-sp_[1], -sf[1]) if imaginary else (sp_[0], sf[0])
                worst[name] = max(worst.get(name, 0), abs(vp.get(n, 0) - sp_), abs(vf.get(n, 0) - sf))
    return worst


total = {}
for tag, x in {'1o10': 0.1, '3o10': 0.3, '1o2': 0.5, '7o10': 0.7, '9o10': 0.9}.items():
    for k_, v in compare(tag, x).items(): total[k_] = max(total.get(k_, 0), v)
require(f'the stored files hold the same {len(RESULT)} entries', set(total) == set(RESULT))
for k_, v in total.items():
    if 'v4' in k_: require(f'{k_}: stored coefficients vanish', v == 0)
    else: check(k_, v, 2e-6 if k_ == 'Vtri' else 5e-8)
check('Vtri at x = 1/2, stored with quadrature orders 96, 72, 40', compare('1o2_nq96-72-40', 0.5, ['Vtri'])['Vtri'], 5e-8)

print('6  colour sum, with x a symbol')
colour = {n: (v['colour']['CA'][0], v['colour']['nf'][1]) for n, v in json.load(open(data/'gg_laurent_x3o10.json'))['diagrams'].items()}
print('       colour factors in units of C_A (the quark triangles in units of T_F n_f, with the factor -i absorbed):')
items = [f'{n} {F(c[0] if c[0] else c[1]).limit_denominator(100)}' for n, c in colour.items() if 'v4' not in n]
for i in range(0, len(items), 9): print('         ' + ', '.join(items[i:i + 9]))
poleJ, finJ = J1_closed()
for ci, cname, text in ((0, 'CA', 'C_A:      tree splitting times 2/(eta eps) + (1/3 - 2L)/eps + 5/9 - 2 zeta2 - (5/3) L - 2 ln x ln(1-x) + rho/3,  c4 = 2/3'),
                        (1, 'nf', 'T_F n_f:  tree splitting times 4/(3 eps) + 20/9 + (4/3) L - (2/3) rho,  c4 = -4/3')):
    sum_pole, sum_fin = {}, {}
    for name, c in colour.items():
        if c[ci] == 0: continue
        p, f = RESULT[name]; w_ = F(c[ci]).limit_denominator(100)
        for s_, v in p.items(): sum_pole[s_] = sum_pole.get(s_, Ser()) + v*w_
        for s_, v in f.items(): sum_fin[s_] = sum_fin.get(s_, Ser()) + v*w_
    require(text, same(sum_pole, poleJ[cname]) and same(sum_fin, finJ[cname]))
print('       with L = ln(x(1-x)) and rho = 0, 1-x, x for S1, S2, S3')

print('7  daughter self-energies, Eq. (eq:sigma), and soft function, Eq. (eq:softeta), of the Supplement')
z2 = math.pi**2/6; worst = 0
for xv in (0.1, 0.3, 0.5, 0.8):
    Lv = math.log(xv*(1 - xv))
    for i, (p_, f_) in enumerate(((10/3, 62/9 + 5/3*Lv), (-8/3, -40/9 - 4/3*Lv))):
        c = laurent(lambda e: sigma(e, xv, 'gluon')[i] + sigma(e, 1 - xv, 'gluon')[i])
        worst = max(worst, abs(c[-2]), abs(c[-1] - p_), abs(c[0] - f_))
check('the two daughters: C_A [10/(3 eps) + 62/9 + (5/3) L] + T_F n_f [-8/(3 eps) - 40/9 - (4/3) L]', worst, 1e-10)
c1, c0 = laurent(lambda e: soft(e)[0]), laurent(lambda e: soft(e)[1])
check('S/Delta_C = -4/(eta eps) + 2/eps^2 - zeta2', max(abs(c1[-2]), abs(c1[-1] + 4), abs(c1[0]), abs(c0[-2] - 2), abs(c0[-1]), abs(c0[0] + z2)), 1e-10)
eta = 0.3
check('rapidity integral Int_0^inf dt/t |1/t - t|^(-eta) = B(eta/2, 1-eta) at eta = 0.3',
      2*quad(lambda t: t**(eta - 1)*(1 - t*t)**(-eta), 0, 1, epsabs=1e-13, epsrel=1e-13)[0] - Beta(eta/2, 1 - eta), 1e-8)
d_ = [Beta(e_/2, 1 - e_) - 2/e_ for e_ in (0.02, 0.01, 0.005)]
require(f'B(eta/2, 1-eta) = 2/eta + O(eta) (ratios {d_[0]/d_[1]:.3f}, {d_[1]/d_[2]:.3f})', 1.9 < d_[0]/d_[1] < 2.1 and 1.9 < d_[1]/d_[2] < 2.1)
require('rapidity divergences cancel: J1 + J2 gives 4 C_A/(eta eps), the soft function -4 Delta_C/(eta eps) with Delta_C = C_A',
        same(poleJ['CA'], {s: S({-1: 2})*TREE[s] for s in TREE}) and not poleJ['nf'] and abs(c1[-1] + 4) < 1e-10)
require('single pole of J1 + J2 + the four daughter self-energies: (B - 4 C_A L)/eps times the tree splitting, with B = 2 beta_0 as in the Letter',
        all(not (finJ['CA'][s].c[-1]*(2/TREE[s]) + F(20, 3) - (F(22, 3) - 4*L)) and not (finJ['nf'][s].c[-1]*(2/TREE[s]) - F(16, 3) + F(8, 3)) for s in TREE))

print('8  r0 from J1, J2, the soft function and the daughter self-energies, against Eq. (7) of the Letter, with x a symbol')
# transform of T4 to impact parameter space at eps = 0
def third_harmonic(k):
    """T4 - (S1 + S2 + S3)/4 as a tensor in the polarisations of the parent gluon and the two daughters"""
    k2 = k[0]*k[0] + k[1]*k[1]; dl = lambda a, b: 1 if a == b else 0
    return {(a, i, j): F(k[a]*k[i]*k[j], k2) - F(k[a]*dl(i, j) + dl(a, i)*k[j] + dl(a, j)*k[i], 4)
            for a in (0, 1) for i in (0, 1) for j in (0, 1)}


ok = True
for kv in ((1, 0), (2, 3), (-1, 5)):
    R = third_harmonic(kv)
    ok &= all(R[(a, i, j)] == R[(i, a, j)] == R[(a, j, i)] for (a, i, j) in R) and all(R[(0, 0, a)] + R[(1, 1, a)] == 0 for a in (0, 1))
require('T4 - (S1 + S2 + S3)/4 is symmetric and traceless in two transverse dimensions: the third harmonic in the direction of k', ok)
a_ = 0.1; worst = 0
for m_ in (1, 3):
    num_ = quad(lambda t: np.exp(-a_*t)*jv(m_, t), 0, 600, limit=4000, epsabs=1e-12, epsrel=1e-12)[0]
    worst = max(worst, abs(num_ - (math.sqrt(1 + a_*a_) - a_)**m_/math.sqrt(1 + a_*a_)))
check('Int_0^inf dt e^(-a t) J_m(t) = [sqrt(1+a^2) - a]^m/sqrt(1+a^2) for m = 1, 3 at a = 0.1; both tend to 1 as a -> 0', worst, 1e-8)
print('       The transform of the harmonic m with radial dependence 1/|k| is i^m/b, so the third harmonic changes sign')
print('       relative to the tree splitting: T4 -> (S1 + S2 + S3)/4 - [T4 - (S1 + S2 + S3)/4] = (S1 + S2 + S3)/2 - T4.')


# contraction of the two splittings over the polarisations of the daughters
def matrix(s_, e):
    """a helicity structure as a matrix in the polarisations of the two daughters, for b = (1, 0) and parent polarisation e"""
    if s_ == 'S1': return [[e[0], 0], [0, e[0]]]
    if s_ == 'S2': return [[e[0], 0], [e[1], 0]]
    if s_ == 'S3': return [[e[0], e[1]], [0, 0]]
    return [[e[0], 0], [0, 0]]


ANTI = [[0, 1], [-1, 0]]


def overlaps(process):
    """structure s of the first splitting times structure t of the second, summed over the polarisations of the daughters.
    Each hard vertex joins one daughter of each splitting: with delta_ij for gg -> HH, with epsilon_ij for gg -> AA.
    The sum is alpha (e.e') + beta (e.b)(e'.b)/b^2, with harmonics alpha + beta/2 for nu = 0 and beta for nu = 2."""
    def Q(s_, t_, e, e2):
        A, B = matrix(s_, e), matrix(t_, e2)
        if process == 'HH': return sum(F(A[i][j]*B[i][j]) for i in (0, 1) for j in (0, 1))
        return sum(F(ANTI[i][a]*ANTI[j][b]*A[i][j]*B[a][b]) for i in (0, 1) for j in (0, 1) for a in (0, 1) for b in (0, 1))
    ex, ey = (1, 0), (0, 1); out = {0: {}, 2: {}}; diagonal = True
    for s_ in STRUCT:
        for t_ in STRUCT:
            diagonal &= Q(s_, t_, ex, ey) == 0 and Q(s_, t_, ey, ex) == 0
            out[0][(s_, t_)] = (Q(s_, t_, ex, ex) + Q(s_, t_, ey, ey))/2; out[2][(s_, t_)] = Q(s_, t_, ex, ex) - Q(s_, t_, ey, ey)
    return out, diagonal


swap = {'S1': 'S1', 'S2': 'S3', 'S3': 'S2', 'T4': 'T4'}
require('the colour sum is symmetric under the exchange of the two daughters: x <-> 1-x with S2 <-> S3',
        all(not (at_one_minus_x(finJ[c_][swap[s_]].c[n]) - finJ[c_][s_].c[n]) for c_ in ('CA', 'nf') for s_ in STRUCT for n in finJ[c_][s_].c))
T1 = dict(TREE, T4=0*X); T2 = {s_: T1[s_].reflect() for s_ in STRUCT}        # in the second splitting the daughter that
J1b, J2b = {}, {}                                                             # meets the one with fraction x carries 1 - x
for c_ in ('CA', 'nf'):
    a = {s_: finJ[c_][s_].c[0] for s_ in STRUCT}
    J1b[c_] = {s_: a[s_] + a['T4']*F(1, 2) for s_ in TREE}; J1b[c_]['T4'] = -a['T4']          # impact parameter space
    J2b[c_] = {s_: at_one_minus_x(v) for s_, v in J1b[c_].items()}
inv = 1/(X*(1 - X))
F0, FA, F2 = inv + 2*X*(1 - X), inv - 2*X*(1 - X), (X**4 + (1 - X)**4)*inv
# name of the overlap, the overlap, tree overlap divided by it, sign of the last term of Eq. (7)
CASES = {('HH', 0): ('F_0', F0, inv*F(1, 2), 1, 'F_0/(2x(1-x))'), ('HH', 2): ('F_2', F2, inv, 1, 'F_2/(x(1-x))'),
         ('AA', 0): ('F_A', FA, inv*F(-1, 2), 1, '-F_A/(2x(1-x))'), ('AA', 2): ('F_2', F2, inv, -1, 'F_2/(x(1-x))')}
x_dependent = {'CA': F(134, 9) - 5*Z2 - 4*LX*LB, 'nf': rt(F(-40, 9))}                       # Eq. (7) without its last term
last_term = {'CA': F(2, 3), 'nf': F(-4, 3)}                                                 # 2 (C_A - 2 T_F n_f)/3
self_energies = {'CA': 2*(F(62, 9) + L*F(5, 3)), 'nf': 2*(F(-40, 9) - L*F(4, 3))}           # four daughters
soft_finite = {'CA': -Z2, 'nf': rt(0)}                                                      # -zeta2 Delta_C, Delta_C = C_A
for process in ('HH', 'AA'):
    O, diagonal = overlaps(process)
    require(f"gg -> {process}: every overlap has the form alpha (e.e') + beta (e.b)(e'.b)/b^2", diagonal)
    for nu in (0, 2):
        name, Fnu, ratio, sign, text = CASES[(process, nu)]
        tree_overlap = 0*X
        for s_ in STRUCT:
            for t_ in STRUCT: tree_overlap = tree_overlap + T1[s_]*T2[t_]*O[nu][(s_, t_)]
        require(f'gg -> {process}, nu = {nu}: tree overlap = {text}', tree_overlap == ratio*Fnu)
        for c_, cname in (('CA', 'C_A'), ('nf', 'T_F n_f')):
            one_loop = rt(0)
            for s_ in STRUCT:
                for t_ in STRUCT:
                    if O[nu][(s_, t_)]: one_loop = one_loop + (J1b[c_][s_]*T2[t_] + J2b[c_][t_]*T1[s_])*O[nu][(s_, t_)]
            # r0 = one_loop/tree_overlap + self-energies + soft function; tree_overlap/F_nu = ratio
            residual = one_loop + (self_energies[c_] + soft_finite[c_] - x_dependent[c_])*tree_overlap - rt(ratio*(sign*last_term[c_]))
            form = '134/9 - 5 zeta2 - 4 ln x ln(1-x)' if c_ == 'CA' else '-40/9'
            require(f'gg -> {process}, nu = {nu}, {cname} part: {form} {"+" if sign*last_term[c_] > 0 else "-"} ({abs(last_term[c_])})/{name}', not residual)
print('       Eq. (7) holds for nu = 0 and 2 as an equality in x. For gg -> AA, F_A replaces F_0 and the last term changes sign for nu = 2.')
finish()


==> anc/paper2/r0/derivation/check_qq_Vggq_W1g_W2g.py <==
"""Non-Abelian vertex correction and Wilson line couplings to the parent gluon in J1(g -> q qbar):
diagrams Vggq, W1g and W2g, all with colour factor C_A/2.

Conventions of paper2/r0/theory/gqq_diagrams.py: p1 = (1, 0, 0), K = (x, K^-, k), l = (z, l^-, l_perp), q = K - l.
Units k^2 = mu^2 = nu_r = 1, a_s = alpha_s/(4 pi). Each diagram is (C_A/2) [A T + (B/2) (e.k)] with the tree
splitting T = (x/2) eslash kslash - ((1-x)/2) kslash eslash. Results at b = b0, with L = ln(x(1-x)):
    Vggq:  A = (2 - 2L)/eps + 4 - ln^2 x - ln^2(1-x),
           B = (-2x ln x + 2(1-x) ln(1-x))/eps - x ln^2 x + (1-x) ln^2(1-x)
    W1g:   A = -2/eps^2 - (2 ln(1-x) + x)/eps - 3 zeta2 - ln(1-x) - ln^2(1-x) + 2 Li2(x) - 2x,
           B = (2x(1-x) - 2(1-x) ln(1-x))/eps + 4x(1-x) - (1-x) ln^2(1-x)
    W2g:   W1g with x <-> 1-x and B -> -B (charge conjugation)

Steps checked here:
  1  Dirac algebra in d = 4, 6, 8, 10 dimensions and charge conjugation
  2  both minus components by residues, against quadrature in two variables
  3  the parameter integrals at finite eps against their Laurent expansions
  4  the results against the stored Laurent coefficients
Usage: python3 check_qq_Vggq_W1g_W2g.py <repository root>"""
import json, sys, pathlib, warnings
import numpy as np
from scipy.special import gamma as Gam, spence, beta as Beta
from scipy.integrate import quad
sys.path.insert(0, str(pathlib.Path(__file__).resolve().parent))
from dirac import Space, charge_conjugation, dot, mx
from report import check, require, finish
warnings.filterwarnings('ignore')
repo = pathlib.Path(sys.argv[1])
EG, Z2 = 0.5772156649015329, np.pi**2/6
Li2 = lambda t: spence(1 - t)
rng = np.random.default_rng(11)


def raw_V(sp, x, u, k, z, w, l, e):
    """Kslash [e q r + 2 (e.l) gamma^a q gamma_a + s q e] (K-p1)slash with q = K-l, r = p1+l, s = l-2p1"""
    E = sp.perp(e); qs = sp.slash(x - z, u - w, k - l)
    c = -(E @ sp.perp(l) + sp.perp(l) @ E)
    inner = E @ qs @ sp.slash(1 + z, w, l) + c @ sp.contract(qs) + sp.slash(z - 2, w, l) @ qs @ E
    return sp.slash(x, u, k) @ inner @ sp.slash(x - 1, u, k)


def raw_W1(sp, x, u, k, z, w, l, e):
    E = sp.perp(e); c = E @ sp.perp(l) + sp.perp(l) @ E; qs = sp.slash(x - z, u - w, k - l); Qs = sp.slash(x - 1, u, k)
    return (2 - z)*qs @ E @ Qs + c @ qs @ sp.nbsl @ Qs


def raw_W2(sp, x, u, k, z, w, l, e):
    E = sp.perp(e); c = E @ sp.perp(l) + sp.perp(l) @ E; Ks = sp.slash(x, u, k); Ql = sp.slash(x - 1 + z, u + w, k + l)
    return (2 - z)*Ks @ E @ Ql + c @ Ks @ sp.nbsl @ Ql


print('1  Dirac algebra in d = 4, 6, 8, 10 dimensions (gamma^a qslash gamma_a = -(d - 2) qslash)')
x, z = 0.37, 0.11; xb = 1 - x; ze = z/x; u, w = 0.83, -0.41
al, rho, sig = (x - z)/2, (1 + z)/2, (z - 2)/2
dev = {k_: 0.0 for k_ in ('V', 'Vpole', 'Vshift', 'W', 'Wshift')}
for d in (4, 6, 8, 10):
    sp = Space(d); k, l, e = (rng.normal(size=d - 2) for _ in range(3)); q = k - l; k2, l2 = dot(k, k), dot(l, l)
    K_, L_, Q_, E_ = sp.perp(k), sp.perp(l), sp.perp(q), sp.perp(e); one = sp.one
    T = x/2*E_ @ K_ - xb/2*K_ @ E_

    def NV(beta, omega):
        """coefficient of nslash of the Vggq string; beta = q^-/2, omega = l^-/2"""
        Ni = x*xb*E_ @ (beta*L_ - omega*Q_) + x/2*(4*beta*rho*E_ + E_ @ Q_ @ L_) @ K_ - xb/2*K_ @ (E_ @ Q_ @ L_ + 4*al*omega*E_) \
            + K_ @ E_ @ (al*L_ - rho*Q_) @ K_
        Niii = -x*xb*(omega*Q_ - beta*L_) @ E_ + x/2*(4*omega*al*E_ + L_ @ Q_ @ E_) @ K_ - xb/2*K_ @ (L_ @ Q_ @ E_ + 4*sig*beta*E_) \
            - K_ @ (sig*Q_ - al*L_) @ E_ @ K_
        Nii = -2*(d - 2)*dot(e, l)*((-x*xb*beta + al*k2)*one + x/2*Q_ @ K_ - xb/2*K_ @ Q_)
        return Ni + Nii + Niii

    def Nb(lv):
        """part of the numerator on the poles that keeps both transverse denominators"""
        Lv = sp.perp(lv); el = dot(e, lv)
        return (x*k2*el*one - x*(1 + z)*k2/(2*xb)*E_ @ K_ + (z - 2)*k2/2*K_ @ E_ + x/2*(E_ @ K_ @ Lv + Lv @ K_ @ E_) @ K_
                - xb/2*K_ @ (E_ @ K_ @ Lv + Lv @ K_ @ E_) + (1 + x)/2*K_ @ E_ @ Lv @ K_ + rho*k2*K_ @ E_ + sig*k2*E_ @ K_
                - (1 + xb)/2*K_ @ Lv @ E_ @ K_ - (d - 2)*(2*x - z)*k2*el*one - 2*(d - 2)*el*((xb - x)*k2/2*one - x/2*Lv @ K_ + xb/2*K_ @ Lv))

    dev['V'] = max(dev['V'], mx(sp.P @ raw_V(sp, x, u, k, z, w, l, e) @ sp.Pb - sp.nsl @ NV((u - w)/2, w/2)))
    om = l2/(2*z); be = -k2/(2*xb) - om
    pole = om*(-2*x*(xb + z)*E_ @ K_ - 2*xb*(1 + x - z)*K_ @ E_ - 2*(d - 2)*x*xb*dot(e, l)*one) + 2*l2*T + Nb(l)
    dev['Vpole'] = max(dev['Vpole'], mx(NV(be, om) - pole))
    s_, r_ = 0.23, 0.77; pts = sp.basis(r_)
    avg = sum(Nb(s_*k + lp) for lp in pts)/len(pts)
    e1 = (-(1 + xb) + z*(xb - x))/(2*xb) + s_*(2 - 3*x)/2
    e2 = (2*z - 1)/2 + s_*(1 - 3*x)/2
    e3 = s_*x - (d - 2)*s_*(1 - z + (x - xb)*s_)
    dev['Vshift'] = max(dev['Vshift'], mx(avg - k2*(e1*E_ @ K_ + e2*K_ @ E_ + e3*dot(e, k)*one) - 2*r_*r_*T))
    NW = (2 - z)*((x - z)/2*E_ @ K_ - xb/2*Q_ @ E_) - xb*(x - z)*(E_ @ L_ + L_ @ E_)
    dev['W'] = max(dev['W'], mx(sp.P @ raw_W1(sp, x, u, k, z, w, l, e) @ sp.Pb - sp.nsl @ NW))
    ks = s_*k
    NWs = (2 - z)*((x - z)/2*E_ @ K_ - xb/2*sp.perp(k - ks) @ E_) - xb*(x - z)*(E_ @ sp.perp(ks) + sp.perp(ks) @ E_)
    An = (2 - x*ze)*(1 - x*ze - xb*s_); Bn = 2*x*xb*ze*((1 - x*ze - xb*s_) + (1 - s_))
    dev['Wshift'] = max(dev['Wshift'], mx(NWs - An*T - Bn/2*dot(e, k)*one))
check('Vggq: Dirac string = nslash N(q^-, l^-)', dev['V'], 1e-10)
check('Vggq: numerator on the poles, split by powers of l_perp^2', dev['Vpole'], 1e-10)
check("Vggq: shift l = l' + s k and tensor reduction in d - 2 transverse dimensions", dev['Vshift'], 1e-10)
check('W1g: Dirac string = nslash N, free of the minus components', dev['W'], 1e-10)
check('W1g: at l = s k, N = A_n T + (B_n/2) e.k', dev['Wshift'], 1e-10)
sp = Space(4); C = charge_conjugation(sp); Ci = np.linalg.inv(C); k, l, e = (rng.normal(size=2) for _ in range(3))
check('charge conjugation maps Vggq(K, l) to Vggq(p1 - K, p1 - l)',
      mx(C @ raw_V(sp, x, u, k, z, w, l, e) @ Ci + raw_V(sp, 1 - x, -u, -k, 1 - z, -w, -l, e).T), 1e-12)
check('charge conjugation maps W1g(K, l) to W2g(p1 - K, l)',
      mx(C @ raw_W1(sp, x, u, k, z, w, l, e) @ Ci + raw_W2(sp, 1 - x, -u, -k, z, w, l, e).T), 1e-12)

print('2  both minus components by residues, against quadrature in two variables with finite imaginary parts')
QK = dict(complex_func=True, epsabs=1e-11, epsrel=1e-10, limit=400)


def V_numeric(x, z, m, pu, pw):
    xb = 1 - x
    inner = lambda u: quad(lambda w: (u - w)**pu*w**pw/(((x - z)*(u - w) - m[2])*(z*w - m[3])*(-(1 - z)*w - m[4])), -np.inf, np.inf, **QK)[0]
    return quad(lambda u: inner(u)/((x*u - m[0])*(-xb*u - m[1])), -np.inf, np.inf, **QK)[0]


def V_residue(x, z, m, pu, pw):
    xb = 1 - x
    if 0 < z < x:          # K^- on the pole of (K-p1)^2, l^- on the pole of l^2
        ub, wd = -m[1]/xb, m[3]/z
        return (2j*np.pi/(x*m[1] + xb*m[0]))*(-2j*np.pi/z)*(ub - wd)**pu*wd**pw/(((x - z)*(ub - wd) - m[2])*(-(1 - z)*wd - m[4]))
    if x < z < 1:          # K^- on the pole of K^2, l^- on the pole of (p1-l)^2
        u1, w5 = m[0]/x, -m[4]/(1 - z)
        return (2j*np.pi/(xb*m[0] + x*m[1]))*(-2j*np.pi/(1 - z))*(u1 - w5)**pu*w5**pw/(((x - z)*(u1 - w5) - m[2])*(z*w5 - m[3]))
    return 0.0


m = np.array([1.0 - 0.40j, 1.0 - 0.50j, 0.7 - 0.30j, 0.45 - 0.60j, 0.45 - 0.35j])
for zz, where in ((0.12, '0 < z < x'), (0.60, 'x < z < 1'), (-0.30, 'z < 0'), (1.40, 'z > 1')):
    d_ = max(abs(V_numeric(0.3, zz, m, pu, pw) - V_residue(0.3, zz, m, pu, pw)) for pu, pw in ((0, 0), (1, 0), (0, 1)))
    check(f'Vggq, x = 0.3, z = {zz:+.2f} ({where}), numerators 1, q^-, l^-', d_, 2e-5)


def W_numeric(x, z, m):
    xb = 1 - x
    inner = lambda w: quad(lambda u: 1/(((x - z)*(u - w) - m[0])*(-xb*u - m[1])), -np.inf, np.inf, **QK)[0]
    return quad(lambda w: inner(w)/((-(1 - z)*w - m[2])*(z*w - m[3])), -np.inf, np.inf, **QK)[0]


def W_residue(x, z, m):
    xb = 1 - x
    if 0 < z < x:
        ub, wd = -m[1]/xb, m[3]/z
        return (-2j*np.pi/xb)*(-2j*np.pi/z)/(((x - z)*(ub - wd) - m[0])*(-(1 - z)*wd - m[2]))
    return 0.0


mw = np.array([0.7 - 0.30j, 1.0 - 0.50j, 0.45 - 0.60j, 0.45 - 0.35j])
for zz, where in ((0.12, '0 < z < x'), (0.60, 'z > x'), (-0.30, 'z < 0')):
    check(f'W1g, x = 0.3, z = {zz:+.2f} ({where})', abs(W_numeric(0.3, zz, mw) - W_residue(0.3, zz, mw)), 1e-6)
kk, qq, ll, zz = 1.0, 0.7, 0.45, 0.12; zeta = zz/0.3
D = (1 - zeta)*ll + zeta*qq - zeta*(1 - zeta)*kk + zeta*(1 - zeta)*kk/0.7          # (l_perp - zeta k)^2 + zeta(1-zeta) k^2/(1-x)
check('Vggq: residues/(2 pi)^2 = zeta/(k^2 l_perp^2 D)', (V_residue(0.3, zz, np.array([kk, kk, qq, ll, ll]), 0, 0)/(2*np.pi)**2).real - zeta/(kk*ll*D), 1e-12)
check('W1g: residues/(2 pi)^2 = -zeta/((1-x) l_perp^2 D)', (W_residue(0.3, zz, np.array([qq, kk, ll, ll]))/(2*np.pi)**2).real + zeta/(0.7*ll*D), 1e-12)

print('3  parameter integrals at finite eps against the Laurent expansions')
QR = dict(epsabs=1e-12, epsrel=1e-11, limit=300)


def W1g_A(x, ep):
    """-e^(eps gamma_E) Gamma(1+eps) (1-x)^eps Int_0^1 ds s^(-1-eps) Int_s^1 dzeta/zeta (2 - x zeta) V^(-eps), with s = e^(-y)"""
    xb = 1 - x
    def g(y):
        s = np.exp(-y); c0 = (1 - xb*s)**(-ep)
        a = quad(lambda ze: 2/ze*((1 - x*ze - xb*s)**(-ep) - c0), s, 1, **QR)[0]
        b = quad(lambda ze: -x*(1 - x*ze - xb*s)**(-ep), s, 1, **QR)[0]
        return a + b + 2*y*c0
    return -np.exp(EG*ep)*Gam(1 + ep)*xb**ep*quad(lambda y: np.exp(ep*y)*g(y), 0, np.inf, epsabs=1e-10, epsrel=1e-10, limit=400)[0]


def W1g_A_series(x, ep):                 # momentum space
    xb = 1 - x; l_ = np.log(xb)
    return -2/ep**2 - (2*l_ + x)/ep - Z2 - l_ - l_**2 + 2*Li2(x) - 2*x


def W1g_B(x, ep):                        # all orders in eps
    xb = 1 - x
    return -2*xb*np.exp(EG*ep)*Gam(1 + ep)*Beta(-ep, 2 - ep)*((xb**ep - xb)/(1 - ep) + (1 - xb**ep)/ep)


def W1g_B_direct(x, ep):
    xb = 1 - x
    inner = lambda ze: quad(lambda s: s**(-1 - ep)*((1 - x*ze - xb*s)**(-ep) + (1 - s)*(1 - x*ze - xb*s)**(-1 - ep)), 0, ze, **QR)[0]
    return -np.exp(EG*ep)*Gam(1 + ep)*xb**ep*2*x*xb*quad(inner, 0, 1, epsabs=1e-10, epsrel=1e-10, limit=300)[0]


def W1g_B_series(x, ep):
    xb = 1 - x; l_ = np.log(xb)
    return (2*x*xb - 2*xb*l_)/ep + 4*x*xb - xb*l_**2


def Vggq_region(x, ep):
    """region 0 < z < x of Vggq: coefficients of (eslash kslash, kslash eslash); eps < 0"""
    xb = 1 - x; Tv = np.array([x/2, -xb/2]); pre = np.exp(EG*ep)*xb**ep
    b0, b1 = Beta(1 - ep, 1 - ep), Beta(2 - ep, 1 - ep)
    Ra = Gam(ep)*x*np.array([-xb*(b0 - b1) - ep*xb*b1, -(xb/x)*(1 + x)*b0 + xb*b1 - ep*xb*b1])
    Vf = lambda ze, s: 1 - x*ze - xb*s
    i2 = quad(lambda ze: quad(lambda s: (s*Vf(ze, s))**(-ep), 0, ze, **QR)[0], 0, 1, **QR)[0]
    Rb2 = 2*(1 - ep)*Gam(ep)*x*Tv*i2
    def ecoef(ze, s, c_):
        e3 = s*x - 2*(1 - ep)*s*(1 - x*ze + (x - xb)*s)
        if c_ == 0: return (-(1 + xb) + x*ze*(xb - x))/(2*xb) + s*(2 - 3*x)/2 - e3/2
        return (2*x*ze - 1)/2 + s*(1 - 3*x)/2 - e3/2
    def inner(ze, c_):
        F = lambda s: Vf(ze, s)**(-1 - ep)*ecoef(ze, s, c_)
        F0 = F(0.0)
        return -ze**(-ep)*F0/ep + quad(lambda s: s**(-1 - ep)*(F(s) - F0), 0, ze, **QR)[0]
    Rb1 = Gam(1 + ep)*x*xb*np.array([quad(inner, 0, 1, args=(c_,), epsabs=1e-10, epsrel=1e-10, limit=300)[0] for c_ in (0, 1)])
    return pre*(Ra + Rb2 + Rb1)


def Vggq_region_series(x, ep):
    xb = 1 - x; l_ = np.log(xb)
    return np.array([-(1 + x)*l_/(2*ep) - (1 + x)*l_**2/4, -xb/ep - 2*xb + xb*l_/(2*ep) + xb*l_**2/4])


for x in (0.3, 0.7):
    d_ = [W1g_A(x, ep) - W1g_A_series(x, ep) for ep in (-0.04, -0.02, -0.01)]
    r_ = (2*d_[1] - d_[0])/(2*d_[2] - d_[1])       # one Richardson step removes the term linear in eps
    require(f'W1g, x = {x}: A approaches its expansion (differences {d_[0]:+.4f}, {d_[1]:+.4f}, {d_[2]:+.4f}; second order ratio {r_:.2f})',
            abs(d_[2]) < 0.05 and 3.5 < r_ < 4.5)
    d_ = [W1g_B(x, ep) - W1g_B_series(x, ep) for ep in (-0.04, -0.02, -0.01)]
    require(f'W1g, x = {x}: B to all orders approaches its expansion (ratios {d_[0]/d_[1]:.3f}, {d_[1]/d_[2]:.3f})',
            1.9 < d_[0]/d_[1] < 2.1 and 1.9 < d_[1]/d_[2] < 2.1)
    check(f'W1g, x = {x}: B to all orders against quadrature at eps = -0.3', W1g_B(x, -0.3) - W1g_B_direct(x, -0.3), 1e-8)
    d_ = [Vggq_region(x, ep) - Vggq_region_series(x, ep) for ep in (-0.04, -0.02, -0.01)]
    for c_, name in ((0, 'eslash kslash'), (1, 'kslash eslash')):
        require(f'Vggq, x = {x}, {name}: region 0 < z < x approaches its expansion (ratios {d_[0][c_]/d_[1][c_]:.3f}, {d_[1][c_]/d_[2][c_]:.3f})',
                abs(d_[2][c_]) < 0.05 and 1.8 < d_[0][c_]/d_[1][c_] < 2.1 and 1.8 < d_[1][c_]/d_[2][c_] < 2.1)
wA = wB = 0
for x in rng.uniform(0.05, 0.95, 5):
    xb = 1 - x; lx, lb = np.log(x), np.log(xb)
    r1 = np.array([-(1 + x)*lb, -2*xb + xb*lb])/2; f1 = np.array([-(1 + x)*lb**2/4, -2*xb + xb*lb**2/4])        # region at x: pole, finite part
    r2 = np.array([-(1 + xb)*lx, -2*x + x*lx])/2; f2 = np.array([-(1 + xb)*lx**2/4, -2*x + x*lx**2/4])         # region at 1 - x
    pole = r1 + np.array([-r2[1], -r2[0]]); fin = f1 + np.array([-f2[1], -f2[0]])                              # second region by charge conjugation
    wA = max(wA, abs(2*(pole[0] - pole[1]) - (2 - 2*(lx + lb))), abs(2*(fin[0] - fin[1]) - (4 - lx**2 - lb**2)))
    wB = max(wB, abs(-4*xb*pole[0] - 4*x*pole[1] - (-2*x*lx + 2*xb*lb)), abs(-4*xb*fin[0] - 4*x*fin[1] - (-x*lx**2 + xb*lb**2)))
check('Vggq: the two regions together give A', wA, 1e-12)
check('Vggq: the two regions together give B', wB, 1e-12)


def results(x):
    """(A, B) by Laurent order 'eta order, eps order', at b = b0"""
    y = 1 - x; lx, ly = np.log(x), np.log(y); L = lx + ly
    return {'Vggq': {'0,-1': (2 - 2*L, -2*x*lx + 2*y*ly), '0,0': (4 - lx**2 - ly**2, -x*lx**2 + y*ly**2)},
            'W1g': {'0,-2': (-2, 0), '0,-1': (-(2*ly + x), 2*x*y - 2*y*ly), '0,0': (-3*Z2 - ly - ly**2 + 2*Li2(x) - 2*x, 4*x*y - y*ly**2)},
            'W2g': {'0,-2': (-2, 0), '0,-1': (-(2*lx + y), -2*x*y + 2*x*lx), '0,0': (-3*Z2 - lx - lx**2 + 2*Li2(y) - 2*y, -4*x*y + x*lx**2)}}


print('4  results against the stored Laurent coefficients (five x, two helicity structures, six orders)')
worst = {}
for tag, x in {'1o10': 0.1, '3o10': 0.3, '1o2': 0.5, '7o10': 0.7, '9o10': 0.9}.items():
    st = json.load(open(repo/f'paper2/r0/theory/gqq_laurent_x{tag}.json'))['diagrams']
    for name, F in results(x).items():
        for key in ('-1,-2', '-1,-1', '-1,0', '0,-2', '0,-1', '0,0'):
            a, b = F.get(key, (0, 0))
            for h, pred in (('ek', a - b/(2*x)), ('ke', a + b/(2*(1 - x)))):
                worst[name] = max(worst.get(name, 0), abs(-st[name]['laurent'][h][key][0] - pred))     # the stored prefactor is -C_A/2
for name, v in worst.items(): check(name, v, 1e-8)

finish()


==> anc/paper2/r0/derivation/check_qq_Vqq.py <==
"""Abelian vertex correction to J1(g -> q qbar): diagram Vqq, a gluon exchanged between the quark and the antiquark.

Conventions of paper2/r0/theory/gqq_diagrams.py: p1 = (1, 0, 0), K = (x, K^-, k), l = (z, l^-, l_perp), q = K - l,
v^2 = v+ v- - v_perp^2. Units k^2 = mu^2 = 1, a_s = alpha_s/(4 pi), colour factor C_F - C_A/2.
The two helicity structures eslash kslash and kslash eslash are written as
    Vqq = A T + (B/2) (e.k),   T = (x/2) eslash kslash - ((1-x)/2) kslash eslash   (the tree splitting),
so that their coefficients, normalised to the tree splitting, are A - B/(2x) and A + B/(2(1-x)).
Result:   A = 1/eps - ln(x(1-x)),   B = -4 x ln x + 4 (1-x) ln(1-x).

Steps checked here:
  1  Dirac algebra in d = 4, 6, 8, 10 dimensions (the result is linear in d, so this fixes it for all d)
  2  both minus components by residues, against quadrature in two variables
  3  charge conjugation, which gives the region -(1-x) < z < 0 from the region 0 < z < x
  4  the parameter integrals at finite eps against their Laurent expansion
  5  the result against the stored Laurent coefficients
Usage: python3 check_qq_Vqq.py <repository root>"""
import json, sys, pathlib
import numpy as np
from scipy.special import gamma as Gam
from scipy.integrate import quad
sys.path.insert(0, str(pathlib.Path(__file__).resolve().parent))
from dirac import Space, charge_conjugation, dot, mx
from report import check, require, finish
repo = pathlib.Path(sys.argv[1])
EG = 0.5772156649015329
rng = np.random.default_rng(7)


def string(sp, x, u, k, z, w, l, e, contracted=True):
    """P Kslash gamma^a (K-l)slash eslash (K-l-p1)slash gamma_a (K-p1)slash Pbar, or the same without gamma^a ... gamma_a"""
    q = k - l; up = u - w
    inner = sp.slash(x - z, up, q) @ sp.perp(e) @ sp.slash(x - z - 1, up, q)
    if contracted: inner = sp.contract(inner)
    return sp.P @ sp.slash(x, u, k) @ inner @ sp.slash(x - 1, u, k) @ sp.Pb


def N12(sp, x, k, z, q, e, beta):
    """coefficients of nslash: N1 from (q-p1)slash eslash qslash and N2 from qslash eslash (q-p1)slash; beta = q^-/2"""
    xb = 1 - x; al = (x - z)/2; alp = al - 0.5
    K_, Q_, E_ = sp.perp(k), sp.perp(q), sp.perp(e); QEQ = Q_ @ E_ @ Q_; eq = dot(e, q)*sp.one
    N1 = 2*x*xb*beta*eq + x/2*(QEQ - 4*al*beta*E_) @ K_ - xb/2*K_ @ (QEQ - 4*alp*beta*E_) - K_ @ (alp*E_ @ Q_ + al*Q_ @ E_) @ K_
    N2 = 2*x*xb*beta*eq + x/2*(QEQ - 4*alp*beta*E_) @ K_ - xb/2*K_ @ (QEQ - 4*al*beta*E_) - K_ @ (al*E_ @ Q_ + alp*Q_ @ E_) @ K_
    return N1, N2


print('1  Dirac algebra in d dimensions: gamma^a X gamma_a = -2 (reversed X) + (4 - d) X for three gamma matrices')
x, z = 0.37, 0.11; xb = 1 - x; ze = z/x; u, w = 0.83, -0.41
dev = {k_: 0.0 for k_ in ('string', 'K-', 'q-', 'pole', 'tensor')}
for d in (4, 6, 8, 10):
    sp = Space(d); k, l, e = (rng.normal(size=d - 2) for _ in range(3)); q = k - l; q2, k2 = dot(q, q), dot(k, k)
    N1, N2 = N12(sp, x, k, z, q, e, (u - w)/2)
    dev['string'] = max(dev['string'], mx(string(sp, x, u, k, z, w, l, e) - sp.nsl @ (-2*N1 + (4 - d)*N2)),
                        mx(string(sp, x, u, k, z, w, l, e, contracted=False) - sp.nsl @ N2))
    dev['K-'] = max(dev['K-'], mx(string(sp, x, u, k, z, w, l, e) - string(sp, x, u + 1.7, k, z, w + 1.7, l, e)))
    fa, fb, fc = (string(sp, x, u, k, z, u - up, l, e) for up in (0.2, 0.9, 1.6))
    dev['q-'] = max(dev['q-'], mx(fa - 2*fb + fc))
    # on the pole q^- = q_perp^2/(x - z)
    al = x*(1 - ze)/2; alp = al - 0.5; K_, Q_, E_ = sp.perp(k), sp.perp(q), sp.perp(e); eq = dot(e, q)
    N1p, N2p = N12(sp, x, k, z, q, e, q2/(2*(x - z)))
    N1h = xb*q2/(1 - ze)*(eq*sp.one - K_ @ E_/(2*x)) - eq*(x*Q_ @ K_ - xb*K_ @ Q_) - K_ @ (alp*E_ @ Q_ + al*Q_ @ E_) @ K_
    N2h = q2/(1 - ze)*(xb*eq*sp.one + E_ @ K_/2) - eq*(x*Q_ @ K_ - xb*K_ @ Q_) - K_ @ (al*E_ @ Q_ + alp*Q_ @ E_) @ K_
    dev['pole'] = max(dev['pole'], mx(N1p - N1h), mx(N2p - N2h))
    # shift q = a k - l' and average over the directions of l' in d - 2 dimensions
    a, r = 0.43, 0.77; pts = sp.basis(r)
    avg = lambda f: sum(f(a*k - lp) for lp in pts)/len(pts)
    t1 = avg(lambda qq: dot(e, qq)*sp.perp(qq) @ K_); t2 = avg(lambda qq: dot(e, qq)*K_ @ sp.perp(qq))
    t3 = avg(lambda qq: K_ @ E_ @ sp.perp(qq) @ K_); t4 = avg(lambda qq: K_ @ sp.perp(qq) @ E_ @ K_)
    ek = dot(e, k)*sp.one; n = d - 2
    dev['tensor'] = max(dev['tensor'], mx(t1 - (-a*a*k2*ek + r*r/n*E_ @ K_)), mx(t2 - (-a*a*k2*ek + r*r/n*K_ @ E_)),
                        mx(t3 + a*k2*K_ @ E_), mx(t4 + a*k2*E_ @ K_))
check('Dirac string = nslash [-2 N1 + (4 - d) N2], d = 4, 6, 8, 10', dev['string'], 1e-10)
check('numerator independent of K^- at fixed q^-', dev['K-'], 1e-10)
check('numerator linear in q^-', dev['q-'], 1e-10)
check('N1 and N2 on the pole q^- = q_perp^2/(x - z)', dev['pole'], 1e-10)
check('tensor reduction to the two helicity structures in d - 2 transverse dimensions', dev['tensor'], 1e-10)

print('2  both minus components by residues, against quadrature in two variables with finite imaginary parts')


def lc_numeric(x, z, m, p):
    xb = 1 - x
    def inner(up):
        f = lambda uu: 1/((x*uu - m[0])*(-xb*uu - m[1])*(z*(uu - up) - m[4]))
        return quad(f, -np.inf, np.inf, complex_func=True, epsabs=1e-12, epsrel=1e-11, limit=400)[0]
    g = lambda up: up**p*inner(up)/(((x - z)*up - m[2])*(-(xb + z)*up - m[3]))
    return quad(g, -np.inf, np.inf, complex_func=True, epsabs=1e-10, epsrel=1e-9, limit=400)[0]


def lc_residue(x, z, m, p):
    xb = 1 - x
    if 0 < z < x:            # l^- on the pole of (K-p1)^2, q^- on the pole of q^2
        u3 = m[2]/(x - z)
        return (2j*np.pi/(x*m[1] + xb*m[0]))*(-2j*np.pi/(x - z))*u3**p/((-(xb + z)*u3 - m[3])*(-z*u3 - z*m[1]/xb - m[4]))
    if -xb < z < 0:          # l^- on the pole of K^2, q^- on the pole of (q-p1)^2
        u4 = -m[3]/(xb + z)
        return (2j*np.pi/(xb*m[0] + x*m[1]))*(-2j*np.pi/(xb + z))*u4**p/(((x - z)*u4 - m[2])*(-z*u4 + z*m[0]/x - m[4]))
    return 0.0


m = np.array([1.0 - 0.40j, 1.0 - 0.50j, 0.7 - 0.30j, 0.7 - 0.60j, 0.45 - 0.35j])
for zz, where in ((0.12, '0 < z < x'), (-0.25, '-(1-x) < z < 0'), (0.45, 'z > x'), (-0.85, 'z < -(1-x)')):
    d_ = max(abs(lc_numeric(0.3, zz, m, p) - lc_residue(0.3, zz, m, p)) for p in (0, 1))
    check(f'x = 0.3, z = {zz:+.2f} ({where}), numerators 1 and q^-', d_, 1e-9)
m0 = np.array([1.0, 1.0, 0.7, 0.7, 0.45]); zz = 0.12; zeta = zz/0.3
closed = (1 - zeta)/(1.0*0.7*((1 - zeta)*0.45 + zeta*0.7 - zeta*(1 - zeta)*1.0 + zeta*(1 - zeta)*1.0/0.7))
check('residues/(2 pi)^2 = (1-zeta)/(k^2 q_perp^2 [(l_perp - zeta k)^2 + zeta(1-zeta) k^2/(1-x)])',
      (lc_residue(0.3, zz, m0, 0)/(2*np.pi)**2).real - closed, 1e-12)

print('3  charge conjugation: C String(K, l) C^-1 = -String(p1 - K, -l)^T')
sp = Space(4); C = charge_conjugation(sp); k, l, e = (rng.normal(size=2) for _ in range(3))
def raw(x, u, k, z, w, l):
    q = k - l; up = u - w
    return sp.slash(x, u, k) @ sp.contract(sp.slash(x - z, up, q) @ sp.perp(e) @ sp.slash(x - z - 1, up, q)) @ sp.slash(x - 1, u, k)
check('identity for random momenta', mx(C @ raw(x, u, k, z, w, l) @ np.linalg.inv(C) + raw(1 - x, -u, -k, -z, -w, -l).T), 1e-12)

print('4  region 0 < z < x: parameter integrals at finite eps against the Laurent expansion')


def region(x, ep):
    """coefficients of (eslash kslash, kslash eslash) of e^(eps gamma_E) Int dz Int d^(2-2eps)l/pi^(1-eps) N/(q^2 z E)"""
    xb = 1 - x; Tv = np.array([x/2, -xb/2]); ek = np.array([-0.5, -0.5])
    D = lambda t, ze: t*(1 - ze) + ze/xb
    tint = lambda ze, p1, p2: quad(lambda t: (1 - t)**p1*D(t, ze)**p2, 0, 1, epsabs=1e-13, epsrel=1e-12, limit=200)[0]
    def integrand(ze, comp, which):
        al = x*(1 - ze)/2; alp = al - 0.5
        J0 = (1 - ze)**(-ep)*tint(ze, -ep, -ep)
        J1 = (1 - ze)**(1 - ep)*tint(ze, 1 - ep, -1 - ep)
        J2 = (1 - ze)**(-ep)*tint(ze, -ep, -1 - ep)
        D0 = (ze*(1 - ze)/xb)**(-ep)
        if which == 1: Na = xb*ek + np.array([0, -xb/(2*x*(1 - ze))]); lin = np.array([al, alp])
        else: Na = xb*ek + np.array([1/(2*(1 - ze)), 0]); lin = np.array([alp, al])
        val = Gam(ep)*D0*Na - Tv*Gam(ep)*J0 + Gam(1 + ep)*((x - xb)*ek*J1 + lin*J2)
        return x*(1 - ze)*val[comp]
    I = lambda which: np.array([quad(integrand, 0, 1, args=(c_, which), epsabs=1e-10, epsrel=1e-10, limit=200)[0] for c_ in (0, 1)])
    return np.exp(EG*ep)*(-2*I(1) + 2*ep*I(2))


def region_series(x):
    """pole and finite part of the region"""
    xb = 1 - x
    return np.array([x/2, xb]), np.array([2*x + (1 + xb)/2*np.log(xb), 2*xb + xb/2*np.log(xb)])


for x in (0.3, 0.7):
    pole, fin = region_series(x)
    d_ = [region(x, ep) - pole/ep - fin for ep in (0.04, 0.02, 0.01)]
    for c_, name in ((0, 'eslash kslash'), (1, 'kslash eslash')):
        check(f'x = {x}, {name}: difference at eps = 0.01', d_[2][c_], 0.05)
        require(f'x = {x}, {name}: difference halves with eps (ratios {d_[0][c_]/d_[1][c_]:.3f}, {d_[1][c_]/d_[2][c_]:.3f})',
                1.9 < d_[0][c_]/d_[1][c_] < 2.1 and 1.9 < d_[1][c_]/d_[2][c_] < 2.1)
    # the two regions together: the second is the first at 1 - x with the structures exchanged and a sign
    xb = 1 - x; p2, f2 = region_series(xb)
    Vp = -(pole + np.array([-p2[1], -p2[0]])); Vf = -(fin + np.array([-f2[1], -f2[0]]))
    check(f'x = {x}: pole of A equals 1', 2*(Vp[0] - Vp[1]) - 1, 1e-13)
    check(f'x = {x}: pole of B vanishes', -4*xb*Vp[0] - 4*x*Vp[1], 1e-13)
    check(f'x = {x}: finite part of A equals -ln(x(1-x))', 2*(Vf[0] - Vf[1]) + np.log(x*xb), 1e-13)
    check(f'x = {x}: B equals -4 x ln x + 4 (1-x) ln(1-x)', -4*xb*Vf[0] - 4*x*Vf[1] - (-4*x*np.log(x) + 4*xb*np.log(xb)), 1e-13)

print('5  result against the stored Laurent coefficients (five x, two helicity structures, six orders)')
worst = 0
for tag, x in {'1o10': 0.1, '3o10': 0.3, '1o2': 0.5, '7o10': 0.7, '9o10': 0.9}.items():
    st = json.load(open(repo/f'paper2/r0/theory/gqq_laurent_x{tag}.json'))['diagrams']['Vqq']['laurent']
    y = 1 - x; A = {'0,-1': 1.0, '0,0': -np.log(x*y)}; B = {'0,0': -4*x*np.log(x) + 4*y*np.log(y)}
    for key in ('-1,-2', '-1,-1', '-1,0', '0,-2', '0,-1', '0,0'):
        a, b = A.get(key, 0), B.get(key, 0)
        worst = max(worst, abs(st['ek'][key][0] - (a - b/(2*x))), abs(st['ke'][key][0] - (a + b/(2*y))))
check('largest deviation (the stored values of this diagram are accurate to about 1e-7)', worst, 5e-7)
finish()


==> anc/paper2/r0/derivation/check_qq_W1q_W2qb.py <==
"""Wilson line couplings in J1(g -> q qbar) with colour factor C_F: diagrams W1q and W2qb.
The gluon from the Wilson line of an operator attaches to the daughter created by the same operator.

Units k^2 = mu^2 = 1, a_s = alpha_s/(4 pi). There is no rapidity divergence. Normalised to the tree splitting,
in impact parameter space at b = b0,
    W1q  = C_F G(eps) (1-x)^eps,      W2qb = C_F G(eps) x^eps,
    G(eps) = -2 F_eps Gamma(eps) Gamma(-eps) Gamma(2-eps)/Gamma(2-2eps)
           = (2/eps^2) e^(-eps gamma_E) Gamma(1-eps) (1-eps)/(1-2eps) = 2/eps^2 + 2/eps + 4 + zeta2 + O(eps),
with F_eps = e^(-eps gamma_E) Gamma(1-2eps)/(Gamma(1+eps) Gamma(1-eps)) the factor of Eq. (eq:Feps) of the Supplement.
The powers (1-x)^eps and x^eps come from the squared momenta -k^2/(1-x) of the quark and -k^2/x of the antiquark
at the DPS residue.

Steps checked here:
  1  the two forms of G(eps), the Feynman parameter integral behind it, and its Laurent expansion
  2  the result against the stored Laurent coefficients
Usage: python3 check_qq_W1q_W2qb.py <repository root>"""
import json, sys, pathlib
import numpy as np
from scipy.special import gamma, beta
from scipy.integrate import quad
sys.path.insert(0, str(pathlib.Path(__file__).resolve().parent))
from supplement_formulas import F_eps, laurent, EG, Z2
from report import check, finish
repo = pathlib.Path(sys.argv[1])
G = lambda e: (2/e**2)*np.exp(-EG*e)*gamma(1 - e)*(1 - e)/(1 - 2*e)
G_momentum = lambda e: -2*gamma(e)*gamma(-e)*gamma(2 - e)/gamma(2 - 2*e)       # before the Fourier transform


print('1  the function G(eps)')
e0 = 0.3 + 0.2j
check('G = F_eps times the momentum space factor, at eps = 0.3 + 0.2i', abs(G(e0) - F_eps(e0)*G_momentum(e0)), 1e-12)
e1 = -0.37
check('Int_0^1 dt t^(-1-eps) (1-t)^(1-eps) = B(-eps, 2-eps) at eps = -0.37',
      quad(lambda t: t**(-1 - e1)*(1 - t)**(1 - e1), 0, 1, epsabs=1e-13, epsrel=1e-13)[0] - beta(-e1, 2 - e1), 1e-8)
c = laurent(G)
check('Laurent expansion 2/eps^2 + 2/eps + 4 + zeta2', max(abs(c[-2] - 2), abs(c[-1] - 2), abs(c[0] - 4 - Z2)), 1e-11)

print('2  result against the stored Laurent coefficients (five x, two helicity structures, six orders)')
worst = {'W1q': 0.0, 'W2qb': 0.0}
for tag, x in {'1o10': 0.1, '3o10': 0.3, '1o2': 0.5, '7o10': 0.7, '9o10': 0.9}.items():
    st = json.load(open(repo/f'paper2/r0/theory/gqq_laurent_x{tag}.json'))['diagrams']
    for name, arg, sign in (('W2qb', x, 1), ('W1q', 1 - x, -1)):          # the stored prefactor of W1q is -C_F
        c = laurent(lambda e: G(e)*arg**e)
        for h in ('ek', 'ke'):
            for j in (-2, -1, 0):
                worst[name] = max(worst[name], abs(sign*st[name]['laurent'][h][f'0,{j}'][0] - c[j]),
                                  abs(st[name]['laurent'][h][f'-1,{j}'][0]))                # no pole in eta
for name, v in worst.items(): check(name, v, 1e-9)
finish()


==> anc/paper2/r0/derivation/check_qq_W1qb_W2q.py <==
"""Wilson line couplings in J1(g -> q qbar) with colour factor C_F - C_A/2: diagrams W2q and W1qb.
The gluon from the Wilson line of one operator attaches to the daughter created by the other operator.
These two diagrams carry the rapidity divergence of the quark channel.

Units k^2 = mu^2 = nu_r = 1, a_s = alpha_s/(4 pi). Each diagram is (C_F - C_A/2) [A T + (B/2) (e.k)] with the tree
splitting T = (x/2) eslash kslash - ((1-x)/2) kslash eslash. For W2q, with xi = z/(1-x) the plus momentum of the
exchanged gluon in units of that of the antiquark, the residues and the transverse integral leave
    A =  2 F' (1-x)^(-eta) Int_0^1 dxi xi^(-1-eta) (1-xi)^(1-eps) I(xi),
    B = -4 (1-x) F'        Int_0^1 dxi xi^(-eta)   (1-xi)^(1-eps) I(xi),
    I(xi) = Int_0^1 dt t^(-eps) [(1-t)(1-xi) + xi/x]^(-1-eps),      F' = e^(-eps gamma_E) Gamma(1-2eps)/Gamma(1-eps),
in impact parameter space at b = b0. Expanding in eta and then in eps, with L = ln(x(1-x)),
    W2q:   A = 2/(eta eps) - 2/eps^2 - 2L/eps + 2 Li2(1-x) - 3 zeta2,    B = 4 x ln x,
    W1qb:  A with x <-> 1-x,                                             B = -4 (1-x) ln(1-x)   (charge conjugation).

Steps checked here:
  1  B at eps = eta = 0
  2  the coefficient of eta^0 in A: the subtracted integral at finite eps, its Laurent expansion, and the assembly of A
  3  the results against the stored Laurent coefficients
Usage: python3 check_qq_W1qb_W2q.py <repository root>"""
import json, sys, pathlib
import numpy as np
from scipy.special import gamma, spence, beta
from scipy.integrate import quad
sys.path.insert(0, str(pathlib.Path(__file__).resolve().parent))
from report import check, require, finish
repo = pathlib.Path(sys.argv[1])
Z2 = np.pi**2/6
Li2 = lambda t: spence(1 - t)
Q = dict(epsabs=1e-13, epsrel=1e-13, limit=200)


def I(xi, x, e):
    return quad(lambda t: t**(-e)*((1 - t)*(1 - xi) + xi/x)**(-1 - e), 0, 1, **Q)[0]


I_at_0 = lambda e: gamma(1 - e)*gamma(-e)/gamma(1 - 2*e)                 # I(0)

print('1  B at eps = eta = 0: -4 (1-x) Int_0^1 dxi (1-xi) I(xi) = 4 x ln x')
d_ = max(abs(-4*(1 - x)*quad(lambda xi: (1 - xi)*I(xi, x, 0.0), 0, 1, epsabs=1e-12, epsrel=1e-12)[0] - 4*x*np.log(x))
         for x in (0.1, 0.3, 0.5, 0.7, 0.9))
check('x = 0.1, 0.3, 0.5, 0.7, 0.9', d_, 1e-10)

print('2  coefficient of eta^0: R(eps) = Int_0^1 dxi/xi [(1-xi)^(1-eps) I(xi) - I(0)]')


def R(x, e):
    """split used in the derivation: I(xi) with (1-t)^(-eps) replaced by 1 is elementary; the remainder is O(eps)"""
    a = (1/e)*x**e*beta(-e, 1 - e)
    b = (1/e)*quad(lambda xi: (1 - ((1 - xi)*(1 - xi + xi/x))**(-e))/xi, 0, 1, **Q)[0]
    rest = lambda xi: quad(lambda s: ((1 - s)**(-e) - 1)*(s*(1 - xi) + xi/x)**(-1 - e), 0, 1, **Q)[0]
    c = quad(lambda xi: ((1 - xi)**(1 - e)*rest(xi) - (I_at_0(e) + 1/e))/xi, 0, 1, epsabs=1e-11, epsrel=1e-11, limit=200)[0]
    return a + b + c


R_series = lambda x, e: -1/e**2 - np.log(x)/e - 0.5*np.log(x)**2 - Li2(1 - 1/x)
x, e = 0.3, -0.4
direct = quad(lambda xi: ((1 - xi)**(1 - e)*I(xi, x, e) - I_at_0(e))/xi, 0, 1, epsabs=1e-10, epsrel=1e-10, limit=400)[0]
check('x = 0.3, eps = -0.4: split form against direct quadrature', R(x, e) - direct, 1e-8)
for x in (0.3, 0.7):
    d_ = [R(x, e) - R_series(x, e) for e in (-0.04, -0.02, -0.01)]
    require(f'x = {x}: R approaches -1/eps^2 - ln x/eps - ln^2 x/2 - Li2(1 - 1/x) linearly in eps '
            f'(ratios {d_[0]/d_[1]:.3f}, {d_[1]/d_[2]:.3f})', abs(d_[2]) < 0.05 and 1.85 < d_[0]/d_[1] < 2.1 and 1.9 < d_[1]/d_[2] < 2.1)
# A = 2 F' [(-1/eta + ln(1-x)) I(0) + R], with F' I(0) = e^(-eps gamma_E) Gamma(-eps) = -1/eps + O(eps) and F' = 1 + (3/2) zeta2 eps^2
xs = np.array([0.1, 0.3, 0.5, 0.7, 0.9]); lx, lb = np.log(xs), np.log(1 - xs)
finite = 2*(-lx**2/2 - Li2(1 - 1/xs)) - 3*Z2            # eps^0; the poles are 2/(eta eps), -2/eps^2 and -2 (ln x + ln(1-x))/eps
check('finite part of A equals 2 Li2(1-x) - 3 zeta2', np.max(np.abs(finite - (2*Li2(1 - xs) - 3*Z2))), 1e-12)

print('3  results against the stored Laurent coefficients (five x, two helicity structures, six orders)')
worst = {'W2q': 0.0, 'W1qb': 0.0}
for tag, x in {'1o10': 0.1, '3o10': 0.3, '1o2': 0.5, '7o10': 0.7, '9o10': 0.9}.items():
    st = json.load(open(repo/f'paper2/r0/theory/gqq_laurent_x{tag}.json'))['diagrams']
    y = 1 - x; L = np.log(x*y)
    forms = {'W2q': (+1, {'-1,-1': 2, '0,-2': -2, '0,-1': -2*L, '0,0': 2*Li2(y) - 3*Z2}, 4*x*np.log(x)),
             'W1qb': (-1, {'-1,-1': 2, '0,-2': -2, '0,-1': -2*L, '0,0': 2*Li2(x) - 3*Z2}, -4*y*np.log(y))}   # stored prefactor of W1qb: -(C_F - C_A/2)
    for name, (sign, A, B) in forms.items():
        for key in ('-1,-2', '-1,-1', '-1,0', '0,-2', '0,-1', '0,0'):
            a = A.get(key, 0); b = B if key == '0,0' else 0
            for h, pred in (('ek', a - b/(2*x)), ('ke', a + b/(2*y))):
                worst[name] = max(worst[name], abs(sign*st[name]['laurent'][h][key][0] - pred))
for name, v in worst.items(): check(name, v, 1e-8)
finish()


==> anc/paper2/r0/derivation/check_qq_sum.py <==
"""The collinear function J1(g -> q qbar) at one loop: sum of the eight diagrams, and r0 against Eq. (8) of the Letter.

Each diagram is (colour factor) [A T + (B/2) (e.k)], with the tree splitting T = (x/2) eslash kslash - ((1-x)/2) kslash eslash.
The coefficients of the two quark helicity structures, normalised to the tree splitting, are A - B/(2x) for
eslash kslash and A + B/(2(1-x)) for kslash eslash. Units k^2 = mu^2 = nu_r = 1, a_s = alpha_s/(4 pi), impact parameter
space at b = b0. The closed forms of A and B are derived in the scripts check_qq_*.py of the individual diagrams.

The momentum fraction x is kept as a symbol in steps 2 and 4, so the equalities there hold for all x.
Steps:
  1  the eight closed forms against the stored Laurent coefficients
  2  sum of the eight diagrams
  3  daughter self-energies and soft function
  4  r0 against Eq. (8) of the Letter
Usage: python3 check_qq_sum.py <repository root>"""
import sys, json, pathlib, math
sys.path.insert(0, str(pathlib.Path(__file__).resolve().parent))
from fractions import Fraction as F
from algebra import Ser, X
from integrals import rt, LB, LX, LI, Z2, evaluate, show, show_series
from supplement_formulas import soft, sigma, laurent
from report import check, require, finish
repo = pathlib.Path(sys.argv[1])
L = LX + LB
LI1 = Z2 - LX*LB - LI                  # Li2(1-x)


def S(d): return Ser({n: (v if hasattr(v, 't') else rt(v)) for n, v in d.items()})


x = X
# name: (colour factor as coefficients of C_F and C_A, coefficient of 1/eta in A, A, B)
DIAGRAMS = {
    'W1q':  ((1, 0), {}, {-2: 2, -1: 2 + 2*LB, 0: 4 + Z2 + 2*LB + LB*LB}, {}),
    'W2qb': ((1, 0), {}, {-2: 2, -1: 2 + 2*LX, 0: 4 + Z2 + 2*LX + LX*LX}, {}),
    'W2q':  ((1, F(-1, 2)), {-1: 2}, {-2: -2, -1: -2*L, 0: 2*LI1 - 3*Z2}, {0: 4*x*LX}),
    'W1qb': ((1, F(-1, 2)), {-1: 2}, {-2: -2, -1: -2*L, 0: 2*LI - 3*Z2}, {0: -4*(1 - x)*LB}),
    'Vqq':  ((1, F(-1, 2)), {}, {-1: 1, 0: -L}, {0: -4*x*LX + 4*(1 - x)*LB}),
    'Vggq': ((0, F(1, 2)), {}, {-1: 2 - 2*L, 0: 4 - LX*LX - LB*LB}, {-1: -2*x*LX + 2*(1 - x)*LB, 0: -x*LX*LX + (1 - x)*LB*LB}),
    'W1g':  ((0, F(1, 2)), {}, {-2: -2, -1: -(2*LB + x), 0: -3*Z2 - LB - LB*LB + 2*LI - 2*x},
             {-1: 2*x*(1 - x) - 2*(1 - x)*LB, 0: 4*x*(1 - x) - (1 - x)*LB*LB}),
    'W2g':  ((0, F(1, 2)), {}, {-2: -2, -1: -(2*LX + (1 - x)), 0: -3*Z2 - LX - LX*LX + 2*LI1 - 2*(1 - x)},
             {-1: -2*x*(1 - x) + 2*x*LX, 0: -4*x*(1 - x) + x*LX*LX}),
}
DIAGRAMS = {n: (c, S(p), S(a), S(b)) for n, (c, p, a, b) in DIAGRAMS.items()}

print('1  the eight closed forms against the stored Laurent coefficients (five x, two helicity structures, six orders)')
worst = {n: 0.0 for n in DIAGRAMS}; signs = {}
for tag, xv in {'1o10': 0.1, '3o10': 0.3, '1o2': 0.5, '7o10': 0.7, '9o10': 0.9}.items():
    stored = json.load(open(repo/f'paper2/r0/theory/gqq_laurent_x{tag}.json'))['diagrams']
    for name, (colour, pole, A, B) in DIAGRAMS.items():
        pref = [F(stored[name]['pref'][k_]) for k_ in ('CF', 'CA')]
        sign = 1 if pref == [F(c) for c in colour] else -1 if pref == [-F(c) for c in colour] else 0     # stored prefactor = sign times colour factor
        signs[name] = sign
        vp, va, vb = evaluate(pole, xv), evaluate(A, xv), evaluate(B, xv)
        for n in (-2, -1, 0):
            a, b = va.get(n, 0), vb.get(n, 0)
            for h, pred in (('ek', a - b/(2*xv)), ('ke', a + b/(2*(1 - xv)))):
                worst[name] = max(worst[name], abs(sign*stored[name]['laurent'][h][f'0,{n}'][0] - pred),
                                  abs(sign*stored[name]['laurent'][h][f'-1,{n}'][0] - vp.get(n, 0)))
require('colour factors agree with the stored prefactors up to the sign convention of each entry', all(signs.values()))
for name, v in worst.items(): check(name, v, 5e-7 if name == 'Vqq' else 1e-8)

print('2  sum of the eight diagrams, with x a symbol')
total = {}
for i, col in enumerate(('C_F', 'C_A')):
    for j, part in enumerate(('pole', 'A', 'B')):
        tot = Ser()
        for name, entry in DIAGRAMS.items():
            if entry[0][i]: tot = tot + entry[1 + j]*F(entry[0][i])
        total[(col, part)] = tot
zero = lambda ser: not any(n <= 0 and c for n, c in ser.c.items())
for col in ('C_F', 'C_A'):
    print(f'       {col}:  1/eta  {show_series(total[(col, "pole")])}')
    print(f'             eta^0  {show_series(total[(col, "A")])}')
require('C_F part: 4/(eta eps) + (5 - 2L)/eps + 8 - 2 zeta2 + L + ln^2(x/(1-x)),  L = ln(x(1-x))',
        zero(total[('C_F', 'pole')] - S({-1: 4})) and zero(total[('C_F', 'A')] - S({-1: 5 - 2*L, 0: 8 - 2*Z2 + L + (LX - LB)*(LX - LB)})))
require('C_A part: -2/(eta eps) + 1 - ln^2 x - ln^2(1-x)',
        zero(total[('C_A', 'pole')] - S({-1: -2})) and zero(total[('C_A', 'A')] - S({0: 1 - LX*LX - LB*LB})))
require('B cancels in the C_F part and in the C_A part, poles and finite part', zero(total[('C_F', 'B')]) and zero(total[('C_A', 'B')]))

print('3  daughter self-energies, Eq. (eq:sigma), and soft function, Eq. (eq:softeta), of the Supplement')
z2 = math.pi**2/6; w_ = 0
for xv in (0.1, 0.3, 0.5, 0.8):
    c = laurent(lambda e: sigma(e, xv, 'quark') + sigma(e, 1 - xv, 'quark'))
    w_ = max(w_, abs(c[-2]), abs(c[-1] + 2), abs(c[0] - (-2 - math.log(xv*(1 - xv)))))
check('quark and antiquark: C_F [-2/eps - 2 - L]', w_, 1e-10)
c1, c0 = laurent(lambda e: soft(e)[0]), laurent(lambda e: soft(e)[1])
check('S/Delta_C = -4/(eta eps) + 2/eps^2 - zeta2', max(abs(c1[-2]), abs(c1[-1] + 4), abs(c1[0]), abs(c0[-2] - 2), abs(c0[-1]), abs(c0[0] + z2)), 1e-10)
require('rapidity divergences cancel: J1 + J2 gives 4 Delta_C/(eta eps) with Delta_C = 2 C_F - C_A, the soft function -4 Delta_C/(eta eps)',
        zero(total[('C_F', 'pole')]*2 - S({-1: 8})) and zero(total[('C_A', 'pole')]*2 - S({-1: -4})) and abs(c1[-1] + 4) < 1e-10)
require('single pole of J1 + J2 + the four daughter self-energies: (B - 4 C_F L)/eps with B = 6 C_F as in the Letter',
        zero(S({-1: total[('C_F', 'A')].c[-1]})*2 + S({-1: -4}) - S({-1: 6 - 4*L})) and not total[('C_A', 'A')].c.get(-1))

print('4  r0 = finite part of J1 + J2 + S + the four daughter self-energies, with x a symbol')
# J2 is J1 at 1 - x with the two quark helicity structures interchanged; the sum above is symmetric under x <-> 1 - x.
finite = lambda col: S({0: total[(col, 'A')].c[0]})
r0_F = finite('C_F')*2 + S({0: -2*Z2}) + S({0: 2*(-2 - L)})       # soft: -zeta2 Delta_C; self-energies: 2 C_F (-2 - L)
r0_A = finite('C_A')*2 + S({0: Z2})
print(f'       C_F: {show(r0_F.c[0])}')
print(f'       C_A: {show(r0_A.c[0])}')
require('Eq. (8), C_F part: 12 - 6 zeta2 + 2 ln^2(x/(1-x))', zero(r0_F - S({0: 12 - 6*Z2 + 2*(LX - LB)*(LX - LB)})))
require('Eq. (8), C_A part: 2 + zeta2 - 2 ln^2 x - 2 ln^2(1-x)', zero(r0_A - S({0: 2 + Z2 - 2*LX*LX - 2*LB*LB})))
finish()


==> anc/paper2/r0/derivation/dirac.py <==
"""Gamma matrices in even dimension d, metric (+,-,...,-), with the light cone vectors n = (1,0,...,0,1) and
nbar = (1,0,...,0,-1): vslash = (v+/2) nslash + (v-/2) nbarslash - v_perp.Gamma, v+ = v0 + v(d-1), v- = v0 - v(d-1),
and Euclidean transverse vectors of d-2 components. P = nslash nbarslash/4 projects onto the good components."""
import numpy as np

_S = [np.array([[0, 1], [1, 0]], complex), np.array([[0, -1j], [1j, 0]]), np.array([[1, 0], [0, -1]], complex)]


class Space:
    def __init__(self, d):
        m = d//2
        def kron(ops):
            out = np.eye(1, dtype=complex)
            for o in ops: out = np.kron(out, o)
            return out
        E = []                                   # Hermitian matrices with square 1
        for j in range(m):
            for a in (0, 1):
                E.append(kron([_S[2]]*j + [_S[a]] + [np.eye(2)]*(m - j - 1)))
        self.d = d; self.n = d - 2
        self.g0 = E[0]; self.gs = [1j*e for e in E[1:]]          # gamma^0 and the d-1 spatial gamma matrices
        self.gt = self.gs[:-1]                                    # transverse
        self.nsl = self.g0 - self.gs[-1]; self.nbsl = self.g0 + self.gs[-1]
        self.P = self.nsl @ self.nbsl/4; self.Pb = self.nbsl @ self.nsl/4
        self.one = np.eye(2**m)

    def perp(self, v): return -sum(vi*g for vi, g in zip(v, self.gt))
    def slash(self, plus, minus, v): return plus/2*self.nsl + minus/2*self.nbsl + self.perp(v)
    def contract(self, X): return self.g0 @ X @ self.g0 - sum(g @ X @ g for g in self.gs)     # gamma^a X gamma_a
    def basis(self, r):
        """the 2(d-2) points +-r e_i: their mean reproduces the angular average of a polynomial of degree three or less"""
        return [sg*r*np.eye(self.n)[i] for i in range(self.n) for sg in (1, -1)]


def charge_conjugation(sp):
    """C with C gamma^mu C^-1 = -(gamma^mu)^T, four dimensions"""
    assert sp.d == 4
    gam = [sp.g0] + sp.gs
    for trial in ([1, 3], [0, 2]):               # product of the gamma matrices that are symmetric (or antisymmetric)
        C = np.eye(4, dtype=complex)
        for i in trial: C = C @ gam[i]
        if all(abs(C @ g @ np.linalg.inv(C) + g.T).max() < 1e-12 for g in gam): return C
    raise ValueError('no charge conjugation matrix found')


dot = lambda a, b: float(np.dot(a, b))
mx = lambda M: float(abs(M).max())


==> anc/paper2/r0/derivation/gluon_channel.py <==
"""The one-loop diagrams of J1(g -> gg) as Laurent series in eta and eps.

For each diagram: numerator by exact tensor contraction, residues in the minus components of the two loop momenta,
transverse integral in 2 - 2 eps dimensions, parameter integrals. The transverse denominators are l_perp^2 or
r_perp^2 = (k - l_perp)^2 and
    D = (l_perp - zeta k)^2 + zeta (1-zeta) k^2/(1-x),
with zeta the plus momentum of the on-shell loop gluon in units of x. After the residues,
    triangles:                                          zeta/(k^2 r_perp^2 D)
    four-gluon vertex bubble on a daughter:             -1/(x k^2 D)
    Wilson line coupling to the same daughter (W1k):    -1/(x k^2 D), eikonal denominator x zeta
    Wilson line coupling to the parent gluon (W1g):     -zeta/((1-x) l_perp^2 D), eikonal denominator x zeta
    Wilson line coupling to the other daughter (W1kb):  -zeta/((1-x) r_perp^2 D), eikonal factor [x (1-zeta)]^(-1-eta)
Only W1kb and its counterpart W2k have a rapidity divergence.

Units k^2 = mu^2 = nu_r = 1. The momentum fraction x is a rational number or the symbol X of algebra.py."""
import sys, pathlib
sys.path.insert(0, str(pathlib.Path(__file__).resolve().parent))
from fractions import Fraction as Fr
from math import comb
from algebra import C, V_, contract, Ser, coef, Poly, RatX
from gluon_diagrams import build, on_pole, to_r
from integrals import (average, integrate_a, integrate_b, add, scale, CGAMMA, FOURIER, STRUCT, evaluate, RT, rt,
                       LB, LX, LI, Z2, ParameterIntegrals, ser_structures, ser_exp)

_NUM = {}


def numerator(name, x):
    key = (name, coef(x))
    if key not in _NUM: _NUM[key] = contract(build(x)[name]['num'])
    return _NUM[key]


def split_ll(N):
    """N = N0 + l_perp^2 N1"""
    N0 = C(0); N1 = C(0)
    for (p,), c in N.collect(['ll']).items():
        if p == 0: N0 = N0 + c
        else: N1 = N1 + c.shift('ll', p - 1)
    return N0, N1


def unit(name, x):
    """factor of the diagram divided by the tree coefficient of S1, which is -2i: (rational number, power of i)"""
    f, p = build(x)[name]['factor']
    return f*Fr(-1, 2), (p - 1) % 4


def region(name, x):
    """the region of the loop plus momentum in which the residues are taken as listed above, in momentum space and
    without the power of i: {helicity structure: series in eps}"""
    x = coef(x); xb = 1 - x; ze, s = V_('ze'), V_('s')
    kind = build(x)[name]['kind']; num = numerator(name, x)
    if kind == 'buba':
        N = on_pole(num, 'l', x)
        res = integrate_a(average(N, ze, 1), x, 0, -1)
    elif kind == 'w1k':
        N = on_pole(num, 'l', x)
        res = integrate_a(average(N, ze, 1), x, -1, -1/x)
    elif kind == 'tri':
        N0, N1 = split_ll(on_pole(num, 'r', x))
        res = add(integrate_a(average(N1, ze, 1), x, 1, x), integrate_b(average(N0, s, 2), x, 0, x))
    elif kind == 'w1g':
        N0, N1 = split_ll(on_pole(num, 'l', x))
        res = add(integrate_a(average(N1, ze, 1), x, 0, -1/xb), integrate_b(average(N0, s, 2), x, -1, -1/xb))
    else:
        raise ValueError(kind)
    f, p = unit(name, x)
    return {st: v*CGAMMA*f for st, v in res.items()}


def relabel(p):
    """x -> 1 - x in a coefficient: ln(1-x) <-> ln x, Li2(x) -> zeta2 - ln x ln(1-x) - Li2(x)"""
    if not hasattr(p, 't'): return p
    out = rt(0)
    for (a, b, c, d, e1, e2), v in p.t.items():
        out = out + (LX**a)*(LB**b)*((Z2 - LX*LB - LI)**c)*(Z2**d)*v
        assert e1 == 0 and e2 == 0
    return out


def at_one_minus_x(c):
    """a coefficient written at x, evaluated at 1 - x"""
    if isinstance(c, RatX): return c.reflect()
    if not isinstance(c, Poly): return c
    return relabel(Poly(c.R, {k: (v.reflect() if isinstance(v, RatX) else v) for k, v in c.t.items()}))


def exchange_daughters(d):
    """a result computed at 1 - x, rewritten at x, with S2 <-> S3"""
    m = {'S1': 'S1', 'S2': 'S3', 'S3': 'S2', 'T4': 'T4'}
    return {m[s]: Ser({n: relabel(c) for n, c in v.c.items()}) for s, v in d.items()}


# a triangle has two regions; the second is the first region of the diagram with the two daughters exchanged
OTHER_ORIENTATION = {'Vtri': ('Vtri', 1), 'Vgh1': ('Vgh2', -1), 'Vgh2': ('Vgh1', -1), 'Vq1': ('Vq2', -1), 'Vq2': ('Vq1', -1)}


def triangle(name, x):
    other, sign = OTHER_ORIENTATION[name]
    return add(region(name, x), scale(exchange_daughters(region(other, 1 - coef(x))), sign))


def other_daughter(name, x):
    """W1kb: the gluon from the Wilson line of the first operator attaches to the daughter created by the second.
    r = K - l is on shell with r^+ = x zeta. The parameter integrals factorise,
        Int_0^1 dzeta (1-zeta)^(-1-eta) Int_0^zeta ds s^(b-1-eps) V^(-1-eps)
          = B(-eps-eta, b-eps) Int_0^1 drho rho^(-1-eta) [(1-x) + x rho]^(-1-eps)
          = (1-x)^(-1-eps) B(-eps, b-eps) [-1/eta + psi(-eps) - psi(b-2eps) + ln(1-x) - eps Li2(x)] + O(eta, eps^2).
    Returns (coefficient of 1/eta, coefficient of eta^0), each {helicity structure: series in eps}, in momentum space."""
    x = coef(x); xb = 1 - x; ze, s = V_('ze'), V_('s'); M = ParameterIntegrals(x)
    N0, N1 = split_ll(to_r(numerator(name, x).subs('z', x*(1 - ze))))
    assert not N1 and numerator(name, x).degree('u') <= 0 and numerator(name, x).degree('w') <= 0
    av = average(N0, s, 2); assert set(av) == {-1}
    g = Ser({0: LB, 1: -LI})
    psi = {0: Ser({-1: Fr(1, 2), 1: Z2}), 1: Ser({-1: Fr(1), 1: Z2})}           # psi(-eps) - psi(b - 2 eps)
    pole, fin = {}, {}
    for st, sr in ser_structures(av[-1]).items():
        for n, poly in sr.c.items():
            for (a, b), c in poly.collect(['ze', 's']).items():
                cv = c.const_value()
                Bb = M.beta(-1, b - 1)*ser_exp(-LB)*(1/xb)                       # (1-x)^(-1-eps) B(-eps, b-eps)
                p = Bb*(-1)
                f = Bb*(psi[b] + g + Ser({0: LX}))                               # x^(-eta) gives + ln x
                for j in range(1, a + 1):                                        # zeta^a = sum_j C(a,j) (-1)^j (1-zeta)^j
                    for i in range(j):
                        f = f + M.M1(i, b)*(comb(a, j)*(-1)**j*comb(j - 1, i)*(-1)**i)
                o = ser_exp(LB)*(-cv)                                            # -(1/(1-x)) Gamma(1+eps) [s V/(1-x)]^(-1-eps)
                pole[st] = pole.get(st, Ser()) + (p*o).shift(n)
                fin[st] = fin.get(st, Ser()) + (f*o).shift(n)
    f_, p_ = unit(name, x)
    return ({st: v*CGAMMA*f_ for st, v in pole.items()}, {st: v*CGAMMA*f_ for st, v in fin.items()})


SIGN = {0: 1, 2: -1, 3: 1}        # i^p for p = 0, 2; for the quark triangles (p = 3) the factor -i is kept with the colour factor

# diagrams obtained from another one by exchanging the two daughters, and the ratio of the two stored colour factors
EXCHANGED = {'W2g': ('W1g', 1), 'W2kb': ('W1k', 1), 'W2k': ('W1kb', -1),
             'Vbubb1': ('Vbuba1', -1), 'Vbubb2': ('Vbuba2', -1), 'Vbubb3': ('Vbuba3', -1)}


def diagram(name, x):
    """a diagram as stored in paper2/r0/theory/gg_laurent_x*.json: divided by the tree coefficient of S1, in impact
    parameter space at b = b0. Returns (coefficient of 1/eta, coefficient of eta^0), each {helicity structure: series
    in eps}. The coefficient of T4 is that of the momentum space structure; its transform is taken when the two
    splittings are contracted. For the quark triangles the factor -i is left out."""
    x = coef(x)
    if name in EXCHANGED:
        source, sign = EXCHANGED[name]
        p, f = diagram(source, 1 - x)
        return scale(exchange_daughters(p), sign), scale(exchange_daughters(f), sign)
    kind = build(x)[name]['kind']
    if kind in ('w1v4', 'w2v4'):                  # the gluon from the Wilson line enters a four-gluon vertex
        assert not numerator(name, x)
        return {}, {}
    if kind == 'w1kb':
        pole, fin = other_daughter(name, x)
    elif kind == 'tri':
        pole, fin = {}, triangle(name, x)
    else:
        pole, fin = {}, region(name, x)
    sg = SIGN[unit(name, x)[1]]
    to_b = lambda d: {st: v*(FOURIER if st != 'T4' else Ser({0: rt(1)}))*sg for st, v in d.items()}
    return to_b(pole), to_b(fin)


==> anc/paper2/r0/derivation/gluon_diagrams.py <==
"""The tree splitting and the one-loop diagrams of J1(g -> gg), transcribed from paper2/r0/theory/gg_diagrams.py,
and their numerators after the residues in the minus components of the two loop momenta.

Momenta: p1 = (1, 0, 0) for the parent gluon, K = (x, K^-, k) and p1 - K for the daughters, l = (z, l^-, l_perp) for
the loop. Polarisations: e for the parent gluon, i and j for the daughters (e_1 and e_2 of the Supplement).
Each entry holds the numerator, the factor (rational number, power of the imaginary unit) and the kind of diagram.
The momentum fraction x is a rational number or the symbol X of algebra.py."""
from fractions import Fraction as Fr
from algebra import (C, V_, vec, vadd, vneg, mdot, T, V3, V4_parts, trace, contract, NBVEC, new_index, RN, Poly, coef)


def build(x):
    x = coef(x); xb = 1 - x
    u, w, z = V_('u'), V_('w'), V_('z')
    P1 = vec(1, 0); K = vec(x, u, {'k': 1}); L = vec(z, w, {'l': 1})
    E = vec(0, 0, {'e': 1}); I_ = vec(0, 0, {'i': 1}); J_ = vec(0, 0, {'j': 1})
    mom = lambda plus, minus, ck, cl: vec(plus, minus, {'k': ck, 'l': cl})
    O = lambda dirv, q, Kplus: vadd(dirv, NBVEC, coeffs=[1, -mdot(dirv, q)/Kplus])
    KmL = mom(x - z, u - w, 1, -1); QmK = mom(1 - x, -u, -1, 0); QmKpL = mom(1 - x + z, w - u, -1, 1)
    QmKmL = mom(1 - x - z, -u - w, -1, -1); QmL = mom(1 - z, -w, 0, -1); KpL = mom(x + z, u + w, 1, 1)
    ix = lambda *names: [new_index(n) for n in names]
    G = {}

    al, mu, nu = ix('al', 'mu', 'nu')
    G['tree'] = dict(num=T.V(E, al)*V3(P1, al, vneg(K), mu, vneg(QmK), nu)*T.V(O(I_, K, x), mu)*T.V(O(J_, QmK, 1 - x), nu),
                     factor=(Fr(1), 0), kind='tree')

    al, be, ga, de, mu, nu = ix('al', 'be', 'ga', 'de', 'mu', 'nu')
    G['Vtri'] = dict(num=(T.V(E, al)*V3(P1, al, vneg(KmL), be, vneg(QmKpL), ga)*V3(KmL, be, L, de, vneg(K), mu)
                          * V3(QmKpL, ga, vneg(L), de, vneg(QmK), nu)*T.V(O(I_, K, x), mu)*T.V(O(J_, QmK, 1 - x), nu)),
                     factor=(Fr(1), 1), kind='tri')

    def ghost(orient):
        al, mu, nu = ix('al', 'mu', 'nu')
        if orient == 1:
            qAB, qBC, qCA = KmL, vneg(L), vneg(QmKpL); num = T.V(qAB, al)*T.V(qBC, mu)*T.V(qCA, nu)
        else:
            qAC, qCB, qBA = QmKpL, L, vneg(KmL); num = T.V(qAC, al)*T.V(qBA, mu)*T.V(qCB, nu)
        return num*T.V(E, al)*T.V(O(I_, K, x), mu)*T.V(O(J_, QmK, 1 - x), nu)
    G['Vgh1'] = dict(num=ghost(1), factor=(Fr(1), 3), kind='tri')        # -i = i^3
    G['Vgh2'] = dict(num=ghost(2), factor=(Fr(1), 3), kind='tri')

    def quark(orient):
        al, mu, nu = ix('al', 'mu', 'nu')
        if orient == 1:
            qAB, qBC, qCA = KmL, vneg(L), vneg(QmKpL)
            tr = trace([('idx', al), ('vec', qCA), ('idx', nu), ('vec', qBC), ('idx', mu), ('vec', qAB)])
        else:
            qAC, qCB, qBA = QmKpL, L, vneg(KmL)
            tr = trace([('idx', al), ('vec', qBA), ('idx', mu), ('vec', qCB), ('idx', nu), ('vec', qAC)])
        return tr*T.V(E, al)*T.V(O(I_, K, x), mu)*T.V(O(J_, QmK, 1 - x), nu)
    G['Vq1'] = dict(num=quark(1), factor=(Fr(1), 0), kind='tri')
    G['Vq2'] = dict(num=quark(2), factor=(Fr(1), 0), kind='tri')

    def bub(which, r):
        al, mu, nu, be, ga = ix('al', 'mu', 'nu', 'be', 'ga')
        if which == 'a':
            lor = V4_parts(al, nu, be, ga)[r]
            return T.V(E, al)*lor*V3(L, be, KmL, ga, vneg(K), mu)*T.V(O(I_, K, x), mu)*T.V(O(J_, QmK, 1 - x), nu)
        lor = V4_parts(al, mu, be, ga)[r]
        return T.V(E, al)*lor*V3(L, be, QmKmL, ga, vneg(QmK), nu)*T.V(O(I_, K, x), mu)*T.V(O(J_, QmK, 1 - x), nu)
    for r in range(3):
        G[f'Vbuba{r+1}'] = dict(num=bub('a', r), factor=(Fr(1, 2), 1), kind='buba')
        G[f'Vbubb{r+1}'] = dict(num=bub('b', r), factor=(Fr(1, 2), 1), kind='bubb')

    def w1(which, r=None):
        al, rho, sig, nu, be = ix('al', 'rho', 'sig', 'nu', 'be')
        op1 = T.V(NBVEC, rho)*T.V(O(I_, KmL, x), sig); op2 = T.V(O(J_, QmK, 1 - x), nu)
        if which == 'g':
            num = T.V(E, al)*V3(P1, al, vneg(L), rho, vneg(QmL), be)*V3(QmL, be, vneg(KmL), sig, vneg(QmK), nu)
        elif which == 'kb':
            num = T.V(E, al)*V3(P1, al, vneg(KmL), sig, vneg(QmKpL), be)*V3(QmKpL, be, vneg(L), rho, vneg(QmK), nu)
        elif which == 'k':
            num = T.V(E, al)*V3(P1, al, vneg(K), be, vneg(QmK), nu)*V3(K, be, vneg(L), rho, vneg(KmL), sig)
        else:
            num = T.V(E, al)*V4_parts(al, rho, sig, nu)[r]
        return num*op1*op2
    G['W1g'] = dict(num=w1('g'), factor=(Fr(1), 3), kind='w1g')
    G['W1kb'] = dict(num=w1('kb'), factor=(Fr(1), 3), kind='w1kb')
    G['W1k'] = dict(num=w1('k'), factor=(Fr(1), 3), kind='w1k')
    for r in range(3):
        G[f'W1v4{r+1}'] = dict(num=w1('4', r), factor=(Fr(1), 3), kind='w1v4')

    def w2(which, r=None):
        al, rho, sig, mu, be = ix('al', 'rho', 'sig', 'mu', 'be')
        op2 = T.V(NBVEC, rho)*T.V(O(J_, QmKmL, 1 - x), sig); op1 = T.V(O(I_, K, x), mu)
        if which == 'g':
            num = T.V(E, al)*V3(P1, al, vneg(L), rho, vneg(QmL), be)*V3(QmL, be, vneg(K), mu, vneg(QmKmL), sig)
        elif which == 'k':
            num = T.V(E, al)*V3(P1, al, vneg(KpL), be, vneg(QmKmL), sig)*V3(KpL, be, vneg(K), mu, vneg(L), rho)
        elif which == 'kb':
            num = T.V(E, al)*V3(P1, al, vneg(K), mu, vneg(QmK), be)*V3(QmK, be, vneg(L), rho, vneg(QmKmL), sig)
        else:
            num = T.V(E, al)*V4_parts(al, mu, rho, sig)[r]
        return num*op1*op2
    G['W2g'] = dict(num=w2('g'), factor=(Fr(1), 3), kind='w2g')
    G['W2k'] = dict(num=w2('k'), factor=(Fr(1), 3), kind='w2k')
    G['W2kb'] = dict(num=w2('kb'), factor=(Fr(1), 3), kind='w2kb')
    for r in range(3):
        G[f'W2v4{r+1}'] = dict(num=w2('4', r), factor=(Fr(1), 3), kind='w2v4')
    return G


def sub_w(poly, expr_times_ze_inverse):
    """w -> expr/ze  (expr free of w)"""
    out = C(0)
    for (p,), c in poly.collect(['w']).items():
        out = out + (c*expr_times_ze_inverse**p).shift('ze', -p)
    return out


def to_r(poly):
    """transverse loop momentum l -> k - r; the scalar products of r take over the names of those of l"""
    kk = V_('kk')
    poly = poly.subs('ll', kk - 2*V_('pk') + V_('p2')).subs('lk', kk - V_('pk'))
    poly = poly.subs('el', V_('ek') - V_('pe')).subs('il', V_('ik') - V_('pi')).subs('jl', V_('jk') - V_('pj'))
    for a, b in (('p2', 'll'), ('pk', 'lk'), ('pe', 'el'), ('pi', 'il'), ('pj', 'jl')):
        poly = poly.subs(a, V_(b))
    return poly


def on_pole(num, on_shell, x):
    """numerator on the two poles in the minus components, as a polynomial in the transverse scalar products and a
    Laurent polynomial in ze (= zeta).
    on_shell = 'l':  z = x zeta, K^- = -k^2/(1-x), l^- = l_perp^2/(x zeta)
    on_shell = 'r':  r = K - l with r^+ = x zeta: z = x (1 - zeta), K^- = -k^2/(1-x), r^- = r_perp^2/(x zeta), l_perp = k - r_perp"""
    x = coef(x); xb = 1 - x; kk, ll, ze = V_('kk'), V_('ll'), V_('ze')
    if on_shell == 'l':
        n = num.subs('z', x*ze).subs('u', -kk/xb)
        return sub_w(n, ll/x)
    if on_shell == 'r':
        n = to_r(num.subs('z', x*(1 - ze)).subs('u', -kk/xb))
        # l^- = K^- - r^- = -k^2/(1-x) - r_perp^2/(x zeta)
        out = C(0)
        for (p,), c in n.collect(['w']).items():
            term = C(1)
            for _ in range(p):
                term = term*(-kk/xb) + (term*(-ll/x)).shift('ze', -1)
            out = out + c*term
        return out
    raise ValueError(on_shell)


==> anc/paper2/r0/derivation/integrals.py <==
"""Transverse integration, tensor reduction and parameter integrals for the diagrams of J1(g -> gg).

Transverse integral in n = 2 - 2 eps dimensions, after the shift l = l' + beta k:
    Int d^n l'/pi^(n/2)  (l'^2)^p (l'.a_1)...(l'.a_2m) / (l'^2 + Delta)^M
      = [sum over pairings of the a's] 2^(-m) prod_{j=m}^{P-1} (1 - eps + j)  Gamma(M-P-1+eps)/Gamma(M)  Delta^(P+1-M-eps),   P = p + m.
Parameter integrals over 0 < s < zeta < 1, with V = 1 - x zeta - (1-x) s. The results are Laurent series in eps whose
coefficients are polynomials in lb = ln(1-x), lx = ln x, Li = Li2(x) and z2 = zeta2. Their coefficients are rational
numbers, or rational functions of x when x is the symbol X of algebra.py."""
from fractions import Fraction as Fr
from math import comb
import itertools
from algebra import Ring, Poly, Ser, ser_lin, ser_inv_lin, ser_prod, gamma_ratio, ser_exp, C, V_, RN, tdot, EMAX, RatX, coef

RT = Ring(['lb', 'lx', 'Li', 'z2', 'DIV', 'DIV2'])
LB, LX, LI, Z2, DIV, DIV2 = (RT.var(n) for n in RT.names)
rt = RT.const


# ----------------------------------------------------------------------------- transverse integral and tensor reduction
def _pairings(items):
    if not items:
        yield []
        return
    a = items[0]
    for n in range(1, len(items)):
        for m in _pairings(items[1:n] + items[n + 1:]):
            yield [(a, items[n])] + m


def poly_to_ser(poly):
    """polynomial in eps and other variables -> series in eps with polynomial coefficients"""
    return Ser({p: c for (p,), c in poly.collect(['e']).items()})


def average(N, beta, m):
    """N is a polynomial in the scalar products of l. Shift l = l' + beta k and integrate over l' with (l'^2 + Delta)^-m,
    m = 1 or 2. Returns {q: series with polynomial coefficients}, to be multiplied by Gamma(1+eps) Delta^(q - eps)."""
    kk = V_('kk')
    n = N.subs('ll', V_('p2') + 2*beta*V_('pk') + beta*beta*kk).subs('lk', V_('pk') + beta*kk)
    n = n.subs('el', V_('pe') + beta*V_('ek')).subs('il', V_('pi') + beta*V_('ik')).subs('jl', V_('pj') + beta*V_('jk'))
    out = {}
    for (p2, pk, pe, pi, pj), c in n.collect(['p2', 'pk', 'pe', 'pi', 'pj']).items():
        items = ['k']*pk + ['e']*pe + ['i']*pi + ['j']*pj
        nl = len(items)
        if nl % 2: continue
        P = p2 + nl//2
        ang = C(0)
        for match in _pairings(items):
            pr = C(1)
            for a_, b_ in match: pr = pr*tdot(a_, b_)
            ang = ang + pr
        fac = ser_prod([ser_lin(1 + j, -1) for j in range(nl//2, P)])*Fr(1, 2**(nl//2))
        Ng = m - P - 1                                    # Gamma(Ng + eps)/Gamma(1 + eps)
        fac = fac*gamma_ratio(Ng, 1)
        q = P + 1 - m
        term = poly_to_ser(c*ang)*fac
        out[q] = out[q] + term if q in out else term
    return out


STRUCT = ('S1', 'S2', 'S3', 'T4')
_SKEY = {(('ek', 1), ('ij', 1)): 'S1', (('ei', 1), ('jk', 1)): 'S2', (('ej', 1), ('ik', 1)): 'S3', (('ek', 1), ('ik', 1), ('jk', 1)): 'T4'}


def structures(poly):
    """polynomial in the scalar products of k, e, e_1, e_2 (with k^2 = 1) -> {helicity structure: polynomial in the other variables}"""
    names = ('ek', 'ik', 'jk', 'ei', 'ej', 'ij')
    out = {}
    for mon, c in poly.subs('kk', 1).collect(names).items():
        key = tuple(sorted((k, v) for k, v in zip(names, mon) if v))
        if key not in _SKEY: raise ValueError(f'not one of S1, S2, S3, T4: {key}')
        s = _SKEY[key]
        out[s] = out[s] + c if s in out else c
    return out


def ser_structures(ser):
    """series with polynomial coefficients -> {helicity structure: series}"""
    out = {}
    for n, c in ser.c.items():
        for s, p in structures(c).items():
            out.setdefault(s, {})[n] = p
    return {s: Ser(d) for s, d in out.items()}


# ----------------------------------------------------------------------------- Laurent polynomials in zeta
def pmul(a, b):
    out = {}
    for i, u in a.items():
        for j, v in b.items():
            out[i + j] = out.get(i + j, 0) + u*v
    return {k: v for k, v in out.items() if v}


def ppow(a, n):
    out = {0: Fr(1)}
    for _ in range(n): out = pmul(out, a)
    return out


def H(n): return sum(Fr(1, j) for j in range(1, n + 1))


class ParameterIntegrals:
    """integrals over 0 < s < zeta < 1 at a given x"""
    def __init__(self, x):
        self.x = coef(x); self.xb = 1 - self.x
        self.c = {0: Fr(1), 1: -self.x}              # c = 1 - x zeta
        self.y = {0: Fr(1), 1: Fr(-1)}               # 1 - zeta
        self._m0 = {}; self._m1 = {}

    def R(self, m):
        """Int_0^1 dzeta zeta^m/(1 - x zeta), m >= 0"""
        x = self.x
        return (LB*(-1/x) - sum(x**j*Fr(1, j + 1) for j in range(m)))*x**(-m)

    def i_poly(self, P):
        tot = rt(0)
        for n, v in P.items():
            tot = tot + (DIV*v if n == -1 else rt(v*Fr(1, n + 1)))
            assert n >= -1
        return tot

    def i_lnz(self, P):
        tot = rt(0)
        for n, v in P.items():
            assert n >= -1
            tot = tot + (DIV2*v if n == -1 else rt(-v*Fr(1, (n + 1)**2)))
        return tot

    def i_lnc(self, P):
        """Int_0^1 dzeta P(zeta) ln(1 - x zeta)"""
        tot = rt(0); x = self.x
        for n, v in P.items():
            assert n >= -1
            if n == -1: tot = tot - LI*v
            else: tot = tot + (LB*Fr(1, n + 1) + self.R(n + 1)*(x*Fr(1, n + 1)))*v
        return tot

    def i_ln1(self, P):
        """Int_0^1 dzeta P(zeta) ln(1 - zeta)"""
        tot = rt(0)
        for n, v in P.items():
            assert n >= -1
            tot = tot + (Z2*(-v) if n == -1 else rt(-v*H(n + 1)*Fr(1, n + 1)))
        return tot

    def M0(self, a, b):
        """Int_0^1 dzeta zeta^a Int_0^zeta ds s^b (s V)^-eps  through eps^1;  a >= -1, b >= 0"""
        key = (a, b)
        if key in self._m0: return self._m0[key]
        za = {a: Fr(1)}; xb = self.xb
        inner0 = {b + 1: Fr(1, b + 1)}
        I00 = self.i_poly(pmul(za, inner0))
        Ils = self.i_lnz(pmul(za, inner0)) - self.i_poly(pmul(za, {b + 1: Fr(1, (b + 1)**2)}))
        cb1 = pmul(za, ppow(self.c, b + 1))
        S1 = sum(comb(b, j)*(-1)**j*Fr(1, j + 1) for j in range(b + 1))
        S2 = sum(comb(b, j)*(-1)**j*Fr(1, (j + 1)**2) for j in range(b + 1))
        tot = self.i_lnc(cb1)*S1 - self.i_poly(cb1)*S2
        for j in range(b + 1):
            co = comb(b, j)*(-1)**j
            pj = pmul(za, pmul(ppow(self.c, b - j), ppow(self.y, j + 1)))
            tot = tot - self.i_ln1(pj)*(co*Fr(1, j + 1)) + self.i_poly(pj)*(co*Fr(1, (j + 1)**2))
        IlV = tot*xb**(-(b + 1))
        res = Ser({0: I00, 1: -(Ils + IlV)})
        self._m0[key] = res
        return res

    def M1(self, a, b):
        """Int_0^1 dzeta zeta^a Int_0^zeta ds s^(b-1-eps) V^(-1-eps)  through eps^0;  a >= -1, b >= 0"""
        key = (a, b)
        if key in self._m1: return self._m1[key]
        za = {a: Fr(1)}; x, xb = self.x, self.xb
        if b >= 1:
            cb = pmul(za, ppow(self.c, b - 1))
            tot = self.i_lnc(cb) - self.i_ln1(cb)
            for j in range(1, b):
                co = comb(b - 1, j)*(-1)**j*Fr(1, j)
                tot = tot + (self.i_poly(cb) - self.i_poly(pmul(za, pmul(ppow(self.c, b - 1 - j), ppow(self.y, j)))))*co
            res = Ser({0: tot*xb**(-b)})
        elif a >= 0:
            Q = {j: x**(j - a) for j in range(a)}
            fin = LB*LB*(-x**(-a)/(2*x)) - (self.i_lnz(Q) + self.i_lnc(Q)*2 - self.i_ln1(Q))
            res = Ser({-1: -self.R(a), 0: fin})
        else:
            # a = -1, b = 0: 1/eps^2 + ln(1-x)/eps + zeta2 - 2 Li2(x) - ln^2(1-x)/2
            res = Ser({-2: rt(1), -1: LB, 0: Z2 - LI*2 - LB*LB*Fr(1, 2)})
        self._m1[key] = res
        return res

    def beta(self, A, B, cA=1, cB=1):
        """Int_0^1 dzeta zeta^(A - cA eps) (1-zeta)^(B - cB eps) = Gamma(A+1-cA eps) Gamma(B+1-cB eps)/Gamma(A+B+2-(cA+cB) eps)"""
        num = gamma_ratio(A + 1, -cA)*gamma_ratio(B + 1, -cB)
        N3 = A + B + 2; c3 = -(cA + cB)
        if N3 >= 1: den = ser_prod([ser_inv_lin(j, c3) for j in range(1, N3)])
        else: den = ser_prod([ser_lin(j, c3) for j in range(N3, 1)])
        # Gamma(1 - cA eps) Gamma(1 - cB eps)/Gamma(1 - (cA+cB) eps) = 1 - cA cB zeta2 eps^2 + O(eps^3)
        g = Ser({0: rt(1), 2: Z2*(-cA*cB)})
        return num*den*g


CGAMMA = Ser({0: rt(1), 2: Z2*Fr(1, 2)})          # e^(eps gamma_E) Gamma(1+eps), from the transverse integral
FOURIER = Ser({0: rt(1), 2: Z2})                  # e^(-eps gamma_E) F_eps, from the transform to impact parameter space at b = b0


def integrate_a(av, x, zshift=0, pref=1):
    """one transverse denominator: av = {q: series with coefficients polynomial in zeta} multiplies
    Gamma(1+eps) [zeta(1-zeta) k^2/(1-x)]^(q-eps). Returns {helicity structure: series} for pref Int_0^1 dzeta zeta^zshift ..."""
    M = ParameterIntegrals(x); xb = 1 - coef(x); out = {}
    for q, ser in av.items():
        for s, sr in ser_structures(ser).items():
            for n, poly in sr.c.items():
                for (a,), c in poly.collect(['ze']).items():
                    val = M.beta(a + zshift + q, q)*ser_exp(LB)*(xb**(-q)*c.const_value()*coef(pref))
                    out[s] = out[s] + val.shift(n) if s in out else val.shift(n)
    return out


def integrate_b(av, x, zshift=0, pref=1):
    """two transverse denominators: av = {q: series with coefficients polynomial in zeta and s} multiplies
    Gamma(1+eps) [s V k^2/(1-x)]^(q-eps). Returns {helicity structure: series} for pref Int_0^1 dzeta zeta^zshift Int_0^zeta ds ..."""
    M = ParameterIntegrals(x); x = coef(x); xb = 1 - x; out = {}
    Vp = {(0, 0): Fr(1), (1, 0): -x, (0, 1): -xb}          # V as a polynomial in (zeta, s)
    for q, ser in av.items():
        if q >= 0:
            sv = {(0, 0): Fr(1)}
            for _ in range(q):                              # (s V)^q
                new = {}
                for (i, j), v in sv.items():
                    for (a, b), w_ in Vp.items():
                        key = (i + a, j + b + 1); new[key] = new.get(key, 0) + v*w_
                sv = new
        for s, sr in ser_structures(ser).items():
            for n, poly in sr.c.items():
                for (a, b), c in poly.collect(['ze', 's']).items():
                    cv = c.const_value()*coef(pref)*xb**(-q)
                    if q == -1:
                        val = M.M1(a + zshift, b)
                    else:
                        val = Ser()
                        for (i, j), v in sv.items():
                            val = val + M.M0(a + zshift + i, b + j)*v
                    val = val*ser_exp(LB)*cv
                    out[s] = out[s] + val.shift(n) if s in out else val.shift(n)
    return out


def add(d1, d2):
    out = dict(d1)
    for s, v in d2.items(): out[s] = out[s] + v if s in out else v
    return out


def scale(d, c): return {s: v*c for s, v in d.items()}


def evaluate(ser, x):
    """Laurent coefficients {order in eps: number} at a number x"""
    import math
    from scipy.special import spence
    x = float(x)
    vals = {'x': x, 'lb': math.log(1 - x), 'lx': math.log(x), 'Li': float(spence(1 - x)), 'z2': math.pi**2/6}
    num = lambda c: float(c.ev(vals)) if isinstance(c, Poly) else float(c.at(x)) if isinstance(c, RatX) else float(c)
    return {n: num(c) for n, c in ser.c.items()}


_NAMES = {'lb': ('ln(1-x)', 'ln^{}(1-x)'), 'lx': ('ln x', 'ln^{} x'), 'Li': ('Li2(x)', 'Li2(x)^{}'), 'z2': ('zeta2', 'zeta2^{}')}


def show(c):
    """a coefficient of a series as text"""
    if not isinstance(c, Poly): return str(c)
    parts = []
    for k, v in sorted(c.t.items(), key=lambda kv: (sum(kv[0]), kv[0])):
        mon = ' '.join(_NAMES[nm][0] if k[c.R.idx[nm]] == 1 else _NAMES[nm][1].format(k[c.R.idx[nm]]) for nm in ('lx', 'lb', 'Li', 'z2') if k[c.R.idx[nm]])
        t = str(v)
        neg = t.startswith('-') and not (' + ' in t or ' - ' in t[1:])
        if neg: t = t[1:]
        if mon:
            if ' + ' in t or ' - ' in t or '/' in t: t = f'({t})'
            t = mon if t == '1' else f'{t} {mon}'
        parts.append(('-' if neg else '+', t))
    if not parts: return '0'
    return ('-' if parts[0][0] == '-' else '') + parts[0][1] + ''.join(f' {sg} {t}' for sg, t in parts[1:])


def show_series(ser, orders=(-2, -1, 0)):
    """the coefficients of a series in eps as text"""
    return ';  '.join(f'eps^{n}: {show(ser.c[n])}' for n in orders if ser.c.get(n)) or '0'


==> anc/paper2/r0/derivation/outputs/check_gg.txt <==
1  numerators, with x a symbol
  [ok] tree splitting on the pole of (p1 - K)^2: -2 [S1 - S2/(1-x) - S3/x]
  [ok] gluon from the Wilson line entering a four-gluon vertex: the six numerators vanish
  [ok] the two orientations of the ghost loop have opposite numerators
  [ok] triangles: numerators linear in K^- and in l^-, with no term K^- l^-
  [ok] all other numerators are independent of K^- and l^-
2  residues in the minus components, against quadrature in two variables with finite imaginary parts (x = 0.3, z = 0.12)
  [ok] bubble: quadrature against residues: 1.1e-13 (tolerance 1e-09)
  [ok] bubble: residues/(2 pi)^2 = -1/(x k^2 D): 8.9e-16 (tolerance 1e-12)
  [ok] W1kb: K^- integral against its residue at three values of l^-: 2.9e-15 (tolerance 1e-09)
  [ok] W1kb: l^- integral against its residue: 1.0e-14 (tolerance 1e-09)
  [ok] W1kb: residues/(2 pi)^2 = -(1-zeta)/((1-x) q_perp^2 D), zeta = z/x: 2.2e-16 (tolerance 1e-12)
3  parameter integrals against quadrature (x = 0.3), V = 1 - x zeta - (1-x) s
  [ok] Int dzeta zeta^a Int ds s^b (s V)^(-eps) to order eps, and Int dzeta zeta^a Int ds s^(b-1-eps) V^(-1-eps) to order eps^0: 2.5e-14 (tolerance 1e-10)
  [ok] a = -1, b = 0: 1/eps^2 + ln(1-x)/eps + zeta2 - 2 Li2(x) - ln^2(1-x)/2, approached linearly in eps (ratios 1.937, 1.968)
  [ok] W1kb: Int dzeta (1-zeta)^(-1-eta) Int ds s^(b-1-eps) V^(-1-eps) = B(-eps-eta, b-eps) Int drho rho^(-1-eta) [(1-x) + x rho]^(-1-eps), relative, at eps = -0.3, eta = -0.2: 7.3e-10 (tolerance 1e-06)
  [ok] W1kb: Int drho/rho {[1 + x rho/(1-x)]^(-1-eps) - 1} = ln(1-x) - eps Li2(x) + O(eps^2): 2.2e-11 (tolerance 1e-08)
4  the nine independent diagrams in closed form, with x a symbol (c4 is absent where not listed)
  [ok] W1k: computed result equals the closed form
       eta^0  c1:  eps^-2: 2;  eps^-1: 1 + 2 ln(1-x);  eps^0: 2 + zeta2 + ln(1-x) + ln^2(1-x)
       eta^0  c2:  eps^-2: 2;  eps^-1: 1 + 2 ln(1-x);  eps^0: 2 + zeta2 + ln(1-x) + ln^2(1-x)
       eta^0  c3:  eps^-2: 2;  eps^-1: 1 + 2 ln(1-x);  eps^0: 2 + zeta2 + ln(1-x) + ln^2(1-x)
  [ok] Vbuba1: computed result equals the closed form
       eta^0  c1:  eps^-1: 3/4;  eps^0: 3/2 + (3/4) ln(1-x)
       eta^0  c2:  eps^-1: 3/4;  eps^0: 3/2 + (3/4) ln(1-x)
  [ok] Vbuba2: computed result equals the closed form
       eta^0  c1:  eps^-1: 3/8;  eps^0: 3/4 + (3/8) ln(1-x)
       eta^0  c2:  eps^-1: 3/8;  eps^0: 3/4 + (3/8) ln(1-x)
  [ok] Vbuba3: computed result equals the closed form
       eta^0  c1:  eps^-1: -3/8;  eps^0: -3/4 - (3/8) ln(1-x)
       eta^0  c2:  eps^-1: -3/8;  eps^0: -3/4 - (3/8) ln(1-x)
  [ok] W1g: computed result equals the closed form
       eta^0  c1:  eps^-2: -2;  eps^-1: -3 ln(1-x);  eps^0: -3 zeta2 + 2 Li2(x) - (1/2) ln(1-x) - (3/2) ln^2(1-x)
       eta^0  c2:  eps^-2: -2;  eps^-1: -x - 2 ln(1-x);  eps^0: -2 x - 3 zeta2 + 2 Li2(x) - ln(1-x) - ln^2(1-x)
       eta^0  c3:  eps^-2: -2;  eps^-1: -1/2 x - (5/2) ln(1-x);  eps^0: -5/4 x - 3 zeta2 + 2 Li2(x) + (3/4 - 3/4 x) ln(1-x) - (5/4) ln^2(1-x)
  [ok] W1kb: computed result equals the closed form
       1/eta  c1:  eps^-1: -2
       1/eta  c2:  eps^-1: -2
       1/eta  c3:  eps^-1: -2
       eta^0  c1:  eps^-2: 2;  eps^-1: 2 ln x + 2 ln(1-x);  eps^0: 3 zeta2 - 2 Li2(x) + ln(1-x)
       eta^0  c2:  eps^-2: 2;  eps^-1: 1/2 x + 2 ln x + 3 ln(1-x);  eps^0: x + 3 zeta2 - 2 Li2(x) + (1/2) ln(1-x) + (1/2) ln^2(1-x)
       eta^0  c3:  eps^-2: 2;  eps^-1: 2 ln x + 2 ln(1-x);  eps^0: -1/4 x + 3 zeta2 - 2 Li2(x) + (7/4 - 3/4 x) ln(1-x)
  [ok] Vtri: computed result equals the closed form
       eta^0  c1:  eps^-1: 5/4 - ln x - ln(1-x);  eps^0: 7/3 - (3/2) ln x - (3/2) ln(1-x) - (1/2) ln^2 x - (1/2) ln^2(1-x)
       eta^0  c2:  eps^-1: -1/2 + x - (3/2) ln x - ln(1-x);  eps^0: -5/12 + 5/4 x - (17/4) ln x - (3/2) ln(1-x) - (3/4) ln^2 x - (1/2) ln^2(1-x)
       eta^0  c3:  eps^-1: 1/2 - x - ln x - (3/2) ln(1-x);  eps^0: 5/6 - 5/4 x - (3/2) ln x - (17/4) ln(1-x) - (1/2) ln^2 x - (3/4) ln^2(1-x)
       eta^0  c4:  eps^0: 3/2
  [ok] Vgh1: computed result equals the closed form
       eta^0  c1:  eps^-1: -1/24;  eps^0: -1/9 - (1/24) ln x - (1/24) ln(1-x)
       eta^0  c2:  eps^-1: -1/24;  eps^0: -11/72 + 1/24 x - (1/24) ln x - (1/24) ln(1-x)
       eta^0  c3:  eps^-1: -1/24;  eps^0: -1/9 - 1/24 x - (1/24) ln x - (1/24) ln(1-x)
       eta^0  c4:  eps^0: -1/12
  [ok] Vq1: computed result equals the closed form (factor -i left out)
       eta^0  c1:  eps^-1: -4/3;  eps^0: -20/9 - (4/3) ln x - (4/3) ln(1-x)
       eta^0  c2:  eps^-1: -4/3;  eps^0: -14/9 - 2/3 x - (4/3) ln x - (4/3) ln(1-x)
       eta^0  c3:  eps^-1: -4/3;  eps^0: -20/9 + 2/3 x - (4/3) ln x - (4/3) ln(1-x)
       eta^0  c4:  eps^0: 4/3
  [ok] W1kb: at zeta = 1 the numerator is s times the tree splitting, so the coefficient of 1/eta is 2 e^(-eps gamma_E) Gamma(-eps) to all orders in eps
5  all entries against the stored Laurent coefficients (five x, four helicity structures, eta^-1 and eta^0, eps^-2 to eps^0)
  [ok] the stored files hold the same 23 entries
  [ok] Vtri: 8.7e-07 (tolerance 2e-06)
  [ok] Vgh1: 1.4e-09 (tolerance 5e-08)
  [ok] Vgh2: 1.4e-09 (tolerance 5e-08)
  [ok] Vq1: 1.4e-08 (tolerance 5e-08)
  [ok] Vq2: 1.4e-08 (tolerance 5e-08)
  [ok] Vbuba1: 1.6e-10 (tolerance 5e-08)
  [ok] Vbubb1: 1.6e-10 (tolerance 5e-08)
  [ok] Vbuba2: 5.8e-11 (tolerance 5e-08)
  [ok] Vbubb2: 5.8e-11 (tolerance 5e-08)
  [ok] Vbuba3: 9.8e-11 (tolerance 5e-08)
  [ok] Vbubb3: 9.8e-11 (tolerance 5e-08)
  [ok] W1g: 1.8e-09 (tolerance 5e-08)
  [ok] W1kb: 5.5e-09 (tolerance 5e-08)
  [ok] W1k: 1.6e-10 (tolerance 5e-08)
  [ok] W1v41: stored coefficients vanish
  [ok] W1v42: stored coefficients vanish
  [ok] W1v43: stored coefficients vanish
  [ok] W2g: 2.0e-09 (tolerance 5e-08)
  [ok] W2k: 5.5e-09 (tolerance 5e-08)
  [ok] W2kb: 1.6e-10 (tolerance 5e-08)
  [ok] W2v41: stored coefficients vanish
  [ok] W2v42: stored coefficients vanish
  [ok] W2v43: stored coefficients vanish
  [ok] Vtri at x = 1/2, stored with quadrature orders 96, 72, 40: 1.1e-08 (tolerance 5e-08)
6  colour sum, with x a symbol
       colour factors in units of C_A (the quark triangles in units of T_F n_f, with the factor -i absorbed):
         Vq1 -1/2, Vq2 1/2, Vtri 1/2, Vgh1 1/2, Vgh2 -1/2, Vbuba1 -1, Vbubb1 1, Vbuba2 -1/2, Vbubb2 1/2
         Vbuba3 1/2, Vbubb3 -1/2, W1g 1/2, W1kb -1/2, W1k 1, W2g 1/2, W2k 1/2, W2kb 1
  [ok] C_A:      tree splitting times 2/(eta eps) + (1/3 - 2L)/eps + 5/9 - 2 zeta2 - (5/3) L - 2 ln x ln(1-x) + rho/3,  c4 = 2/3
  [ok] T_F n_f:  tree splitting times 4/(3 eps) + 20/9 + (4/3) L - (2/3) rho,  c4 = -4/3
       with L = ln(x(1-x)) and rho = 0, 1-x, x for S1, S2, S3
7  daughter self-energies, Eq. (eq:sigma), and soft function, Eq. (eq:softeta), of the Supplement
  [ok] the two daughters: C_A [10/(3 eps) + 62/9 + (5/3) L] + T_F n_f [-8/(3 eps) - 40/9 - (4/3) L]: 2.7e-15 (tolerance 1e-10)
  [ok] S/Delta_C = -4/(eta eps) + 2/eps^2 - zeta2: 3.8e-14 (tolerance 1e-10)
  [ok] rapidity integral Int_0^inf dt/t |1/t - t|^(-eta) = B(eta/2, 1-eta) at eta = 0.3: 5.2e-14 (tolerance 1e-08)
  [ok] B(eta/2, 1-eta) = 2/eta + O(eta) (ratios 2.008, 2.004)
  [ok] rapidity divergences cancel: J1 + J2 gives 4 C_A/(eta eps), the soft function -4 Delta_C/(eta eps) with Delta_C = C_A
  [ok] single pole of J1 + J2 + the four daughter self-energies: (B - 4 C_A L)/eps times the tree splitting, with B = 2 beta_0 as in the Letter
8  r0 from J1, J2, the soft function and the daughter self-energies, against Eq. (7) of the Letter, with x a symbol
  [ok] T4 - (S1 + S2 + S3)/4 is symmetric and traceless in two transverse dimensions: the third harmonic in the direction of k
  [ok] Int_0^inf dt e^(-a t) J_m(t) = [sqrt(1+a^2) - a]^m/sqrt(1+a^2) for m = 1, 3 at a = 0.1; both tend to 1 as a -> 0: 1.6e-14 (tolerance 1e-08)
       The transform of the harmonic m with radial dependence 1/|k| is i^m/b, so the third harmonic changes sign
       relative to the tree splitting: T4 -> (S1 + S2 + S3)/4 - [T4 - (S1 + S2 + S3)/4] = (S1 + S2 + S3)/2 - T4.
  [ok] the colour sum is symmetric under the exchange of the two daughters: x <-> 1-x with S2 <-> S3
  [ok] gg -> HH: every overlap has the form alpha (e.e') + beta (e.b)(e'.b)/b^2
  [ok] gg -> HH, nu = 0: tree overlap = F_0/(2x(1-x))
  [ok] gg -> HH, nu = 0, C_A part: 134/9 - 5 zeta2 - 4 ln x ln(1-x) + (2/3)/F_0
  [ok] gg -> HH, nu = 0, T_F n_f part: -40/9 - (4/3)/F_0
  [ok] gg -> HH, nu = 2: tree overlap = F_2/(x(1-x))
  [ok] gg -> HH, nu = 2, C_A part: 134/9 - 5 zeta2 - 4 ln x ln(1-x) + (2/3)/F_2
  [ok] gg -> HH, nu = 2, T_F n_f part: -40/9 - (4/3)/F_2
  [ok] gg -> AA: every overlap has the form alpha (e.e') + beta (e.b)(e'.b)/b^2
  [ok] gg -> AA, nu = 0: tree overlap = -F_A/(2x(1-x))
  [ok] gg -> AA, nu = 0, C_A part: 134/9 - 5 zeta2 - 4 ln x ln(1-x) + (2/3)/F_A
  [ok] gg -> AA, nu = 0, T_F n_f part: -40/9 - (4/3)/F_A
  [ok] gg -> AA, nu = 2: tree overlap = F_2/(x(1-x))
  [ok] gg -> AA, nu = 2, C_A part: 134/9 - 5 zeta2 - 4 ln x ln(1-x) - (2/3)/F_2
  [ok] gg -> AA, nu = 2, T_F n_f part: -40/9 + (4/3)/F_2
       Eq. (7) holds for nu = 0 and 2 as an equality in x. For gg -> AA, F_A replaces F_0 and the last term changes sign for nu = 2.
All checks passed.


==> anc/paper2/r0/derivation/outputs/check_qq_Vggq_W1g_W2g.txt <==
1  Dirac algebra in d = 4, 6, 8, 10 dimensions (gamma^a qslash gamma_a = -(d - 2) qslash)
  [ok] Vggq: Dirac string = nslash N(q^-, l^-): 1.1e-13 (tolerance 1e-10)
  [ok] Vggq: numerator on the poles, split by powers of l_perp^2: 3.5e-13 (tolerance 1e-10)
  [ok] Vggq: shift l = l' + s k and tensor reduction in d - 2 transverse dimensions: 6.5e-15 (tolerance 1e-10)
  [ok] W1g: Dirac string = nslash N, free of the minus components: 4.1e-15 (tolerance 1e-10)
  [ok] W1g: at l = s k, N = A_n T + (B_n/2) e.k: 6.7e-16 (tolerance 1e-10)
  [ok] charge conjugation maps Vggq(K, l) to Vggq(p1 - K, p1 - l): 7.3e-16 (tolerance 1e-12)
  [ok] charge conjugation maps W1g(K, l) to W2g(p1 - K, l): 5.0e-16 (tolerance 1e-12)
2  both minus components by residues, against quadrature in two variables with finite imaginary parts
  [ok] Vggq, x = 0.3, z = +0.12 (0 < z < x), numerators 1, q^-, l^-: 6.1e-06 (tolerance 2e-05)
  [ok] Vggq, x = 0.3, z = +0.60 (x < z < 1), numerators 1, q^-, l^-: 3.3e-10 (tolerance 2e-05)
  [ok] Vggq, x = 0.3, z = -0.30 (z < 0), numerators 1, q^-, l^-: 1.7e-15 (tolerance 2e-05)
  [ok] Vggq, x = 0.3, z = +1.40 (z > 1), numerators 1, q^-, l^-: 9.0e-16 (tolerance 2e-05)
  [ok] W1g, x = 0.3, z = +0.12 (0 < z < x): 4.3e-08 (tolerance 1e-06)
  [ok] W1g, x = 0.3, z = +0.60 (z > x): 2.3e-15 (tolerance 1e-06)
  [ok] W1g, x = 0.3, z = -0.30 (z < 0): 1.6e-08 (tolerance 1e-06)
  [ok] Vggq: residues/(2 pi)^2 = zeta/(k^2 l_perp^2 D): 0.0e+00 (tolerance 1e-12)
  [ok] W1g: residues/(2 pi)^2 = -zeta/((1-x) l_perp^2 D): 0.0e+00 (tolerance 1e-12)
3  parameter integrals at finite eps against the Laurent expansions
  [ok] W1g, x = 0.3: A approaches its expansion (differences +0.0106, +0.0069, +0.0039; second order ratio 3.90)
  [ok] W1g, x = 0.3: B to all orders approaches its expansion (ratios 1.994, 1.997)
  [ok] W1g, x = 0.3: B to all orders against quadrature at eps = -0.3: 8.4e-15 (tolerance 1e-08)
  [ok] Vggq, x = 0.3, eslash kslash: region 0 < z < x approaches its expansion (ratios 1.893, 1.946)
  [ok] Vggq, x = 0.3, kslash eslash: region 0 < z < x approaches its expansion (ratios 1.960, 1.979)
  [ok] W1g, x = 0.7: A approaches its expansion (differences -0.0655, -0.0316, -0.0155; second order ratio 4.03)
  [ok] W1g, x = 0.7: B to all orders approaches its expansion (ratios 2.011, 2.005)
  [ok] W1g, x = 0.7: B to all orders against quadrature at eps = -0.3: 5.3e-15 (tolerance 1e-08)
  [ok] Vggq, x = 0.7, eslash kslash: region 0 < z < x approaches its expansion (ratios 1.857, 1.930)
  [ok] Vggq, x = 0.7, kslash eslash: region 0 < z < x approaches its expansion (ratios 1.968, 1.983)
  [ok] Vggq: the two regions together give A: 8.9e-16 (tolerance 1e-12)
  [ok] Vggq: the two regions together give B: 3.9e-16 (tolerance 1e-12)
4  results against the stored Laurent coefficients (five x, two helicity structures, six orders)
  [ok] Vggq: 5.2e-10 (tolerance 1e-08)
  [ok] W1g: 2.1e-10 (tolerance 1e-08)
  [ok] W2g: 2.0e-10 (tolerance 1e-08)
All checks passed.


==> anc/paper2/r0/derivation/outputs/check_qq_Vqq.txt <==
1  Dirac algebra in d dimensions: gamma^a X gamma_a = -2 (reversed X) + (4 - d) X for three gamma matrices
  [ok] Dirac string = nslash [-2 N1 + (4 - d) N2], d = 4, 6, 8, 10: 7.2e-14 (tolerance 1e-10)
  [ok] numerator independent of K^- at fixed q^-: 7.7e-14 (tolerance 1e-10)
  [ok] numerator linear in q^-: 1.7e-13 (tolerance 1e-10)
  [ok] N1 and N2 on the pole q^- = q_perp^2/(x - z): 1.6e-14 (tolerance 1e-10)
  [ok] tensor reduction to the two helicity structures in d - 2 transverse dimensions: 7.4e-15 (tolerance 1e-10)
2  both minus components by residues, against quadrature in two variables with finite imaginary parts
  [ok] x = 0.3, z = +0.12 (0 < z < x), numerators 1 and q^-: 3.2e-14 (tolerance 1e-09)
  [ok] x = 0.3, z = -0.25 (-(1-x) < z < 0), numerators 1 and q^-: 2.8e-14 (tolerance 1e-09)
  [ok] x = 0.3, z = +0.45 (z > x), numerators 1 and q^-: 9.7e-15 (tolerance 1e-09)
  [ok] x = 0.3, z = -0.85 (z < -(1-x)), numerators 1 and q^-: 4.1e-14 (tolerance 1e-09)
  [ok] residues/(2 pi)^2 = (1-zeta)/(k^2 q_perp^2 [(l_perp - zeta k)^2 + zeta(1-zeta) k^2/(1-x)]): 2.2e-16 (tolerance 1e-12)
3  charge conjugation: C String(K, l) C^-1 = -String(p1 - K, -l)^T
  [ok] identity for random momenta: 4.4e-16 (tolerance 1e-12)
4  region 0 < z < x: parameter integrals at finite eps against the Laurent expansion
  [ok] x = 0.3, eslash kslash: difference at eps = 0.01: 2.9e-03 (tolerance 5e-02)
  [ok] x = 0.3, eslash kslash: difference halves with eps (ratios 2.028, 2.014)
  [ok] x = 0.3, kslash eslash: difference at eps = 0.01: 2.1e-02 (tolerance 5e-02)
  [ok] x = 0.3, kslash eslash: difference halves with eps (ratios 2.047, 2.023)
  [ok] x = 0.3: pole of A equals 1: 0.0e+00 (tolerance 1e-13)
  [ok] x = 0.3: pole of B vanishes: 1.1e-16 (tolerance 1e-13)
  [ok] x = 0.3: finite part of A equals -ln(x(1-x)): 0.0e+00 (tolerance 1e-13)
  [ok] x = 0.3: B equals -4 x ln x + 4 (1-x) ln(1-x): 5.6e-16 (tolerance 1e-13)
  [ok] x = 0.7, eslash kslash: difference at eps = 0.01: 4.0e-03 (tolerance 5e-02)
  [ok] x = 0.7, eslash kslash: difference halves with eps (ratios 2.030, 2.015)
  [ok] x = 0.7, kslash eslash: difference at eps = 0.01: 8.9e-03 (tolerance 5e-02)
  [ok] x = 0.7, kslash eslash: difference halves with eps (ratios 2.044, 2.021)
  [ok] x = 0.7: pole of A equals 1: 0.0e+00 (tolerance 1e-13)
  [ok] x = 0.7: pole of B vanishes: 0.0e+00 (tolerance 1e-13)
  [ok] x = 0.7: finite part of A equals -ln(x(1-x)): 0.0e+00 (tolerance 1e-13)
  [ok] x = 0.7: B equals -4 x ln x + 4 (1-x) ln(1-x): 1.1e-16 (tolerance 1e-13)
5  result against the stored Laurent coefficients (five x, two helicity structures, six orders)
  [ok] largest deviation (the stored values of this diagram are accurate to about 1e-7): 1.0e-07 (tolerance 5e-07)
All checks passed.


==> anc/paper2/r0/derivation/outputs/check_qq_W1q_W2qb.txt <==
1  the function G(eps)
  [ok] G = F_eps times the momentum space factor, at eps = 0.3 + 0.2i: 6.7e-14 (tolerance 1e-12)
  [ok] Int_0^1 dt t^(-1-eps) (1-t)^(1-eps) = B(-eps, 2-eps) at eps = -0.37: 0.0e+00 (tolerance 1e-08)
  [ok] Laurent expansion 2/eps^2 + 2/eps + 4 + zeta2: 7.2e-14 (tolerance 1e-11)
2  result against the stored Laurent coefficients (five x, two helicity structures, six orders)
  [ok] W1q: 4.2e-11 (tolerance 1e-09)
  [ok] W2qb: 4.2e-11 (tolerance 1e-09)
All checks passed.


==> anc/paper2/r0/derivation/outputs/check_qq_W1qb_W2q.txt <==
1  B at eps = eta = 0: -4 (1-x) Int_0^1 dxi (1-xi) I(xi) = 4 x ln x
  [ok] x = 0.1, 0.3, 0.5, 0.7, 0.9: 6.7e-16 (tolerance 1e-10)
2  coefficient of eta^0: R(eps) = Int_0^1 dxi/xi [(1-xi)^(1-eps) I(xi) - I(0)]
  [ok] x = 0.3, eps = -0.4: split form against direct quadrature: 3.6e-12 (tolerance 1e-08)
  [ok] x = 0.3: R approaches -1/eps^2 - ln x/eps - ln^2 x/2 - Li2(1 - 1/x) linearly in eps (ratios 1.924, 1.961)
  [ok] x = 0.7: R approaches -1/eps^2 - ln x/eps - ln^2 x/2 - Li2(1 - 1/x) linearly in eps (ratios 1.919, 1.959)
  [ok] finite part of A equals 2 Li2(1-x) - 3 zeta2: 8.9e-16 (tolerance 1e-12)
3  results against the stored Laurent coefficients (five x, two helicity structures, six orders)
  [ok] W2q: 9.2e-10 (tolerance 1e-08)
  [ok] W1qb: 9.2e-10 (tolerance 1e-08)
All checks passed.


==> anc/paper2/r0/derivation/outputs/check_qq_sum.txt <==
1  the eight closed forms against the stored Laurent coefficients (five x, two helicity structures, six orders)
  [ok] colour factors agree with the stored prefactors up to the sign convention of each entry
  [ok] W1q: 4.2e-11 (tolerance 1e-08)
  [ok] W2qb: 4.2e-11 (tolerance 1e-08)
  [ok] W2q: 9.2e-10 (tolerance 1e-08)
  [ok] W1qb: 9.2e-10 (tolerance 1e-08)
  [ok] Vqq: 1.0e-07 (tolerance 5e-07)
  [ok] Vggq: 5.2e-10 (tolerance 1e-08)
  [ok] W1g: 2.1e-10 (tolerance 1e-08)
  [ok] W2g: 2.0e-10 (tolerance 1e-08)
2  sum of the eight diagrams, with x a symbol
       C_F:  1/eta  eps^-1: 4
             eta^0  eps^-1: 5 - 2 ln x - 2 ln(1-x);  eps^0: 8 - 2 zeta2 + ln x + ln(1-x) + ln^2 x - 2 ln x ln(1-x) + ln^2(1-x)
       C_A:  1/eta  eps^-1: -2
             eta^0  eps^0: 1 - ln^2 x - ln^2(1-x)
  [ok] C_F part: 4/(eta eps) + (5 - 2L)/eps + 8 - 2 zeta2 + L + ln^2(x/(1-x)),  L = ln(x(1-x))
  [ok] C_A part: -2/(eta eps) + 1 - ln^2 x - ln^2(1-x)
  [ok] B cancels in the C_F part and in the C_A part, poles and finite part
3  daughter self-energies, Eq. (eq:sigma), and soft function, Eq. (eq:softeta), of the Supplement
  [ok] quark and antiquark: C_F [-2/eps - 2 - L]: 2.0e-15 (tolerance 1e-10)
  [ok] S/Delta_C = -4/(eta eps) + 2/eps^2 - zeta2: 3.8e-14 (tolerance 1e-10)
  [ok] rapidity divergences cancel: J1 + J2 gives 4 Delta_C/(eta eps) with Delta_C = 2 C_F - C_A, the soft function -4 Delta_C/(eta eps)
  [ok] single pole of J1 + J2 + the four daughter self-energies: (B - 4 C_F L)/eps with B = 6 C_F as in the Letter
4  r0 = finite part of J1 + J2 + S + the four daughter self-energies, with x a symbol
       C_F: 12 - 6 zeta2 + 2 ln^2 x - 4 ln x ln(1-x) + 2 ln^2(1-x)
       C_A: 2 + zeta2 - 2 ln^2 x - 2 ln^2(1-x)
  [ok] Eq. (8), C_F part: 12 - 6 zeta2 + 2 ln^2(x/(1-x))
  [ok] Eq. (8), C_A part: 2 + zeta2 - 2 ln^2 x - 2 ln^2(1-x)
All checks passed.


==> anc/paper2/r0/derivation/report.py <==
"""Bookkeeping for the checks. Each check prints one line; a script ends with status 1 if any check fails."""
import sys

_failed = []


def check(label, deviation, tolerance):
    """pass if |deviation| <= tolerance"""
    ok = abs(deviation) <= tolerance
    print(f"  [{'ok' if ok else 'FAIL'}] {label}: {abs(deviation):.1e} (tolerance {tolerance:.0e})")
    if not ok: _failed.append(label)


def require(label, condition):
    print(f"  [{'ok' if condition else 'FAIL'}] {label}")
    if not condition: _failed.append(label)


def finish():
    if _failed:
        print(f'{len(_failed)} check(s) failed: ' + '; '.join(_failed))
        sys.exit(1)
    print('All checks passed.')


==> anc/paper2/r0/derivation/supplement_formulas.py <==
"""Formulas of the Supplement that enter r0 besides the collinear function: the factor F_eps of Eq. (eq:Feps), the
soft function of Eq. (eq:softeta) at nu_r = 1 and b = b0, and the daughter self-energy of Eq. (eq:sigma)."""
import numpy as np
from scipy.special import gamma, digamma

EG, Z2 = np.euler_gamma, np.pi**2/6


def F_eps(e):
    return np.exp(-EG*e)*gamma(1 - 2*e)/(gamma(1 + e)*gamma(1 - e))


def soft(e):
    """S/Delta_C = 2 e^(-eps gamma_E) Gamma(-eps) [2/eta - gamma_E - psi(-eps)]: (coefficient of 1/eta, coefficient of eta^0)"""
    pre = 2*np.exp(-EG*e)*gamma(-e)
    return 2*pre, pre*(-EG - digamma(-e))


def sigma(e, x, daughter):
    """self-energy of a daughter with momentum fraction x: the coefficient of C_F for a quark,
    the coefficients of (C_A, T_F n_f) for a gluon"""
    common = F_eps(e)*gamma(e)*gamma(1 - e)**2/gamma(2 - 2*e)*(1 - x)**e
    if daughter == 'quark': return -(1 - e)*common
    return (5 - 3*e)/(3 - 2*e)*common, -4*(1 - e)/(3 - 2*e)*common


def laurent(f, orders=(-2, -1, 0), radius=0.05, n=64):
    """Laurent coefficients of f(eps) from a discrete Fourier sum on a circle around eps = 0"""
    e = radius*np.exp(2j*np.pi*(np.arange(n) + 0.5)/n); v = f(e)
    return {j: float(np.mean(v*e**(-j)).real) for j in orders}


==> anc/paper2/r0/theory/Makefile <==
# r0 of the one-loop DPS kernel from the regions (Paper 2, Sec. 7.2 and appendix F).  Python >= 3.10 with numpy,
# scipy, mpmath and sympy; no input files.
#
#   make test      recombine the stored Laurent coefficients (gqq_laurent_x*.json, gg_laurent_x*.json) into r0 and
#                  check that r0_theory_quarks.json and r0_theory_gluons.json are reproduced and that the statements
#                  of the paper hold (a few seconds)
#   make results   rewrite r0_theory_quarks.json and r0_theory_gluons.json from the stored Laurent coefficients
#   make quarks    recompute the collinear functions for g -> q qbar from scratch at x = 1/10, 3/10, 1/2, 7/10, 9/10,
#                  with the precision runs at x = 1/2 (about half an hour on one core); the stored Laurent coefficients,
#                  results and sector caches are moved to stored/ first and compared with the new ones at the end
#   make gluons    the same for g -> gg, with the same precision runs (about two hours on one core)
#   make n4        planar N = 4 (Sec. 7.3): the scalar-loop graphs of n4_diagrams.py at the five x (run_n4.py,
#                  assemble_n4.py, about ten minutes on one core), the scheme check at x = 1/2 (the gluon-loop graphs
#                  with g^mu_mu = 4, check_fdh.py), the precision runs, and kappa_1 from the regions (combine_n4.py,
#                  n4_hexagon.py -> kappa1_n4.json); the stored files are moved to stored/ first
#   make threeloop the three-loop DPS logarithms from the renormalisation group (Paper II, Sec. 7.2): three_loop.py -> three_loop.json
#                  (seconds; sympy); make test reruns it and compares with the stored file
#   make glauber   the imaginary part of the kernel (task 5, workbook VII.15): the Coulomb phase of the soft function and
#                  the Glauber region, glauber.py -> glauber.json (about ten seconds; no amplitude evaluations; reads the
#                  stored fits of r0/data and common/dps, the model graph of ../../kernel and n4/de_data.json); part 2b
#                  runs glauber_regions.py, the four eta-regulated regions of the off-shell exchange in closed form
#   make checks    the pipeline checks: sector decomposition against known integrals, the normal form against the
#                  integrands, charge conjugation, sectors against direct quadrature, the origin of the
#                  helicity-dependent term of r0 for g -> gg (helicity_terms.json), the analytic steps of
#                  Sec. 7 and appendix F as the workbook (Part VII) states them, and the one-loop amplitudes of
#                  planar N = 4 from the box functions (check_bdslike.py) (about three minutes)
#
#   make test also reruns glauber.py and compares with the stored glauber.json.

SHELL := /bin/bash
.SHELLFLAGS := -e -o pipefail -c
PY ?= python3
XS = 3/10 7/10 1/10 9/10 1/2

.PHONY: test results quarks gluons n4 glauber threeloop checks

test:
	$(PY) test_theory.py
	$(PY) test_cache.py
	$(PY) test_laurent_inputs.py
	$(PY) test_numerical_checks.py
	$(PY) test_colour.py

glauber:
	$(PY) glauber.py | tee glauber.log

threeloop:
	$(PY) three_loop.py | tee three_loop.log

results:
	$(PY) r0_theory_quarks.py
	$(PY) r0_theory_gluons.py

quarks:
	$(PY) archive_run.py gqq
	for x in $(XS); do t=$$(echo $$x | tr '/' 'o'); \
	  $(PY) run_gqq.py $$x > run_gqq_x$$t.log 2>&1 && $(PY) assemble_gqq.py $$x > assemble_x$$t.log 2>&1 || exit 1; done
	NQ=96,72,40 $(PY) assemble_gqq.py 1/2 > assemble_x1o2_nq96.log 2>&1
	NEPS=16 $(PY) assemble_gqq.py 1/2 > assemble_x1o2_neps16.log 2>&1
	$(PY) r0_theory_quarks.py
	$(PY) compare_stored.py gqq

gluons:
	$(PY) archive_run.py gg
	for x in $(XS); do t=$$(echo $$x | tr '/' 'o'); \
	  $(PY) run_gg.py $$x > run_gg_x$$t.log 2>&1 && $(PY) assemble_gg.py $$x > assemble_gg_x$$t.log 2>&1 || exit 1; done
	NQ=96,72,40 $(PY) assemble_gg.py 1/2 > assemble_gg_x1o2_nq96.log 2>&1
	NEPS=16 $(PY) assemble_gg.py 1/2 > assemble_gg_x1o2_neps16.log 2>&1
	$(PY) r0_theory_gluons.py
	$(PY) compare_stored.py gg

n4:
	$(PY) archive_run.py n4
	for x in $(XS); do t=$$(echo $$x | tr '/' 'o'); \
	  $(PY) run_n4.py $$x > run_n4_x$$t.log 2>&1 && $(PY) assemble_n4.py $$x > assemble_n4_x$$t.log 2>&1 || exit 1; done
	NQ=96,72,40 $(PY) assemble_n4.py 1/2 > assemble_n4_x1o2_nq96.log 2>&1
	NEPS=16 $(PY) assemble_n4.py 1/2 > assemble_n4_x1o2_neps16.log 2>&1
	$(PY) run_n4.py 1/2 --fdh > run_fdh_x1o2.log 2>&1 && $(PY) assemble_n4.py 1/2 --fdh > assemble_fdh_x1o2.log 2>&1
	$(PY) check_fdh.py 1/2 > check_fdh.log 2>&1
	@tail -n 2 check_fdh.log
	$(PY) n4_hexagon.py
	$(PY) compare_stored.py n4

checks:
	$(PY) test_secdec.py > test_secdec.log 2>&1
	$(PY) test_gg_tree.py > test_gg_tree.log 2>&1
	$(PY) check_steps.py 3/10 Vqq ek -3/10 --allow-legacy-input > check_steps.log 2>&1
	$(PY) check_csym.py Vqq 1/10 -3/10 > check_csym.log 2>&1
	$(PY) check_steps_gg.py 3/10 Vgh1,Vbuba1,Vbubb2,W1g,W1kb,W1k,W2g,W2k,W2kb > check_steps_gg.log 2>&1
	@tail -n 2 check_steps_gg.log
	$(PY) check_helicity_terms.py > check_helicity_terms.log 2>&1
	@tail -n 2 check_helicity_terms.log
	$(PY) check_formulas.py > check_formulas.log 2>&1
	@tail -n 1 check_formulas.log
	$(PY) check_bdslike.py > check_bdslike.log 2>&1
	@tail -n 1 check_bdslike.log


==> anc/paper2/r0/theory/archive_run.py <==
"""Preserve current and previous results before an explicit from-scratch run."""
import argparse
import json
from pathlib import Path
import pickle
import shutil
import tempfile

PATTERNS = {
    'gqq': ('gqq_integrands_x*.pkl', 'gqq_laurent_x*.json', 'secdec_cache_x*.pkl', 'r0_theory_quarks.json'),
    'gg': ('gg_integrands_x*.pkl', 'gg_laurent_x*.json', 'secdec_cache_gg_x*.pkl', 'r0_theory_gluons.json'),
    'n4': ('n4_integrands_x*.pkl', 'fdh_integrands_x*.pkl', 'n4_laurent_x*.json', 'fdh_laurent_x*.json',
           'secdec_cache_n4_x*.pkl', 'secdec_cache_fdh_x*.pkl', 'fdh_check_x*.json', 'kappa1_n4.json'),
}


def archive(kind, directory=Path('.')):
    directory = Path(directory)
    stored = directory / 'stored'
    stored.mkdir(exist_ok=True)
    current = sorted({p for pattern in PATTERNS[kind] for p in directory.glob(pattern)})
    backup = None

    def history_directory():
        nonlocal backup
        if backup is None:
            history = stored / 'history'
            history.mkdir(exist_ok=True)
            backup = Path(tempfile.mkdtemp(prefix=kind + '-', dir=history))
        return backup

    for path in current:
        # Interrupted tagged runs remain evidence, but must not replace a complete
        # comparison baseline. Legacy files retain their original, unverified status.
        incomplete = False
        if '_integrands_' in path.name or '_laurent_' in path.name:
            with path.open('rb' if path.suffix == '.pkl' else 'r') as stream:
                record = pickle.load(stream) if path.suffix == '.pkl' else json.load(stream)
            incomplete = isinstance(record, dict) and record.get('complete') is False
        if incomplete:
            destination = history_directory() / ('incomplete-' + path.name)
            shutil.move(str(path), destination)
            continue
        previous = stored / path.name
        if previous.exists():
            shutil.move(str(previous), history_directory() / previous.name)
        shutil.move(str(path), stored / path.name)
    if backup is not None:
        print(f'Prior versions and incomplete checkpoints preserved in {backup}')
    print(f'Preserved {len(current)} current files in {stored}; integrands will be regenerated')


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('kind', choices=PATTERNS)
    archive(parser.parse_args().kind)


==> anc/paper2/r0/theory/assemble_fdh_x1o2.log <==
gg_diagrams.py:243: RuntimeWarning: invalid value encountered in divide
  ratio = val/_F
Vtri 149.1s {'S1': {'0,-1': (np.float64(2.63629436), np.float64(-0.0)), '0,0': (np.float64(4.59898848), np.float64(-0.0))}, 'S2': {'0,-1': (np.float64(-3.4657359), np.float64(-0.0)), '0,0': (np.float64(-8.52005991), np.float64(-0.0))}, 'S3': {'0,-1': (np.float64(-3.4657359), np.float64(-0.0)), '0,0': (np.float64(-8.52005997), np.float64(-0.0))}, 'T4': {'0,0': (np.float64(1.5), np.float64(0.0))}}
gg_diagrams.py:243: RuntimeWarning: invalid value encountered in divide
  ratio = val/_F
Vgh1 19.8s {'S1': {'0,-1': (np.float64(-0.04166667), np.float64(0.0)), '0,0': (np.float64(-0.05334885), np.float64(-0.0))}, 'S2': {'0,-1': (np.float64(0.08333333), np.float64(0.0)), '0,0': (np.float64(0.14836436), np.float64(0.0))}, 'S3': {'0,-1': (np.float64(0.08333333), np.float64(0.0)), '0,0': (np.float64(0.14836436), np.float64(0.0))}, 'T4': {'0,0': (np.float64(-0.08333333), np.float64(-0.0))}}
Vgh2 21.4s {'S1': {'0,-1': (np.float64(0.04166667), np.float64(-0.0)), '0,0': (np.float64(0.05334885), np.float64(0.0))}, 'S2': {'0,-1': (np.float64(-0.08333333), np.float64(-0.0)), '0,0': (np.float64(-0.14836436), np.float64(-0.0))}, 'S3': {'0,-1': (np.float64(-0.08333333), np.float64(-0.0)), '0,0': (np.float64(-0.14836436), np.float64(-0.0))}, 'T4': {'0,0': (np.float64(0.08333333), np.float64(0.0))}}
Vq1 56.9s {'S1': {'0,-1': (np.float64(-0.0), np.float64(1.33333333)), '0,0': (np.float64(0.0), np.float64(0.37382974))}, 'S2': {'0,-1': (np.float64(0.0), np.float64(-2.66666667)), '0,0': (np.float64(-0.0), np.float64(-0.08099281))}, 'S3': {'0,-1': (np.float64(-0.0), np.float64(-2.66666667)), '0,0': (np.float64(-0.0), np.float64(-0.08099281))}, 'T4': {'0,0': (np.float64(0.0), np.float64(-1.33333333))}}
Vq2 62.9s {'S1': {'0,-1': (np.float64(0.0), np.float64(-1.33333333)), '0,0': (np.float64(-0.0), np.float64(-0.37382974))}, 'S2': {'0,-1': (np.float64(-0.0), np.float64(2.66666667)), '0,0': (np.float64(0.0), np.float64(0.08099281))}, 'S3': {'0,-1': (np.float64(0.0), np.float64(2.66666667)), '0,0': (np.float64(0.0), np.float64(0.08099281))}, 'T4': {'0,0': (np.float64(-0.0), np.float64(1.33333333))}}
gg_diagrams.py:255: RuntimeWarning: invalid value encountered in divide
  return {'CA': _ratio(val/_F)/3, 'nf': 0}
Vbuba1 0.2s {'S1': {'0,-1': (np.float64(0.75), np.float64(0.0)), '0,0': (np.float64(0.98013961), np.float64(-0.0))}, 'S2': {'0,-1': (np.float64(-1.5), np.float64(-0.0)), '0,0': (np.float64(-1.96027923), np.float64(0.0))}, 'S3': {}, 'T4': {}}
Vbubb1 0.4s {'S1': {'0,-1': (np.float64(-0.75), np.float64(-0.0)), '0,0': (np.float64(-0.98013961), np.float64(0.0))}, 'S2': {}, 'S3': {'0,-1': (np.float64(1.5), np.float64(0.0)), '0,0': (np.float64(1.96027923), np.float64(-0.0))}, 'T4': {}}
Vbuba2 0.3s {'S1': {'0,-1': (np.float64(0.375), np.float64(0.0)), '0,0': (np.float64(0.49006981), np.float64(0.0))}, 'S2': {'0,-1': (np.float64(-0.75), np.float64(-0.0)), '0,0': (np.float64(-0.98013961), np.float64(-0.0))}, 'S3': {}, 'T4': {}}
Vbubb2 0.3s {'S1': {'0,-1': (np.float64(-0.375), np.float64(-0.0)), '0,0': (np.float64(-0.49006981), np.float64(-0.0))}, 'S2': {}, 'S3': {'0,-1': (np.float64(0.75), np.float64(0.0)), '0,0': (np.float64(0.98013961), np.float64(0.0))}, 'T4': {}}
Vbuba3 0.2s {'S1': {'0,-1': (np.float64(-0.375), np.float64(-0.0)), '0,0': (np.float64(-0.49006981), np.float64(-0.0))}, 'S2': {'0,-1': (np.float64(0.75), np.float64(0.0)), '0,0': (np.float64(0.98013961), np.float64(0.0))}, 'S3': {}, 'T4': {}}
Vbubb3 0.2s {'S1': {'0,-1': (np.float64(0.375), np.float64(0.0)), '0,0': (np.float64(0.49006981), np.float64(0.0))}, 'S2': {}, 'S3': {'0,-1': (np.float64(-0.75), np.float64(-0.0)), '0,0': (np.float64(-0.98013961), np.float64(-0.0))}, 'T4': {}}


==> anc/paper2/r0/theory/assemble_gg.py <==
"""Laurent expansion of the one-loop collinear function J1 for g -> gg at a fixed x, graph by graph, in b space at
L_b = 0 (mu = mu_b, units p1^+ = mu = nu = 1), from the parametric integrands of run_gg.py; as assemble_gqq.py.

    python3 assemble_gg.py 3/10 [names]        (reads gg_integrands_x3o10.pkl, writes gg_laurent_x3o10.json)
    NQ=96,72,40 python3 assemble_gg.py 1/2     (higher quadrature orders: gg_laurent_x1o2_nq96-72-40.json)
    NEPS=16 python3 assemble_gg.py 1/2         (16 points on the eps circle: gg_laurent_x1o2_neps16.json)

For every graph and structure s in (S1, S2, S3, T4): j = a_s FT_s(eps) * int (weight) I_s, in units of the tree
coefficient of S1; FT_s = FTF(eps) for the linear structures S1-S3 and for T4 as well (the decomposition of T4
into its linear and its spin-3 parts is done in the combination, which multiplies the spin-3 part by
FT3/FTF); the weight z^(-1-eta) for the Wilson-line graphs.  Colour weights {CA, nf} from gg_diagrams.colour.
"""
import sys, json, pickle, time, os
import numpy as np
import sympy as sp
import mpmath as mp
from lc_engine import eps, D
from factors import eta, normal_form
from secdec import decompose, Sector, laurent
import gg_diagrams as G
from gg_driver import z, STRUCT
from cache_utils import (arguments, atomic_write, checkpoint, laurent_provenance,
                         load_integrands, new_laurent, quadrature, sector_cache, selected_names)

s_, t1, t2 = sp.symbols('s t1 t2')


def setup(xval, *, allow_legacy=False):
    global tag, INPUT_PATH, data, CACHE_FILE, CACHE_PROVENANCE, _CACHE
    tag = str(xval).replace('/', 'o')
    INPUT_PATH = f'gg_integrands_x{tag}.pkl'
    data = load_integrands(INPUT_PATH, 'gg', xval, allow_legacy=allow_legacy)
    CACHE_FILE = f'secdec_cache_gg_x{tag}.pkl'
    CACHE_PROVENANCE, _CACHE = sector_cache(CACHE_FILE)


def piece_sectors(expr, iv, prm, eik):
    key = (sp.srepr(expr), str(iv), str(prm), eik)
    if key in _CACHE:
        const, cube, raw = _CACHE[key]
        return [Sector(j, m, r, cube, const) for j, m, r in raw]
    za, zb = sp.Rational(iv[0]), sp.Rational(iv[1])
    dz = zb - za
    e = sp.sympify(expr).subs(D, 2 - 2*eps)
    jac = dz
    if len(prm) == 2:
        a1, a2 = prm
        e = e.subs({a1: t1, a2: (1 - t1)*t2}, simultaneous=True)
        jac *= (1 - t1)
        cube = [s_, t1, t2]
    elif len(prm) == 1:
        e = e.subs(prm[0], t1)
        cube = [s_, t1]
    else:
        cube = [s_]
    e = e.subs(z, za + dz*s_)*jac
    if eik:
        assert za >= 0, ('Wilson-line graph with support at z < 0', iv)
        e = e*(za + dz*s_)**(-1 - eta)
    test = {v: sp.Rational(2, 7) for v in cube}
    const, facs = normal_form(e, cube, test)
    secs, raw = [], []
    for j, m, r, vm in decompose(facs, cube):
        secs.append(Sector(j, m, r, cube, const))
        raw.append((j, m, r))
    _CACHE[key] = (const, cube, raw)
    atomic_write(CACHE_FILE, {'provenance': CACHE_PROVENANCE, 'entries': _CACHE}, binary=True)
    return secs


def ftf(ep):
    return np.exp(-np.euler_gamma*ep)*complex(mp.gamma(1 - 2*ep)/(mp.gamma(1 + ep)*mp.gamma(1 - ep)))


def main():
    args = arguments(__doc__, assembly=True)
    setup(sp.Rational(args.x), allow_legacy=args.allow_legacy_input)
    nq, neps, suffix = quadrature()
    fn = f'gg_laurent_x{tag}{suffix}.json'
    metadata = laurent_provenance(data, INPUT_PATH, 'assemble_gg.py', nq, neps)
    out = new_laurent(fn, data, metadata, recompute=args.recompute)
    out['tree'] = {k: [complex(sp.N(v)).real, complex(sp.N(v)).imag] for k, v in data['tree'].items()}
    only = args.only
    selected_names(only, data['results'])
    for name, pieces in data['results'].items():
        if only is not None and name not in only:
            continue
        if only is None and name in out['diagrams']:
            continue
        diag = G.DIAGRAMS[name]
        col = G.colour(diag['colour'])
        t0 = time.time()
        res = {}
        for st in STRUCT:
            secs = []
            for iv, pcs in pieces:
                for prm, o in pcs:
                    if o[st] == 0:
                        continue
                    secs.extend(piece_sectors(o[st], iv, prm, diag['eik']))
            if not secs:
                res[st] = {}
                continue
            f = lambda ep, et: ftf(ep)*sum(S.value(ep, et, n=nq[len(S.vs)]) for S in secs)
            c = laurent(f, has_eta=diag['eik'], n_eps=neps)
            res[st] = {f'{i},{j}': [v.real, v.imag] for (i, j), v in c.items()}
        out['diagrams'][name] = {'colour': {k: [complex(v).real, complex(v).imag] for k, v in col.items()},
                                 'laurent': res}
        print(name, f'{time.time()-t0:.1f}s',
              {st: {k: (round(v[0], 8), round(v[1], 8)) for k, v in r.items() if abs(complex(*v)) > 1e-8}
               for st, r in res.items()}, flush=True)
        checkpoint(fn, out, 'diagrams')
    checkpoint(fn, out, 'diagrams')


if __name__ == '__main__':
    main()


==> anc/paper2/r0/theory/assemble_gg_x1o10.log <==
gg_diagrams.py:243: RuntimeWarning: invalid value encountered in divide
  ratio = val/_F
Vtri 511.9s {'S1': {'0,-1': (np.float64(3.65794561), np.float64(-0.0)), '0,0': (np.float64(3.28875221), np.float64(-0.0))}, 'S2': {'0,-1': (np.float64(-3.51026462), np.float64(0.0)), '0,0': (np.float64(-6.30042972), np.float64(0.0))}, 'S3': {'0,-1': (np.float64(-28.60625866), np.float64(0.0)), '0,0': (np.float64(-19.50718462), np.float64(0.0))}, 'T4': {'0,0': (np.float64(1.5), np.float64(-0.0))}}
gg_diagrams.py:243: RuntimeWarning: invalid value encountered in divide
  ratio = val/_F
Vgh1 30.4s {'S1': {'0,-1': (np.float64(-0.04166667), np.float64(-0.0)), '0,0': (np.float64(-0.01078004), np.float64(-0.0))}, 'S2': {'0,-1': (np.float64(0.0462963), np.float64(-0.0)), '0,0': (np.float64(0.05364449), np.float64(-0.0))}, 'S3': {'0,-1': (np.float64(0.41666667), np.float64(0.0)), '0,0': (np.float64(0.14946711), np.float64(0.0))}, 'T4': {'0,0': (np.float64(-0.08333333), np.float64(0.0))}}
Vgh2 32.8s {'S1': {'0,-1': (np.float64(0.04166667), np.float64(0.0)), '0,0': (np.float64(0.01078004), np.float64(0.0))}, 'S2': {'0,-1': (np.float64(-0.0462963), np.float64(0.0)), '0,0': (np.float64(-0.05364449), np.float64(0.0))}, 'S3': {'0,-1': (np.float64(-0.41666667), np.float64(-0.0)), '0,0': (np.float64(-0.14946711), np.float64(-0.0))}, 'T4': {'0,0': (np.float64(0.08333333), np.float64(-0.0))}}
Vq1 184.2s {'S1': {'0,-1': (np.float64(0.0), np.float64(1.33333333)), '0,0': (np.float64(-0.0), np.float64(-0.98837191))}, 'S2': {'0,-1': (np.float64(-0.0), np.float64(-1.48148148)), '0,0': (np.float64(0.0), np.float64(1.76485771))}, 'S3': {'0,-1': (np.float64(0.0), np.float64(-13.33333333)), '0,0': (np.float64(-0.0), np.float64(10.55038589))}, 'T4': {'0,0': (np.float64(-0.0), np.float64(-1.33333333))}}
Vq2 187.8s {'S1': {'0,-1': (np.float64(-0.0), np.float64(-1.33333333)), '0,0': (np.float64(0.0), np.float64(0.98837191))}, 'S2': {'0,-1': (np.float64(0.0), np.float64(1.48148148)), '0,0': (np.float64(-0.0), np.float64(-1.76485771))}, 'S3': {'0,-1': (np.float64(-0.0), np.float64(13.33333333)), '0,0': (np.float64(0.0), np.float64(-10.55038589))}, 'T4': {'0,0': (np.float64(0.0), np.float64(1.33333333))}}
gg_diagrams.py:255: RuntimeWarning: invalid value encountered in divide
  return {'CA': _ratio(val/_F)/3, 'nf': 0}
Vbuba1 0.4s {'S1': {'0,-1': (np.float64(0.75), np.float64(0.0)), '0,0': (np.float64(1.42097961), np.float64(0.0))}, 'S2': {'0,-1': (np.float64(-0.83333333), np.float64(-0.0)), '0,0': (np.float64(-1.57886624), np.float64(-0.0))}, 'S3': {}, 'T4': {}}
Vbubb1 0.9s {'S1': {'0,-1': (np.float64(-0.75), np.float64(-0.0)), '0,0': (np.float64(0.22693882), np.float64(-0.0))}, 'S2': {}, 'S3': {'0,-1': (np.float64(7.5), np.float64(0.0)), '0,0': (np.float64(-2.2693882), np.float64(-0.0))}, 'T4': {}}
Vbuba2 0.5s {'S1': {'0,-1': (np.float64(0.375), np.float64(0.0)), '0,0': (np.float64(0.71048981), np.float64(0.0))}, 'S2': {'0,-1': (np.float64(-0.41666667), np.float64(-0.0)), '0,0': (np.float64(-0.78943312), np.float64(-0.0))}, 'S3': {}, 'T4': {}}
Vbubb2 1.3s {'S1': {'0,-1': (np.float64(-0.375), np.float64(-0.0)), '0,0': (np.float64(0.11346941), np.float64(-0.0))}, 'S2': {}, 'S3': {'0,-1': (np.float64(3.75), np.float64(0.0)), '0,0': (np.float64(-1.1346941), np.float64(-0.0))}, 'T4': {}}
Vbuba3 0.4s {'S1': {'0,-1': (np.float64(-0.375), np.float64(-0.0)), '0,0': (np.float64(-0.71048981), np.float64(-0.0))}, 'S2': {'0,-1': (np.float64(0.41666667), np.float64(0.0)), '0,0': (np.float64(0.78943312), np.float64(0.0))}, 'S3': {}, 'T4': {}}
Vbubb3 0.9s {'S1': {'0,-1': (np.float64(0.375), np.float64(0.0)), '0,0': (np.float64(-0.11346941), np.float64(0.0))}, 'S2': {}, 'S3': {'0,-1': (np.float64(-3.75), np.float64(-0.0)), '0,0': (np.float64(1.1346941), np.float64(0.0))}, 'T4': {}}
W1g 8.5s {'S1': {'0,-2': (np.float64(-2.0), np.float64(0.0)), '0,-1': (np.float64(0.31608155), np.float64(0.0)), '0,0': (np.float64(-4.69353762), np.float64(0.0))}, 'S2': {'0,-2': (np.float64(2.22222222), np.float64(-0.0)), '0,-1': (np.float64(-0.12302337), np.float64(-0.0)), '0,0': (np.float64(5.37256327), np.float64(-0.0))}, 'S3': {'0,-2': (np.float64(20.0), np.float64(-0.0)), '0,-1': (np.float64(-2.13401289), np.float64(-0.0)), '0,0': (np.float64(49.39561014), np.float64(-0.0))}, 'T4': {}}
W1kb 9.1s {'S1': {'-1,-1': (np.float64(-2.0), np.float64(0.0)), '0,-2': (np.float64(2.0), np.float64(0.0)), '0,-1': (np.float64(-4.81589122), np.float64(0.0)), '0,0': (np.float64(4.6242061), np.float64(0.0))}, 'S2': {'-1,-1': (np.float64(2.22222222), np.float64(-0.0)), '0,-2': (np.float64(-2.22222222), np.float64(-0.0)), '0,-1': (np.float64(5.41250193), np.float64(-0.0)), '0,0': (np.float64(-5.31381864), np.float64(-0.0))}, 'S3': {'-1,-1': (np.float64(20.0), np.float64(-0.0)), '0,-2': (np.float64(-20.0), np.float64(-0.0)), '0,-1': (np.float64(48.15891217), np.float64(0.0)), '0,0': (np.float64(-45.28087755), np.float64(-0.0))}, 'T4': {}}
W1k 1.4s {'S1': {'0,-2': (np.float64(2.0), np.float64(-0.0)), '0,-1': (np.float64(0.78927897), np.float64(-0.0)), '0,0': (np.float64(3.55067439), np.float64(-0.0))}, 'S2': {'0,-2': (np.float64(-2.22222222), np.float64(0.0)), '0,-1': (np.float64(-0.87697663), np.float64(0.0)), '0,0': (np.float64(-3.94519377), np.float64(0.0))}, 'S3': {'0,-2': (np.float64(-20.0), np.float64(0.0)), '0,-1': (np.float64(-7.89278969), np.float64(0.0)), '0,0': (np.float64(-35.50674389), np.float64(0.0))}, 'T4': {}}
gg_diagrams.py:265: RuntimeWarning: invalid value encountered in divide
  return {'CA': _ratio(val/_F)/3, 'nf': 0}
W1v41 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}
W1v42 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}
W1v43 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}
W2g 12.5s {'S1': {'0,-2': (np.float64(-2.0), np.float64(0.0)), '0,-1': (np.float64(6.90775528), np.float64(0.0)), '0,0': (np.float64(-9.13692737), np.float64(0.0))}, 'S2': {'0,-2': (np.float64(2.22222222), np.float64(-0.0)), '0,-1': (np.float64(-5.8960697), np.float64(-0.0)), '0,0': (np.float64(11.40048808), np.float64(-0.0))}, 'S3': {'0,-2': (np.float64(20.0), np.float64(0.0)), '0,-1': (np.float64(-37.05170186), np.float64(0.0)), '0,0': (np.float64(71.34685772), np.float64(0.0))}, 'T4': {}}
W2k 15.1s {'S1': {'-1,-1': (np.float64(2.0), np.float64(-0.0)), '0,-2': (np.float64(-2.0), np.float64(-0.0)), '0,-1': (np.float64(4.81589122), np.float64(-0.0)), '0,0': (np.float64(-0.03278766), np.float64(-0.0))}, 'S2': {'-1,-1': (np.float64(-2.22222222), np.float64(0.0)), '0,-2': (np.float64(2.22222222), np.float64(0.0)), '0,-1': (np.float64(-5.35099024), np.float64(0.0)), '0,0': (np.float64(-0.40545136), np.float64(0.0))}, 'S3': {'-1,-1': (np.float64(-20.0), np.float64(0.0)), '0,-2': (np.float64(20.0), np.float64(0.0)), '0,-1': (np.float64(-66.6847631), np.float64(0.0)), '0,0': (np.float64(47.35029264), np.float64(0.0))}, 'T4': {}}
W2kb 2.8s {'S1': {'0,-2': (np.float64(2.0), np.float64(-0.0)), '0,-1': (np.float64(-3.60517019), np.float64(-0.0)), '0,0': (np.float64(6.64424708), np.float64(-0.0))}, 'S2': {'0,-2': (np.float64(-2.22222222), np.float64(0.0)), '0,-1': (np.float64(4.00574465), np.float64(0.0)), '0,0': (np.float64(-7.38249676), np.float64(0.0))}, 'S3': {'0,-2': (np.float64(-20.0), np.float64(0.0)), '0,-1': (np.float64(36.05170186), np.float64(0.0)), '0,0': (np.float64(-66.44247084), np.float64(0.0))}, 'T4': {}}
W2v41 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}
W2v42 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}
W2v43 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}


==> anc/paper2/r0/theory/assemble_gg_x1o2.log <==
gg_diagrams.py:243: RuntimeWarning: invalid value encountered in divide
  ratio = val/_F
Vtri 168.9s {'S1': {'0,-1': (np.float64(2.63629436), np.float64(-0.0)), '0,0': (np.float64(3.93232182), np.float64(-0.0))}, 'S2': {'0,-1': (np.float64(-3.4657359), np.float64(-0.0)), '0,0': (np.float64(-7.18672658), np.float64(-0.0))}, 'S3': {'0,-1': (np.float64(-3.4657359), np.float64(-0.0)), '0,0': (np.float64(-7.18672663), np.float64(-0.0))}, 'T4': {'0,0': (np.float64(1.5), np.float64(0.0))}}
gg_diagrams.py:243: RuntimeWarning: invalid value encountered in divide
  ratio = val/_F
Vgh1 23.0s {'S1': {'0,-1': (np.float64(-0.04166667), np.float64(0.0)), '0,0': (np.float64(-0.05334885), np.float64(-0.0))}, 'S2': {'0,-1': (np.float64(0.08333333), np.float64(-0.0)), '0,0': (np.float64(0.14836436), np.float64(0.0))}, 'S3': {'0,-1': (np.float64(0.08333333), np.float64(0.0)), '0,0': (np.float64(0.14836436), np.float64(0.0))}, 'T4': {'0,0': (np.float64(-0.08333333), np.float64(-0.0))}}
Vgh2 21.5s {'S1': {'0,-1': (np.float64(0.04166667), np.float64(-0.0)), '0,0': (np.float64(0.05334885), np.float64(0.0))}, 'S2': {'0,-1': (np.float64(-0.08333333), np.float64(0.0)), '0,0': (np.float64(-0.14836436), np.float64(-0.0))}, 'S3': {'0,-1': (np.float64(-0.08333333), np.float64(-0.0)), '0,0': (np.float64(-0.14836436), np.float64(-0.0))}, 'T4': {'0,0': (np.float64(0.08333333), np.float64(0.0))}}
Vq1 63.4s {'S1': {'0,-1': (np.float64(-0.0), np.float64(1.33333333)), '0,0': (np.float64(0.0), np.float64(0.37382974))}, 'S2': {'0,-1': (np.float64(0.0), np.float64(-2.66666667)), '0,0': (np.float64(-0.0), np.float64(-0.08099281))}, 'S3': {'0,-1': (np.float64(-0.0), np.float64(-2.66666667)), '0,0': (np.float64(-0.0), np.float64(-0.08099281))}, 'T4': {'0,0': (np.float64(0.0), np.float64(-1.33333333))}}
Vq2 65.2s {'S1': {'0,-1': (np.float64(0.0), np.float64(-1.33333333)), '0,0': (np.float64(-0.0), np.float64(-0.37382974))}, 'S2': {'0,-1': (np.float64(-0.0), np.float64(2.66666667)), '0,0': (np.float64(0.0), np.float64(0.08099281))}, 'S3': {'0,-1': (np.float64(0.0), np.float64(2.66666667)), '0,0': (np.float64(0.0), np.float64(0.08099281))}, 'T4': {'0,0': (np.float64(-0.0), np.float64(1.33333333))}}
gg_diagrams.py:255: RuntimeWarning: invalid value encountered in divide
  return {'CA': _ratio(val/_F)/3, 'nf': 0}
Vbuba1 0.2s {'S1': {'0,-1': (np.float64(0.75), np.float64(0.0)), '0,0': (np.float64(0.98013961), np.float64(-0.0))}, 'S2': {'0,-1': (np.float64(-1.5), np.float64(-0.0)), '0,0': (np.float64(-1.96027923), np.float64(0.0))}, 'S3': {}, 'T4': {}}
Vbubb1 0.2s {'S1': {'0,-1': (np.float64(-0.75), np.float64(-0.0)), '0,0': (np.float64(-0.98013961), np.float64(0.0))}, 'S2': {}, 'S3': {'0,-1': (np.float64(1.5), np.float64(0.0)), '0,0': (np.float64(1.96027923), np.float64(-0.0))}, 'T4': {}}
Vbuba2 0.3s {'S1': {'0,-1': (np.float64(0.375), np.float64(0.0)), '0,0': (np.float64(0.49006981), np.float64(0.0))}, 'S2': {'0,-1': (np.float64(-0.75), np.float64(-0.0)), '0,0': (np.float64(-0.98013961), np.float64(-0.0))}, 'S3': {}, 'T4': {}}
Vbubb2 0.3s {'S1': {'0,-1': (np.float64(-0.375), np.float64(-0.0)), '0,0': (np.float64(-0.49006981), np.float64(-0.0))}, 'S2': {}, 'S3': {'0,-1': (np.float64(0.75), np.float64(0.0)), '0,0': (np.float64(0.98013961), np.float64(0.0))}, 'T4': {}}
Vbuba3 0.3s {'S1': {'0,-1': (np.float64(-0.375), np.float64(-0.0)), '0,0': (np.float64(-0.49006981), np.float64(-0.0))}, 'S2': {'0,-1': (np.float64(0.75), np.float64(0.0)), '0,0': (np.float64(0.98013961), np.float64(0.0))}, 'S3': {}, 'T4': {}}
Vbubb3 0.3s {'S1': {'0,-1': (np.float64(0.375), np.float64(0.0)), '0,0': (np.float64(0.49006981), np.float64(0.0))}, 'S2': {}, 'S3': {'0,-1': (np.float64(-0.75), np.float64(-0.0)), '0,0': (np.float64(-0.98013961), np.float64(-0.0))}, 'T4': {}}
W1g 8.3s {'S1': {'0,-2': (np.float64(-2.0), np.float64(0.0)), '0,-1': (np.float64(2.07944154), np.float64(0.0)), '0,0': (np.float64(-4.14442708), np.float64(0.0))}, 'S2': {'0,-2': (np.float64(4.0), np.float64(0.0)), '0,-1': (np.float64(-1.77258872), np.float64(-0.0)), '0,0': (np.float64(9.11525396), np.float64(-0.0))}, 'S3': {'0,-2': (np.float64(4.0), np.float64(-0.0)), '0,-1': (np.float64(-2.9657359), np.float64(-0.0)), '0,0': (np.float64(10.51163522), np.float64(-0.0))}, 'T4': {}}
W1kb 8.0s {'S1': {'-1,-1': (np.float64(-2.0), np.float64(0.0)), '0,-2': (np.float64(2.0), np.float64(-0.0)), '0,-1': (np.float64(-2.77258872), np.float64(-0.0)), '0,0': (np.float64(3.07717397), np.float64(-0.0))}, 'S2': {'-1,-1': (np.float64(4.0), np.float64(-0.0)), '0,-2': (np.float64(-4.0), np.float64(-0.0)), '0,-1': (np.float64(6.43147181), np.float64(0.0)), '0,0': (np.float64(-8.32794813), np.float64(0.0))}, 'S3': {'-1,-1': (np.float64(4.0), np.float64(-0.0)), '0,-2': (np.float64(-4.0), np.float64(0.0)), '0,-1': (np.float64(5.54517744), np.float64(0.0)), '0,0': (np.float64(-5.38448755), np.float64(0.0))}, 'T4': {}}
W1k 1.0s {'S1': {'0,-2': (np.float64(2.0), np.float64(-0.0)), '0,-1': (np.float64(-0.38629436), np.float64(-0.0)), '0,0': (np.float64(3.4322399), np.float64(-0.0))}, 'S2': {'0,-2': (np.float64(-4.0), np.float64(0.0)), '0,-1': (np.float64(0.77258872), np.float64(0.0)), '0,0': (np.float64(-6.8644798), np.float64(0.0))}, 'S3': {'0,-2': (np.float64(-4.0), np.float64(0.0)), '0,-1': (np.float64(0.77258872), np.float64(0.0)), '0,0': (np.float64(-6.8644798), np.float64(0.0))}, 'T4': {}}
gg_diagrams.py:265: RuntimeWarning: invalid value encountered in divide
  return {'CA': _ratio(val/_F)/3, 'nf': 0}
W1v41 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}
W1v42 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}
W1v43 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}
W2g 6.8s {'S1': {'0,-2': (np.float64(-2.0), np.float64(-0.0)), '0,-1': (np.float64(2.07944154), np.float64(-0.0)), '0,0': (np.float64(-4.14442708), np.float64(-0.0))}, 'S2': {'0,-2': (np.float64(4.0), np.float64(0.0)), '0,-1': (np.float64(-2.9657359), np.float64(0.0)), '0,0': (np.float64(10.51163522), np.float64(0.0))}, 'S3': {'0,-2': (np.float64(4.0), np.float64(0.0)), '0,-1': (np.float64(-1.77258872), np.float64(0.0)), '0,0': (np.float64(9.11525396), np.float64(-0.0))}, 'T4': {}}
W2k 9.2s {'S1': {'-1,-1': (np.float64(2.0), np.float64(-0.0)), '0,-2': (np.float64(-2.0), np.float64(0.0)), '0,-1': (np.float64(2.77258872), np.float64(0.0)), '0,0': (np.float64(-3.07717397), np.float64(0.0))}, 'S2': {'-1,-1': (np.float64(-4.0), np.float64(0.0)), '0,-2': (np.float64(4.0), np.float64(-0.0)), '0,-1': (np.float64(-5.54517744), np.float64(-0.0)), '0,0': (np.float64(5.38448755), np.float64(-0.0))}, 'S3': {'-1,-1': (np.float64(-4.0), np.float64(0.0)), '0,-2': (np.float64(4.0), np.float64(0.0)), '0,-1': (np.float64(-6.43147181), np.float64(-0.0)), '0,0': (np.float64(8.32794813), np.float64(-0.0))}, 'T4': {}}
W2kb 0.7s {'S1': {'0,-2': (np.float64(2.0), np.float64(-0.0)), '0,-1': (np.float64(-0.38629436), np.float64(-0.0)), '0,0': (np.float64(3.4322399), np.float64(-0.0))}, 'S2': {'0,-2': (np.float64(-4.0), np.float64(0.0)), '0,-1': (np.float64(0.77258872), np.float64(0.0)), '0,0': (np.float64(-6.8644798), np.float64(0.0))}, 'S3': {'0,-2': (np.float64(-4.0), np.float64(0.0)), '0,-1': (np.float64(0.77258872), np.float64(0.0)), '0,0': (np.float64(-6.8644798), np.float64(0.0))}, 'T4': {}}
W2v41 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}
W2v42 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}
W2v43 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}


==> anc/paper2/r0/theory/assemble_gg_x1o2_neps16.log <==
gg_diagrams.py:243: RuntimeWarning: invalid value encountered in divide
  ratio = val/_F
Vtri 62.2s {'S1': {'0,-2': (np.float64(-6e-07), np.float64(-0.0)), '0,-1': (np.float64(2.63629316), np.float64(-0.0)), '0,0': (np.float64(3.93231947), np.float64(-0.0))}, 'S2': {'0,-2': (np.float64(1.04e-06), np.float64(0.0)), '0,-1': (np.float64(-3.46573385), np.float64(0.0)), '0,0': (np.float64(-7.18672264), np.float64(0.0))}, 'S3': {'0,-2': (np.float64(1.02e-06), np.float64(0.0)), '0,-1': (np.float64(-3.46573387), np.float64(0.0)), '0,0': (np.float64(-7.18672264), np.float64(0.0))}, 'T4': {'0,-2': (np.float64(-1.2e-07), np.float64(0.0)), '0,-1': (np.float64(-2.3e-07), np.float64(0.0)), '0,0': (np.float64(1.49999953), np.float64(-0.0))}}
gg_diagrams.py:243: RuntimeWarning: invalid value encountered in divide
  ratio = val/_F
Vgh1 8.5s {'S1': {'0,-1': (np.float64(-0.04166665), np.float64(-0.0)), '0,0': (np.float64(-0.05334882), np.float64(0.0))}, 'S2': {'0,-2': (np.float64(-2e-08), np.float64(0.0)), '0,-1': (np.float64(0.08333329), np.float64(0.0)), '0,0': (np.float64(0.14836427), np.float64(0.0))}, 'S3': {'0,-2': (np.float64(-2e-08), np.float64(-0.0)), '0,-1': (np.float64(0.08333329), np.float64(-0.0)), '0,0': (np.float64(0.14836427), np.float64(0.0))}, 'T4': {'0,-2': (np.float64(1e-08), np.float64(0.0)), '0,-1': (np.float64(2e-08), np.float64(0.0)), '0,0': (np.float64(-0.08333329), np.float64(0.0))}}
Vgh2 8.3s {'S1': {'0,-1': (np.float64(0.04166665), np.float64(0.0)), '0,0': (np.float64(0.05334882), np.float64(-0.0))}, 'S2': {'0,-2': (np.float64(2e-08), np.float64(-0.0)), '0,-1': (np.float64(-0.08333329), np.float64(-0.0)), '0,0': (np.float64(-0.14836427), np.float64(-0.0))}, 'S3': {'0,-2': (np.float64(2e-08), np.float64(0.0)), '0,-1': (np.float64(-0.08333329), np.float64(0.0)), '0,0': (np.float64(-0.14836427), np.float64(-0.0))}, 'T4': {'0,-2': (np.float64(-1e-08), np.float64(0.0)), '0,-1': (np.float64(-2e-08), np.float64(-0.0)), '0,0': (np.float64(0.08333329), np.float64(-0.0))}}
Vq1 16.9s {'S1': {'0,-2': (np.float64(0.0), np.float64(-1.2e-07)), '0,-1': (np.float64(-0.0), np.float64(1.3333331)), '0,0': (np.float64(-0.0), np.float64(0.37382926))}, 'S2': {'0,-2': (np.float64(-0.0), np.float64(1.1e-07)), '0,-1': (np.float64(0.0), np.float64(-2.66666643)), '0,0': (np.float64(0.0), np.float64(-0.08099233))}, 'S3': {'0,-2': (np.float64(-0.0), np.float64(1.2e-07)), '0,-1': (np.float64(0.0), np.float64(-2.66666643)), '0,0': (np.float64(0.0), np.float64(-0.08099234))}, 'T4': {'0,-2': (np.float64(0.0), np.float64(1.9e-07)), '0,-1': (np.float64(-0.0), np.float64(3.7e-07)), '0,0': (np.float64(-0.0), np.float64(-1.33333258))}}
Vq2 16.8s {'S1': {'0,-2': (np.float64(-0.0), np.float64(1.2e-07)), '0,-1': (np.float64(0.0), np.float64(-1.3333331)), '0,0': (np.float64(0.0), np.float64(-0.37382926))}, 'S2': {'0,-2': (np.float64(0.0), np.float64(-1.1e-07)), '0,-1': (np.float64(-0.0), np.float64(2.66666643)), '0,0': (np.float64(-0.0), np.float64(0.08099233))}, 'S3': {'0,-2': (np.float64(0.0), np.float64(-1.2e-07)), '0,-1': (np.float64(-0.0), np.float64(2.66666643)), '0,0': (np.float64(-0.0), np.float64(0.08099234))}, 'T4': {'0,-2': (np.float64(0.0), np.float64(-1.9e-07)), '0,-1': (np.float64(0.0), np.float64(-3.7e-07)), '0,0': (np.float64(0.0), np.float64(1.33333258))}}
gg_diagrams.py:255: RuntimeWarning: invalid value encountered in divide
  return {'CA': _ratio(val/_F)/3, 'nf': 0}
Vbuba1 0.0s {'S1': {'0,-2': (np.float64(-1.5e-07), np.float64(-0.0)), '0,-1': (np.float64(0.7499997), np.float64(0.0)), '0,0': (np.float64(0.98013901), np.float64(0.0))}, 'S2': {'0,-2': (np.float64(3e-07), np.float64(0.0)), '0,-1': (np.float64(-1.49999939), np.float64(-0.0)), '0,0': (np.float64(-1.96027802), np.float64(-0.0))}, 'S3': {}, 'T4': {}}
Vbubb1 0.0s {'S1': {'0,-2': (np.float64(1.5e-07), np.float64(0.0)), '0,-1': (np.float64(-0.7499997), np.float64(-0.0)), '0,0': (np.float64(-0.98013901), np.float64(-0.0))}, 'S2': {}, 'S3': {'0,-2': (np.float64(-3e-07), np.float64(-0.0)), '0,-1': (np.float64(1.49999939), np.float64(0.0)), '0,0': (np.float64(1.96027802), np.float64(0.0))}, 'T4': {}}
Vbuba2 0.0s {'S1': {'0,-2': (np.float64(-8e-08), np.float64(0.0)), '0,-1': (np.float64(0.37499985), np.float64(0.0)), '0,0': (np.float64(0.4900695), np.float64(0.0))}, 'S2': {'0,-2': (np.float64(1.5e-07), np.float64(0.0)), '0,-1': (np.float64(-0.7499997), np.float64(-0.0)), '0,0': (np.float64(-0.98013901), np.float64(-0.0))}, 'S3': {}, 'T4': {}}
Vbubb2 0.0s {'S1': {'0,-2': (np.float64(8e-08), np.float64(0.0)), '0,-1': (np.float64(-0.37499985), np.float64(-0.0)), '0,0': (np.float64(-0.4900695), np.float64(-0.0))}, 'S2': {}, 'S3': {'0,-2': (np.float64(-1.5e-07), np.float64(0.0)), '0,-1': (np.float64(0.7499997), np.float64(0.0)), '0,0': (np.float64(0.98013901), np.float64(0.0))}, 'T4': {}}
Vbuba3 0.0s {'S1': {'0,-2': (np.float64(8e-08), np.float64(0.0)), '0,-1': (np.float64(-0.37499985), np.float64(-0.0)), '0,0': (np.float64(-0.4900695), np.float64(-0.0))}, 'S2': {'0,-2': (np.float64(-1.5e-07), np.float64(0.0)), '0,-1': (np.float64(0.7499997), np.float64(0.0)), '0,0': (np.float64(0.98013901), np.float64(0.0))}, 'S3': {}, 'T4': {}}
Vbubb3 0.0s {'S1': {'0,-2': (np.float64(-8e-08), np.float64(0.0)), '0,-1': (np.float64(0.37499985), np.float64(0.0)), '0,0': (np.float64(0.4900695), np.float64(0.0))}, 'S2': {}, 'S3': {'0,-2': (np.float64(1.5e-07), np.float64(0.0)), '0,-1': (np.float64(-0.7499997), np.float64(-0.0)), '0,0': (np.float64(-0.98013901), np.float64(-0.0))}, 'T4': {}}
W1g 3.1s {'S1': {'0,-2': (np.float64(-1.99999976), np.float64(-0.0)), '0,-1': (np.float64(2.07944203), np.float64(-0.0)), '0,0': (np.float64(-4.1444261), np.float64(-0.0))}, 'S2': {'0,-2': (np.float64(3.99999931), np.float64(0.0)), '0,-1': (np.float64(-1.7725901), np.float64(0.0)), '0,0': (np.float64(9.11525121), np.float64(0.0))}, 'S3': {'0,-2': (np.float64(3.99999919), np.float64(-0.0)), '0,-1': (np.float64(-2.96573751), np.float64(-0.0)), '0,0': (np.float64(10.51163199), np.float64(-0.0))}, 'T4': {}}
W1kb 3.7s {'S1': {'-1,-1': (np.float64(-2.0), np.float64(-0.0)), '0,-2': (np.float64(1.99999951), np.float64(-0.0)), '0,-1': (np.float64(-2.7725897), np.float64(-0.0)), '0,0': (np.float64(3.07717202), np.float64(0.0))}, 'S2': {'-1,-1': (np.float64(4.0), np.float64(0.0)), '0,-2': (np.float64(-3.9999988), np.float64(0.0)), '0,-1': (np.float64(6.43147421), np.float64(0.0)), '0,0': (np.float64(-8.32794333), np.float64(0.0))}, 'S3': {'-1,-1': (np.float64(4.0), np.float64(0.0)), '0,-2': (np.float64(-3.99999912), np.float64(0.0)), '0,-1': (np.float64(5.54517921), np.float64(0.0)), '0,0': (np.float64(-5.38448402), np.float64(-0.0))}, 'T4': {}}
W1k 0.3s {'S1': {'0,-2': (np.float64(1.9999998), np.float64(-0.0)), '0,-1': (np.float64(-0.38629476), np.float64(-0.0)), '0,0': (np.float64(3.43223909), np.float64(-0.0))}, 'S2': {'0,-2': (np.float64(-3.9999996), np.float64(0.0)), '0,-1': (np.float64(0.77258953), np.float64(0.0)), '0,0': (np.float64(-6.86447819), np.float64(0.0))}, 'S3': {'0,-2': (np.float64(-3.9999996), np.float64(0.0)), '0,-1': (np.float64(0.77258953), np.float64(-0.0)), '0,0': (np.float64(-6.86447819), np.float64(0.0))}, 'T4': {}}
gg_diagrams.py:265: RuntimeWarning: invalid value encountered in divide
  return {'CA': _ratio(val/_F)/3, 'nf': 0}
W1v41 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}
W1v42 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}
W1v43 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}
W2g 2.9s {'S1': {'0,-2': (np.float64(-1.99999976), np.float64(-0.0)), '0,-1': (np.float64(2.07944203), np.float64(0.0)), '0,0': (np.float64(-4.1444261), np.float64(0.0))}, 'S2': {'0,-2': (np.float64(3.99999919), np.float64(0.0)), '0,-1': (np.float64(-2.96573751), np.float64(0.0)), '0,0': (np.float64(10.51163199), np.float64(0.0))}, 'S3': {'0,-2': (np.float64(3.99999931), np.float64(0.0)), '0,-1': (np.float64(-1.7725901), np.float64(0.0)), '0,0': (np.float64(9.11525121), np.float64(0.0))}, 'T4': {}}
W2k 3.4s {'S1': {'-1,-1': (np.float64(2.0), np.float64(0.0)), '0,-2': (np.float64(-1.99999951), np.float64(0.0)), '0,-1': (np.float64(2.7725897), np.float64(0.0)), '0,0': (np.float64(-3.07717202), np.float64(-0.0))}, 'S2': {'-1,-1': (np.float64(-4.0), np.float64(-0.0)), '0,-2': (np.float64(3.99999912), np.float64(-0.0)), '0,-1': (np.float64(-5.54517921), np.float64(-0.0)), '0,0': (np.float64(5.38448402), np.float64(0.0))}, 'S3': {'-1,-1': (np.float64(-4.0), np.float64(-0.0)), '0,-2': (np.float64(3.9999988), np.float64(-0.0)), '0,-1': (np.float64(-6.43147421), np.float64(-0.0)), '0,0': (np.float64(8.32794333), np.float64(-0.0))}, 'T4': {}}
W2kb 0.3s {'S1': {'0,-2': (np.float64(1.9999998), np.float64(-0.0)), '0,-1': (np.float64(-0.38629476), np.float64(-0.0)), '0,0': (np.float64(3.43223909), np.float64(-0.0))}, 'S2': {'0,-2': (np.float64(-3.9999996), np.float64(0.0)), '0,-1': (np.float64(0.77258953), np.float64(-0.0)), '0,0': (np.float64(-6.86447819), np.float64(0.0))}, 'S3': {'0,-2': (np.float64(-3.9999996), np.float64(0.0)), '0,-1': (np.float64(0.77258953), np.float64(0.0)), '0,0': (np.float64(-6.86447819), np.float64(0.0))}, 'T4': {}}
W2v41 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}
W2v42 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}
W2v43 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}


==> anc/paper2/r0/theory/assemble_gg_x1o2_nq96.log <==
gg_diagrams.py:243: RuntimeWarning: invalid value encountered in divide
  ratio = val/_F
Vtri 418.2s {'S1': {'0,-1': (np.float64(2.63629436), np.float64(0.0)), '0,0': (np.float64(3.93232186), np.float64(0.0))}, 'S2': {'0,-1': (np.float64(-3.4657359), np.float64(-0.0)), '0,0': (np.float64(-7.1867267), np.float64(0.0))}, 'S3': {'0,-1': (np.float64(-3.4657359), np.float64(-0.0)), '0,0': (np.float64(-7.1867267), np.float64(0.0))}, 'T4': {'0,0': (np.float64(1.5), np.float64(0.0))}}
gg_diagrams.py:243: RuntimeWarning: invalid value encountered in divide
  ratio = val/_F
Vgh1 53.0s {'S1': {'0,-1': (np.float64(-0.04166667), np.float64(0.0)), '0,0': (np.float64(-0.05334885), np.float64(0.0))}, 'S2': {'0,-1': (np.float64(0.08333333), np.float64(0.0)), '0,0': (np.float64(0.14836436), np.float64(0.0))}, 'S3': {'0,-1': (np.float64(0.08333333), np.float64(0.0)), '0,0': (np.float64(0.14836436), np.float64(0.0))}, 'T4': {'0,0': (np.float64(-0.08333333), np.float64(-0.0))}}
Vgh2 50.4s {'S1': {'0,-1': (np.float64(0.04166667), np.float64(-0.0)), '0,0': (np.float64(0.05334885), np.float64(-0.0))}, 'S2': {'0,-1': (np.float64(-0.08333333), np.float64(-0.0)), '0,0': (np.float64(-0.14836436), np.float64(-0.0))}, 'S3': {'0,-1': (np.float64(-0.08333333), np.float64(-0.0)), '0,0': (np.float64(-0.14836436), np.float64(-0.0))}, 'T4': {'0,0': (np.float64(0.08333333), np.float64(0.0))}}
Vq1 119.9s {'S1': {'0,-1': (np.float64(0.0), np.float64(1.33333333)), '0,0': (np.float64(0.0), np.float64(0.37382974))}, 'S2': {'0,-1': (np.float64(-0.0), np.float64(-2.66666667)), '0,0': (np.float64(-0.0), np.float64(-0.08099281))}, 'S3': {'0,-1': (np.float64(0.0), np.float64(-2.66666667)), '0,0': (np.float64(-0.0), np.float64(-0.08099281))}, 'T4': {'0,0': (np.float64(0.0), np.float64(-1.33333333))}}
Vq2 117.5s {'S1': {'0,-1': (np.float64(-0.0), np.float64(-1.33333333)), '0,0': (np.float64(-0.0), np.float64(-0.37382974))}, 'S2': {'0,-1': (np.float64(0.0), np.float64(2.66666667)), '0,0': (np.float64(0.0), np.float64(0.08099281))}, 'S3': {'0,-1': (np.float64(-0.0), np.float64(2.66666667)), '0,0': (np.float64(0.0), np.float64(0.08099281))}, 'T4': {'0,0': (np.float64(-0.0), np.float64(1.33333333))}}
gg_diagrams.py:255: RuntimeWarning: invalid value encountered in divide
  return {'CA': _ratio(val/_F)/3, 'nf': 0}
Vbuba1 0.1s {'S1': {'0,-1': (np.float64(0.75), np.float64(0.0)), '0,0': (np.float64(0.98013961), np.float64(0.0))}, 'S2': {'0,-1': (np.float64(-1.5), np.float64(0.0)), '0,0': (np.float64(-1.96027923), np.float64(-0.0))}, 'S3': {}, 'T4': {}}
Vbubb1 0.1s {'S1': {'0,-1': (np.float64(-0.75), np.float64(0.0)), '0,0': (np.float64(-0.98013961), np.float64(-0.0))}, 'S2': {}, 'S3': {'0,-1': (np.float64(1.5), np.float64(0.0)), '0,0': (np.float64(1.96027923), np.float64(0.0))}, 'T4': {}}
Vbuba2 0.1s {'S1': {'0,-1': (np.float64(0.375), np.float64(0.0)), '0,0': (np.float64(0.49006981), np.float64(-0.0))}, 'S2': {'0,-1': (np.float64(-0.75), np.float64(-0.0)), '0,0': (np.float64(-0.98013961), np.float64(0.0))}, 'S3': {}, 'T4': {}}
Vbubb2 0.1s {'S1': {'0,-1': (np.float64(-0.375), np.float64(-0.0)), '0,0': (np.float64(-0.49006981), np.float64(0.0))}, 'S2': {}, 'S3': {'0,-1': (np.float64(0.75), np.float64(0.0)), '0,0': (np.float64(0.98013961), np.float64(-0.0))}, 'T4': {}}
Vbuba3 0.1s {'S1': {'0,-1': (np.float64(-0.375), np.float64(-0.0)), '0,0': (np.float64(-0.49006981), np.float64(0.0))}, 'S2': {'0,-1': (np.float64(0.75), np.float64(0.0)), '0,0': (np.float64(0.98013961), np.float64(-0.0))}, 'S3': {}, 'T4': {}}
Vbubb3 0.1s {'S1': {'0,-1': (np.float64(0.375), np.float64(0.0)), '0,0': (np.float64(0.49006981), np.float64(-0.0))}, 'S2': {}, 'S3': {'0,-1': (np.float64(-0.75), np.float64(-0.0)), '0,0': (np.float64(-0.98013961), np.float64(0.0))}, 'T4': {}}
W1g 10.1s {'S1': {'0,-2': (np.float64(-2.0), np.float64(0.0)), '0,-1': (np.float64(2.07944154), np.float64(0.0)), '0,0': (np.float64(-4.14442708), np.float64(0.0))}, 'S2': {'0,-2': (np.float64(4.0), np.float64(-0.0)), '0,-1': (np.float64(-1.77258872), np.float64(-0.0)), '0,0': (np.float64(9.11525396), np.float64(-0.0))}, 'S3': {'0,-2': (np.float64(4.0), np.float64(-0.0)), '0,-1': (np.float64(-2.9657359), np.float64(-0.0)), '0,0': (np.float64(10.51163522), np.float64(-0.0))}, 'T4': {}}
W1kb 13.0s {'S1': {'-1,-1': (np.float64(-2.0), np.float64(0.0)), '0,-2': (np.float64(2.0), np.float64(-0.0)), '0,-1': (np.float64(-2.77258872), np.float64(-0.0)), '0,0': (np.float64(3.07717397), np.float64(-0.0))}, 'S2': {'-1,-1': (np.float64(4.0), np.float64(-0.0)), '0,-2': (np.float64(-4.0), np.float64(-0.0)), '0,-1': (np.float64(6.43147181), np.float64(-0.0)), '0,0': (np.float64(-8.32794813), np.float64(-0.0))}, 'S3': {'-1,-1': (np.float64(4.0), np.float64(-0.0)), '0,-2': (np.float64(-4.0), np.float64(0.0)), '0,-1': (np.float64(5.54517744), np.float64(0.0)), '0,0': (np.float64(-5.38448755), np.float64(0.0))}, 'T4': {}}
W1k 0.6s {'S1': {'0,-2': (np.float64(2.0), np.float64(-0.0)), '0,-1': (np.float64(-0.38629436), np.float64(-0.0)), '0,0': (np.float64(3.4322399), np.float64(-0.0))}, 'S2': {'0,-2': (np.float64(-4.0), np.float64(0.0)), '0,-1': (np.float64(0.77258872), np.float64(0.0)), '0,0': (np.float64(-6.8644798), np.float64(0.0))}, 'S3': {'0,-2': (np.float64(-4.0), np.float64(0.0)), '0,-1': (np.float64(0.77258872), np.float64(0.0)), '0,0': (np.float64(-6.8644798), np.float64(0.0))}, 'T4': {}}
gg_diagrams.py:265: RuntimeWarning: invalid value encountered in divide
  return {'CA': _ratio(val/_F)/3, 'nf': 0}
W1v41 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}
W1v42 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}
W1v43 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}
W2g 9.8s {'S1': {'0,-2': (np.float64(-2.0), np.float64(0.0)), '0,-1': (np.float64(2.07944154), np.float64(0.0)), '0,0': (np.float64(-4.14442708), np.float64(0.0))}, 'S2': {'0,-2': (np.float64(4.0), np.float64(-0.0)), '0,-1': (np.float64(-2.9657359), np.float64(-0.0)), '0,0': (np.float64(10.51163522), np.float64(0.0))}, 'S3': {'0,-2': (np.float64(4.0), np.float64(-0.0)), '0,-1': (np.float64(-1.77258872), np.float64(-0.0)), '0,0': (np.float64(9.11525396), np.float64(-0.0))}, 'T4': {}}
W2k 12.7s {'S1': {'-1,-1': (np.float64(2.0), np.float64(-0.0)), '0,-2': (np.float64(-2.0), np.float64(0.0)), '0,-1': (np.float64(2.77258872), np.float64(0.0)), '0,0': (np.float64(-3.07717397), np.float64(0.0))}, 'S2': {'-1,-1': (np.float64(-4.0), np.float64(0.0)), '0,-2': (np.float64(4.0), np.float64(-0.0)), '0,-1': (np.float64(-5.54517744), np.float64(-0.0)), '0,0': (np.float64(5.38448755), np.float64(-0.0))}, 'S3': {'-1,-1': (np.float64(-4.0), np.float64(0.0)), '0,-2': (np.float64(4.0), np.float64(0.0)), '0,-1': (np.float64(-6.43147181), np.float64(0.0)), '0,0': (np.float64(8.32794813), np.float64(0.0))}, 'T4': {}}
W2kb 0.7s {'S1': {'0,-2': (np.float64(2.0), np.float64(-0.0)), '0,-1': (np.float64(-0.38629436), np.float64(-0.0)), '0,0': (np.float64(3.4322399), np.float64(-0.0))}, 'S2': {'0,-2': (np.float64(-4.0), np.float64(0.0)), '0,-1': (np.float64(0.77258872), np.float64(0.0)), '0,0': (np.float64(-6.8644798), np.float64(0.0))}, 'S3': {'0,-2': (np.float64(-4.0), np.float64(0.0)), '0,-1': (np.float64(0.77258872), np.float64(0.0)), '0,0': (np.float64(-6.8644798), np.float64(0.0))}, 'T4': {}}
W2v41 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}
W2v42 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}
W2v43 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}


==> anc/paper2/r0/theory/assemble_gg_x3o10.log <==
Vq1 177.4s {'S1': {'0,-1': (np.float64(-0.0), np.float64(1.33333333)), '0,0': (np.float64(0.0), np.float64(0.14135856))}, 'S2': {'0,-1': (np.float64(0.0), np.float64(-1.9047619)), '0,0': (np.float64(0.0), np.float64(0.46472587))}, 'S3': {'0,-1': (np.float64(-0.0), np.float64(-4.44444444)), '0,0': (np.float64(-0.0), np.float64(0.19547147))}, 'T4': {'0,0': (np.float64(0.0), np.float64(-1.33333333))}}
Vq2 177.3s {'S1': {'0,-1': (np.float64(0.0), np.float64(-1.33333333)), '0,0': (np.float64(-0.0), np.float64(-0.14135856))}, 'S2': {'0,-1': (np.float64(-0.0), np.float64(1.9047619)), '0,0': (np.float64(-0.0), np.float64(-0.46472587))}, 'S3': {'0,-1': (np.float64(0.0), np.float64(4.44444444)), '0,0': (np.float64(0.0), np.float64(-0.19547147))}, 'T4': {'0,0': (np.float64(-0.0), np.float64(1.33333333))}}
gg_diagrams.py:243: RuntimeWarning: invalid value encountered in divide
  ratio = val/_F
Vtri 528.7s {'S1': {'0,-1': (np.float64(2.81064775), np.float64(0.0)), '0,0': (np.float64(3.88592115), np.float64(0.0))}, 'S2': {'0,-1': (np.float64(-2.80376307), np.float64(0.0)), '0,0': (np.float64(-6.37065533), np.float64(0.0))}, 'S3': {'0,-1': (np.float64(-6.46328406), np.float64(0.0)), '0,0': (np.float64(-9.86657669), np.float64(0.0))}, 'T4': {'0,0': (np.float64(1.5), np.float64(0.0))}}
Vgh1 34.0s {'S1': {'0,-1': (np.float64(-0.04166667), np.float64(0.0)), '0,0': (np.float64(-0.04608412), np.float64(-0.0))}, 'S2': {'0,-1': (np.float64(0.05952381), np.float64(-0.0)), '0,0': (np.float64(0.10750113), np.float64(-0.0))}, 'S3': {'0,-1': (np.float64(0.13888889), np.float64(0.0)), '0,0': (np.float64(0.19528041), np.float64(0.0))}, 'T4': {'0,0': (np.float64(-0.08333333), np.float64(-0.0))}}
Vgh2 34.8s {'S1': {'0,-1': (np.float64(0.04166667), np.float64(-0.0)), '0,0': (np.float64(0.04608412), np.float64(0.0))}, 'S2': {'0,-1': (np.float64(-0.05952381), np.float64(0.0)), '0,0': (np.float64(-0.10750113), np.float64(0.0))}, 'S3': {'0,-1': (np.float64(-0.13888889), np.float64(-0.0)), '0,0': (np.float64(-0.19528041), np.float64(-0.0))}, 'T4': {'0,0': (np.float64(0.08333333), np.float64(0.0))}}
gg_diagrams.py:255: RuntimeWarning: invalid value encountered in divide
  return {'CA': _ratio(val/_F)/3, 'nf': 0}
Vbuba1 0.5s {'S1': {'0,-1': (np.float64(0.75), np.float64(0.0)), '0,0': (np.float64(1.23249379), np.float64(0.0))}, 'S2': {'0,-1': (np.float64(-1.07142857), np.float64(-0.0)), '0,0': (np.float64(-1.76070542), np.float64(-0.0))}, 'S3': {}, 'T4': {}}
Vbubb1 0.9s {'S1': {'0,-1': (np.float64(-0.75), np.float64(-0.0)), '0,0': (np.float64(-0.5970204), np.float64(-0.0))}, 'S2': {}, 'S3': {'0,-1': (np.float64(2.5), np.float64(0.0)), '0,0': (np.float64(1.99006799), np.float64(0.0))}, 'T4': {}}
Vbuba2 0.5s {'S1': {'0,-1': (np.float64(0.375), np.float64(0.0)), '0,0': (np.float64(0.6162469), np.float64(0.0))}, 'S2': {'0,-1': (np.float64(-0.53571429), np.float64(-0.0)), '0,0': (np.float64(-0.88035271), np.float64(-0.0))}, 'S3': {}, 'T4': {}}
Vbubb2 1.4s {'S1': {'0,-1': (np.float64(-0.375), np.float64(-0.0)), '0,0': (np.float64(-0.2985102), np.float64(-0.0))}, 'S2': {}, 'S3': {'0,-1': (np.float64(1.25), np.float64(0.0)), '0,0': (np.float64(0.99503399), np.float64(-0.0))}, 'T4': {}}
Vbuba3 0.5s {'S1': {'0,-1': (np.float64(-0.375), np.float64(-0.0)), '0,0': (np.float64(-0.6162469), np.float64(-0.0))}, 'S2': {'0,-1': (np.float64(0.53571429), np.float64(0.0)), '0,0': (np.float64(0.88035271), np.float64(0.0))}, 'S3': {}, 'T4': {}}
Vbubb3 0.9s {'S1': {'0,-1': (np.float64(0.375), np.float64(0.0)), '0,0': (np.float64(0.2985102), np.float64(0.0))}, 'S2': {}, 'S3': {'0,-1': (np.float64(-1.25), np.float64(-0.0)), '0,0': (np.float64(-0.99503399), np.float64(0.0))}, 'T4': {}}
W1g 8.0s {'S1': {'0,-2': (np.float64(-2.0), np.float64(-0.0)), '0,-1': (np.float64(1.07002483), np.float64(0.0)), '0,0': (np.float64(-4.29503123), np.float64(0.0))}, 'S2': {'0,-2': (np.float64(2.85714286), np.float64(-0.0)), '0,-1': (np.float64(-0.59049984), np.float64(-0.0)), '0,0': (np.float64(6.64726465), np.float64(-0.0))}, 'S3': {'0,-2': (np.float64(6.66666667), np.float64(-0.0)), '0,-1': (np.float64(-2.4722912), np.float64(-0.0)), '0,0': (np.float64(16.67939599), np.float64(-0.0))}, 'T4': {}}
W1kb 8.2s {'S1': {'-1,-1': (np.float64(-2.0), np.float64(0.0)), '0,-2': (np.float64(2.0), np.float64(0.0)), '0,-1': (np.float64(-3.1212955), np.float64(0.0)), '0,0': (np.float64(3.92586824), np.float64(0.0))}, 'S2': {'-1,-1': (np.float64(2.85714286), np.float64(-0.0)), '0,-2': (np.float64(-2.85714286), np.float64(0.0)), '0,-1': (np.float64(4.75424349), np.float64(0.0)), '0,0': (np.float64(-6.38259174), np.float64(0.0))}, 'S3': {'-1,-1': (np.float64(6.66666667), np.float64(-0.0)), '0,-2': (np.float64(-6.66666667), np.float64(-0.0)), '0,-1': (np.float64(10.40431832), np.float64(-0.0)), '0,0': (np.float64(-12.21204631), np.float64(-0.0))}, 'T4': {}}
W1k 1.5s {'S1': {'0,-2': (np.float64(2.0), np.float64(-0.0)), '0,-1': (np.float64(0.28665011), np.float64(-0.0)), '0,0': (np.float64(3.41547614), np.float64(-0.0))}, 'S2': {'0,-2': (np.float64(-2.85714286), np.float64(0.0)), '0,-1': (np.float64(-0.40950016), np.float64(0.0)), '0,0': (np.float64(-4.87925163), np.float64(0.0))}, 'S3': {'0,-2': (np.float64(-6.66666667), np.float64(0.0)), '0,-1': (np.float64(-0.95550037), np.float64(0.0)), '0,0': (np.float64(-11.38492046), np.float64(0.0))}, 'T4': {}}
W2g 12.3s {'S1': {'0,-2': (np.float64(-2.0), np.float64(-0.0)), '0,-1': (np.float64(3.61191841), np.float64(-0.0)), '0,0': (np.float64(-4.72838632), np.float64(-0.0))}, 'S2': {'0,-2': (np.float64(2.85714286), np.float64(-0.0)), '0,-1': (np.float64(-3.79990287), np.float64(-0.0)), '0,0': (np.float64(8.73411282), np.float64(-0.0))}, 'S3': {'0,-2': (np.float64(6.66666667), np.float64(0.0)), '0,-1': (np.float64(-5.69315203), np.float64(0.0)), '0,0': (np.float64(16.00541554), np.float64(0.0))}, 'T4': {}}
W2k 14.2s {'S1': {'-1,-1': (np.float64(2.0), np.float64(-0.0)), '0,-2': (np.float64(-2.0), np.float64(0.0)), '0,-1': (np.float64(3.1212955), np.float64(-0.0)), '0,0': (np.float64(-1.95207415), np.float64(-0.0))}, 'S2': {'-1,-1': (np.float64(-2.85714286), np.float64(0.0)), '0,-2': (np.float64(2.85714286), np.float64(0.0)), '0,-1': (np.float64(-4.45899357), np.float64(0.0)), '0,0': (np.float64(2.1516861), np.float64(0.0))}, 'S3': {'-1,-1': (np.float64(-6.66666667), np.float64(0.0)), '0,-2': (np.float64(6.66666667), np.float64(-0.0)), '0,-1': (np.float64(-13.25089434), np.float64(0.0)), '0,0': (np.float64(13.26278602), np.float64(0.0))}, 'T4': {}}
W2kb 2.6s {'S1': {'0,-2': (np.float64(2.0), np.float64(-0.0)), '0,-1': (np.float64(-1.40794561), np.float64(-0.0)), '0,0': (np.float64(3.89051178), np.float64(-0.0))}, 'S2': {'0,-2': (np.float64(-2.85714286), np.float64(0.0)), '0,-1': (np.float64(2.01135087), np.float64(0.0)), '0,0': (np.float64(-5.55787397), np.float64(0.0))}, 'S3': {'0,-2': (np.float64(-6.66666667), np.float64(0.0)), '0,-1': (np.float64(4.69315203), np.float64(0.0)), '0,0': (np.float64(-12.96837259), np.float64(0.0))}, 'T4': {}}
gg_diagrams.py:265: RuntimeWarning: invalid value encountered in divide
  return {'CA': _ratio(val/_F)/3, 'nf': 0}
W1v41 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}
W1v42 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}
W1v43 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}
W2v41 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}
W2v42 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}
W2v43 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}


==> anc/paper2/r0/theory/assemble_gg_x7o10.log <==
Vq1 342.0s {'S1': {'0,-1': (np.float64(0.0), np.float64(1.33333333)), '0,0': (np.float64(0.0), np.float64(0.14135856))}, 'S2': {'0,-1': (np.float64(-0.0), np.float64(-4.44444444)), '0,0': (np.float64(-0.0), np.float64(0.19547148))}, 'S3': {'0,-1': (np.float64(-0.0), np.float64(-1.9047619)), '0,0': (np.float64(-0.0), np.float64(0.46472587))}, 'T4': {'0,0': (np.float64(-0.0), np.float64(-1.33333333))}}
Vq2 352.5s {'S1': {'0,-1': (np.float64(-0.0), np.float64(-1.33333333)), '0,0': (np.float64(-0.0), np.float64(-0.14135856))}, 'S2': {'0,-1': (np.float64(0.0), np.float64(4.44444444)), '0,0': (np.float64(0.0), np.float64(-0.19547148))}, 'S3': {'0,-1': (np.float64(0.0), np.float64(1.9047619)), '0,0': (np.float64(0.0), np.float64(-0.46472587))}, 'T4': {'0,0': (np.float64(0.0), np.float64(1.33333333))}}
gg_diagrams.py:243: RuntimeWarning: invalid value encountered in divide
  ratio = val/_F
Vtri 963.2s {'S1': {'0,-1': (np.float64(2.81064775), np.float64(-0.0)), '0,0': (np.float64(3.88592116), np.float64(-0.0))}, 'S2': {'0,-1': (np.float64(-6.46328406), np.float64(0.0)), '0,0': (np.float64(-9.86657662), np.float64(-0.0))}, 'S3': {'0,-1': (np.float64(-2.80376307), np.float64(0.0)), '0,0': (np.float64(-6.37065535), np.float64(0.0))}, 'T4': {'0,0': (np.float64(1.5), np.float64(-0.0))}}
Vgh1 48.3s {'S1': {'0,-1': (np.float64(-0.04166667), np.float64(0.0)), '0,0': (np.float64(-0.04608412), np.float64(-0.0))}, 'S2': {'0,-1': (np.float64(0.13888889), np.float64(-0.0)), '0,0': (np.float64(0.19528041), np.float64(0.0))}, 'S3': {'0,-1': (np.float64(0.05952381), np.float64(0.0)), '0,0': (np.float64(0.10750113), np.float64(0.0))}, 'T4': {'0,0': (np.float64(-0.08333333), np.float64(0.0))}}
Vgh2 49.5s {'S1': {'0,-1': (np.float64(0.04166667), np.float64(-0.0)), '0,0': (np.float64(0.04608412), np.float64(0.0))}, 'S2': {'0,-1': (np.float64(-0.13888889), np.float64(0.0)), '0,0': (np.float64(-0.19528041), np.float64(-0.0))}, 'S3': {'0,-1': (np.float64(-0.05952381), np.float64(-0.0)), '0,0': (np.float64(-0.10750113), np.float64(-0.0))}, 'T4': {'0,0': (np.float64(0.08333333), np.float64(-0.0))}}
gg_diagrams.py:255: RuntimeWarning: invalid value encountered in divide
  return {'CA': _ratio(val/_F)/3, 'nf': 0}
Vbuba1 1.4s {'S1': {'0,-1': (np.float64(0.75), np.float64(0.0)), '0,0': (np.float64(0.5970204), np.float64(0.0))}, 'S2': {'0,-1': (np.float64(-2.5), np.float64(-0.0)), '0,0': (np.float64(-1.99006799), np.float64(-0.0))}, 'S3': {}, 'T4': {}}
Vbubb1 0.6s {'S1': {'0,-1': (np.float64(-0.75), np.float64(-0.0)), '0,0': (np.float64(-1.23249379), np.float64(-0.0))}, 'S2': {}, 'S3': {'0,-1': (np.float64(1.07142857), np.float64(0.0)), '0,0': (np.float64(1.76070542), np.float64(0.0))}, 'T4': {}}
Vbuba2 1.4s {'S1': {'0,-1': (np.float64(0.375), np.float64(0.0)), '0,0': (np.float64(0.2985102), np.float64(0.0))}, 'S2': {'0,-1': (np.float64(-1.25), np.float64(-0.0)), '0,0': (np.float64(-0.99503399), np.float64(0.0))}, 'S3': {}, 'T4': {}}
Vbubb2 0.6s {'S1': {'0,-1': (np.float64(-0.375), np.float64(-0.0)), '0,0': (np.float64(-0.6162469), np.float64(-0.0))}, 'S2': {}, 'S3': {'0,-1': (np.float64(0.53571429), np.float64(0.0)), '0,0': (np.float64(0.88035271), np.float64(0.0))}, 'T4': {}}
Vbuba3 1.4s {'S1': {'0,-1': (np.float64(-0.375), np.float64(-0.0)), '0,0': (np.float64(-0.2985102), np.float64(-0.0))}, 'S2': {'0,-1': (np.float64(1.25), np.float64(0.0)), '0,0': (np.float64(0.99503399), np.float64(-0.0))}, 'S3': {}, 'T4': {}}
Vbubb3 0.6s {'S1': {'0,-1': (np.float64(0.375), np.float64(0.0)), '0,0': (np.float64(0.6162469), np.float64(0.0))}, 'S2': {}, 'S3': {'0,-1': (np.float64(-0.53571429), np.float64(-0.0)), '0,0': (np.float64(-0.88035271), np.float64(-0.0))}, 'T4': {}}
W1g 15.8s {'S1': {'0,-2': (np.float64(-2.0), np.float64(-0.0)), '0,-1': (np.float64(3.61191841), np.float64(-0.0)), '0,0': (np.float64(-4.72838632), np.float64(-0.0))}, 'S2': {'0,-2': (np.float64(6.66666667), np.float64(0.0)), '0,-1': (np.float64(-5.69315203), np.float64(0.0)), '0,0': (np.float64(16.00541554), np.float64(-0.0))}, 'S3': {'0,-2': (np.float64(2.85714286), np.float64(0.0)), '0,-1': (np.float64(-3.79990287), np.float64(-0.0)), '0,0': (np.float64(8.73411282), np.float64(-0.0))}, 'T4': {}}
W1kb 15.4s {'S1': {'-1,-1': (np.float64(-2.0), np.float64(0.0)), '0,-2': (np.float64(2.0), np.float64(-0.0)), '0,-1': (np.float64(-3.1212955), np.float64(0.0)), '0,0': (np.float64(1.95207415), np.float64(0.0))}, 'S2': {'-1,-1': (np.float64(6.66666667), np.float64(-0.0)), '0,-2': (np.float64(-6.66666667), np.float64(0.0)), '0,-1': (np.float64(13.25089434), np.float64(-0.0)), '0,0': (np.float64(-13.26278602), np.float64(-0.0))}, 'S3': {'-1,-1': (np.float64(2.85714286), np.float64(-0.0)), '0,-2': (np.float64(-2.85714286), np.float64(-0.0)), '0,-1': (np.float64(4.45899357), np.float64(-0.0)), '0,0': (np.float64(-2.1516861), np.float64(-0.0))}, 'T4': {}}
W1k 3.3s {'S1': {'0,-2': (np.float64(2.0), np.float64(-0.0)), '0,-1': (np.float64(-1.40794561), np.float64(-0.0)), '0,0': (np.float64(3.89051178), np.float64(-0.0))}, 'S2': {'0,-2': (np.float64(-6.66666667), np.float64(0.0)), '0,-1': (np.float64(4.69315203), np.float64(0.0)), '0,0': (np.float64(-12.96837259), np.float64(0.0))}, 'S3': {'0,-2': (np.float64(-2.85714286), np.float64(0.0)), '0,-1': (np.float64(2.01135087), np.float64(0.0)), '0,0': (np.float64(-5.55787397), np.float64(0.0))}, 'T4': {}}
gg_diagrams.py:265: RuntimeWarning: invalid value encountered in divide
  return {'CA': _ratio(val/_F)/3, 'nf': 0}
W1v41 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}
W1v42 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}
W1v43 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}
W2g 8.0s {'S1': {'0,-2': (np.float64(-2.0), np.float64(-0.0)), '0,-1': (np.float64(1.07002483), np.float64(-0.0)), '0,0': (np.float64(-4.29503123), np.float64(-0.0))}, 'S2': {'0,-2': (np.float64(6.66666667), np.float64(-0.0)), '0,-1': (np.float64(-2.4722912), np.float64(-0.0)), '0,0': (np.float64(16.67939599), np.float64(-0.0))}, 'S3': {'0,-2': (np.float64(2.85714286), np.float64(-0.0)), '0,-1': (np.float64(-0.59049984), np.float64(-0.0)), '0,0': (np.float64(6.64726465), np.float64(-0.0))}, 'T4': {}}
W2k 10.4s {'S1': {'-1,-1': (np.float64(2.0), np.float64(-0.0)), '0,-2': (np.float64(-2.0), np.float64(-0.0)), '0,-1': (np.float64(3.1212955), np.float64(-0.0)), '0,0': (np.float64(-3.92586824), np.float64(-0.0))}, 'S2': {'-1,-1': (np.float64(-6.66666667), np.float64(0.0)), '0,-2': (np.float64(6.66666667), np.float64(0.0)), '0,-1': (np.float64(-10.40431832), np.float64(0.0)), '0,0': (np.float64(12.21204631), np.float64(0.0))}, 'S3': {'-1,-1': (np.float64(-2.85714286), np.float64(0.0)), '0,-2': (np.float64(2.85714286), np.float64(-0.0)), '0,-1': (np.float64(-4.75424349), np.float64(-0.0)), '0,0': (np.float64(6.38259174), np.float64(-0.0))}, 'T4': {}}
W2kb 1.7s {'S1': {'0,-2': (np.float64(2.0), np.float64(-0.0)), '0,-1': (np.float64(0.28665011), np.float64(-0.0)), '0,0': (np.float64(3.41547614), np.float64(-0.0))}, 'S2': {'0,-2': (np.float64(-6.66666667), np.float64(0.0)), '0,-1': (np.float64(-0.95550037), np.float64(0.0)), '0,0': (np.float64(-11.38492046), np.float64(0.0))}, 'S3': {'0,-2': (np.float64(-2.85714286), np.float64(0.0)), '0,-1': (np.float64(-0.40950016), np.float64(0.0)), '0,0': (np.float64(-4.87925163), np.float64(0.0))}, 'T4': {}}
W2v41 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}
W2v42 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}
W2v43 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}


==> anc/paper2/r0/theory/assemble_gg_x9o10.log <==
gg_diagrams.py:243: RuntimeWarning: invalid value encountered in divide
  ratio = val/_F
Vtri 509.3s {'S1': {'0,-1': (np.float64(3.65794561), np.float64(-0.0)), '0,0': (np.float64(3.28875222), np.float64(-0.0))}, 'S2': {'0,-1': (np.float64(-28.60625863), np.float64(0.0)), '0,0': (np.float64(-19.50718393), np.float64(0.0))}, 'S3': {'0,-1': (np.float64(-3.51026461), np.float64(0.0)), '0,0': (np.float64(-6.30042966), np.float64(0.0))}, 'T4': {'0,0': (np.float64(1.5), np.float64(-0.0))}}
gg_diagrams.py:243: RuntimeWarning: invalid value encountered in divide
  ratio = val/_F
Vgh1 49.7s {'S1': {'0,-1': (np.float64(-0.04166667), np.float64(-0.0)), '0,0': (np.float64(-0.01078004), np.float64(-0.0))}, 'S2': {'0,-1': (np.float64(0.41666667), np.float64(-0.0)), '0,0': (np.float64(0.14946711), np.float64(0.0))}, 'S3': {'0,-1': (np.float64(0.0462963), np.float64(-0.0)), '0,0': (np.float64(0.05364449), np.float64(0.0))}, 'T4': {'0,0': (np.float64(-0.08333333), np.float64(0.0))}}
Vgh2 45.7s {'S1': {'0,-1': (np.float64(0.04166667), np.float64(0.0)), '0,0': (np.float64(0.01078004), np.float64(0.0))}, 'S2': {'0,-1': (np.float64(-0.41666667), np.float64(0.0)), '0,0': (np.float64(-0.14946711), np.float64(-0.0))}, 'S3': {'0,-1': (np.float64(-0.0462963), np.float64(0.0)), '0,0': (np.float64(-0.05364449), np.float64(-0.0))}, 'T4': {'0,0': (np.float64(0.08333333), np.float64(-0.0))}}
Terminated
{'S1': {'0,-1': (np.float64(0.0), np.float64(1.33333333)), '0,0': (np.float64(0.0), np.float64(-0.98837192))}, 'S2': {'0,-1': (np.float64(-0.0), np.float64(-13.33333333)), '0,0': (np.float64(-0.0), np.float64(10.5503859))}, 'S3': {'0,-1': (np.float64(-0.0), np.float64(-1.48148148)), '0,0': (np.float64(-0.0), np.float64(1.76485769))}, 'T4': {'0,0': (np.float64(-0.0), np.float64(-1.33333333))}}
Vq2 358.4s {'S1': {'0,-1': (np.float64(-0.0), np.float64(-1.33333333)), '0,0': (np.float64(-0.0), np.float64(0.98837192))}, 'S2': {'0,-1': (np.float64(0.0), np.float64(13.33333333)), '0,0': (np.float64(0.0), np.float64(-10.5503859))}, 'S3': {'0,-1': (np.float64(0.0), np.float64(1.48148148)), '0,0': (np.float64(0.0), np.float64(-1.76485769))}, 'T4': {'0,0': (np.float64(0.0), np.float64(1.33333333))}}
gg_diagrams.py:255: RuntimeWarning: invalid value encountered in divide
  return {'CA': _ratio(val/_F)/3, 'nf': 0}
Vbuba1 1.5s {'S1': {'0,-1': (np.float64(0.75), np.float64(0.0)), '0,0': (np.float64(-0.22693882), np.float64(0.0))}, 'S2': {'0,-1': (np.float64(-7.5), np.float64(-0.0)), '0,0': (np.float64(2.2693882), np.float64(0.0))}, 'S3': {}, 'T4': {}}
Vbubb1 0.5s {'S1': {'0,-1': (np.float64(-0.75), np.float64(-0.0)), '0,0': (np.float64(-1.42097961), np.float64(-0.0))}, 'S2': {}, 'S3': {'0,-1': (np.float64(0.83333333), np.float64(0.0)), '0,0': (np.float64(1.57886624), np.float64(0.0))}, 'T4': {}}
Vbuba2 1.5s {'S1': {'0,-1': (np.float64(0.375), np.float64(0.0)), '0,0': (np.float64(-0.11346941), np.float64(0.0))}, 'S2': {'0,-1': (np.float64(-3.75), np.float64(-0.0)), '0,0': (np.float64(1.1346941), np.float64(0.0))}, 'S3': {}, 'T4': {}}
Vbubb2 0.6s {'S1': {'0,-1': (np.float64(-0.375), np.float64(-0.0)), '0,0': (np.float64(-0.71048981), np.float64(-0.0))}, 'S2': {}, 'S3': {'0,-1': (np.float64(0.41666667), np.float64(0.0)), '0,0': (np.float64(0.78943312), np.float64(0.0))}, 'T4': {}}
Vbuba3 1.6s {'S1': {'0,-1': (np.float64(-0.375), np.float64(-0.0)), '0,0': (np.float64(0.11346941), np.float64(-0.0))}, 'S2': {'0,-1': (np.float64(3.75), np.float64(0.0)), '0,0': (np.float64(-1.1346941), np.float64(-0.0))}, 'S3': {}, 'T4': {}}
Vbubb3 0.6s {'S1': {'0,-1': (np.float64(0.375), np.float64(0.0)), '0,0': (np.float64(0.71048981), np.float64(0.0))}, 'S2': {}, 'S3': {'0,-1': (np.float64(-0.41666667), np.float64(-0.0)), '0,0': (np.float64(-0.78943312), np.float64(-0.0))}, 'T4': {}}
W1g 17.3s {'S1': {'0,-2': (np.float64(-2.0), np.float64(-0.0)), '0,-1': (np.float64(6.90775528), np.float64(-0.0)), '0,0': (np.float64(-9.13692737), np.float64(-0.0))}, 'S2': {'0,-2': (np.float64(20.0), np.float64(0.0)), '0,-1': (np.float64(-37.05170186), np.float64(0.0)), '0,0': (np.float64(71.34685772), np.float64(0.0))}, 'S3': {'0,-2': (np.float64(2.22222222), np.float64(0.0)), '0,-1': (np.float64(-5.8960697), np.float64(0.0)), '0,0': (np.float64(11.40048808), np.float64(0.0))}, 'T4': {}}
W1kb 15.8s {'S1': {'-1,-1': (np.float64(-2.0), np.float64(0.0)), '0,-2': (np.float64(2.0), np.float64(0.0)), '0,-1': (np.float64(-4.81589122), np.float64(0.0)), '0,0': (np.float64(0.03278766), np.float64(0.0))}, 'S2': {'-1,-1': (np.float64(20.0), np.float64(-0.0)), '0,-2': (np.float64(-20.0), np.float64(-0.0)), '0,-1': (np.float64(66.6847631), np.float64(-0.0)), '0,0': (np.float64(-47.35029264), np.float64(-0.0))}, 'S3': {'-1,-1': (np.float64(2.22222222), np.float64(-0.0)), '0,-2': (np.float64(-2.22222222), np.float64(-0.0)), '0,-1': (np.float64(5.35099024), np.float64(-0.0)), '0,0': (np.float64(0.40545136), np.float64(-0.0))}, 'T4': {}}
W1k 2.9s {'S1': {'0,-2': (np.float64(2.0), np.float64(-0.0)), '0,-1': (np.float64(-3.60517019), np.float64(-0.0)), '0,0': (np.float64(6.64424708), np.float64(-0.0))}, 'S2': {'0,-2': (np.float64(-20.0), np.float64(0.0)), '0,-1': (np.float64(36.05170186), np.float64(0.0)), '0,0': (np.float64(-66.44247084), np.float64(0.0))}, 'S3': {'0,-2': (np.float64(-2.22222222), np.float64(0.0)), '0,-1': (np.float64(4.00574465), np.float64(0.0)), '0,0': (np.float64(-7.38249676), np.float64(0.0))}, 'T4': {}}
gg_diagrams.py:265: RuntimeWarning: invalid value encountered in divide
  return {'CA': _ratio(val/_F)/3, 'nf': 0}
W1v41 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}
W1v42 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}
W1v43 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}
W2g 7.6s {'S1': {'0,-2': (np.float64(-2.0), np.float64(-0.0)), '0,-1': (np.float64(0.31608155), np.float64(-0.0)), '0,0': (np.float64(-4.69353762), np.float64(0.0))}, 'S2': {'0,-2': (np.float64(20.0), np.float64(-0.0)), '0,-1': (np.float64(-2.13401289), np.float64(-0.0)), '0,0': (np.float64(49.39561014), np.float64(-0.0))}, 'S3': {'0,-2': (np.float64(2.22222222), np.float64(0.0)), '0,-1': (np.float64(-0.12302337), np.float64(0.0)), '0,0': (np.float64(5.37256327), np.float64(0.0))}, 'T4': {}}
W2k 8.9s {'S1': {'-1,-1': (np.float64(2.0), np.float64(-0.0)), '0,-2': (np.float64(-2.0), np.float64(-0.0)), '0,-1': (np.float64(4.81589122), np.float64(-0.0)), '0,0': (np.float64(-4.6242061), np.float64(-0.0))}, 'S2': {'-1,-1': (np.float64(-20.0), np.float64(0.0)), '0,-2': (np.float64(20.0), np.float64(0.0)), '0,-1': (np.float64(-48.15891217), np.float64(-0.0)), '0,0': (np.float64(45.28087755), np.float64(0.0))}, 'S3': {'-1,-1': (np.float64(-2.22222222), np.float64(0.0)), '0,-2': (np.float64(2.22222222), np.float64(0.0)), '0,-1': (np.float64(-5.41250193), np.float64(0.0)), '0,0': (np.float64(5.31381864), np.float64(0.0))}, 'T4': {}}
W2kb 2.0s {'S1': {'0,-2': (np.float64(2.0), np.float64(-0.0)), '0,-1': (np.float64(0.78927897), np.float64(-0.0)), '0,0': (np.float64(3.55067439), np.float64(-0.0))}, 'S2': {'0,-2': (np.float64(-20.0), np.float64(0.0)), '0,-1': (np.float64(-7.89278969), np.float64(0.0)), '0,0': (np.float64(-35.50674389), np.float64(0.0))}, 'S3': {'0,-2': (np.float64(-2.22222222), np.float64(0.0)), '0,-1': (np.float64(-0.87697663), np.float64(0.0)), '0,0': (np.float64(-3.94519377), np.float64(0.0))}, 'T4': {}}
W2v41 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}
W2v42 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}
W2v43 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}


==> anc/paper2/r0/theory/assemble_gqq.py <==
"""Laurent expansion of the one-loop collinear function J1 (g -> q qbar) at a fixed x, diagram by diagram, in
b-space at L_b = 0 (mu = mu_b, units p1^+ = mu = nu = 1), from the parametric integrands of run_gqq.py.

    python3 assemble_gqq.py 3/10        (reads gqq_integrands_x3o10.pkl)

For every diagram d and helicity structure st:  j_d = a_s FTF(eps) * pref_d * sum_pieces int (weight) I,
FTF(eps) = e^{-gamma eps} Gamma(1-2eps)/(Gamma(1+eps)Gamma(1-eps)) (Fourier factor of (k2)^(-eps)), the
weight z^(-1-eta) for the Wilson-line diagrams.  Output: coefficients of eta^i eps^j (i = -1, 0; j = -2..0)
for the C_F and C_A parts, written to gqq_laurent_x...json.
"""
import sys, json, pickle, time
import numpy as np
import sympy as sp
import mpmath as mp
from lc_engine import eps, D
from factors import eta, normal_form
from secdec import decompose, Sector, laurent
from gqq_diagrams import DIAGRAMS, z
from cache_utils import (arguments, atomic_write, checkpoint, laurent_provenance,
                         load_integrands, new_laurent, quadrature, sector_cache, selected_names)

s_, t1, t2 = sp.symbols('s t1 t2')


def setup(xval, *, allow_legacy=False):
    global tag, INPUT_PATH, data, CACHE_FILE, CACHE_PROVENANCE, _CACHE
    tag = str(xval).replace('/', 'o')
    INPUT_PATH = f'gqq_integrands_x{tag}.pkl'
    data = load_integrands(INPUT_PATH, 'gqq', xval, allow_legacy=allow_legacy)
    CACHE_FILE = f'secdec_cache_x{tag}.pkl'
    CACHE_PROVENANCE, _CACHE = sector_cache(CACHE_FILE)


def piece_sectors(expr, iv, prm, eik):
    key = (sp.srepr(expr), str(iv), str(prm), eik)
    if key in _CACHE:
        const, cube, raw = _CACHE[key]
        return [Sector(j, m, r, cube, const) for j, m, r in raw]
    return _piece_sectors(expr, iv, prm, eik)


def _piece_sectors(expr, iv, prm, eik):
    za, zb = sp.Rational(iv[0]), sp.Rational(iv[1])
    dz = zb - za
    e = expr.subs(D, 2 - 2*eps)
    jac = dz
    if len(prm) == 2:
        a1, a2 = prm
        e = e.subs({a1: t1, a2: (1 - t1)*t2}, simultaneous=True)
        jac *= (1 - t1)
        cube = [s_, t1, t2]
    elif len(prm) == 1:
        e = e.subs(prm[0], t1)
        cube = [s_, t1]
    else:
        cube = [s_]
    e = e.subs(z, za + dz*s_)*jac
    if eik:
        assert za >= 0
        e = e*(za + dz*s_)**(-1 - eta)
    test = {v: sp.Rational(2, 7) for v in cube}
    const, facs = normal_form(e, cube, test)
    secs = []
    raw = []
    for j, m, r, vm in decompose(facs, cube):
        secs.append(Sector(j, m, r, cube, const))
        raw.append((j, m, r))
    _CACHE[(sp.srepr(expr), str(iv), str(prm), eik)] = (const, cube, raw)
    atomic_write(CACHE_FILE, {'provenance': CACHE_PROVENANCE, 'entries': _CACHE}, binary=True)
    return secs


def ftf(ep):
    return np.exp(-np.euler_gamma*ep)*complex(mp.gamma(1 - 2*ep)/(mp.gamma(1 + ep)*mp.gamma(1 - ep)))


def main():
    args = arguments(__doc__, assembly=True)
    setup(sp.Rational(args.x), allow_legacy=args.allow_legacy_input)
    # points on the eps circle |eps| = 0.2: FTF(eps) has a pole at eps = 1/2, so the aliasing error of the
    # Laurent coefficients is ~ (2 x 0.2)^NEPS: 4e-7 for 16 points (seen), 2e-13 for 32 (default)
    nq, neps, suffix = quadrature()
    fn = f'gqq_laurent_x{tag}{suffix}.json'
    metadata = laurent_provenance(data, INPUT_PATH, 'assemble_gqq.py', nq, neps)
    out = new_laurent(fn, data, metadata, recompute=args.recompute)
    only = args.only
    selected_names(only, data['results'])
    for name, pieces in data['results'].items():
        if only is not None and name not in only:
            continue
        if only is None and name in out['diagrams']:
            continue
        diag = DIAGRAMS[name]
        t0 = time.time()
        res = {}
        for st in ('ek', 'ke'):
            secs = []
            for iv, pcs in pieces:
                for prm, o in pcs:
                    if o[st] == 0:
                        continue
                    secs.extend(piece_sectors(o[st], iv, prm, diag['eik']))
            f = lambda ep, et: ftf(ep)*sum(S.value(ep, et, n=nq[len(S.vs)]) for S in secs)
            c = laurent(f, has_eta=diag['eik'], n_eps=neps)
            res[st] = {f'{i},{j}': [v.real, v.imag] for (i, j), v in c.items()}
        out['diagrams'][name] = {'pref': {k: str(v) for k, v in diag['pref'].items()}, 'laurent': res}
        print(name, f'{time.time()-t0:.1f}s', {st: {k: round(v[0], 10) for k, v in r.items() if abs(v[0]) > 1e-9}
                                               for st, r in res.items()}, flush=True)
        checkpoint(fn, out, 'diagrams')
    checkpoint(fn, out, 'diagrams')


if __name__ == '__main__':
    main()


==> anc/paper2/r0/theory/assemble_lib.py <==
"""The assembly of assemble_gg.py as functions, for the scalar graphs (assemble_n4.py) and the scheme check
(check_fdh.py): parametric integrands (run_gg.diagram_integrands) -> sector decomposition -> Laurent coefficients in
eta and eps, graph by graph, b space at L_b = 0.  Same quadrature orders and the same 32-point eps circle as
assemble_gg.py; the sector cache is per file name."""
import json, pickle, time, os
import numpy as np
import sympy as sp
import mpmath as mp
from lc_engine import eps, D
from factors import eta, normal_form
from secdec import decompose, Sector, laurent
from gg_driver import z, STRUCT
from cache_utils import (atomic_write, checkpoint, laurent_provenance, new_laurent,
                         sector_cache, selected_names)

s_, t1, t2 = sp.symbols('s t1 t2')


class Assembler:
    def __init__(self, cache_file):
        self.cache_file = cache_file
        self.provenance, self.cache = sector_cache(cache_file)

    def piece_sectors(self, expr, iv, prm, eik):
        key = (sp.srepr(expr), str(iv), str(prm), eik)
        if key in self.cache:
            const, cube, raw = self.cache[key]
            return [Sector(j, m, r, cube, const) for j, m, r in raw]
        za, zb = sp.Rational(iv[0]), sp.Rational(iv[1])
        dz = zb - za
        e = sp.sympify(expr).subs(D, 2 - 2*eps)
        jac = dz
        if len(prm) == 2:
            a1, a2 = prm
            e = e.subs({a1: t1, a2: (1 - t1)*t2}, simultaneous=True)
            jac *= (1 - t1)
            cube = [s_, t1, t2]
        elif len(prm) == 1:
            e = e.subs(prm[0], t1)
            cube = [s_, t1]
        else:
            cube = [s_]
        e = e.subs(z, za + dz*s_)*jac
        if eik:
            assert za >= 0, ('Wilson-line graph with support at z < 0', iv)
            e = e*(za + dz*s_)**(-1 - eta)
        test = {v: sp.Rational(2, 7) for v in cube}
        const, facs = normal_form(e, cube, test)
        secs, raw = [], []
        for j, m, r, vm in decompose(facs, cube):
            secs.append(Sector(j, m, r, cube, const))
            raw.append((j, m, r))
        self.cache[key] = (const, cube, raw)
        atomic_write(self.cache_file, {'provenance': self.provenance, 'entries': self.cache}, binary=True)
        return secs


def ftf(ep):
    return np.exp(-np.euler_gamma*ep)*complex(mp.gamma(1 - 2*ep)/(mp.gamma(1 + ep)*mp.gamma(1 - ep)))


def laurent_of_graph(asm, pieces, eik, nq=None, neps=32):
    """{structure: {'i,j': [re, im]}} for one graph from its integrand pieces [(interval, [(params, {s: I})])]"""
    nq = nq or {1: 64, 2: 48, 3: 28}
    res = {}
    for st in STRUCT:
        secs = []
        for iv, pcs in pieces:
            for prm, o in pcs:
                if o[st] == 0:
                    continue
                secs.extend(asm.piece_sectors(o[st], iv, prm, eik))
        if not secs:
            res[st] = {}
            continue
        f = lambda ep, et: ftf(ep)*sum(S.value(ep, et, n=nq[len(S.vs)]) for S in secs)
        c = laurent(f, has_eta=eik, n_eps=neps)
        res[st] = {f'{i},{j}': [v.real, v.imag] for (i, j), v in c.items()}
    return res


def assemble(data, diagrams, colour_fn, out_fn, cache_file, only=None, nq=None, neps=32, verbose=True,
             *, input_path, script='assemble_n4.py', recompute=False):
    """data = pickle of run_*.py; diagrams = registry dict; writes/extends out_fn (json)"""
    nq = nq or {1: 64, 2: 48, 3: 28}
    selected_names(only, data['results'])
    metadata = laurent_provenance(data, input_path, script, nq, neps)
    out = new_laurent(out_fn, data, metadata, recompute=recompute)
    asm = Assembler(cache_file)
    out['tree'] = {k: [complex(sp.N(v)).real, complex(sp.N(v)).imag] for k, v in data['tree'].items()}
    for name, pieces in data['results'].items():
        if only is not None and name not in only:
            continue
        if only is None and name in out['diagrams']:
            continue
        diag = diagrams[name]
        col = colour_fn(diag['colour'])
        t0 = time.time()
        res = laurent_of_graph(asm, pieces, diag['eik'], nq=nq, neps=neps)
        out['diagrams'][name] = {'colour': {k: [complex(v).real, complex(v).imag] for k, v in col.items()},
                                 'laurent': res}
        if verbose:
            print(name, f'{time.time()-t0:.1f}s',
                  {st: {k: (round(v[0], 8), round(v[1], 8)) for k, v in r.items() if abs(complex(*v)) > 1e-8}
                   for st, r in res.items()}, flush=True)
        checkpoint(out_fn, out, 'diagrams')
    checkpoint(out_fn, out, 'diagrams')
    return out


==> anc/paper2/r0/theory/assemble_n4.py <==
"""Laurent expansion of the scalar-loop graphs of J1 for g -> gg at a fixed x (n4_diagrams.py), graph by graph, b space
at L_b = 0, from the integrands of run_n4.py; as assemble_gg.py (assemble_lib.py).  Colour weight {'ns': .} per complex
adjoint scalar, in units of C_A.

    python3 assemble_n4.py 3/10 [names]        (reads n4_integrands_x3o10.pkl, writes n4_laurent_x3o10.json)
    python3 assemble_n4.py 3/10 --fdh          (the gluon-loop graphs with g^mu_mu = 4: fdh_laurent_x3o10.json)
    NQ=96,72,40 / NEPS=16 as for assemble_gg.py
"""
import sys, pickle, os
import sympy as sp
import gg_diagrams
import n4_diagrams
from assemble_lib import assemble
from cache_utils import arguments, load_integrands, quadrature

args = arguments(__doc__, fdh=True, assembly=True)
fdh = args.fdh
xval = sp.Rational(args.x)
tag = str(xval).replace('/', 'o')
only = args.only
nq, neps, suffix = quadrature()
kind = 'fdh' if fdh else 'n4'
input_path = f'{kind}_integrands_x{tag}.pkl'
data = load_integrands(input_path, kind, xval, allow_legacy=args.allow_legacy_input)
if fdh:
    assemble(data, gg_diagrams.DIAGRAMS, gg_diagrams.colour, f'fdh_laurent_x{tag}{suffix}.json',
             f'secdec_cache_fdh_x{tag}.pkl', only=only, nq=nq, neps=neps,
             input_path=input_path, recompute=args.recompute)
else:
    assemble(data, n4_diagrams.DIAGRAMS, n4_diagrams.colour, f'n4_laurent_x{tag}{suffix}.json',
             f'secdec_cache_n4_x{tag}.pkl', only=only, nq=nq, neps=neps,
             input_path=input_path, recompute=args.recompute)


==> anc/paper2/r0/theory/assemble_n4_x1o10.log <==
/home/arunimab/DPS_papers/paper2/r0/theory/gg_diagrams.py:243: RuntimeWarning: invalid value encountered in divide
  ratio = val/_F
Vs1 15.6s {'S1': {'0,-1': (0.33333333, 0.0), '0,0': (0.08624034, 0.0)}, 'S2': {'0,-1': (-0.37037037, 0.0), '0,0': (-0.42915596, 0.0)}, 'S3': {'0,-1': (-3.33333333, -0.0), '0,0': (-1.19573686, -0.0)}, 'T4': {'0,0': (0.66666667, -0.0)}}
/home/arunimab/DPS_papers/paper2/r0/theory/gg_diagrams.py:243: RuntimeWarning: invalid value encountered in divide
  ratio = val/_F
Vs2 15.4s {'S1': {'0,-1': (-0.33333333, -0.0), '0,0': (-0.08624034, -0.0)}, 'S2': {'0,-1': (0.37037037, -0.0), '0,0': (0.42915596, -0.0)}, 'S3': {'0,-1': (3.33333333, 0.0), '0,0': (1.19573686, 0.0)}, 'T4': {'0,0': (-0.66666667, 0.0)}}
Vsbuba 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}
Vsbubb 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}


==> anc/paper2/r0/theory/assemble_n4_x1o2.log <==
/home/arunimab/DPS_papers/paper2/r0/theory/gg_diagrams.py:243: RuntimeWarning: invalid value encountered in divide
  ratio = val/_F
Vs1 11.9s {'S1': {'0,-1': (0.33333333, -0.0), '0,0': (0.42679077, -0.0)}, 'S2': {'0,-1': (-0.66666667, -0.0), '0,0': (-1.18691487, 0.0)}, 'S3': {'0,-1': (-0.66666667, -0.0), '0,0': (-1.18691487, -0.0)}, 'T4': {'0,0': (0.66666667, 0.0)}}
/home/arunimab/DPS_papers/paper2/r0/theory/gg_diagrams.py:243: RuntimeWarning: invalid value encountered in divide
  ratio = val/_F
Vs2 11.8s {'S1': {'0,-1': (-0.33333333, 0.0), '0,0': (-0.42679077, 0.0)}, 'S2': {'0,-1': (0.66666667, 0.0), '0,0': (1.18691487, -0.0)}, 'S3': {'0,-1': (0.66666667, 0.0), '0,0': (1.18691487, 0.0)}, 'T4': {'0,0': (-0.66666667, -0.0)}}
Vsbuba 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}
Vsbubb 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}


==> anc/paper2/r0/theory/assemble_n4_x1o2_neps16.log <==
/home/arunimab/DPS_papers/paper2/r0/theory/gg_diagrams.py:243: RuntimeWarning: invalid value encountered in divide
  ratio = val/_F
Vs1 4.6s {'S1': {'0,-2': (-6e-08, 0.0), '0,-1': (0.33333322, -0.0), '0,0': (0.42679053, -0.0)}, 'S2': {'0,-2': (1.8e-07, -0.0), '0,-1': (-0.66666631, 0.0), '0,0': (-1.18691416, 0.0)}, 'S3': {'0,-2': (1.8e-07, 0.0), '0,-1': (-0.66666631, 0.0), '0,0': (-1.18691416, -0.0)}, 'T4': {'0,-2': (-9e-08, -0.0), '0,-1': (-1.9e-07, 0.0), '0,0': (0.66666629, 0.0)}}
/home/arunimab/DPS_papers/paper2/r0/theory/gg_diagrams.py:243: RuntimeWarning: invalid value encountered in divide
  ratio = val/_F
Vs2 4.5s {'S1': {'0,-2': (6e-08, -0.0), '0,-1': (-0.33333322, 0.0), '0,0': (-0.42679053, 0.0)}, 'S2': {'0,-2': (-1.8e-07, 0.0), '0,-1': (0.66666631, -0.0), '0,0': (1.18691416, -0.0)}, 'S3': {'0,-2': (-1.8e-07, -0.0), '0,-1': (0.66666631, -0.0), '0,0': (1.18691416, 0.0)}, 'T4': {'0,-2': (9e-08, 0.0), '0,-1': (1.9e-07, -0.0), '0,0': (-0.66666629, -0.0)}}
Vsbuba 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}
Vsbubb 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}


==> anc/paper2/r0/theory/assemble_n4_x1o2_nq96.log <==
/home/arunimab/DPS_papers/paper2/r0/theory/gg_diagrams.py:243: RuntimeWarning: invalid value encountered in divide
  ratio = val/_F
Vs1 23.8s {'S1': {'0,-1': (0.33333333, 0.0), '0,0': (0.42679077, -0.0)}, 'S2': {'0,-1': (-0.66666667, -0.0), '0,0': (-1.18691487, 0.0)}, 'S3': {'0,-1': (-0.66666667, -0.0), '0,0': (-1.18691487, -0.0)}, 'T4': {'0,0': (0.66666667, 0.0)}}
/home/arunimab/DPS_papers/paper2/r0/theory/gg_diagrams.py:243: RuntimeWarning: invalid value encountered in divide
  ratio = val/_F
Vs2 23.7s {'S1': {'0,-1': (-0.33333333, -0.0), '0,0': (-0.42679077, 0.0)}, 'S2': {'0,-1': (0.66666667, 0.0), '0,0': (1.18691487, -0.0)}, 'S3': {'0,-1': (0.66666667, 0.0), '0,0': (1.18691487, 0.0)}, 'T4': {'0,0': (-0.66666667, -0.0)}}
Vsbuba 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}
Vsbubb 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}


==> anc/paper2/r0/theory/assemble_n4_x3o10.log <==
/home/arunimab/DPS_papers/paper2/r0/theory/gg_diagrams.py:243: RuntimeWarning: invalid value encountered in divide
  ratio = val/_F
Vs1 16.1s {'S1': {'0,-1': (0.33333333, -0.0), '0,0': (0.36867297, 0.0)}, 'S2': {'0,-1': (-0.47619048, 0.0), '0,0': (-0.86000901, 0.0)}, 'S3': {'0,-1': (-1.11111111, 0.0), '0,0': (-1.56224324, -0.0)}, 'T4': {'0,0': (0.66666667, -0.0)}}
/home/arunimab/DPS_papers/paper2/r0/theory/gg_diagrams.py:243: RuntimeWarning: invalid value encountered in divide
  ratio = val/_F
Vs2 15.8s {'S1': {'0,-1': (-0.33333333, 0.0), '0,0': (-0.36867297, -0.0)}, 'S2': {'0,-1': (0.47619048, -0.0), '0,0': (0.86000901, -0.0)}, 'S3': {'0,-1': (1.11111111, -0.0), '0,0': (1.56224324, 0.0)}, 'T4': {'0,0': (-0.66666667, 0.0)}}
Vsbuba 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}
Vsbubb 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}


==> anc/paper2/r0/theory/assemble_n4_x7o10.log <==
/home/arunimab/DPS_papers/paper2/r0/theory/gg_diagrams.py:243: RuntimeWarning: invalid value encountered in divide
  ratio = val/_F
Vs1 24.0s {'S1': {'0,-1': (0.33333333, -0.0), '0,0': (0.36867297, 0.0)}, 'S2': {'0,-1': (-1.11111111, 0.0), '0,0': (-1.56224324, -0.0)}, 'S3': {'0,-1': (-0.47619048, -0.0), '0,0': (-0.86000901, -0.0)}, 'T4': {'0,0': (0.66666667, -0.0)}}
/home/arunimab/DPS_papers/paper2/r0/theory/gg_diagrams.py:243: RuntimeWarning: invalid value encountered in divide
  ratio = val/_F
Vs2 23.7s {'S1': {'0,-1': (-0.33333333, 0.0), '0,0': (-0.36867297, -0.0)}, 'S2': {'0,-1': (1.11111111, -0.0), '0,0': (1.56224324, 0.0)}, 'S3': {'0,-1': (0.47619048, 0.0), '0,0': (0.86000901, 0.0)}, 'T4': {'0,0': (-0.66666667, 0.0)}}
Vsbuba 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}
Vsbubb 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}


==> anc/paper2/r0/theory/assemble_n4_x9o10.log <==
/home/arunimab/DPS_papers/paper2/r0/theory/gg_diagrams.py:243: RuntimeWarning: invalid value encountered in divide
  ratio = val/_F
Vs1 24.0s {'S1': {'0,-1': (0.33333333, -0.0), '0,0': (0.08624035, 0.0)}, 'S2': {'0,-1': (-3.33333333, 0.0), '0,0': (-1.19573686, 0.0)}, 'S3': {'0,-1': (-0.37037037, 0.0), '0,0': (-0.42915595, -0.0)}, 'T4': {'0,0': (0.66666667, -0.0)}}
/home/arunimab/DPS_papers/paper2/r0/theory/gg_diagrams.py:243: RuntimeWarning: invalid value encountered in divide
  ratio = val/_F
Vs2 23.7s {'S1': {'0,-1': (-0.33333333, 0.0), '0,0': (-0.08624035, -0.0)}, 'S2': {'0,-1': (3.33333333, -0.0), '0,0': (1.19573686, -0.0)}, 'S3': {'0,-1': (0.37037037, -0.0), '0,0': (0.42915595, 0.0)}, 'T4': {'0,0': (-0.66666667, 0.0)}}
Vsbuba 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}
Vsbubb 0.0s {'S1': {}, 'S2': {}, 'S3': {}, 'T4': {}}


==> anc/paper2/r0/theory/assemble_x1o10.log <==
W2q 7.0s {'ek': {'-1,-1': np.float64(2.0), '0,-2': np.float64(-2.0), '0,-1': np.float64(4.8158912173), '0,0': np.float64(2.2697974309)}, 'ke': {'-1,-1': np.float64(2.0), '0,-2': np.float64(-2.0), '0,-1': np.float64(4.8158912173), '0,0': np.float64(-2.8470583313)}}
W2qb 1.6s {'ek': {'0,-2': np.float64(2.0), '0,-1': np.float64(-2.605170186), '0,0': np.float64(6.3416619913)}, 'ke': {'0,-2': np.float64(2.0), '0,-1': np.float64(-2.605170186), '0,0': np.float64(6.3416619913)}}
W1q 0.5s {'ek': {'0,-2': np.float64(-2.0), '0,-1': np.float64(-1.7892789687), '0,0': np.float64(-5.4453138737)}, 'ke': {'0,-2': np.float64(-2.0), '0,-1': np.float64(-1.7892789687), '0,0': np.float64(-5.4453138737)}}
W1qb 4.8s {'ek': {'-1,-1': np.float64(-2.0), '0,-2': np.float64(2.0), '0,-1': np.float64(-4.8158912173), '0,0': np.float64(6.6260559007)}, 'ke': {'-1,-1': np.float64(-2.0), '0,-2': np.float64(2.0), '0,-1': np.float64(-4.8158912173), '0,0': np.float64(4.5188455875)}}
Vqq 113.9s {'ek': {'0,-1': np.float64(1.0), '0,0': np.float64(-0.3007352749)}, 'ke': {'0,-1': np.float64(1.0), '0,0': np.float64(2.7089101304)}}
Vggq 16.0s {'ek': {'0,-1': np.float64(-5.4615507652), '0,0': np.float64(-1.2879963338)}, 'ke': {'0,-1': np.float64(-6.9663734898), '0,0': np.float64(1.601998425)}}
W1g 4.8s {'ek': {'0,-2': np.float64(2.0), '0,-1': np.float64(1.7375236096), '0,0': np.float64(6.5853531686)}, 'ke': {'0,-2': np.float64(2.0), '0,-1': np.float64(-0.316081547), '0,0': np.float64(4.6408573601)}}
W2g 6.9s {'ek': {'0,-2': np.float64(2.0), '0,-1': np.float64(-6.907755279), '0,0': np.float64(7.9856348273)}, 'ke': {'0,-2': np.float64(2.0), '0,-1': np.float64(-3.3493273979), '0,0': np.float64(7.040135877)}}


==> anc/paper2/r0/theory/assemble_x1o2.log <==
W2q 4.7s {'ek': {'-1,-1': np.float64(2.0), '0,-2': np.float64(-2.0), '0,-1': np.float64(2.7725887222), '0,0': np.float64(-2.3840267874)}, 'ke': {'-1,-1': np.float64(2.0), '0,-2': np.float64(-2.0), '0,-1': np.float64(2.7725887222), '0,0': np.float64(-5.1566155096)}}
W2qb 0.4s {'ek': {'0,-2': np.float64(2.0), '0,-1': np.float64(0.6137056389), '0,0': np.float64(4.7390927196)}, 'ke': {'0,-2': np.float64(2.0), '0,-1': np.float64(0.6137056389), '0,0': np.float64(4.7390927196)}}
W1q 0.5s {'ek': {'0,-2': np.float64(-2.0), '0,-1': np.float64(-0.6137056389), '0,0': np.float64(-4.7390927196)}, 'ke': {'0,-2': np.float64(-2.0), '0,-1': np.float64(-0.6137056389), '0,0': np.float64(-4.7390927196)}}
W1qb 4.3s {'ek': {'-1,-1': np.float64(-2.0), '0,-2': np.float64(2.0), '0,-1': np.float64(-2.7725887222), '0,0': np.float64(5.1566155096)}, 'ke': {'-1,-1': np.float64(-2.0), '0,-2': np.float64(2.0), '0,-1': np.float64(-2.7725887222), '0,0': np.float64(2.3840267874)}}
Vqq 42.3s {'ek': {'0,-1': np.float64(1.0), '0,0': np.float64(1.3862943613)}, 'ke': {'0,-1': np.float64(1.0), '0,0': np.float64(1.3862943272)}}
Vggq 8.6s {'ek': {'0,-1': np.float64(-4.7725887222), '0,0': np.float64(-3.0390939716)}, 'ke': {'0,-1': np.float64(-4.7725887222), '0,0': np.float64(-3.0390939716)}}
W1g 5.2s {'ek': {'0,-2': np.float64(2.0), '0,-1': np.float64(0.3068528194), '0,0': np.float64(5.3174004739)}, 'ke': {'0,-2': np.float64(2.0), '0,-1': np.float64(-2.0794415417), '0,0': np.float64(3.7978534881)}}
W2g 4.2s {'ek': {'0,-2': np.float64(2.0), '0,-1': np.float64(-2.0794415417), '0,0': np.float64(3.7978534881)}, 'ke': {'0,-2': np.float64(2.0), '0,-1': np.float64(0.3068528194), '0,0': np.float64(5.3174004739)}}


==> anc/paper2/r0/theory/assemble_x1o2_nq96.log <==
W2q 6.9s {'ek': {'-1,-1': np.float64(2.0), '0,-2': np.float64(-2.0), '0,-1': np.float64(2.7725887222), '0,0': np.float64(-2.3840267866)}, 'ke': {'-1,-1': np.float64(2.0), '0,-2': np.float64(-2.0), '0,-1': np.float64(2.7725887222), '0,0': np.float64(-5.1566155088)}}
W2qb 0.4s {'ek': {'0,-2': np.float64(2.0), '0,-1': np.float64(0.6137056389), '0,0': np.float64(4.7390927196)}, 'ke': {'0,-2': np.float64(2.0), '0,-1': np.float64(0.6137056389), '0,0': np.float64(4.7390927196)}}
W1q 0.4s {'ek': {'0,-2': np.float64(-2.0), '0,-1': np.float64(-0.6137056389), '0,0': np.float64(-4.7390927196)}, 'ke': {'0,-2': np.float64(-2.0), '0,-1': np.float64(-0.6137056389), '0,0': np.float64(-4.7390927196)}}
W1qb 7.1s {'ek': {'-1,-1': np.float64(-2.0), '0,-2': np.float64(2.0), '0,-1': np.float64(-2.7725887222), '0,0': np.float64(5.1566155088)}, 'ke': {'-1,-1': np.float64(-2.0), '0,-2': np.float64(2.0), '0,-1': np.float64(-2.7725887222), '0,0': np.float64(2.3840267866)}}
Vqq 65.9s {'ek': {'0,-1': np.float64(1.0), '0,0': np.float64(1.3862943611)}, 'ke': {'0,-1': np.float64(1.0), '0,0': np.float64(1.386294357)}}
Vggq 2.7s {'ek': {'0,-1': np.float64(-4.7725887222), '0,0': np.float64(-3.0390939721)}, 'ke': {'0,-1': np.float64(-4.7725887222), '0,0': np.float64(-3.0390939721)}}
W1g 7.4s {'ek': {'0,-2': np.float64(2.0), '0,-1': np.float64(0.3068528194), '0,0': np.float64(5.317400474)}, 'ke': {'0,-2': np.float64(2.0), '0,-1': np.float64(-2.0794415417), '0,0': np.float64(3.797853488)}}
W2g 7.5s {'ek': {'0,-2': np.float64(2.0), '0,-1': np.float64(-2.0794415417), '0,0': np.float64(3.797853488)}, 'ke': {'0,-2': np.float64(2.0), '0,-1': np.float64(0.3068528194), '0,0': np.float64(5.317400474)}}


==> anc/paper2/r0/theory/assemble_x3o10.log <==
W2q 10.5s {'ek': {'-1,-1': np.float64(2.0), '0,-2': np.float64(-2.0), '0,-1': np.float64(3.1212954965), '0,0': np.float64(-0.748101344)}, 'ke': {'-1,-1': np.float64(2.0), '0,-2': np.float64(-2.0), '0,-1': np.float64(3.1212954965), '0,0': np.float64(-4.188023642)}}
W2qb 1.2s {'ek': {'0,-2': np.float64(2.0), '0,-1': np.float64(-0.4079456087), '0,0': np.float64(4.6865389717)}, 'ke': {'0,-2': np.float64(2.0), '0,-1': np.float64(-0.4079456087), '0,0': np.float64(4.6865389717)}}
W1q 0.6s {'ek': {'0,-2': np.float64(-2.0), '0,-1': np.float64(-1.2866501121), '0,0': np.float64(-5.0588011946)}, 'ke': {'0,-2': np.float64(-2.0), '0,-1': np.float64(-1.2866501121), '0,0': np.float64(-5.0588011946)}}
W1qb 4.5s {'ek': {'-1,-1': np.float64(-2.0), '0,-2': np.float64(2.0), '0,-1': np.float64(-3.1212954965), '0,0': np.float64(5.9470262528)}, 'ke': {'-1,-1': np.float64(-2.0), '0,-2': np.float64(2.0), '0,-1': np.float64(-3.1212954965), '0,0': np.float64(3.5691932932)}}
Vqq 113.1s {'ek': {'0,-1': np.float64(1.0), '0,0': np.float64(0.817185213)}, 'ke': {'0,-1': np.float64(1.0), '0,0': np.float64(1.8792745246)}}
Vggq 18.4s {'ek': {'0,-1': np.float64(-4.7495642281), '0,0': np.float64(-2.9995878756)}, 'ke': {'0,-1': np.float64(-5.2806088973), '0,0': np.float64(-2.176223011)}}
W1g 5.0s {'ek': {'0,-2': np.float64(2.0), '0,-1': np.float64(1.118891648), '0,0': np.float64(5.9046654004)}, 'ke': {'0,-2': np.float64(2.0), '0,-1': np.float64(-1.0700248318), '0,0': np.float64(4.11669376)}}
W2g 7.6s {'ek': {'0,-2': np.float64(2.0), '0,-1': np.float64(-3.611918413), '0,0': np.float64(4.1263999181)}, 'ke': {'0,-2': np.float64(2.0), '0,-1': np.float64(-0.8919572639), '0,0': np.float64(5.091006694)}}


==> anc/paper2/r0/theory/assemble_x7o10.log <==
W2q 4.8s {'ek': {'-1,-1': np.float64(2.0), '0,-2': np.float64(-2.0), '0,-1': np.float64(3.1212954965), '0,0': np.float64(-3.5691932932)}, 'ke': {'-1,-1': np.float64(2.0), '0,-2': np.float64(-2.0), '0,-1': np.float64(3.1212954965), '0,0': np.float64(-5.9470262528)}}
W2qb 0.6s {'ek': {'0,-2': np.float64(2.0), '0,-1': np.float64(1.2866501121), '0,0': np.float64(5.0588011946)}, 'ke': {'0,-2': np.float64(2.0), '0,-1': np.float64(1.2866501121), '0,0': np.float64(5.0588011946)}}
W1q 1.2s {'ek': {'0,-2': np.float64(-2.0), '0,-1': np.float64(0.4079456087), '0,0': np.float64(-4.6865389717)}, 'ke': {'0,-2': np.float64(-2.0), '0,-1': np.float64(0.4079456087), '0,0': np.float64(-4.6865389717)}}
W1qb 6.9s {'ek': {'-1,-1': np.float64(-2.0), '0,-2': np.float64(2.0), '0,-1': np.float64(-3.1212954965), '0,0': np.float64(4.188023642)}, 'ke': {'-1,-1': np.float64(-2.0), '0,-2': np.float64(2.0), '0,-1': np.float64(-3.1212954965), '0,0': np.float64(0.748101344)}}
Vqq 255.0s {'ek': {'0,-1': np.float64(1.0), '0,0': np.float64(1.8792745499)}, 'ke': {'0,-1': np.float64(1.0), '0,0': np.float64(0.817185182)}}
Vggq 17.5s {'ek': {'0,-1': np.float64(-5.2806088973), '0,0': np.float64(-2.176223011)}, 'ke': {'0,-1': np.float64(-4.7495642281), '0,0': np.float64(-2.9995878756)}}
W1g 9.0s {'ek': {'0,-2': np.float64(2.0), '0,-1': np.float64(-0.8919572639), '0,0': np.float64(5.0910066941)}, 'ke': {'0,-2': np.float64(2.0), '0,-1': np.float64(-3.611918413), '0,0': np.float64(4.1263999182)}}
W2g 5.1s {'ek': {'0,-2': np.float64(2.0), '0,-1': np.float64(-1.0700248318), '0,0': np.float64(4.1166937601)}, 'ke': {'0,-2': np.float64(2.0), '0,-1': np.float64(1.118891648), '0,0': np.float64(5.9046654005)}}


==> anc/paper2/r0/theory/assemble_x9o10.log <==
W2q 4.3s {'ek': {'-1,-1': np.float64(2.0), '0,-2': np.float64(-2.0), '0,-1': np.float64(4.8158912173), '0,0': np.float64(-4.5188455875)}, 'ke': {'-1,-1': np.float64(2.0), '0,-2': np.float64(-2.0), '0,-1': np.float64(4.8158912173), '0,0': np.float64(-6.6260559007)}}
W2qb 0.7s {'ek': {'0,-2': np.float64(2.0), '0,-1': np.float64(1.7892789687), '0,0': np.float64(5.4453138737)}, 'ke': {'0,-2': np.float64(2.0), '0,-1': np.float64(1.7892789687), '0,0': np.float64(5.4453138737)}}
W1q 1.1s {'ek': {'0,-2': np.float64(-2.0), '0,-1': np.float64(2.605170186), '0,0': np.float64(-6.3416619913)}, 'ke': {'0,-2': np.float64(-2.0), '0,-1': np.float64(2.605170186), '0,0': np.float64(-6.3416619913)}}
W1qb 6.9s {'ek': {'-1,-1': np.float64(-2.0), '0,-2': np.float64(2.0), '0,-1': np.float64(-4.8158912173), '0,0': np.float64(2.8470583313)}, 'ke': {'-1,-1': np.float64(-2.0), '0,-2': np.float64(2.0), '0,-1': np.float64(-4.8158912173), '0,0': np.float64(-2.2697974309)}}
Vqq 251.5s {'ek': {'0,-1': np.float64(1.0), '0,0': np.float64(2.7089101536)}, 'ke': {'0,-1': np.float64(1.0), '0,0': np.float64(-0.3007353978)}}
Vggq 16.3s {'ek': {'0,-1': np.float64(-6.9663734898), '0,0': np.float64(1.601998425)}, 'ke': {'0,-1': np.float64(-5.4615507652), '0,0': np.float64(-1.2879963338)}}
W1g 8.9s {'ek': {'0,-2': np.float64(2.0), '0,-1': np.float64(-3.3493273979), '0,0': np.float64(7.0401358772)}, 'ke': {'0,-2': np.float64(2.0), '0,-1': np.float64(-6.907755279), '0,0': np.float64(7.9856348274)}}
W2g 4.2s {'ek': {'0,-2': np.float64(2.0), '0,-1': np.float64(-0.316081547), '0,0': np.float64(4.6408573603)}, 'ke': {'0,-2': np.float64(2.0), '0,-1': np.float64(1.7375236096), '0,0': np.float64(6.5853531687)}}


==> anc/paper2/r0/theory/cache_utils.py <==
"""Provenance and checkpoint handling shared by the region calculations."""
import argparse
import os
from pathlib import Path
import pickle
import sys
import warnings

HERE = Path(__file__).resolve().parent
for parent in HERE.parents:
    for package in (parent / 'common/dps', parent / 'dps'):
        if (package / 'dps/provenance.py').is_file():
            sys.path.insert(0, str(package))
            break
    else:
        continue
    break
from dps import provenance

CacheMismatch = provenance.CacheMismatch
atomic_write = provenance.atomic_write

INTEGRAND_SOURCES = {
    'gqq': ('run_gqq.py', 'driver.py', 'gqq_diagrams.py', 'lc_engine.py'),
    'gg': ('run_gg.py', 'gg_driver.py', 'gg_diagrams.py', 'vec_engine.py', 'lc_engine.py'),
    'n4': ('run_n4.py', 'gg_driver.py', 'gg_diagrams.py', 'n4_diagrams.py', 'vec_engine.py', 'lc_engine.py'),
    'fdh': ('run_n4.py', 'gg_driver.py', 'gg_diagrams.py', 'n4_diagrams.py', 'vec_engine.py', 'lc_engine.py'),
}
ASSEMBLY_SOURCES = ('assemble_lib.py', 'assemble_gg.py', 'assemble_gqq.py', 'assemble_n4.py',
                    'secdec.py', 'factors.py', 'lc_engine.py',
                    'gg_driver.py', 'vec_engine.py', 'gg_diagrams.py', 'n4_diagrams.py', 'gqq_diagrams.py')


def sources(names):
    return {**{name: HERE / name for name in names}, 'cache_utils.py': Path(__file__),
            'dps/provenance.py': Path(provenance.__file__)}


def arguments(description, *, fdh=False, assembly=False):
    parser = argparse.ArgumentParser(description=description)
    parser.add_argument('x', nargs='?', default='3/10')
    parser.add_argument('names', nargs='?', help='comma-separated diagram names')
    parser.add_argument('--recompute', action='store_true',
                        help='replace the existing output; discard all old diagram results')
    if fdh:
        parser.add_argument('--fdh', action='store_true')
    if assembly:
        parser.add_argument('--allow-legacy-input', action='store_true',
                            help='use supplied untagged integrands, recorded as legacy/unverified')
    args = parser.parse_args()
    args.only = args.names.split(',') if args.names else None
    return args


def diagram_names(kind):
    if kind == 'gqq':
        from gqq_diagrams import DIAGRAMS
    elif kind == 'n4':
        from n4_diagrams import DIAGRAMS
    else:
        from gg_diagrams import DIAGRAMS
        if kind == 'fdh':
            DIAGRAMS = {name: diag for name, diag in DIAGRAMS.items() if name.startswith('V')}
    return sorted(DIAGRAMS)


def integrand_provenance(kind, x):
    return provenance.fingerprint(f'{kind}-integrands', sources=sources(INTEGRAND_SOURCES[kind]),
        parameters={'x': str(x), 'scheme': 'FDH' if kind == 'fdh' else 'CDR',
                    'expected_diagrams': diagram_names(kind), 'arithmetic': 'symbolic'},
        libraries=('sympy', 'numpy', 'mpmath'))


def new_integrands(path, kind, x, *, recompute=False):
    metadata = integrand_provenance(kind, x)
    record = provenance.load_result(path, metadata, recompute=recompute, binary=True,
                                    validator=lambda r: validate_integrands(r, kind))
    return record if record is not None else {'x': x, 'results': {}, 'provenance': metadata,
        'expected_diagrams': diagram_names(kind), 'complete': False, 'failed_diagrams': []}


def checkpoint(path, record, key):
    record['complete'] = (set(record[key]) == set(record['expected_diagrams'])
                          and not record.get('failed_diagrams'))
    if key == 'results':
        validate_integrands(record, record['provenance']['stage'].split('-')[0])
    else:
        validate_laurent(record)
    atomic_write(path, record, binary=(key == 'results'))


def selected_names(only, names):
    unknown = set(only or ()) - set(names)
    if unknown:
        raise ValueError(f'unknown diagram names: {sorted(unknown)}')
    return list(only) if only is not None else list(names)


def load_integrands(path, kind, x, *, allow_legacy=False):
    with open(path, 'rb') as stream:
        data = pickle.load(stream)
    expected = diagram_names(kind)
    provenance.validate_result(data, lambda r: validate_integrands(r, kind, legacy='provenance' not in r), path)
    if str(data.get('x')) != str(x) or set(data.get('results', {})) != set(expected):
        raise CacheMismatch(f'{path}: wrong x or incomplete diagram set; regenerate all integrands first.')
    if 'provenance' not in data:
        if not allow_legacy:
            raise CacheMismatch(f'{path}: untagged legacy integrands. Regenerate them, or explicitly '
                                'use --allow-legacy-input for a calculation from supplied data.')
        warnings.warn(f'{path}: using legacy integrands without verified producer provenance', stacklevel=2)
        data['_input_provenance_status'] = 'legacy-unverified'
    else:
        provenance.require_match(data, integrand_provenance(kind, x), path)
        if not data.get('complete') or data.get('failed_diagrams'):
            raise CacheMismatch(f'{path}: incomplete or failed integrand calculation; resume it first.')
        data['_input_provenance_status'] = 'verified'
    return data


def quadrature():
    nqs = os.environ.get('NQ')
    neps = int(os.environ.get('NEPS', '32'))
    counts = [64, 48, 28] if not nqs else list(map(int, nqs.split(',')))
    if len(counts) != 3 or min(counts) < 1 or neps < 1:
        raise ValueError('NQ must contain three positive orders; NEPS must be positive')
    suffix = ('' if not nqs else f'_nq{nqs.replace(",", "-")}') + ('' if neps == 32 else f'_neps{neps}')
    return dict(zip((1, 2, 3), counts)), neps, suffix


def laurent_provenance(data, input_path, script, nq, neps):
    import mpmath as mp
    return provenance.fingerprint('region-laurent', inputs={Path(input_path).name: input_path},
        sources=sources(ASSEMBLY_SOURCES + (script,)),
        parameters={'x': str(data['x']), 'nq': nq, 'neps': neps, 'mpmath_dps': mp.mp.dps,
                    'eps_radius': 0.2, 'eta_radius_fraction': 0.05, 'n_eta': 8,
                    'eta_orders': [-1, 0], 'eps_orders': [-2, -1, 0],
                    'input_provenance_status': data['_input_provenance_status'],
                    'expected_diagrams': sorted(data['results'])},
        libraries=('sympy', 'numpy', 'scipy', 'mpmath'))


def new_laurent(path, data, metadata, *, recompute=False):
    out = provenance.load_result(path, metadata, recompute=recompute, validator=validate_laurent)
    return out if out is not None else {'x': str(data['x']), 'diagrams': {},
        'provenance': metadata, 'expected_diagrams': sorted(data['results']), 'complete': False}


def validate_integrands(record, kind, *, legacy=False):
    import sympy as sp
    expected = diagram_names(kind)
    if not isinstance(record['results'], dict) or not set(record['results']) <= set(expected):
        raise ValueError('missing results mapping or unknown diagrams')
    if not legacy:
        if str(record['x']) != record['provenance']['parameters']['x']:
            raise ValueError('x differs from provenance')
        if sorted(record['expected_diagrams']) != expected:
            raise ValueError('wrong expected diagram set')
        if (not isinstance(record['complete'], bool) or not isinstance(record['failed_diagrams'], list)
                or not set(record['failed_diagrams']) <= set(expected)
                or set(record['failed_diagrams']) & set(record['results'])):
            raise ValueError('invalid completion or failure status')
        if bool(record['complete']) != (set(record['results']) == set(expected) and not record['failed_diagrams']):
            raise ValueError('inconsistent completion status')
    structures = ('ek', 'ke') if kind == 'gqq' else ('S1', 'S2', 'S3', 'T4')
    if kind != 'gqq':
        provenance.require_keys(record['tree'], structures, exact=True)
        if any(sp.sympify(value).is_finite is not True for value in record['tree'].values()):
            raise ValueError('nonfinite tree normalisation')
    for pieces in record['results'].values():
        if not isinstance(pieces, (list, tuple)):
            raise ValueError('integrand pieces must be a sequence')
        for interval, parts in pieces:
            if len(interval) != 2 or not all(sp.sympify(v).is_finite for v in interval):
                raise ValueError('invalid integration interval')
            for parameters, values in parts:
                if not isinstance(parameters, (list, tuple)):
                    raise ValueError('invalid integration parameters')
                provenance.require_keys(values, structures, exact=True)
                if any(sp.sympify(v).has(sp.nan, sp.oo, -sp.oo, sp.zoo) for v in values.values()):
                    raise ValueError('nonfinite integrand')


def validate_laurent(record):
    import sympy as sp
    expected = record['provenance']['parameters']['expected_diagrams']
    if sorted(record['expected_diagrams']) != sorted(expected) or not isinstance(record['diagrams'], dict):
        raise ValueError('invalid diagram registry')
    if not set(record['diagrams']) <= set(expected):
        raise ValueError('unknown cached diagram')
    if not isinstance(record['complete'], bool) or record['complete'] != (set(record['diagrams']) == set(expected)):
        raise ValueError('inconsistent completion status')
    if record['x'] != record['provenance']['parameters']['x']:
        raise ValueError('x differs from provenance')
    is_gqq = any(name.startswith('gqq_integrands_') for name in record['provenance']['inputs'])
    is_n4 = any(name.startswith('n4_integrands_') for name in record['provenance']['inputs'])
    colour_keys = ('CF', 'CA') if is_gqq else ('ns',) if is_n4 else ('CA', 'nf')
    structures = ('ek', 'ke') if is_gqq else ('S1', 'S2', 'S3', 'T4')
    allowed_orders = {f'{i},{j}' for i in (-1, 0) for j in (-2, -1, 0)}
    for diagram in record['diagrams'].values():
        provenance.require_keys(diagram, ('pref' if is_gqq else 'colour', 'laurent'))
        provenance.require_keys(diagram['laurent'], structures, exact=True)
        weights = diagram['pref' if is_gqq else 'colour']
        provenance.require_keys(weights, colour_keys, exact=True)
        if is_gqq and any(sp.sympify(value).is_finite is not True for value in weights.values()):
            raise ValueError('nonfinite colour coefficients')
        if not is_gqq:
            for value in diagram['colour'].values():
                provenance.require_pair(value)
        for coefficients in diagram['laurent'].values():
            if coefficients:
                provenance.require_keys(coefficients, allowed_orders, exact=True)
            elif not isinstance(coefficients, dict):
                raise ValueError('missing Laurent coefficient mapping')
            for value in coefficients.values():
                provenance.require_pair(value)
    if not is_gqq:
        provenance.require_keys(record['tree'], structures, exact=True)
        for value in record['tree'].values():
            provenance.require_pair(value)


def sector_cache(path):
    """Only source-compatible sector decompositions are reusable.

    This is a performance cache, not a numerical result. Legacy or incompatible
    entries are ignored and rebuilt, with a warning. Symbolic expressions and
    integration parameters are additionally part of each entry's key.
    """
    metadata = provenance.fingerprint('sector-decomposition', sources=sources(ASSEMBLY_SOURCES),
                                      libraries=('sympy',))
    try:
        record = provenance.load_result(path, metadata, binary=True)
    except CacheMismatch as exc:
        warnings.warn(f'{exc} Rebuilding the sector-decomposition performance cache.', stacklevel=2)
        record = None
    return metadata, {} if record is None else record['entries']


==> anc/paper2/r0/theory/check_bdslike.log <==
M6hat independent of the three-particle invariants to 0e+00; equal to the poles + Q + 9 zeta_2 to 0e+00; Q scale invariant; F^1m -> F^0m, F^2me -> F^1m; M_4^(1) constant 4 zeta_2
passed


==> anc/paper2/r0/theory/check_bdslike.py <==
"""The one-loop BDS-like function of the six-gluon amplitude, eq. (7.6) of Paper 2, from the box functions.

Planar N = 4, MHV, BDS normalisation (a = g^2 N_c/(8 pi^2) (4 pi e^-gamma)^eps): the one-loop amplitude is
M_6^(1) = (1/2) V_6 (1 - zeta_2 eps^2/2 + ...), V_6 the sum of the six one-mass and three two-mass-easy box functions of
Bern, Dixon, Dunbar and Kosower (c_Gamma normalisation; the factor converts c_Gamma e^{gamma eps} to 1):
    F^1m(s,t;P^2)      = -(1/eps^2)[(-s)^-eps + (-t)^-eps - (-P^2)^-eps] + Li2(1-P^2/s) + Li2(1-P^2/t) + ln^2(s/t)/2 + zeta_2,
    F^2me(s,t;P^2,Q^2) = -(1/eps^2)[(-s)^-eps + (-t)^-eps - (-P^2)^-eps - (-Q^2)^-eps] + Li2(1-P^2/s) + Li2(1-P^2/t)
                         + Li2(1-Q^2/s) + Li2(1-Q^2/t) - Li2(1-P^2 Q^2/(s t)) + ln^2(s/t)/2,
and M6hat = 2 M_6^(1) + Y with Y = sum_i [Li2(1-u_i) + ln^2(u_i)/2] (Dixon-Esterlis eq. (2.10)).  Checked here, at random
Euclidean points (all invariants negative, S = -s > 0) to 25 digits:
  (1) M6hat does not depend on the three-particle invariants;
  (2) M6hat = sum_i [-(1/eps^2)(mu^2/S_i)^eps] + Q(l) + 9 zeta_2 through eps^0, with l_i = ln(S_i/mu^2) and
      Q = (1/2) sum l_i^2 - sum l_i l_{i+1} + (1/2) sum_{i=1}^6 l_i l_{i+3}, which is invariant under l_i -> l_i + c;
  (3) the four-point analogue: F^0m = -(1/eps^2)[(-s)^-eps + (-t)^-eps] + ln^2(s/t)/2 + 3 zeta_2 and the same conversion
      give M_4^(1) = ... + ln^2(s/t)/2 + 4 zeta_2, eq. (7.5), and F^1m -> F^0m as P^2 -> 0, F^2me -> F^1m as Q^2 -> 0.

    python3 check_bdslike.py
"""
import random
import sympy as sp

S12, S23, S34, S45, S56, S61, S123, S234, S345 = sp.symbols('S12 S23 S34 S45 S56 S61 S123 S234 S345', positive=True)
z2 = sp.zeta(2)
ln = sp.log
Li2 = lambda x: sp.polylog(2, x)
two = [S12, S23, S34, S45, S56, S61]
three = [S123, S234, S345, S123, S234, S345]           # s_{i,i+1,i+2}


def F1m_fin(s, t, P2):
    return Li2(1 - P2/s) + Li2(1 - P2/t) + ln(s/t)**2/2 + z2


def F2me_fin(s, t, P2, Q2):
    return Li2(1 - P2/s) + Li2(1 - P2/t) + Li2(1 - Q2/s) + Li2(1 - Q2/t) - Li2(1 - P2*Q2/(s*t)) + ln(s/t)**2/2


V_fin = sum(F1m_fin(two[i], two[(i + 1) % 6], three[i]) for i in range(6))
V_fin += F2me_fin(S123, S345, S12, S45) + F2me_fin(S123, S234, S23, S56) + F2me_fin(S234, S345, S34, S61)
# poles of V: -(1/eps^2) sum_i S_i^-eps (each two-particle invariant once; the three-particle ones cancel between the
# one-mass and two-mass-easy boxes); their eps^0 part is -(1/2) sum ln^2 S_i; the conversion adds (3/2) zeta_2 to M_6
M6_eps0 = sp.Rational(1, 2)*(V_fin - sum(ln(s)**2/2 for s in two)) + sp.Rational(3, 2)*z2
u = S12*S45/(S123*S345); v = S23*S56/(S234*S123); w = S34*S61/(S345*S234)
Y = Li2(1 - u) + Li2(1 - v) + Li2(1 - w) + (ln(u)**2 + ln(v)**2 + ln(w)**2)/2
M6hat_eps0 = 2*M6_eps0 + Y
l = [ln(s) for s in two]                                 # mu = 1
Q = sum(x**2 for x in l)/2 - sum(l[i]*l[(i + 1) % 6] for i in range(6)) + sum(l[i]*l[(i + 3) % 6] for i in range(6))/2
form_eps0 = -sum(x**2 for x in l)/2 + Q + 9*z2            # eps^0 of eq. (7.6)

random.seed(7)
worst_three = worst_form = 0
for trial in range(6):
    vals = {s: sp.Rational(random.randint(2, 60), random.randint(1, 13)) for s in two}
    a = {**vals, S123: sp.Rational(7, 3), S234: sp.Rational(11, 5), S345: sp.Rational(5, 2)}
    b = {**vals, S123: sp.Rational(13, 4), S234: sp.Rational(3, 7), S345: sp.Rational(9, 11)}
    ma, mb = sp.N(M6hat_eps0.subs(a), 30), sp.N(M6hat_eps0.subs(b), 30)
    worst_three = max(worst_three, abs(ma - mb))
    worst_form = max(worst_form, abs(ma - sp.N(form_eps0.subs(a), 30)))
assert worst_three < 1e-25 and worst_form < 1e-25, (worst_three, worst_form)
c = sp.Symbol('c')
assert sp.expand(Q.subs({x: x + c for x in l}, simultaneous=True) - Q) == 0        # scale invariance of Q
# the four-point analogue and the massless limits of the box functions
s_, t_, P2, Q2 = sp.symbols('s t P2 Q2', positive=True)
F0m_fin = ln(s_/t_)**2/2 + 3*z2
assert sp.simplify(sp.limit(F1m_fin(s_, t_, P2), P2, 0) - F0m_fin) == 0
assert sp.simplify(sp.limit(F2me_fin(s_, t_, P2, Q2), Q2, 0) - F1m_fin(s_, t_, P2)) == 0
M4_const = 3*z2 + z2            # (1/2) V_4 = F^0m, double pole -2/eps^2, conversion +zeta_2
assert M4_const == 4*z2
print(f'M6hat independent of the three-particle invariants to {float(worst_three):.0e}; '
      f'equal to the poles + Q + 9 zeta_2 to {float(worst_form):.0e}; Q scale invariant; '
      f'F^1m -> F^0m, F^2me -> F^1m; M_4^(1) constant 4 zeta_2')
print('passed')


==> anc/paper2/r0/theory/check_csym.log <==
/workspace/scratch/acabc0c35705/DPS_fixes/paper2/r0/theory/check_csym.py:37: IntegrationWarning: The integral is probably divergent, or slowly convergent.
  re_ = integrate.quad(lambda a: complex(f(a)).real, 0, 1, limit=400, epsabs=1e-11, epsrel=1e-10)[0]
z = +0.100: x=3/10 ek (11.79898099837485+0j)   x=7/10 (-z) ke (11.798980998272683+0j)   |   x=3/10 ke (-19.963445503447716+0j)   x=7/10 (-z) ek (-19.963445503068105+0j)
z = -0.100: x=3/10 ek (-6.955557536108728+0j)   x=7/10 (-z) ke (-6.955557536034643+0j)   |   x=3/10 ke (7.572457165809941+0j)   x=7/10 (-z) ek (7.5724571663885065+0j)


==> anc/paper2/r0/theory/check_csym.py <==
"""Charge conjugation at the level of the integrands: J1 at x with the gluon fraction z, structure ek, must equal
J1 at 1 - x with -z, structure ke, diagram by diagram for the C-even diagrams (Vqq, Vggq).  The Feynman-parameter
integral at fixed z and fixed eps is done with mpmath (adaptive).

    python3 check_csym.py Vqq 1/10 -0.3
"""
import sys, pickle
import sympy as sp
import mpmath as mp
import numpy as np
from scipy import integrate
import scipy.special as ss
from lc_engine import eps, D
from gqq_diagrams import z

name = sys.argv[1] if len(sys.argv) > 1 else 'Vqq'
zabs = sp.Rational(sys.argv[2]) if len(sys.argv) > 2 else sp.Rational(1, 10)
epsv = sp.Rational(sys.argv[3]) if len(sys.argv) > 3 else sp.Rational(-3, 10)
mp.mp.dps = 20


def density(tag, zval, st):
    d = pickle.load(open(f'gqq_integrands_x{tag}.pkl', 'rb'))
    tot = 0j
    for iv, pcs in d['results'][name]:
        if not (sp.Rational(iv[0]) < zval < sp.Rational(iv[1])):
            continue
        for prm, o in pcs:
            e = o[st]
            if e == 0:
                continue
            e = e.subs(D, 2 - 2*eps).subs({z: zval, eps: epsv})
            if len(prm) == 0:
                tot += complex(sp.N(e, 20))
            elif len(prm) == 1:
                f = sp.lambdify(prm, e, [{'gamma': ss.gamma}, 'numpy'])
                re_ = integrate.quad(lambda a: complex(f(a)).real, 0, 1, limit=400, epsabs=1e-11, epsrel=1e-10)[0]
                im_ = integrate.quad(lambda a: complex(f(a)).imag, 0, 1, limit=400, epsabs=1e-11, epsrel=1e-10)[0]
                tot += complex(re_, im_)
            else:
                a1, a2 = prm
                f = sp.lambdify([a1, a2], e, [{'gamma': ss.gamma}, 'numpy'])
                g = lambda t, s_: (1 - s_)*complex(f(s_, (1 - s_)*t)).real
                tot += integrate.dblquad(g, 0, 1, 0, 1, epsabs=1e-10, epsrel=1e-9)[0]
    return tot


for zz in (zabs, -zabs):
    a = density('3o10', zz, 'ek')
    b = density('7o10', -zz, 'ke')
    c = density('3o10', zz, 'ke')
    dd = density('7o10', -zz, 'ek')
    print(f'z = {float(zz):+.3f}: x=3/10 ek {a}   x=7/10 (-z) ke {b}   |   '
          f'x=3/10 ke {c}   x=7/10 (-z) ek {dd}')


==> anc/paper2/r0/theory/check_fdh.log <==
CA S1 eps^-2: FDH - CDR = -0.000000000  eps x scalar = +0.000000000  dev 1.3e-14
CA S1 eps^-1: FDH - CDR = -0.000000000  eps x scalar = -0.000000000  dev 8.2e-16
CA S1 eps^+0: FDH - CDR = +0.333333333  eps x scalar = +0.333333333  dev 4.8e-15
CA S2 eps^-2: FDH - CDR = +0.000000000  eps x scalar = +0.000000000  dev 2.7e-14
CA S2 eps^-1: FDH - CDR = +0.000000000  eps x scalar = +0.000000000  dev 6.0e-14
CA S2 eps^+0: FDH - CDR = -0.666666667  eps x scalar = -0.666666667  dev 2.2e-13
CA S3 eps^-2: FDH - CDR = +0.000000000  eps x scalar = +0.000000000  dev 3.8e-14
CA S3 eps^-1: FDH - CDR = +0.000000000  eps x scalar = +0.000000000  dev 3.5e-15
CA S3 eps^+0: FDH - CDR = -0.666666667  eps x scalar = -0.666666667  dev 2.1e-14
CA T4 eps^-2: FDH - CDR = -0.000000000  eps x scalar = +0.000000000  dev 2.0e-14
CA T4 eps^-1: FDH - CDR = -0.000000000  eps x scalar = -0.000000000  dev 1.0e-17
CA T4 eps^+0: FDH - CDR = -0.000000000  eps x scalar = -0.000000000  dev 1.4e-16
nf S1 eps^-2: FDH - CDR = +0.000000000  eps x scalar = +0.000000000  dev 6.5e-19
nf S1 eps^-1: FDH - CDR = +0.000000000  eps x scalar = +0.000000000  dev 3.3e-18
nf S1 eps^+0: FDH - CDR = +0.000000000  eps x scalar = +0.000000000  dev 3.5e-17
nf S2 eps^-2: FDH - CDR = +0.000000000  eps x scalar = +0.000000000  dev 0.0e+00
nf S2 eps^-1: FDH - CDR = +0.000000000  eps x scalar = +0.000000000  dev 1.7e-18
nf S2 eps^+0: FDH - CDR = +0.000000000  eps x scalar = +0.000000000  dev 0.0e+00
nf S3 eps^-2: FDH - CDR = +0.000000000  eps x scalar = +0.000000000  dev 6.9e-18
nf S3 eps^-1: FDH - CDR = +0.000000000  eps x scalar = +0.000000000  dev 3.5e-18
nf S3 eps^+0: FDH - CDR = +0.000000000  eps x scalar = +0.000000000  dev 0.0e+00
nf T4 eps^-2: FDH - CDR = -0.000000000  eps x scalar = +0.000000000  dev 4.3e-19
nf T4 eps^-1: FDH - CDR = +0.000000000  eps x scalar = +0.000000000  dev 0.0e+00
nf T4 eps^+0: FDH - CDR = +0.000000000  eps x scalar = +0.000000000  dev 3.5e-18
largest deviation 2.2e-13
FDH = CDR + eps x (one complex adjoint scalar): OK


==> anc/paper2/r0/theory/check_fdh.py <==
"""Scheme check of the scalar graphs (n4_diagrams.py): the gluon-loop graphs of J1 in the four-dimensional-helicity
scheme (metric traces g^mu_mu = 4, loop momenta in d dimensions; fdh_laurent_x*.json from run_n4.py/assemble_n4.py
--fdh) minus the same graphs in conventional dimensional regularisation (gg_laurent_x*.json) must equal eps times the
graphs of one complex adjoint scalar (n4_laurent_x*.json): the 2 eps epsilon-scalars of dimensional reduction are eps
complex ones.  Checked colour weight by colour weight for the Laurent coefficients in eps (the 1/eps^2 and 1/eps of
FDH - CDR against nothing and the 1/eps^2 of the scalar graphs, the eps^0 of FDH - CDR against the 1/eps of the scalar
graphs), for every structure.  The fermion loops and the ghosts have no metric trace and must not change.

    python3 check_fdh.py 1/2        (writes fdh_check_x1o2.json)
"""
import sys, json, math
from fractions import Fraction
import numpy as np
from cache_utils import atomic_write, diagram_names, provenance, sources
from laurent_inputs import load_laurent

STRUCT = ('S1', 'S2', 'S3', 'T4')
xval = str(Fraction(sys.argv[1] if len(sys.argv) > 1 else '1/2'))
tag = xval.replace('/', 'o')
paths = {kind: f'{kind}_laurent_x{tag}.json' for kind in ('gg', 'fdh', 'n4')}
records = {kind: load_laurent(path, kind, expected_x=xval) for kind, path in paths.items()}
cdr, fdh, ns = (records[kind]['diagrams'] for kind in ('gg', 'fdh', 'n4'))
for kind, record in records.items():
    if str(record.get('x')) != xval:
        sys.exit(f'{paths[kind]}: recorded x does not match requested x={xval}')
    if set(record['diagrams']) != set(diagram_names(kind)):
        sys.exit(f'{paths[kind]}: incomplete diagram set; scheme check cannot certify an incomplete calculation')
    if 'complete' in record and not record['complete']:
        sys.exit(f'{paths[kind]}: incomplete calculation')


def weighted(dd, col):
    """{structure: {eps order j: value}} of the eta^0 terms, colour-weighted"""
    out = {s: {} for s in STRUCT}
    for name, d in dd.items():
        w = complex(*d['colour'].get(col, [0, 0]))
        if w == 0:
            continue
        for s in STRUCT:
            for key, (re, im) in d['laurent'][s].items():
                i, j = map(int, key.split(','))
                if i != 0:
                    continue
                out[s][j] = out[s].get(j, 0) + w*complex(re, im)
    return out


worst = 0
finite = True
for col in ('CA', 'nf'):
    a = weighted({k: v for k, v in cdr.items() if k in fdh}, col)
    b = weighted(fdh, col)
    sc = weighted(ns, 'ns') if col == 'CA' else {s: {} for s in STRUCT}
    for s in STRUCT:
        diff = {j: b[s].get(j, 0) - a[s].get(j, 0) for j in (-2, -1, 0)}
        # eps * scalar: coefficient of eps^j is scalar's eps^(j-1)
        pred = {j: sc[s].get(j - 1, 0) for j in (-2, -1, 0)}
        for j in (-2, -1, 0):
            dev = abs(diff[j] - pred[j])
            finite = finite and math.isfinite(dev)
            worst = max(worst, dev)
            print(f'{col} {s} eps^{j:+d}: FDH - CDR = {diff[j].real:+.9f}  eps x scalar = {pred[j].real:+.9f}  dev {dev:.1e}')
print('largest deviation', f'{worst:.1e}')
passed = finite and worst < 1e-9
print('FDH = CDR + eps x (one complex adjoint scalar):', 'OK' if passed else 'FAILED')
metadata = provenance.fingerprint('fdh-scheme-check', inputs={path: path for path in paths.values()},
    sources=sources(('check_fdh.py', 'laurent_inputs.py', 'gg_diagrams.py', 'n4_diagrams.py',
                     'gg_driver.py', 'vec_engine.py', 'lc_engine.py')),
    parameters={'x': tag.replace('o', '/'), 'absolute_tolerance': 1e-9,
                'input_provenance_status': {kind: ('tagged' if 'provenance' in record else 'legacy-unverified')
                                            for kind, record in records.items()}},
    libraries=('numpy', 'sympy', 'mpmath'))
atomic_write(f'fdh_check_x{tag}.json',
    {'x': tag.replace('o', '/'), 'largest deviation': worst if finite else None,
     'graphs': sorted(fdh), 'passed': passed, 'absolute_tolerance': 1e-9, 'provenance': metadata,
     'statement': 'gluon-loop graphs of J1 in the FDH scheme minus CDR = eps x the graphs of one complex adjoint scalar'})
if not passed:
    sys.exit(1)


==> anc/paper2/r0/theory/check_formulas.log <==
 1  Dc X_mu^2 - 2 Dc X X_mu + B X_mu = -Dc X^2 + B X + Dc L_*^2 + B L_*
 2  FP Phi_0, Phi_0', Phi_0'' = -G, G^2, -4/3 G^3 - 2/3 zeta3 (no G^1 from X, X^2); Phi_2'/Phi_2 = 1 - 2G, Phi_2''/Phi_2 = 4G^2 - 4G + 2; nu = 2 constant B - 2 Dc
 3  gluon variable: -Dc X_g^2 + (B - 2 Dc kappa) X_g + Dc L_g^2 - 2 Dc kappa L_g + B L_g, Dc kappa = 2 (C_A - C_F) L_x
 4  [2 I^(1)]_{eps^0} = 7 zeta2 C_A - i pi beta0 at mu^2 = s; remainders = MS - [2I]_0 c1 (Catani), MS - C_A zeta2 c1 (qT)
 5  C_A(134/9 - 5 zeta2) - (40/9) T_F n_f = 2 gamma^(1)/gamma^(0) - C_A zeta2
 6  F_eps = e^{-eps gamma} Gamma(1-2eps)/(Gamma(1+eps) Gamma(1-eps)): transform of k^i (mu^2 e^gamma/k^2)^eps relative to k^i, at mu b = b0
 7  S = 2 Dc e^{-eps gamma} Gamma(-eps)[2/eta + ln(nu^2 b^2/b0^2) - gamma - psi(-eps)]; e^{-eps gamma} Gamma(-eps) = -1/eps - zeta2 eps/2 + ..., no eps^0 term
 8  T_F n_f: 1/eps of J1 = +4/3 times the tree (to 4e-14), of each daughter self-energy -4/3; kernel 2(4/3) - 4(4/3) = -8/3
 9  k-space T4 = spin 3 + (S1+S2+S3)/4; spin 1 -> i^1, spin 3 -> i^3 = -i^1: T4 -> (S1 + S2 + S3)/2 - T4 in b space (eps^0)
10  R/tree = x(1-x)c/3 in (+;++), 0 in (+;+-), (+;-+); the flip (+;--) has T4 only; T4 of J1 = 2c/3, finite, at the five x (to 3e-13)
11  poles of 2 I_K + beta0/eps: C_A[2/eps^2 + (22/3 - 4L_x)/eps] - (8/3)T_F n_f/eps (gluons), C_F[4/eps^2 + (6 - 4L_x)/eps] - 2C_A/eps^2 (quarks); imaginary pole 2 pi i Dc/eps
12  h = C_A(-L^2 + c + zeta_2) from the renormalised form factors, c = 0 (gg -> H), 4 (gg -> A); poles -8C_A/eps^2 + (2 beta0 - 4 C_A L)/eps; the two hard functions differ by 4 C_A
13  N = 4, FDH: daughter self-energies (5-3eps)/(3-2eps) - 8(1-eps)/(3-2eps) - (3+eps)/(3-2eps) = -2; hexagon: h_1 + h_2 - M6hat/2 + kernel poles finite, = -X^2/2 + ln x ln(1-x) + ln y ln(1-y) + 7 zeta_2/2
passed


==> anc/paper2/r0/theory/check_formulas.py <==
"""The analytic steps behind Sec. 7 and appendix F of Paper 2, one by one, as the re-derivation workbook
(Part VII, and step VI.5) states them.  Each check prints one line and the script stops at the first failure.

    python3 check_formulas.py        (about 10 s; sympy and mpmath; 12 checks)

 1  the bracket of eq. (5.3) at a general scale: X_mu = X + L_*, the X-independent part Dc L_*^2 + B L_*
 2  the transforms of eq. (5.5): finite parts for nu = 0 (no G^1 from the X and X^2 insertions), the
    nu = 2 constant B - 2 Dc of -Dc X^2 + B X
 3  quark splittings in the gluon variable: X = X_g + kappa, L_* = L_g - kappa, Dc kappa = 2 (C_A - C_F) L_x
 4  [2 I^(1)]_{eps^0} at mu^2 = s and the conversions Catani -> MS, qT -> MS
 5  the constants of eq. (7.2): 2 gamma_cusp^(1)/gamma_cusp^(0) - C_A zeta_2
 6  F_eps of eq. (F.2) from the D-dimensional Fourier transform with the MS-bar factor (mu^2 e^gamma)^eps
 7  the soft function, eq. (F.3): the transform of [2/eta + ln(nu^2/l^2)]/l^2; no eps^0 in its 1/eta term
    and in the transform of 1/l^2 (step VI.5)
 8  the T_F n_f single pole: +4/3 per collinear function, -4/3 per daughter self-energy, total -8/3
 9  the transform of the cubic structure: its spin-3 part changes sign, T4 -> (S1 + S2 + S3)/2 - T4
10  the helicity projections of S1, S2, S3, T4, of the tree and of R = (c/6)(S1 - S2 - S3), and the T4
    coefficient of J1, 2c/3, against the rational terms of the one-loop splitting amplitudes
11  the poles of 2 I_K: real parts plus beta0/eps are those of the regions; the imaginary pole 2 pi i Dc/eps
12  the hard functions of gg -> H and gg -> A from the renormalised one-loop form factors (d = 4 + eps,
    finite parts C_A zeta_2 and C_A(4 + zeta_2) at Q^2 = mu^2): restoring (Q^2/mu^2)^{eps/2} and removing the
    poles gives h = C_A(-L^2 + c + zeta_2) with no beta0 L term, c = 0 (scalar), 4 (pseudoscalar)
"""
import json
import numpy as np
import sympy as sp
import mpmath as mp

eps, al, de, eta = sp.symbols('epsilon alpha delta eta')
G, X, Xg, L, Lg, Lx, kap = sp.symbols('G X X_g L_* L_g L_x kappa', real=True)
Dc, B, CA, CF, TF, nf, b0s = sp.symbols('Delta_C B C_A C_F T_F n_f beta0', real=True)
z2, z3 = sp.zeta(2), sp.zeta(3)
ok = lambda e: sp.simplify(sp.expand(e)) == 0


def report(n, text):
    print(f'{n:2d}  {text}')


# 1 ------------------------------------------------------------------------------------------------------------
Xmu = X + L
br = Dc*Xmu**2 - 2*Dc*X*Xmu + B*Xmu
assert ok(br - (-Dc*X**2 + B*X + Dc*L**2 + B*L))
report(1, 'Dc X_mu^2 - 2 Dc X X_mu + B X_mu = -Dc X^2 + B X + Dc L_*^2 + B L_*')

# 2 ------------------------------------------------------------------------------------------------------------
def phi(nu):
    return sp.exp(2*(sp.EulerGamma - G)*al)*sp.gamma(sp.Rational(nu, 2) + al)/sp.gamma(1 + sp.Rational(nu, 2) - al)/2


s0 = sp.series(phi(0), al, 0, 4).removeO()
fp = [sp.nsimplify(sp.expand(sp.factorial(n)*s0.coeff(al, n))) for n in range(3)]
fp = [sp.simplify(f) for f in fp]
assert ok(fp[0] + G) and ok(fp[1] - G**2) and ok(fp[2] - (-sp.Rational(4, 3)*G**3 - sp.Rational(2, 3)*z3))
assert all(sp.expand(f).coeff(G, 1) == 0 for f in fp[1:])
s2 = sp.series(phi(2), al, 0, 3).removeO()
r1 = sp.simplify(s2.coeff(al, 1)/s2.coeff(al, 0))
r2 = sp.simplify(2*s2.coeff(al, 2)/s2.coeff(al, 0))
assert ok(r1 - (1 - 2*G)) and ok(r2 - (4*G**2 - 4*G + 2))
assert ok(sp.expand(-Dc*r2 + B*r1).subs(G, 0) - (B - 2*Dc))
report(2, 'FP Phi_0, Phi_0\', Phi_0\'\' = -G, G^2, -4/3 G^3 - 2/3 zeta3 (no G^1 from X, X^2); '
          'Phi_2\'/Phi_2 = 1 - 2G, Phi_2\'\'/Phi_2 = 4G^2 - 4G + 2; nu = 2 constant B - 2 Dc')

# 3 ------------------------------------------------------------------------------------------------------------
e3 = (-Dc*X**2 + B*X + Dc*L**2 + B*L).subs({X: Xg + kap, L: Lg - kap}, simultaneous=True)
assert ok(e3 - (-Dc*Xg**2 + (B - 2*Dc*kap)*Xg + Dc*Lg**2 - 2*Dc*kap*Lg + B*Lg))
lnm2, lns = sp.symbols('lnm2 lns')
dcq = 2*CF - CA
lnQ = (CF*lnm2 + CF*lnm2 - CA*lns)/dcq                     # Delta_C ln Q_*^2 for q qbar -> Z, Z
lnQg = 2*lnm2 - lns                                          # m^4/s
kappa_q = sp.simplify((lnQ - lnQg).subs(lnm2, Lx + lns))     # m^2 = x(1-x) s
assert ok(dcq*kappa_q - 2*(CA - CF)*Lx)
report(3, 'gluon variable: -Dc X_g^2 + (B - 2 Dc kappa) X_g + Dc L_g^2 - 2 Dc kappa L_g + B L_g, '
          'Dc kappa = 2 (C_A - C_F) L_x')

# 4 ------------------------------------------------------------------------------------------------------------
def catani(C, g, Q2_over_mu2=1):
    """I^(1) of eq. (4.1), (-mu^2/Q^2)^eps = e^{i pi eps} (mu^2/Q^2)^eps"""
    return -sp.exp(eps*sp.EulerGamma)/sp.gamma(1 - eps)*(C/eps**2 + g/eps)*sp.exp(sp.I*sp.pi*eps)*Q2_over_mu2**(-eps)


twoI0 = sp.simplify(sp.series(2*catani(CA, b0s/2), eps, 0, 1).removeO().coeff(eps, 0))
assert ok(twoI0 - (7*z2*CA - sp.I*sp.pi*b0s))
# ggvvamp: c^Catani = c^qT + (-pi^2 C_A + i pi beta0) c1 (a_s units); Catani = MS - [2I]_0 c1
assert ok((-sp.pi**2*CA + sp.I*sp.pi*b0s) + twoI0 - CA*z2)
report(4, '[2 I^(1)]_{eps^0} = 7 zeta2 C_A - i pi beta0 at mu^2 = s; remainders = MS - [2I]_0 c1 (Catani), '
          'MS - C_A zeta2 c1 (qT)')

# 5 ------------------------------------------------------------------------------------------------------------
CR = sp.Symbol('C_R')
g0, g1 = 4*CR, 4*CR*((sp.Rational(67, 9) - 2*z2)*CA - sp.Rational(20, 9)*TF*nf)
assert ok(2*g1/g0 - CA*z2 - (CA*(sp.Rational(134, 9) - 5*z2) - sp.Rational(40, 9)*TF*nf))
report(5, 'C_A(134/9 - 5 zeta2) - (40/9) T_F n_f = 2 gamma^(1)/gamma^(0) - C_A zeta2')

# 6 ------------------------------------------------------------------------------------------------------------
# int d^Dk e^{ik.b} k^i (k^2)^-a  ~  b^i Gamma(D/2 + 1 - a)/(4^a Gamma(a)) (b^2)^(a - D/2 - 1),  D = 2 - 2 eps
D = 2 - 2*eps
ft = lambda a: sp.gamma(D/2 + 1 - a)/(4**a*sp.gamma(a))
mub2 = sp.Symbol('mub2')                                    # mu^2 b^2
ratio = ft(1 + eps)/ft(1)*mub2**eps*sp.exp(eps*sp.EulerGamma)
Feps = sp.exp(-eps*sp.EulerGamma)*sp.gamma(1 - 2*eps)/(sp.gamma(1 + eps)*sp.gamma(1 - eps))
val = sp.simplify(ratio.subs(mub2, 4*sp.exp(-2*sp.EulerGamma)))   # mu b = b0 = 2 e^{-gamma}
for ev in (sp.Rational(1, 7), -sp.Rational(2, 9), sp.Rational(3, 10)):
    assert abs(sp.N((val - Feps).subs(eps, ev), 30)) < 1e-25
report(6, 'F_eps = e^{-eps gamma} Gamma(1-2eps)/(Gamma(1+eps) Gamma(1-eps)): transform of k^i (mu^2 e^gamma/k^2)^eps '
          'relative to k^i, at mu b = b0')

# 7 ------------------------------------------------------------------------------------------------------------
# rapidity integral 2/eta + ln(nu^2/l^2); transform of (l^2)^(-1-delta): Gamma(-eps-delta)/Gamma(1+delta) (b^2/4)^(eps+delta)
mp.mp.dps = 30
for ev in (mp.mpf('0.13'), mp.mpf('-0.21'), mp.mpf('0.37')):
    b = mp.mpf(1); nu = 2*mp.exp(-mp.euler)/b; mu = nu
    f = lambda d: mp.gamma(-ev - d)/mp.gamma(1 + d)*(b**2/4)**(ev + d)
    lhs = (mp.log(nu**2)*f(0) + mp.diff(f, 0))*mp.exp(ev*mp.euler)*mu**(2*ev)
    rhs = mp.exp(-ev*mp.euler)*mp.gamma(-ev)*(mp.log(nu**2*b**2/(4*mp.exp(-2*mp.euler))) - mp.euler - mp.digamma(-ev))
    assert abs(lhs - rhs) < mp.mpf(10)**-20, (ev, lhs, rhs)
ser = sp.series(sp.exp(-eps*sp.EulerGamma)*sp.gamma(-eps), eps, 0, 2).removeO()
assert ok(ser.coeff(eps, -1) + 1) and ok(ser.coeff(eps, 0)) and ok(ser.coeff(eps, 1) + z2/2)
report(7, 'S = 2 Dc e^{-eps gamma} Gamma(-eps)[2/eta + ln(nu^2 b^2/b0^2) - gamma - psi(-eps)]; '
          'e^{-eps gamma} Gamma(-eps) = -1/eps - zeta2 eps/2 + ..., no eps^0 term')

# 8 ------------------------------------------------------------------------------------------------------------
se = (-4*(1 - eps)/(3 - 2*eps))*sp.gamma(eps)*sp.gamma(1 - eps)**2/sp.gamma(2 - 2*eps)
assert ok(sp.series(se, eps, 0, 1).removeO().coeff(eps, -1) + sp.Rational(4, 3))
import combine_gg as CG
worst = 0
for tag in ('1o10', '3o10', '1o2', '7o10', '9o10'):
    J, tau = CG.load(tag, 'nf')
    worst = max(worst, abs(J['S1'].get('0,-1', 0) - sp.Rational(4, 3)), abs(J['S1'].get('0,-2', 0)))
assert worst < 1e-8, worst
report(8, f'T_F n_f: 1/eps of J1 = +4/3 times the tree (to {worst:.0e}), of each daughter self-energy -4/3; '
          'kernel 2(4/3) - 4(4/3) = -8/3')

# 9 ------------------------------------------------------------------------------------------------------------
kx, ky = sp.symbols('k_x k_y', real=True)
k = sp.Matrix([kx, ky]); k2 = kx**2 + ky**2
dlt = sp.eye(2)
T = lambda a, i, j: k[a]*k[i]*k[j]/k2
spin3 = lambda a, i, j: T(a, i, j) - (dlt[i, j]*k[a] + dlt[a, i]*k[j] + dlt[a, j]*k[i])/4
for a in range(2):
    assert sp.simplify(sum(spin3(a, i, i) for i in range(2))) == 0 and sp.simplify(sum(spin3(i, i, a) for i in range(2))) == 0
# 2D: int d^2k/(2pi)^2 e^{ik.b} e^{i m phi} g(k) = i^m e^{i m phi_b}/(2pi) int k dk J_m(kb) g(k); int_0^oo J_m = 1
assert abs(mp.quadosc(lambda t: mp.besselj(1, t), [0, mp.inf], omega=1) - 1) < 1e-10
assert abs(mp.quadosc(lambda t: mp.besselj(3, t), [0, mp.inf], omega=1) - 1) < 1e-10
assert sp.I**1 == -sp.I**3
report(9, 'k-space T4 = spin 3 + (S1+S2+S3)/4; spin 1 -> i^1, spin 3 -> i^3 = -i^1: '
          'T4 -> (S1 + S2 + S3)/2 - T4 in b space (eps^0)')

# 10 -----------------------------------------------------------------------------------------------------------
ep, em = np.array([1, 1j])/np.sqrt(2), np.array([1, -1j])/np.sqrt(2)
rng = np.random.default_rng(3)
kv = rng.normal(size=2)
ksq = kv @ kv
def structs(e, i, j):
    return {'S1': (e @ kv)*(i @ j), 'S2': (e @ i)*(j @ kv), 'S3': (e @ j)*(i @ kv),
            'T4': (e @ kv)*(i @ kv)*(j @ kv)/ksq}
for xv in (0.1, 0.3, 0.5):
    for c in (1, -2):
        rat = {}
        for name, (i, j) in {'++': (em, em), '+-': (em, ep), '-+': (ep, em), '--': (ep, ep)}.items():
            s = structs(ep, i, j)                           # incoming +; outgoing daughter +: eps_+^* = eps_-
            tree = s['S1'] - s['S2']/(1 - xv) - s['S3']/xv
            R = c/6*(s['S1'] - s['S2'] - s['S3'])
            rat[name] = (tree, R, s['T4'])
        tr, R, _ = rat['++']
        assert abs(R/tr - c*xv*(1 - xv)/3) < 1e-12                        # BDKS (4.33) at eps = 0: 2z(1-z)/6
        assert abs(rat['+-'][1]) < 1e-12 and abs(rat['-+'][1]) < 1e-12
        assert abs(rat['--'][0]) < 1e-12 and abs(rat['--'][2]) > 1e-3     # the flip: no tree, T4 only
worstT4 = 0
for tag in ('1o10', '3o10', '1o2', '7o10', '9o10'):
    for col, c in (('CA', 1), ('nf', -2)):
        J, tau = CG.load(tag, col)
        worstT4 = max(worstT4, abs(J['T4'].get('0,0', 0) - 2*c/3), abs(J['T4'].get('0,-1', 0)))
assert worstT4 < 1e-6, worstT4
report(10, f'R/tree = x(1-x)c/3 in (+;++), 0 in (+;+-), (+;-+); the flip (+;--) has T4 only; '
           f'T4 of J1 = 2c/3, finite, at the five x (to {worstT4:.0e})')

# 11 -----------------------------------------------------------------------------------------------------------
def poles(e):
    s = sp.series(sp.expand(e), eps, 0, 0).removeO()
    return [sp.simplify(s.coeff(eps, -2)), sp.simplify(s.coeff(eps, -1))]


m2 = sp.Symbol('m2', positive=True)                          # m_1^2 = m_2^2 = x(1-x) in units s = mu = 1
beta0 = sp.Rational(11, 3)*CA - sp.Rational(4, 3)*TF*nf
gl = 2*catani(CA, beta0/2) - 2*2*catani(CA, beta0/2, m2)
qu = 2*catani(CA, beta0/2) - 2*2*catani(CF, sp.Rational(3, 2)*CF, m2)
pg, pq = poles(gl), poles(qu)
pg = [sp.expand(p.subs(sp.log(m2), Lx)) for p in pg]
pq = [sp.expand(p.subs(sp.log(m2), Lx)) for p in pq]
assert ok(pg[0] - 2*CA) and ok(sp.re(pg[1]) + beta0 - (CA*(sp.Rational(22, 3) - 4*Lx) - sp.Rational(8, 3)*TF*nf))
assert ok(sp.im(pg[1]) - 2*sp.pi*CA)
assert ok(pq[0] - (4*CF - 2*CA)) and ok(sp.re(pq[1]) + beta0 - CF*(6 - 4*Lx)) and ok(sp.im(pq[1]) - 2*sp.pi*(2*CF - CA))
report(11, 'poles of 2 I_K + beta0/eps: C_A[2/eps^2 + (22/3 - 4L_x)/eps] - (8/3)T_F n_f/eps (gluons), '
           'C_F[4/eps^2 + (6 - 4L_x)/eps] - 2C_A/eps^2 (quarks); imaginary pole 2 pi i Dc/eps')

# 12 -----------------------------------------------------------------------------------------------------------
# Renormalised one-loop form factors of G G (scalar) and G Gtilde (pseudoscalar) in d = 4 + eps', at mu^2 = Q^2:
# C_A{-8/eps'^2 + 22/(3 eps') + c + zeta_2} - 8 T_F n_f/(3 eps'), c = 0 and 4 (Ahmed et al. 2015, eq. 3.51 for c = 4).
# The pole 2 beta0/eps' is the operator renormalisation Z_GG = Z_as and does not carry the scale factor; the rest
# does: a_s(mu) [(Q^2/mu^2)^{eps'/2} F_bare + 2 beta0/eps'] with Q^2 = -m^2 - i0, (Q^2/mu^2)^{eps'/2} = e^{eps' L/2},
# L = ln(m^2/mu^2) - i pi.  The eps'^0 term is the minimally subtracted hard function h.
epsp, Lh, c = sp.symbols('epsilonp L c')
ff = sp.exp(epsp*Lh/2)*CA*(-8/epsp**2 + c + z2) + 2*beta0/epsp
ser = sp.series(ff, epsp, 0, 1).removeO()
assert ok(ser.coeff(epsp, 0) - CA*(-Lh**2 + c + z2))                      # h, with no beta0 L term
assert ok(ser.coeff(epsp, -2) + 8*CA) and ok(ser.coeff(epsp, -1) - (2*beta0 - 4*CA*Lh))
assert ok(ser.coeff(epsp, 0).subs(c, 4) - ser.coeff(epsp, 0).subs(c, 0) - 4*CA)
report(12, 'h = C_A(-L^2 + c + zeta_2) from the renormalised form factors, c = 0 (gg -> H), 4 (gg -> A); '
           'poles -8C_A/eps^2 + (2 beta0 - 4 C_A L)/eps; the two hard functions differ by 4 C_A')
# 13 -----------------------------------------------------------------------------------------------------------
# Planar N = 4 (Sec. 7.3): (a) the field content in the daughter self-energies, four-dimensional-helicity scheme:
# gluon + ghost (5-3eps)/(3-2eps), four adjoint Weyl fermions = 2 C_A in T_F n_f units, -8(1-eps)/(3-2eps), and
# (3 + eps) complex adjoint scalars (the 2 eps epsilon-scalars included), -1/(3-2eps) each: the sum is -2 exactly.
# (b) The two-loop singular terms of E = A_6/A_6^{BDS-like} in units of the one-loop DPS term, h_1 + h_2 - M6hat/2
# + K^(1)/K_0 in 3 -> 3 kinematics: the poles cancel and the finite part is -X^2/2 + ln x ln(1-x) + ln y ln(1-y)
# + 7 zeta_2/2, independent of the scattering angles (n4_hexagon.symbolic).
import n4_diagrams, n4_hexagon
cs = n4_diagrams.self_energy_coefficient()
e_ = sp.Symbol('eps')
assert sp.simplify((5 - 3*e_)/(3 - 2*e_) - 8*(1 - e_)/(3 - 2*e_) + (3 + e_)*cs + 2) == 0
sym = n4_hexagon.symbolic()
assert sym['poles'] == 'cancel' and sym['X^2'] == '-1/2' and sym['X^1'] == '0' and not sym['depends on t1, t2']
report(13, 'N = 4, FDH: daughter self-energies (5-3eps)/(3-2eps) - 8(1-eps)/(3-2eps) - (3+eps)/(3-2eps) = -2; '
           'hexagon: h_1 + h_2 - M6hat/2 + kernel poles finite, = -X^2/2 + ln x ln(1-x) + ln y ln(1-y) + 7 zeta_2/2')
print('passed')


==> anc/paper2/r0/theory/check_helicity_terms.log <==
x = 1/10 CA  spin-1 part minus R, deviation from the tree 1.9e-07   nu=0: R +0.059043495, spin 3 -0.000000000, (2/3)c/F +0.059043495   nu=2: R +0.000000000, spin 3 +0.091435538, (2/3)c/F +0.091435538
x = 1/10 nf  spin-1 part minus R, deviation from the tree 8.1e-08   nu=0: R -0.118086991, spin 3 +0.000000000, (2/3)c/F -0.118086991   nu=2: R +0.000000000, spin 3 -0.182871076, (2/3)c/F -0.182871076
x = 3/10 CA  spin-1 part minus R, deviation from the tree 2.7e-08   nu=0: R +0.128652821, spin 3 +0.000000000, (2/3)c/F +0.128652821   nu=2: R +0.000000000, spin 3 +0.564061241, (2/3)c/F +0.564061241
x = 3/10 nf  spin-1 part minus R, deviation from the tree 2.8e-09   nu=0: R -0.257305642, spin 3 +0.000000000, (2/3)c/F -0.257305642   nu=2: R +0.000000000, spin 3 -1.128122482, (2/3)c/F -1.128122482
x = 1/2 CA  spin-1 part minus R, deviation from the tree 2.0e-08   nu=0: R +0.148148148, spin 3 +0.000000000, (2/3)c/F +0.148148148   nu=2: R -0.000000000, spin 3 +1.333333333, (2/3)c/F +1.333333333
x = 1/2 nf  spin-1 part minus R, deviation from the tree 1.3e-09   nu=0: R -0.296296296, spin 3 +0.000000000, (2/3)c/F -0.296296296   nu=2: R +0.000000000, spin 3 -2.666666667, (2/3)c/F -2.666666667
largest deviation 1.9e-07
passed: the nu = 0 term comes from R, the nu = 2 term from the helicity flip


==> anc/paper2/r0/theory/check_helicity_terms.py <==
"""Where the helicity-dependent term (2/3)(C_A - 2 T_F n_f)/F_nu of r0 for gluon splittings comes from.

The finite part of J1 (structures S1, S2, S3, T4 of gg_driver.py, in units of the tree coefficient of S1) is split
into its spin-1 part, the three linear structures plus the trace part (S1 + S2 + S3)/4 of T4, and its spin-3 part,
T4 minus that trace part: the helicity flip, in which both daughters have the helicity opposite to the parent's.
The spin-1 part is the tree t = S1 - S2/(1-x) - S3/x times a number plus

    R = (c/6) (S1 - S2 - S3),     c = 1 for the C_A part, -2 for the T_F n_f part,

which is x(1-x) c/3 times the tree in the helicity configuration where both daughters keep the helicity of the
parent and vanishes in the other three: the rational term of the one-loop splitting amplitude, Bern, Del Duca,
Kilgore, Schmidt, Phys. Rev. D 60 (1999) 116001, eq. (4.33).  In b space the spin-1 part keeps its form and the
spin-3 part changes sign (combine_gg.to_b).  The script checks the decomposition at x = 1/10, 3/10, 1/2 and that
R gives (2/3) c/F_0 to nu = 0 and nothing to nu = 2, the spin-3 part nothing to nu = 0 and (2/3) c/F_2 to nu = 2.

    python3 check_helicity_terms.py        (writes helicity_terms.json)
"""
import json
import combine_gg as C

STRUCT = C.STRUCT


def F(xx, nu):
    return 1/(xx*(1 - xx)) + 2*xx*(1 - xx) if nu == 0 else (xx**4 + (1 - xx)**4)/(xx*(1 - xx))


def parts(J, tau, c):
    """k-space coefficients of the tree-like part, of R and of the spin-3 part; deviation of the rest from the tree"""
    a = {s: J[s].get('0,0', 0) for s in STRUCT}
    spin1 = {'S1': a['S1'] + a['T4']/4, 'S2': a['S2'] + a['T4']/4, 'S3': a['S3'] + a['T4']/4, 'T4': 0}
    spin3 = {'S1': -a['T4']/4, 'S2': -a['T4']/4, 'S3': -a['T4']/4, 'T4': a['T4']}
    R = {'S1': c/6, 'S2': -c/6, 'S3': -c/6, 'T4': 0}
    rest = {s: spin1[s] - R[s] for s in STRUCT}
    lam = rest['S1']/tau['S1']
    tree = {s: lam*tau[s] for s in STRUCT}
    dev = max(abs(rest[s] - tree[s]) for s in STRUCT)
    return tree, R, spin3, dev


def helicity_check(xx):
    """R/t in the four helicity configurations (parent +; daughters ++, +-, -+, --), from the structures"""
    out = []
    for S1, S2, S3, T4 in ((0, 1, 1, 0.5), (1, 1, 0, 0.5), (1, 0, 1, 0.5), (0, 0, 0, 1)):
        t = S1 - S2/(1 - xx) - S3/xx
        r = (S1 - S2 - S3)/6
        out.append(r/t if t != 0 else (None if r == 0 else float('inf')))
    return out


worst = 0.0
record = {}
for num, den in ((1, 10), (3, 10), (1, 2)):
    xx = num/den
    h = helicity_check(xx)
    assert abs(h[0] - xx*(1 - xx)/3) < 1e-15 and h[1] == 0 and h[2] == 0 and h[3] is None, h
    for col, c in (('CA', 1.0), ('nf', -2.0)):
        J1, tau1 = C.load(f'{num}o{den}', col)
        J2, tau2 = C.load(f'{den - num}o{den}', col)
        p1, p2 = parts(J1, tau1, c), parts(J2, tau2, c)
        dev = max(p1[3], p2[3])
        line = [f'x = {num}/{den} {col:2s}  spin-1 part minus R, deviation from the tree {dev:.1e}']
        worst = max(worst, dev)
        for nu in (0, 2):
            contrib = {name: C.ratio(nu, C.to_b(p1[k]), tau1, C.to_b(p2[k]), tau2).real
                       for k, name in ((1, 'R'), (2, 'spin3'))}
            target = (2/3)*c/F(xx, nu)
            want = {'R': target, 'spin3': 0.0} if nu == 0 else {'R': 0.0, 'spin3': target}
            worst = max(worst, *(abs(contrib[k] - want[k]) for k in want))
            record.setdefault(f'{num}/{den}', {})[f'{col}, nu={nu}'] = {
                'R': contrib['R'], 'spin 3': contrib['spin3'], '(2/3) c/F_nu': target}
            line.append(f'nu={nu}: R {contrib["R"]:+.9f}, spin 3 {contrib["spin3"]:+.9f}, (2/3)c/F {target:+.9f}')
        print('   '.join(line))
print(f'largest deviation {worst:.1e}')
assert worst < 1e-6
json.dump({'x': record, 'largest deviation': worst}, open('helicity_terms.json', 'w'), indent=1)
print('passed: the nu = 0 term comes from R, the nu = 2 term from the helicity flip')


==> anc/paper2/r0/theory/check_poles.py <==
"""Diagnostic: does the residue structure (which poles are picked, the i0 of the remaining denominators) and the
definiteness of the transverse denominators stay the same across each z-interval?  run_gqq.py decides both at
the midpoint only.

    python3 check_poles.py 3/10 Vqq
"""
import sys
import numpy as np
import sympy as sp
from gqq_diagrams import DIAGRAMS, x, z, u, w, k2, l2, lk

xval = sp.Rational(sys.argv[1]) if len(sys.argv) > 1 else sp.Rational(3, 10)
names = sys.argv[2].split(',') if len(sys.argv) > 2 else list(DIAGRAMS)
b = sorted({sp.Rational(-1), -xval, xval - 1, sp.Integer(0), xval, 1 - xval, sp.Integer(1)})
intervals = list(zip(b[:-1], b[1:]))


def step(dens, var, zt):
    """one residue step at z = zt: returns the list of (picked pole index, new dens) and the side pattern"""
    coef = [sp.cancel(sp.diff(e, var)) for e, s in dens]
    vd = [(e, s, c) for (e, s), c in zip(dens, coef) if c != 0]
    other = [(e, s) for (e, s), c in zip(dens, coef) if c == 0]
    sides = []
    for e, s, c in vd:
        loc = sp.N((s/c).subs(z, zt))
        sides.append('L' if loc > 0 else 'U')
    nlow = sides.count('L')
    side = 'L' if nlow <= len(sides) - nlow else 'U'
    out = []
    for i, (e, s, c) in enumerate(vd):
        if sides[i] != side:
            continue
        v0 = sp.cancel(var - e/c)
        newd = [(sp.cancel(sp.together(ej.subs(var, v0))), sp.cancel(sj - cj*s/c))
                for j, (ej, sj, cj) in enumerate(vd) if j != i]
        out.append((i, other + newd))
    return out, ''.join(sides)


def definite(d, zt):
    dd = sp.expand(sp.cancel(sp.together(d)).subs(z, zt))
    A, B, C = dd.coeff(l2), dd.coeff(lk), dd.coeff(k2)
    A, B, C = float(A), float(B), float(C)
    if A != 0:
        disc = B*B - 4*A*C
        return 'def' if disc < -1e-12 else ('semi' if abs(disc) <= 1e-12 else 'INDEF'), np.sign(A)
    return ('def' if B == 0 else 'LIN'), np.sign(C)


if __name__ != "__main__":
    names = []
for name in names:
    diag = DIAGRAMS[name]
    dens0 = [(sp.expand(d.subs(x, xval)), 1) for d in diag['dens']]
    print(name)
    for za, zb in intervals:
        pats = []
        for f in np.linspace(0.02, 0.98, 25):
            zt = za + (zb - za)*sp.Rational(int(f*1000), 1000)
            o1, s1 = step(dens0, u, zt)
            pat = [s1]
            defs = []
            for i, d1 in o1:
                o2, s2 = step(d1, w, zt)
                pat.append(f'{i}:{s2}')
                for j, d2 in o2:
                    for e, s in d2:
                        if sp.diff(e, l2) != 0 or sp.diff(e, lk) != 0:
                            defs.append(definite(e, zt))
            pats.append((' '.join(pat), tuple(defs)))
        uniq = sorted(set(p for p, d in pats))
        udef = sorted(set(d for p, d in pats))
        flag = '' if len(uniq) == 1 and len(udef) == 1 else '   <-- CHANGES'
        print(f'  ({float(za):+.2f},{float(zb):+.2f})  poles {uniq}  transverse {[[(a, int(s)) for a, s in d] for d in udef]}{flag}')


==> anc/paper2/r0/theory/check_sector_value.py <==
"""Sector-decomposed value against direct quadrature (tanh-sinh in every variable, vectorised), for one
diagram at one real eps where the parametric integral converges (no eta).

    python3 check_sector_value.py 3/10 Vqq ek -3/10
"""
import sys, warnings
warnings.filterwarnings('ignore')
import numpy as np
import sympy as sp
import scipy.special as ss
from lc_engine import eps, D
from gqq_diagrams import z
import assemble_gqq as A
from numeric_checks import close,interior_values

args = [a for a in sys.argv[1:] if a != '--allow-legacy-input']
name, st = args[1], args[2]
epsv = sp.Rational(args[3])
H = float(sp.Rational(args[4])) if len(args) > 4 else 1/16
A.setup(sp.Rational(args[0]), allow_legacy='--allow-legacy-input' in sys.argv)


def ts_nodes(h=H, tmax=3.6):
    """tanh-sinh nodes on (0, 1): x, 1 - x and weights"""
    t = np.arange(-tmax, tmax + h/2, h)
    u = 0.5*np.pi*np.sinh(t)
    x = 1/(1 + np.exp(-2*u))              # (1 + tanh u)/2
    xc = 1/(1 + np.exp(2*u))              # 1 - x, without cancellation
    wgt = h*0.5*np.pi*np.cosh(t)/(2*np.cosh(u)**2)
    interior=(x>0)&(x<1)&(xc>0)&(xc<1)
    return x[interior], xc[interior], wgt[interior]


xs, xcs, ws = ts_nodes()


tot_sec, tot_dir = 0, 0
checked=0
for iv, pcs in A.data['results'][name]:
    for prm, o in pcs:
        if o[st] == 0:
            continue
        secs = A.piece_sectors(o[st], iv, prm, False)
        vs = sum(S.value(complex(epsv), 0.0, n={1: 64, 2: 48, 3: 28}[len(S.vs)]) for S in secs)
        e = o[st].subs(D, 2 - 2*eps).subs(eps, epsv)
        za, zb = sp.Rational(iv[0]), sp.Rational(iv[1])
        zz = float(za) + float(zb - za)*xs
        jz = float(zb - za)
        if len(prm) == 0:
            vd = np.sum(ws*jz*interior_values(e,[z],[zz+0j]))
        elif len(prm) == 1:
            Z, Aa = np.meshgrid(zz, xs, indexing='ij')
            W = np.outer(ws*jz, ws)
            vd = np.sum(W*interior_values(e,[z]+list(prm),[Z+0j,Aa+0j]))
        else:
            a1, a2 = prm
            Z, S1, T1 = np.meshgrid(zz, xs, xs, indexing='ij')
            _, S1c, _ = np.meshgrid(zz, xcs, xs, indexing='ij')
            W = np.einsum('i,j,k->ijk', ws*jz, ws, ws)
            vd = np.sum(W*S1c*interior_values(e,[z,a1,a2],[Z+0j,S1+0j,S1c*T1+0j]))
        print(f'  interval {iv} params {len(prm)}: sectors {vs.real:+.10f} (imag {vs.imag:+.1e})   direct {vd.real:+.10f} (imag {vd.imag:+.1e})', flush=True)
        close(vs,vd,label=f'{iv} sector integral')
        tot_sec += vs; tot_dir += vd;checked+=1
if not checked:raise ValueError('No nonzero integrands were compared')
close(tot_sec,tot_dir,label='total sector integral')
print(f'{name} {st} eps = {epsv}: sectors {tot_sec.real:+.10f}   direct {tot_dir.real:+.10f}')


==> anc/paper2/r0/theory/check_steps.log <==
(-7/10, -3/10) 1p: nf/orig at points ['1.000000', '1.000000', '1.000000', '1.000000', '1.000000']
     orig -51.77251198  normal form -51.77251198  sectors (tanh-sinh) -51.77251198  Sector.value -51.77251198
(-7/10, -3/10) 1p: nf/orig at points ['1.000000', '1.000000', '1.000000', '1.000000', '1.000000']
     orig +47.69333219  normal form +47.69333219  sectors (tanh-sinh) +47.69333219  Sector.value +47.69333219
(-3/10, 0) 1p: nf/orig at points ['1.000000', '1.000000', '1.000000', '1.000000', '1.000000']
     orig -15.24837747  normal form -15.24837747  sectors (tanh-sinh) -15.24837747  Sector.value -15.24837747
(-3/10, 0) 1p: nf/orig at points ['1.000000', '1.000000', '1.000000', '1.000000', '1.000000']
     orig +13.07336758  normal form +13.07336758  sectors (tanh-sinh) +13.07336758  Sector.value +13.07336758
(0, 3/10) 1p: nf/orig at points ['1.000000', '1.000000', '1.000000', '1.000000', '1.000000']
     orig +1.70643027  normal form +1.70643027  sectors (tanh-sinh) +1.70643027  Sector.value +1.70643027
(0, 3/10) 2p: nf/orig at points ['1.000000', '1.000000', '1.000000', '1.000000', '1.000000']
     orig +0.47087313  normal form +0.47087313  sectors (tanh-sinh) +0.47087313  Sector.value +0.47087313


==> anc/paper2/r0/theory/check_steps.py <==
"""Locate the error in the parametric pipeline, piece by piece, at one real eps where everything converges:
(1) original integrand on the cube vs normal form const * prod f^e at random points;
(2) direct tanh-sinh integral of the normal form over the cube;
(3) sum over sectors of the tanh-sinh integral of each sector integrand (no subtraction needed);
(4) Sector.value (with subtractions, Gauss-Legendre).

    python3 check_steps.py 3/10 Vqq ek -3/10
"""
import sys, warnings, itertools
warnings.filterwarnings('ignore')
import numpy as np
import sympy as sp
import scipy.special as ss
from lc_engine import eps, D
from factors import eta, normal_form
from secdec import decompose, Sector
from gqq_diagrams import z
import assemble_gqq as A
from numeric_checks import close,interior_values

args = [a for a in sys.argv[1:] if a != '--allow-legacy-input']
name, st = args[1], args[2]
epsv = sp.Rational(args[3])
A.setup(sp.Rational(args[0]), allow_legacy='--allow-legacy-input' in sys.argv)
rng = np.random.default_rng(1)


def ts_nodes(h=1/16, tmax=3.6):
    t = np.arange(-tmax, tmax + h/2, h)
    u = 0.5*np.pi*np.sinh(t)
    x = 1/(1 + np.exp(-2*u))
    wgt = h*0.5*np.pi*np.cosh(t)/(2*np.cosh(u)**2)
    interior=(x>0)&(x<1)
    return x[interior], wgt[interior]


xs, ws = ts_nodes()


def cube_integral(expr, vs):
    grids = np.meshgrid(*([xs]*len(vs)), indexing='ij')
    W = np.ones_like(grids[0])
    for k in range(len(vs)):
        sh = [1]*len(vs); sh[k] = len(xs)
        W = W*ws.reshape(sh)
    v=interior_values(expr,vs,[g+0j for g in grids])
    return np.sum(W*v)


s_, t1, t2 = A.s_, A.t1, A.t2
checked=0
for iv, pcs in A.data['results'][name]:
    for prm, o in pcs:
        if o[st] == 0:
            continue
        expr = o[st]
        za, zb = sp.Rational(iv[0]), sp.Rational(iv[1])
        dz = zb - za
        e = expr.subs(D, 2 - 2*eps)
        jac = dz
        if len(prm) == 2:
            a1, a2 = prm
            e = e.subs({a1: t1, a2: (1 - t1)*t2}, simultaneous=True); jac *= (1 - t1); cube = [s_, t1, t2]
        elif len(prm) == 1:
            e = e.subs(prm[0], t1); cube = [s_, t1]
        else:
            cube = [s_]
        e = e.subs(z, za + dz*s_)*jac
        test = {v: sp.Rational(2, 7) for v in cube}
        const, facs = normal_form(e, cube, test)
        nf = const*sp.Mul(*[f**ex for f, ex in facs.items()])
        # (1) pointwise
        e0 = e.subs(eps, epsv); nf0 = nf.subs(eps, epsv)
        fe = sp.lambdify(cube, e0, [{'gamma': ss.gamma}, 'numpy'])
        fn = sp.lambdify(cube, nf0, [{'gamma': ss.gamma}, 'numpy'])
        pts = rng.random((5, len(cube)))
        rat = [complex(fn(*p))/complex(fe(*p)) for p in pts]
        close(np.asarray(rat),np.ones(len(rat)),atol=1e-10,rtol=0,label='normal form pointwise')
        # (2) direct integral of the original and of the normal form
        I_orig = cube_integral(e0, cube)
        I_nf = cube_integral(nf0, cube)
        # (3) sectors, integrated directly
        I_sec = 0
        secs = []
        for j, m, r, vm in decompose(facs, cube):
            integrand = j*sp.Mul(*[v**ex for v, ex in m.items()])*sp.Mul(*[Q**ex for Q, ex in r.items()])*const
            I_sec += cube_integral(integrand.subs({eps: epsv, eta: 0}), cube)
            secs.append(Sector(j, m, r, cube, const))
        # (4) Sector.value
        I_val = sum(S.value(complex(epsv), 0.0, n={1: 64, 2: 48, 3: 28}[len(S.vs)]) for S in secs)
        for label,value in [('normal form',I_nf),('sectors',I_sec),('Sector.value',I_val)]:
            close(value,I_orig,label=label)
        checked+=1
        print(f'{iv} {len(prm)}p: nf/orig at points {[f"{r.real:.6f}" for r in rat]}', flush=True)
        print(f'     orig {I_orig.real:+.8f}  normal form {I_nf.real:+.8f}  sectors (tanh-sinh) {I_sec.real:+.8f}'
              f'  Sector.value {I_val.real:+.8f}', flush=True)
if not checked:raise ValueError('No nonzero integrands were compared')


==> anc/paper2/r0/theory/check_steps_gg.log <==
Vgh1   S1 (-7/10, -3/10) 1p: |nf/orig - 1| 4.4e-16   integral: direct -1.60954418+0.0e+00i  sectors -1.60954418  rel 6.3e-15
Vgh1   S2 (-7/10, -3/10) 1p: |nf/orig - 1| 1.0e-15   integral: direct -1.35068112+0.0e+00i  sectors -1.35068112  rel 6.6e-15
Vgh1   S3 (-7/10, -3/10) 1p: |nf/orig - 1| 1.6e-15   integral: direct +1.43529647+0.0e+00i  sectors +1.43529647  rel 2.9e-15
Vgh1   T4 (-7/10, -3/10) 1p: |nf/orig - 1| 2.9e-15   integral: direct -0.81040867+0.0e+00i  sectors -0.81040867  rel 6.8e-15
Vgh1   S1 (-7/10, -3/10) 1p: |nf/orig - 1| 8.9e-16   integral: direct +1.62887853+0.0e+00i  sectors +1.62887853  rel 1.3e-14
Vgh1   S2 (-7/10, -3/10) 1p: |nf/orig - 1| 1.8e-15   integral: direct +1.33550865+0.0e+00i  sectors +1.33550865  rel 1.4e-14
Vgh1   S3 (-7/10, -3/10) 1p: |nf/orig - 1| 6.7e-16   integral: direct -1.62887853+0.0e+00i  sectors -1.62887853  rel 1.1e-15
Vgh1   T4 (-7/10, -3/10) 1p: |nf/orig - 1| 2.3e-15   integral: direct +0.80130519+0.0e+00i  sectors +0.80130519  rel 1.5e-14
Vgh1   S1 (-3/10, 0)     1p: |nf/orig - 1| 6.7e-16   integral: direct -0.20577888+0.0e+00i  sectors -0.20577888  rel 3.2e-15
Vgh1   S2 (-3/10, 0)     1p: |nf/orig - 1| 5.3e-15   integral: direct -0.08108859+0.0e+00i  sectors -0.08108859  rel 6.7e-15
Vgh1   S3 (-3/10, 0)     1p: |nf/orig - 1| 2.8e-15   integral: direct +0.09660140+0.0e+00i  sectors +0.09660140  rel 1.6e-15
Vgh1   T4 (-3/10, 0)     1p: |nf/orig - 1| 9.0e-15   integral: direct -0.04865315+0.0e+00i  sectors -0.04865315  rel 7.6e-15
Vgh1   S1 (-3/10, 0)     1p: |nf/orig - 1| 4.4e-16   integral: direct +0.28251915+0.0e+00i  sectors +0.28251915  rel 1.2e-14
Vgh1   S2 (-3/10, 0)     1p: |nf/orig - 1| 1.8e-15   integral: direct +0.01607785+0.0e+00i  sectors +0.01607785  rel 1.3e-13
Vgh1   S3 (-3/10, 0)     1p: |nf/orig - 1| 7.8e-16   integral: direct -0.28251915+0.0e+00i  sectors -0.28251915  rel 1.6e-15
Vgh1   T4 (-3/10, 0)     1p: |nf/orig - 1| 2.2e-15   integral: direct +0.00964671+0.0e+00i  sectors +0.00964671  rel 1.3e-13
Vgh1   S1 (0, 3/10)      1p: |nf/orig - 1| 5.8e-15   integral: direct +0.02539331+0.0e+00i  sectors +0.02539331  rel 1.3e-14
Vgh1   S2 (0, 3/10)      1p: |nf/orig - 1| 3.1e-15   integral: direct -0.05329804+0.0e+00i  sectors -0.05329804  rel 1.4e-15
Vgh1   S3 (0, 3/10)      1p: |nf/orig - 1| 1.2e-15   integral: direct -0.02539331+0.0e+00i  sectors -0.02539331  rel 1.1e-15
Vgh1   T4 (0, 3/10)      1p: |nf/orig - 1| 2.7e-15   integral: direct -0.03197882+0.0e+00i  sectors -0.03197882  rel 2.2e-15
Vgh1   S1 (0, 3/10)      2p: |nf/orig - 1| 1.6e-15
Vgh1   S2 (0, 3/10)      2p: |nf/orig - 1| 4.1e-15
Vgh1   S3 (0, 3/10)      2p: |nf/orig - 1| 2.0e-15
Vgh1   T4 (0, 3/10)      2p: |nf/orig - 1| 1.3e-14
Vbuba1 S1 (0, 3/10)      0p: |nf/orig - 1| 4.4e-16   integral: direct -2.03480294+0.0e+00i  sectors -2.03480294  rel 1.5e-15
Vbuba1 S2 (0, 3/10)      0p: |nf/orig - 1| 2.2e-16   integral: direct +2.90686134+0.0e+00i  sectors +2.90686134  rel 1.4e-15
Vbubb2 S1 (0, 3/10)      0p: |nf/orig - 1| 3.3e-16   integral: direct +0.45055285+0.0e+00i  sectors +0.45055285  rel 2.5e-16
Vbubb2 S3 (0, 3/10)      0p: |nf/orig - 1| 4.4e-16   integral: direct -2.14097649+0.0e+00i  sectors -2.14097649  rel 0.0e+00
Vbubb2 S1 (3/10, 7/10)   0p: |nf/orig - 1| 1.3e-15   integral: direct +0.86130083+0.0e+00i  sectors +0.86130083  rel 0.0e+00
Vbubb2 S3 (3/10, 7/10)   0p: |nf/orig - 1| 2.2e-16   integral: direct -2.23186910+0.0e+00i  sectors -2.23186910  rel 2.0e-16
W1g    S1 (0, 3/10)      1p: |nf/orig - 1| 6.7e-16   integral: direct -11.27125723+0.0e+00i  sectors -11.27144903  rel 1.7e-05
W1g    S2 (0, 3/10)      1p: |nf/orig - 1| 1.7e-15   integral: direct +14.19919487+0.0e+00i  sectors +14.19943017  rel 1.7e-05
W1g    S3 (0, 3/10)      1p: |nf/orig - 1| 1.2e-15   integral: direct +36.21546575+0.0e+00i  sectors +36.21605994  rel 1.6e-05
W1kb   S1 (0, 3/10)      1p: |nf/orig - 1| 8.9e-16   integral: direct -8.00739433+0.0e+00i  sectors -8.00753936  rel 1.8e-05
W1kb   S2 (0, 3/10)      1p: |nf/orig - 1| 2.7e-15   integral: direct +10.62704093+0.0e+00i  sectors +10.62719685  rel 1.5e-05
W1kb   S3 (0, 3/10)      1p: |nf/orig - 1| 2.2e-15   integral: direct +26.97212164+0.0e+00i  sectors +26.97260506  rel 1.8e-05
W1k    S1 (0, 3/10)      0p: |nf/orig - 1| 4.4e-16   integral: direct +7.85374856+0.0e+00i  sectors +7.85374856  rel 2.3e-16
W1k    S2 (0, 3/10)      0p: |nf/orig - 1| 4.4e-16   integral: direct -11.21964079+0.0e+00i  sectors -11.21964079  rel 4.7e-16
W1k    S3 (0, 3/10)      0p: |nf/orig - 1| 8.9e-16   integral: direct -26.61077950+0.0e+00i  sectors -26.61077950  rel 2.7e-16
W2g    S1 (0, 3/10)      1p: |nf/orig - 1| 4.4e-16   integral: direct -11.45443233+0.0e+00i  sectors -11.45457961  rel 1.3e-05
W2g    S2 (0, 3/10)      1p: |nf/orig - 1| 1.9e-15   integral: direct +15.51926173+0.0e+00i  sectors +15.51946006  rel 1.3e-05
W2g    S3 (0, 3/10)      1p: |nf/orig - 1| 2.0e-15   integral: direct +33.82880134+0.0e+00i  sectors +33.82923592  rel 1.3e-05
W2g    S1 (3/10, 7/10)   1p: |nf/orig - 1| 4.0e-15   integral: direct -8.99761794+0.0e+00i  sectors -8.99773493  rel 1.3e-05
W2g    S2 (3/10, 7/10)   1p: |nf/orig - 1| 1.4e-15   integral: direct +10.89936751+0.0e+00i  sectors +10.89949290  rel 1.2e-05
W2g    S3 (3/10, 7/10)   1p: |nf/orig - 1| 1.1e-15   integral: direct +14.73630307+0.0e+00i  sectors +14.73649830  rel 1.3e-05
W2k    S1 (0, 3/10)      1p: |nf/orig - 1| 4.4e-16   integral: direct +8.91568668+0.0e+00i  sectors +8.91583171  rel 1.6e-05
W2k    S2 (0, 3/10)      1p: |nf/orig - 1| 4.4e-16   integral: direct -12.95076142+0.0e+00i  sectors -12.95096860  rel 1.6e-05
W2k    S3 (0, 3/10)      1p: |nf/orig - 1| 5.6e-16   integral: direct -23.42347804+0.0e+00i  sectors -23.42384625  rel 1.6e-05
W2k    S1 (3/10, 7/10)   1p: |nf/orig - 1| 4.1e-15   integral: direct +0.31480769+0.0e+00i  sectors +0.31480769  rel 5.3e-16
W2k    S2 (3/10, 7/10)   1p: |nf/orig - 1| 1.9e-14   integral: direct -0.54114648+0.0e+00i  sectors -0.54114648  rel 6.2e-16
W2k    S3 (3/10, 7/10)   1p: |nf/orig - 1| 1.3e-15   integral: direct +2.67786785+0.0e+00i  sectors +2.67790380  rel 1.3e-05
W2kb   S1 (0, 3/10)      0p: |nf/orig - 1| 4.4e-16   integral: direct +9.76696444+0.0e+00i  sectors +9.76696444  rel 3.6e-16
W2kb   S2 (0, 3/10)      0p: |nf/orig - 1| 2.2e-16   integral: direct -13.58645117+0.0e+00i  sectors -13.58645117  rel 2.6e-16
W2kb   S3 (0, 3/10)      0p: |nf/orig - 1| 6.7e-16   integral: direct -32.55654814+0.0e+00i  sectors -32.55654814  rel 4.4e-16
W2kb   S1 (3/10, 7/10)   0p: |nf/orig - 1| 4.4e-16   integral: direct +3.29062665+0.0e+00i  sectors +3.29062665  rel 1.1e-15
W2kb   S2 (3/10, 7/10)   0p: |nf/orig - 1| 4.7e-15   integral: direct -5.30243175+0.0e+00i  sectors -5.30243175  rel 5.0e-16
W2kb   S3 (3/10, 7/10)   0p: |nf/orig - 1| 2.2e-16   integral: direct -10.96875548+0.0e+00i  sectors -10.96875548  rel 8.1e-16
worst pointwise 1.9e-14, worst integral 1.8e-05


==> anc/paper2/r0/theory/check_steps_gg.py <==
"""The parametric pipeline for g -> gg, piece by piece: normal form against the integrand at random points
(eik weight z^(-1-eta) included), and the sector integrals against direct tanh-sinh quadrature at real
(eps, eta) where they converge.

    python3 check_steps_gg.py 3/10 [names]
"""
import sys, warnings, pickle
warnings.filterwarnings('ignore')
import numpy as np
import sympy as sp
import scipy.special as ss
from lc_engine import eps, D
from factors import eta, normal_form
from secdec import decompose, Sector
import gg_diagrams as G
from gg_driver import z, STRUCT
from numeric_checks import close,interior_values

xval = sp.Rational(sys.argv[1])
tag = str(xval).replace('/', 'o')
only = sys.argv[2].split(',') if len(sys.argv) > 2 else None
data = pickle.load(open(f'gg_integrands_x{tag}.pkl', 'rb'))
EPS, ETA = sp.Rational(-3, 10), sp.Rational(-3, 10)
rng = np.random.default_rng(2)


def ts_nodes(h=1/16, tmax=3.6):
    t = np.arange(-tmax, tmax + h/2, h)
    u = 0.5*np.pi*np.sinh(t)
    xx = 1/(1 + np.exp(-2*u))
    wgt = h*0.5*np.pi*np.cosh(t)/(2*np.cosh(u)**2)
    interior=(xx>0)&(xx<1)
    return xx[interior], wgt[interior]


xs, ws = ts_nodes()


def cube_integral(expr, vs):
    grids = np.meshgrid(*([xs]*len(vs)), indexing='ij')
    W = np.ones_like(grids[0])
    for k in range(len(vs)):
        sh = [1]*len(vs); sh[k] = len(xs)
        W = W*ws.reshape(sh)
    v=interior_values(expr,vs,[g+0j for g in grids])
    return np.sum(W*v)


s_, t1, t2 = sp.symbols('s t1 t2')
worst_pt, worst_int = 0, 0
checked=0
for name, pieces in data['results'].items():
    if only and name not in only:
        continue
    eik = G.DIAGRAMS[name]['eik']
    for iv, pcs in pieces:
        for prm, o in pcs:
            for st in STRUCT:
                if o[st] == 0:
                    continue
                za, zb = sp.Rational(iv[0]), sp.Rational(iv[1]); dz = zb - za
                e = sp.sympify(o[st]).subs(D, 2 - 2*eps)
                jac = dz
                if len(prm) == 2:
                    a1, a2 = prm
                    e = e.subs({a1: t1, a2: (1 - t1)*t2}, simultaneous=True); jac *= (1 - t1); cube = [s_, t1, t2]
                elif len(prm) == 1:
                    e = e.subs(prm[0], t1); cube = [s_, t1]
                else:
                    cube = [s_]
                e = e.subs(z, za + dz*s_)*jac
                if eik:
                    e = e*(za + dz*s_)**(-1 - eta)
                const, facs = normal_form(e, cube, {v: sp.Rational(2, 7) for v in cube})
                nf = const*sp.Mul(*[f**ex for f, ex in facs.items()])
                e0 = e.subs({eps: EPS, eta: ETA}); nf0 = nf.subs({eps: EPS, eta: ETA})
                fe = sp.lambdify(cube, e0, [{'gamma': ss.gamma}, 'numpy'])
                fn = sp.lambdify(cube, nf0, [{'gamma': ss.gamma}, 'numpy'])
                pts = rng.random((4, len(cube)))
                dev = max(abs(complex(fn(*p))/complex(fe(*p)) - 1) for p in pts)
                close(dev,0,atol=1e-10,rtol=0,label=f'{name} {st} normal form')
                checked+=1
                worst_pt = max(worst_pt, dev)
                line = f'{name:6s} {st} {str(iv):14s} {len(prm)}p: |nf/orig - 1| {dev:.1e}'
                if len(cube) <= 2:
                    I_orig = cube_integral(e0, cube)
                    secs = [Sector(j, m, r, cube, const) for j, m, r, vm in decompose(facs, cube)]
                    I_val = sum(S.value(complex(EPS), complex(ETA), n=64) for S in secs)
                    rel = abs(I_val - I_orig)/max(abs(I_orig), 1e-12)
                    close(I_val,I_orig,label=f'{name} {st} sector integral')
                    worst_int = max(worst_int, rel)
                    line += f'   integral: direct {I_orig.real:+.8f}{I_orig.imag:+.1e}i  sectors {I_val.real:+.8f}  rel {rel:.1e}'
                print(line, flush=True)
print(f'worst pointwise {worst_pt:.1e}, worst integral {worst_int:.1e}')
if not checked:raise ValueError('No nonzero integrands were compared')


==> anc/paper2/r0/theory/combine_gg.py <==
"""The one-loop kernel for gluon splittings (gg -> HH) at mu = mu_b, from J1 at x and at 1 - x, the self-energies of
the daughters and the soft function, for the two components nu = 0 and nu = 2; against the closed form of the data.

    python3 combine_gg.py 3/10 [CA|nf]        (needs gg_laurent_x3o10.json and gg_laurent_x7o10.json)

Units p1^+ = p2^- = mu = nu = 1, b = b0, s = 1, m1^2 = m2^2 = x(1-x).  J1 is stored per structure (S1, S2, S3, T4 of
gg_driver.py) in units of the tree coefficient of S1, which is the same at x and 1 - x.  b space: S1-S3 keep their
form; T4 -> (S1 + S2 + S3)/2 - T4 at eps^0 (its spin-3 part transforms with the opposite sign; T4 has no poles).
The n-bar collinear function is J1 at 1 - x (same tensor form, with eps_2 and b_r = -b; the overall sign cancels).
Kernel: sum_ij J1^ij(eps1, b) J2^ij(eps2, b) = alpha (eps1.eps2) b^2 + beta (eps1.b)(eps2.b): nu = 0 is alpha +
beta/2, nu = 2 is beta.  Coupling renormalisation: -beta0/eps, pure pole, not included (so the expected single pole
contains +beta0 relative to 2 I_K).
"""
import sys, json
import numpy as np
import sympy as sp
import mpmath as mp
from laurent_inputs import load_laurent

STRUCT = ('S1', 'S2', 'S3', 'T4')
Z2 = float(mp.zeta(2))


def series(f, orders=(-2, -1, 0), r=0.2, n=32):
    th = 2*np.pi*(np.arange(n) + 0.5)/n
    e = r*np.exp(1j*th)
    v = np.array([complex(f(mp.mpc(ee))) for ee in e])
    return {j: np.mean(v*e**(-j)) for j in orders}


def ftf(ep):
    return mp.exp(-mp.euler*ep)*mp.gamma(1 - 2*ep)/(mp.gamma(1 + ep)*mp.gamma(1 - ep))


def self_energy(xx, col):
    """the two daughters of J1(xx), b space at L_b = 0"""
    if col == 'CA':
        c = lambda ep: (5 - 3*ep)/(3 - 2*ep)
    else:
        c = lambda ep: -4*(1 - ep)/(3 - 2*ep)
    return series(lambda ep: ftf(ep)*c(ep)*mp.gamma(ep)*mp.gamma(1 - ep)**2/mp.gamma(2 - 2*ep)
                  * ((1 - xx)**ep + xx**ep))


SOFT_ETA = series(lambda ep: 2*mp.exp(-mp.euler*ep)*mp.gamma(-ep)*2)
SOFT_0 = series(lambda ep: 2*mp.exp(-mp.euler*ep)*mp.gamma(-ep)*(-mp.euler - mp.digamma(-ep)))


def contraction_table():
    """C[nu][(s, t)] for the b-space structures of the two sides (2 dimensions)"""
    e1 = sp.symbols('e1x e1y'); e2 = sp.symbols('e2x e2y'); bb = sp.symbols('bx by')
    dot = lambda a, c: a[0]*c[0] + a[1]*c[1]
    b2 = dot(bb, bb)

    def tens(s, e):
        out = [[0, 0], [0, 0]]
        for i in range(2):
            for j in range(2):
                if s == 'S1':
                    out[i][j] = dot(e, bb)*(1 if i == j else 0)
                elif s == 'S2':
                    out[i][j] = e[i]*bb[j]
                elif s == 'S3':
                    out[i][j] = e[j]*bb[i]
                else:
                    out[i][j] = dot(e, bb)*bb[i]*bb[j]/b2
        return out
    al, be = sp.symbols('alpha beta')
    C = {0: {}, 2: {}}
    for s in STRUCT:
        for t in STRUCT:
            A, B = tens(s, e1), tens(t, e2)
            val = sp.expand(sp.cancel(sum(A[i][j]*B[i][j] for i in range(2) for j in range(2))*b2**2))
            # match val = [alpha (e1.e2) b^2 + beta (e1.b)(e2.b)] b^4
            ansatz = sp.expand((al*dot(e1, e2)*b2 + be*dot(e1, bb)*dot(e2, bb))*b2**2)
            sol = sp.solve(sp.Poly(val - ansatz, *e1, *e2, *bb).coeffs(), [al, be], dict=True)
            assert len(sol) == 1, (s, t)
            a_, b_ = sol[0][al], sol[0][be]
            C[0][(s, t)] = float(a_ + b_/2)
            C[2][(s, t)] = float(b_)
    return C


CT = contraction_table()


def load(tag, col):
    d = load_laurent(f'gg_laurent_x{tag}.json', 'gg', expected_x=tag.split('_', 1)[0].replace('o', '/'))
    tree = {s: complex(*d['tree'][s]) for s in STRUCT}
    tot = {s: {} for s in STRUCT}
    for name, dd in d['diagrams'].items():
        w = complex(*dd['colour'][col])
        if w == 0:
            continue
        for s in STRUCT:
            for key, (re, im) in dd['laurent'][s].items():
                tot[s][key] = tot[s].get(key, 0) + w*complex(re, im)
    norm = tree['S1']
    tau = {s: tree[s]/norm for s in STRUCT}
    return tot, tau


def to_b(a):
    """k-space coefficients (S1, S2, S3, T4) -> b-space structures (T4 at eps^0)"""
    return {'S1': a['S1'] + a['T4']/2, 'S2': a['S2'] + a['T4']/2, 'S3': a['S3'] + a['T4']/2, 'T4': -a['T4']}


def ratio(nu, A1, tau1, A2, tau2):
    """[<A1, tau2> + <tau1, A2>]/<tau1, tau2> for coefficient dicts"""
    num = sum(A1[s]*tau2[t]*CT[nu][(s, t)] + tau1[s]*A2[t]*CT[nu][(s, t)] for s in STRUCT for t in STRUCT)
    den = sum(tau1[s]*tau2[t]*CT[nu][(s, t)] for s in STRUCT for t in STRUCT)
    return num/den


def r0_closed(xx, col, nu):
    F = 1/(xx*(1 - xx)) + 2*xx*(1 - xx) if nu == 0 else (xx**4 + (1 - xx)**4)/(xx*(1 - xx))
    if col == 'CA':
        return 134/9 - 5*Z2 - 4*np.log(xx)*np.log(1 - xx) + (2/3)/F
    return -40/9 - (4/3)/F


def kernel(num, den, col, suffix=''):
    """{nu: {'poles': (c-2, c-1), 'eps^0': ., '1/eta': ., 'imag': .}} for one colour part"""
    xx = num/den
    tx, ty = f'{num}o{den}{suffix}', f'{den - num}o{den}{suffix}'
    J1, tau1 = load(tx, col)
    J2, tau2 = load(ty, col)
    se = {j: self_energy(xx, col)[j] + self_energy(1 - xx, col)[j] for j in (-2, -1, 0)}
    dc = 1 if col == 'CA' else 0
    out = {}
    for nu in (0, 2):
        res, eta = {}, {}
        for j in (-2, -1, 0):
            A1 = to_b({s: J1[s].get(f'0,{j}', 0) for s in STRUCT})
            A2 = to_b({s: J2[s].get(f'0,{j}', 0) for s in STRUCT})
            res[j] = ratio(nu, A1, tau1, A2, tau2) + dc*SOFT_0[j] + se[j]
            E1 = {s: J1[s].get(f'-1,{j}', 0) for s in STRUCT}
            E2 = {s: J2[s].get(f'-1,{j}', 0) for s in STRUCT}
            eta[j] = ratio(nu, E1, tau1, E2, tau2) + dc*SOFT_ETA[j]
        out[nu] = {'eps^-2': res[-2].real, 'eps^-1': res[-1].real, 'eps^0': res[0].real,
                   'max |1/eta coefficient|': max(abs(v) for v in eta.values()),
                   'max |imag|': max(abs(v.imag) for v in res.values())}
    return out


def expected_poles(xx, col):
    Lx = np.log(xx*(1 - xx))
    return (2.0, -4*Lx + 22/3) if col == 'CA' else (0.0, -8/3)


def main():
    num, den = map(int, (sys.argv[1] if len(sys.argv) > 1 else '3/10').split('/'))
    cols = [sys.argv[2]] if len(sys.argv) > 2 else ['CA', 'nf']
    xx = num/den
    for col in cols:
        out = kernel(num, den, col)
        ep = expected_poles(xx, col)
        for nu, r in out.items():
            print(f'{col} nu={nu}: 1/eta {r["max |1/eta coefficient|"]:.1e} | eps^-2 {r["eps^-2"]:+.9f} '
                  f'(exp {ep[0]:+.4f})  eps^-1 {r["eps^-1"]:+.9f} (exp {ep[1]:+.9f})  eps^0 {r["eps^0"]:+.9f}  '
                  f'data {r0_closed(xx, col, nu):+.9f}  diff {r["eps^0"] - r0_closed(xx, col, nu):+.1e}  '
                  f'|imag| {r["max |imag|"]:.1e}')


if __name__ == '__main__':
    main()


==> anc/paper2/r0/theory/combine_gqq.py <==
"""Combine the one-loop collinear functions J1(x) and J2(y = 1 - x), the self-energies, the coupling counterterm
and the soft function into the one-loop kernel for quark splittings at mu = mu_b, and compare with the data.

    python3 combine_gqq.py 3/10        (needs gqq_laurent_x3o10.json and gqq_laurent_x7o10.json)

J2(y) is taken as J1 at y (charge conjugation maps the n-bar sector with an antiquark at x1 onto J1); both
helicity structures are printed, so that their equality (helicity independence) is visible.
Units p1^+ = p2^- = mu = nu = 1, b = b0: L_b = L_nu = 0, s = 1, m^2 = x(1-x).
"""
import sys, json
import numpy as np
import mpmath as mp
from laurent_inputs import load_laurent

x = mp.mpf(mp.fraction(*map(int, sys.argv[1].split('/')))) if len(sys.argv) > 1 else mp.mpf(3)/10
tagx = sys.argv[1].replace('/', 'o') if len(sys.argv) > 1 else '3o10'
num, den = map(int, (sys.argv[1] if len(sys.argv) > 1 else '3/10').split('/'))
tagy = f'{den - num}o{den}'
z2 = float(mp.zeta(2))


def series(f, orders=(-2, -1, 0), r=0.2, n=32):
    th = 2*np.pi*(np.arange(n) + 0.5)/n
    e = r*np.exp(1j*th)
    v = np.array([complex(f(mp.mpc(ee))) for ee in e])
    return {j: np.mean(v*e**(-j)) for j in orders}


def ftf(ep):
    return mp.exp(-mp.euler*ep)*mp.gamma(1 - 2*ep)/(mp.gamma(1 + ep)*mp.gamma(1 - ep))


def analytic(xx):
    """self-energies of the quark and the antiquark of J1(xx), b-space at L_b = 0: C_F coefficient"""
    se = lambda ep: -ftf(ep)*mp.gamma(ep)*mp.gamma(1 - ep)**2/mp.gamma(1 - 2*ep)*(1 - ep)/(1 - 2*ep)*((1 - xx)**ep + xx**ep)
    return series(se)


def load(tag):
    d = load_laurent(f'gqq_laurent_x{tag}.json', 'gqq', expected_x=tag.split('_', 1)[0].replace('o', '/'))
    tot = {st: {col: {} for col in ('CF', 'CA')} for st in ('ek', 'ke')}
    per = {}
    for name, dd in d['diagrams'].items():
        pref = {k: float(eval(v)) for k, v in dd['pref'].items()}
        for st in ('ek', 'ke'):
            for key, (re, im) in dd['laurent'][st].items():
                for col in ('CF', 'CA'):
                    tot[st][col][key] = tot[st][col].get(key, 0) + pref[col]*complex(re, im)
                per.setdefault(name, {}).setdefault(st, {})[key] = complex(re, im)
    return tot, per


def main():
    J1, per1 = load(tagx)
    J2, per2 = load(tagy)
    se1, se2 = analytic(x), analytic(1 - x)
    # soft function: 2 Delta_C e^{-g eps} Gamma(-eps) [2/eta - gamma - psi(-eps)], Delta_C = 2 C_F - C_A
    soft_eta = series(lambda ep: 2*mp.exp(-mp.euler*ep)*mp.gamma(-ep)*2)                 # coefficient of 1/eta
    soft_0 = series(lambda ep: 2*mp.exp(-mp.euler*ep)*mp.gamma(-ep)*(-mp.euler - mp.digamma(-ep)))
    Lx = float(mp.log(x*(1 - x)))
    for st in ('ek', 'ke'):
        print(f'--- helicity structure {st}')
        for col, dc in (('CF', 2), ('CA', -1)):
            tot = {}
            for j in (-2, -1, 0):
                key0 = f'0,{j}'
                v = J1[st][col].get(key0, 0) + J2[st][col].get(key0, 0) + dc*soft_0[j]
                if col == 'CF':
                    v += se1[j] + se2[j]
                tot[j] = v
            eta_pole = {j: J1[st][col].get(f'-1,{j}', 0) + J2[st][col].get(f'-1,{j}', 0) + dc*soft_eta[j] for j in (-2, -1, 0)}
            print(f'  {col}: 1/eta coefficients (must vanish):', {j: f'{eta_pole[j].real:.2e}' for j in eta_pole})
            print(f'  {col}: eps^-2 {tot[-2].real:.10f}  eps^-1 {tot[-1].real:.10f}  eps^0 {tot[0].real:.10f}'
                  f'   (imag. parts {abs(tot[-2].imag):.1e} {abs(tot[-1].imag):.1e} {abs(tot[0].imag):.1e})')
            if col == 'CF':
                print(f'      expected poles: eps^-2 4, eps^-1 {-4*Lx + 6:.10f}')
                lx, ly = float(mp.log(x)), float(mp.log(1 - x))
                print(f'      data r0: {12 - 6*z2 + 2*(lx - ly)**2:.10f}')
            else:
                print('      expected poles: eps^-2 -2, eps^-1 0')
                lx, ly = float(mp.log(x)), float(mp.log(1 - x))
                print(f'      data r0: {2 + z2 - 2*(lx**2 + ly**2):.10f}')


if __name__ == '__main__':
    main()


==> anc/paper2/r0/theory/combine_n4.py <==
"""The one-loop DPS kernel of planar N = 4 super Yang-Mills at mu = mu_b from the regions, for gluon splittings with the
two momentum fractions x1, x2 (the fractions of the two daughters that enter hard vertex 1), in the four-dimensional-
helicity scheme, in units a_s C_A = a/2 (a = g^2 N_c/(8 pi^2), the coupling of Dixon and Esterlis):

    K^(1)/K_0 = J1(x1) + J2(x2) + S + Sigma(x1) + Sigma(x2)      (Paper 2, eq. (F.1), combine_gg.py)

with the N = 4 field content in the loops: the gluon and ghost graphs of gg_diagrams.py (colour C_A), the fermion graphs
with T_F n_f -> 2 C_A (four adjoint Weyl fermions: an adjoint Weyl fermion is N_c fundamental Dirac flavours, T_F N_c =
C_A/2 each), and the scalar graphs of n4_diagrams.py with (3 + eps) complex adjoint scalars (the six real scalars, and
the 2 eps epsilon-scalars of dimensional reduction, which turn conventional dimensional regularisation into the
four-dimensional-helicity scheme of the BDS normalisation; check_fdh.py).  The daughter self-energies: (5-3eps)/(3-2eps)
- 8(1-eps)/(3-2eps) - (3+eps)/(3-2eps) = -2 exactly.  Expected poles 2/eps^2 + 2 L_*/eps with L_* =
-ln[x1 (1-x1) x2 (1-x2)] (beta_0 = 0); the finite part is r_0^{N=4}(x1, x2)/C_A, the same for nu = 0 and nu = 2
(no rational helicity term: 1 - 4 + 3 = 0).

    python3 combine_n4.py 3/10 7/10        (needs gg_laurent_x3o10.json, gg_laurent_x7o10.json, n4_laurent_x*.json)
"""
import sys, json, os
import numpy as np
import mpmath as mp
import combine_gg as C
from laurent_inputs import load_laurent

STRUCT = C.STRUCT
Z2 = C.Z2
WEIGHT = {'CA': 1.0, 'nf': 2.0}          # T_F n_f -> 2 C_A
NS = 3.0                                 # complex adjoint scalars at eps^0; the epsilon-scalars add eps x (the same graphs)


def load_n4(tag, suffix=''):
    """J1 at x = tag: {structure: {eps order: value}} (eta^0 terms) and {structure: {eps order}} of the 1/eta terms,
    weighted with the N = 4 field content; tau = tree structure"""
    x = tag.split('_', 1)[0].replace('o', '/')
    d = load_laurent(f'gg_laurent_x{tag}{suffix}.json', 'gg', expected_x=x)
    n = load_laurent(f'n4_laurent_x{tag}{suffix}.json', 'n4', expected_x=x)
    tree = {s: complex(*d['tree'][s]) for s in STRUCT}
    norm = tree['S1']
    tau = {s: tree[s]/norm for s in STRUCT}
    tot = {s: {} for s in STRUCT}

    def add(dd, w, shift):
        for name, g in dd.items():
            for s in STRUCT:
                for key, (re, im) in g['laurent'][s].items():
                    i, j = map(int, key.split(','))
                    tot[s][(i, j + shift)] = tot[s].get((i, j + shift), 0) + w*complex(re, im)
    for name, g in d['diagrams'].items():
        for col, w in WEIGHT.items():
            c = complex(*g['colour'][col])
            if c != 0:
                add({name: g}, w*c, 0)
    for name, g in n['diagrams'].items():
        c = complex(*g['colour']['ns'])
        if c != 0:
            add({name: g}, NS*c, 0)            # the three scalars
            add({name: g}, c, 1)               # eps x the same graphs: the epsilon-scalars
    return tot, tau


def self_energy_n4(xx):
    return C.series(lambda ep: C.ftf(ep)*(-2)*mp.gamma(ep)*mp.gamma(1 - ep)**2/mp.gamma(2 - 2*ep)*((1 - xx)**ep + xx**ep))


def kernel_n4(x1, x2, suffix=''):
    """x1, x2 as sympy-like fractions 'p/q'; returns {nu: {...}} as combine_gg.kernel"""
    t1 = x1.replace('/', 'o'); t2 = x2.replace('/', 'o')
    J1, tau1 = load_n4(t1, suffix)
    J2, tau2 = load_n4(t2, suffix)
    xx1 = eval(x1); xx2 = eval(x2)
    se1, se2 = self_energy_n4(xx1), self_energy_n4(xx2)
    out = {}
    for nu in (0, 2):
        res, eta = {}, {}
        for j in (-2, -1, 0):
            A1 = C.to_b({s: J1[s].get((0, j), 0) for s in STRUCT})
            A2 = C.to_b({s: J2[s].get((0, j), 0) for s in STRUCT})
            res[j] = C.ratio(nu, A1, tau1, A2, tau2) + C.SOFT_0[j] + se1[j] + se2[j]
            E1 = {s: J1[s].get((-1, j), 0) for s in STRUCT}
            E2 = {s: J2[s].get((-1, j), 0) for s in STRUCT}
            eta[j] = C.ratio(nu, E1, tau1, E2, tau2) + C.SOFT_ETA[j]
        out[nu] = {'eps^-2': res[-2].real, 'eps^-1': res[-1].real, 'eps^0': res[0].real,
                   'max |1/eta coefficient|': max(abs(v) for v in eta.values()),
                   'max |imag|': max(abs(v.imag) for v in res.values())}
    return out


def expected_poles(xx1, xx2):
    return (2.0, -2*np.log(xx1*(1 - xx1)) - 2*np.log(xx2*(1 - xx2)))


def r0_guess(xx1, xx2):
    """the structure the hexagon requires (n4_hexagon.py): -5 zeta_2 - 2 ln x1 ln(1-x1) - 2 ln x2 ln(1-x2)"""
    return -5*Z2 - 2*np.log(xx1)*np.log(1 - xx1) - 2*np.log(xx2)*np.log(1 - xx2)


def main():
    x1 = sys.argv[1] if len(sys.argv) > 1 else '3/10'
    x2 = sys.argv[2] if len(sys.argv) > 2 else '7/10'
    out = kernel_n4(x1, x2)
    ep = expected_poles(eval(x1), eval(x2))
    for nu, r in out.items():
        print(f'x1 = {x1}, x2 = {x2}, nu={nu}: 1/eta {r["max |1/eta coefficient|"]:.1e} | eps^-2 {r["eps^-2"]:+.9f} (exp {ep[0]:+.4f})'
              f'  eps^-1 {r["eps^-1"]:+.9f} (exp {ep[1]:+.9f})  eps^0 {r["eps^0"]:+.9f}  '
              f'[-5 z2 - 2 ln x ln(1-x) terms: {r0_guess(eval(x1), eval(x2)):+.9f}]  |imag| {r["max |imag|"]:.1e}')


if __name__ == '__main__':
    main()


==> anc/paper2/r0/theory/compare_stored.py <==
"""Compare fresh region integrals with the preserved results.

Defaults allow 1e-7 absolute plus 1e-6 relative differences, consistent with the
precision of the production quadratures. Override explicitly for tighter runs:
    python compare_stored.py gqq --atol 1e-8 --rtol 1e-7
"""
import argparse
import json
import math
from pathlib import Path
from laurent_inputs import load_laurent


def validate_laurent(value, label):
    """Check payload shape; {} denotes a zero structure, not a missing key.

    load_laurent checks the complete file's required diagrams and structures
    before this helper is called.
    """
    if not isinstance(value,dict) or not value:
        raise ValueError(f'{label}: empty Laurent structures')
    for structure,coefficients in value.items():
        if not isinstance(coefficients,dict):
            raise ValueError(f'{label}/{structure}: missing Laurent coefficient mapping')
        for key,pair in coefficients.items():
            if (not isinstance(pair,list) or len(pair)!=2 or
                    not all(isinstance(v,(int,float)) and not isinstance(v,bool) and math.isfinite(v) for v in pair)):
                raise ValueError(f'{label}/{structure}/{key}: malformed or nonfinite coefficient')


def compare(a, b, atol, rtol, label='result'):
    """Compare complete numerical trees; missing entries and nonfinite values fail."""
    if isinstance(a, dict):
        if not isinstance(b, dict) or a.keys() != b.keys():
            raise ValueError(f'{label}: different fields')
        return max((compare(a[k], b[k], atol, rtol, f'{label}/{k}') for k in a), default=0)
    if isinstance(a, list):
        if not isinstance(b, list) or len(a) != len(b):
            raise ValueError(f'{label}: different list lengths')
        return max((compare(x,y,atol,rtol,f'{label}/{i}') for i,(x,y) in enumerate(zip(a,b))), default=0)
    if isinstance(a, bool) or isinstance(b, bool):
        if a is not b:
            raise ValueError(f'{label}: different flags')
        return 0
    if isinstance(a, (int,float)) or isinstance(b, (int,float)):
        if not isinstance(a,(int,float)) or not isinstance(b,(int,float)):
            raise ValueError(f'{label}: incompatible numerical values')
        if not (math.isfinite(a) and math.isfinite(b)):
            raise ValueError(f'{label}: nonfinite value')
        delta=abs(a-b)
        if delta > atol + rtol*max(abs(a),abs(b)):
            raise ValueError(f'{label}: difference {delta:.3g} exceeds atol={atol:g}, rtol={rtol:g}')
        return delta
    if a != b:
        raise ValueError(f'{label}: different values')
    return 0


def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('kind',choices=('gqq','gg','n4'),nargs='?',default='gqq')
    parser.add_argument('--atol',type=float,default=1e-7)
    parser.add_argument('--rtol',type=float,default=1e-6)
    args=parser.parse_args()
    if not all(math.isfinite(t) and t>=0 for t in (args.atol,args.rtol)):
        parser.error('tolerances must be finite and nonnegative')
    failures=[];compared=0;worst=0
    for old in sorted(Path('stored').glob(f'{args.kind}_laurent_x*.json')):
        new=Path(old.name)
        try:
            x=old.stem.split('_x',1)[1].split('_',1)[0].replace('o','/')
            a=load_laurent(old,args.kind,expected_x=x)
            b=load_laurent(new,args.kind,expected_x=x)
            if a.get('complete') is False or b.get('complete') is False:
                raise ValueError(f'{new}: incomplete result')
            da,db=a.get('diagrams',{}),b.get('diagrams',{})
            if not da or da.keys()!=db.keys():
                raise ValueError(f'{new}: incomplete or incompatible diagram sets')
            compare(a.get('x'),b.get('x'),args.atol,args.rtol,f'{new}/x')
            delta=0
            for name in da:
                validate_laurent(da[name]['laurent'],f'{old}/{name}')
                validate_laurent(db[name]['laurent'],f'{new}/{name}')
                delta=max(delta,compare(da[name]['laurent'],db[name]['laurent'],args.atol,args.rtol,f'{new}/{name}'))
                colour='pref' if args.kind=='gqq' else 'colour'
                compare(da[name][colour],db[name][colour],args.atol,args.rtol,f'{new}/{name}/{colour}')
            print(f'{new}: largest change of a Laurent coefficient {delta:.1e}')
            compared+=1;worst=max(worst,delta)
        except (OSError,ValueError,KeyError,TypeError) as exc:
            failures.append(str(exc))
    result={'gqq':'r0_theory_quarks.json','gg':'r0_theory_gluons.json','n4':'kappa1_n4.json'}[args.kind]
    if (Path('stored')/result).exists():
        try:
            delta=compare(json.loads((Path('stored')/result).read_text()),json.loads(Path(result).read_text()),
                          args.atol,args.rtol,result)
            print(f'{result}: agrees within atol={args.atol:g}, rtol={args.rtol:g}; largest change {delta:.1e}')
        except (OSError,ValueError,TypeError) as exc:
            failures.append(str(exc))
    if not compared:failures.append('no compatible Laurent files were compared; comparison is unavailable')
    print(f'compared {compared} Laurent files; largest change {worst:.1e}')
    if failures:raise SystemExit('\n'.join(failures))


if __name__=='__main__':main()


==> anc/paper2/r0/theory/driver.py <==
"""Turn a diagram (Dirac strings, light-cone denominators) into parametric integrands over the loop momentum
fraction z and Feynman parameters, at a fixed numerical momentum fraction x.

For each diagram and each z-interval with support, returns the integrands of the two helicity structures
'ek' and 'ke' (coefficients of (eps.Gamma)(Gamma.k) and (Gamma.k)(eps.Gamma)), normalised as the ratio to the
tree, divided by a_s (mu^2 e^gamma/k2)^eps, and without the eikonal factor nu^eta |z|^-eta/(z + i0):
    ratio = a_s (mu^2 e^gamma/k2)^eps  int dz [eik]  int dF  I(z, F),
where int dF runs over the Feynman-parameter simplex.  The (4 pi)^(-1+eps) of the transverse integral and
the 1/(2 pi) of the z measure are absorbed in this normalisation (see gqq_diagrams.py for the tree).
"""
import sympy as sp
import lc_engine as E
from gqq_diagrams import x, z, u, w, k2, l2, lk


def ncoeff_terms(strings):
    tot = {}
    for c, s in strings:
        words = E.dirac_ncoeff(s)
        for word, cw in words.items():
            if isinstance(c, str):
                sign = -1 if c.startswith('-') else 1
                for pre in (('e', 'l'), ('l', 'e')):
                    key = pre + word
                    tot[key] = sp.expand(tot.get(key, 0) + sign*cw)
            else:
                tot[word] = sp.expand(tot.get(word, 0) + c*cw)
    return {k: v for k, v in tot.items() if v != 0}


def residues(terms, dens, at, order=(u, w)):
    """double residue integral; returns {tuple(dens): {word: numerator}}"""
    out = {}
    d0 = [(d, 1) for d in dens]
    for n1, d1 in E.lc_integrate_multi(terms, d0, order[0], at):
        for n2, d2 in E.lc_integrate_multi(n1, d1, order[1], at):
            key = tuple(sp.factor(e) for e, s in d2)
            out.setdefault(key, {})
            for word, c in n2.items():
                out[key][word] = sp.cancel(out[key].get(word, 0) + c)
    return out


def diagram_integrands(diag, xval, intervals, order=(u, w)):
    """returns list of (z-interval, params, {'ek': I, 'ke': I}) with x = xval"""
    terms = ncoeff_terms(diag['strings'])
    terms = {k: sp.expand(v.subs(x, xval)) for k, v in terms.items()}
    dens = [sp.expand(d.subs(x, xval)) for d in diag['dens']]
    res = []
    for (za, zb) in intervals:
        zt = (sp.Rational(za) + sp.Rational(zb))/2
        at = {z: zt, k2: 1, l2: sp.Rational(7, 3), lk: sp.Rational(1, 5)}
        rr = residues(terms, dens, at, order)
        n = 2 - 2*E.eps
        strip = (4*sp.pi)**(n/2)
        tree = {'ek': -xval/2, 'ke': (1 - xval)/2}
        pieces = []
        for dl, tw in rr.items():
            # separate l-independent denominators
            dep = [d for d in dl if sp.diff(d, l2) != 0 or sp.diff(d, lk) != 0]
            ind = [d for d in dl if d not in dep]
            fac = 1/sp.Mul(*ind) if ind else 1
            tw2 = {kw: sp.expand(v*fac) for kw, v in tw.items()}
            if not dep:
                raise ValueError('no transverse denominator')
            r, prm = E.transverse_integrate(tw2, dep, l2, lk, k2, test=at)
            # normalisation: ratio/(a_s (mu^2 e^g/k2)^eps) = p * int dz eik * T/tree, T without (4 pi)^(-n/2)
            out = {st: (r[st]*strip/tree[st] if r[st] != 0 else 0) for st in ('ek', 'ke')}
            pieces.append((prm, out))
        res.append(((za, zb), pieces))
    return res


==> anc/paper2/r0/theory/factors.py <==
"""Factor a parametric integrand into C(eps) * prod_j f_j(v)^(n_j + m_j eps + l_j eta), with f_j irreducible
polynomials over Q, positive on the integration domain.

Bases raised to non-integer (eps-dependent) powers come from positive quantities (the combined transverse
denominators), so their factors are replaced by absolute values; for integer powers the signs are kept."""
import sympy as sp
from lc_engine import eps, D

eta = sp.Symbol('eta')


def split_factors(expr, vars_, test):
    """returns (const, {f: exponent}), expr = const * prod f^exponent on the domain containing `test`"""
    expr = expr.subs(D, 2 - 2*eps)
    state = {'const': sp.Integer(1), 'facs': {}}

    def has_vars(e):
        return any(e.has(v) for v in vars_)

    def poly_part(p, ex):
        """p a polynomial-like expression (no powers of variable expressions) raised to ex"""
        integer = sp.sympify(ex).is_integer
        num, den = sp.fraction(sp.together(p))
        for part, sgn in ((num, 1), (den, -1)):
            c, lst = sp.factor_list(sp.expand(part), *vars_)
            state['const'] *= (c if integer else sp.Abs(c))**(sgn*ex)
            for f, mult in lst:
                if not has_vars(f):
                    state['const'] *= (f if integer else sp.Abs(f))**(sgn*mult*ex)
                    continue
                val = sp.N(f.subs(test).subs({eps: sp.Rational(1, 100), eta: sp.Rational(1, 1000)}))
                if val < 0:
                    f = sp.expand(-f)
                    if integer:
                        state['const'] *= (-1)**(sgn*mult*ex)
                state['facs'][f] = sp.expand(state['facs'].get(f, 0) + sgn*mult*ex)

    def walk(e, ex):
        if not has_vars(e):
            state['const'] *= e**ex
            return
        if isinstance(e, sp.Mul):
            for t in e.args:
                walk(t, ex)
            return
        if isinstance(e, sp.Pow):
            b, p = e.args
            walk(b, sp.expand(p*ex))
            return
        if isinstance(e, sp.Add):
            # a sum: either a polynomial in the variables, or a sum containing powers -> combine first
            if any(isinstance(a, sp.Pow) and has_vars(a.args[0]) and not sp.sympify(a.args[1]).is_integer
                   for a in sp.preorder_traversal(e)):
                raise ValueError('sum with non-integer powers: ' + str(e)[:200])
            poly_part(e, ex)
            return
        poly_part(e, ex)

    walk(expr, sp.Integer(1))
    facs = {f: e for f, e in state['facs'].items() if e != 0}
    return sp.simplify(state['const']), facs


def _canon_factors(b, vars_, test):
    """b (rational in vars_, independent of eps and eta) -> (c, {f: k}) with b = c * prod f^k, every f an
    irreducible primitive polynomial over Z with f(test) > 0, and c free of vars_"""
    num, den = sp.fraction(sp.together(b))
    c = sp.Integer(1)
    out = {}
    for part, sgn in ((num, 1), (den, -1)):
        cc, lst = sp.factor_list(sp.expand(part), *vars_)
        c *= cc**sgn
        for f, mult in lst:
            if not any(f.has(v) for v in vars_):
                c *= f**(sgn*mult)
                continue
            if sp.N(f.subs(test)) < 0:
                f = sp.expand(-f)
                c *= sp.Integer(-1)**(sgn*mult)          # (v2 had the Python int -1: (-1)**-1 is a float)
            out[f] = out.get(f, 0) + sgn*mult
    return c, out


def _numeric_powers(e):
    """c^(m eps + l eta) for numbers c -> exp((m eps + l eta) sum_p k_p ln p), so that equal powers written with
    different bases (4^eps, 2^(2 eps)) are recognised as equal"""
    def is_np(a):
        return (isinstance(a, sp.Pow) and a.base.is_number and a.base.is_positive
                and (a.exp.has(eps) or a.exp.has(eta)))
    def plog(c):
        """ln c with every rational factored into primes"""
        out = 0
        for t in sp.Add.make_args(sp.expand_log(sp.log(c), force=True)):
            co, rest = t.as_coeff_Mul()
            if isinstance(rest, sp.log) and rest.args[0].is_Rational:
                r = sp.Rational(rest.args[0])
                for p, k in sp.factorint(r.p).items():
                    out += co*k*sp.log(p)
                for p, k in sp.factorint(r.q).items():
                    out -= co*k*sp.log(p)
            else:
                out += t
        return out
    e = e.replace(is_np, lambda a: sp.exp(sp.expand(a.exp*plog(a.base))))
    e = sp.powsimp(e, combine='exp', deep=True)
    return e.replace(lambda a: isinstance(a, sp.exp), lambda a: sp.exp(sp.expand(a.args[0])))


def normal_form(expr, vars_, test):
    """expr -> (const, {f: exponent}), expr = const * prod f^exponent on the domain containing `test`.

    Every base^(n + m eps + l eta) with a base that depends on the variables is first written as
    base^n * c^(m eps + l eta) * prod_f Ye_f^(k_f m) Yh_f^(k_f l), base = c prod_f f^k_f in irreducible factors
    (one symbol per irreducible factor, so that equal factors written differently in different terms get the
    same symbol); the Y-monomial must then be common to all terms and is taken out by factor().
    v1 assigned one symbol per base expression: two forms of one base (e.g. pi*P and P) got different symbols,
    the sum could not be factored, and the eps-powers of some terms were dropped."""
    # no expand_power_base: a positive base may be a product of negative factors, whose phases must not appear
    expr = sp.powdenest(expr.subs(D, 2 - 2*eps), force=True)
    ymap = {}
    Ys = []

    def ysym(f, which):
        key = (f, which)
        if key not in ymap:
            ymap[key] = sp.Symbol(f'Y{which}{len(Ys)}', positive=True)
            Ys.append((ymap[key], f, eps if which == 'e' else eta))
        return ymap[key]

    def repl(e):
        if isinstance(e, sp.Pow):
            b, p = e.args
            if any(b.has(v) for v in vars_) and (p.has(eps) or p.has(eta)):
                pe = sp.expand(p)
                n = pe.subs({eps: 0, eta: 0})
                m = pe.coeff(eps)
                l = pe.coeff(eta)
                assert sp.expand(pe - n - m*eps - l*eta) == 0, pe
                assert sp.sympify(n).is_integer, ('non-integer power', pe)
                assert not (b.has(eps) or b.has(eta)), ('eps-dependent base', b)
                assert not any(isinstance(a, sp.Pow) and not sp.sympify(a.args[1]).is_integer
                               for a in sp.preorder_traversal(b)), ('nested non-integer power', b)
                c, fl = _canon_factors(b, vars_, test)
                assert sp.N(c) > 0, ('base negative at the test point', b)
                out = b**n*c**(m*eps + l*eta)
                for f, k in fl.items():
                    if m != 0:
                        out *= ysym(f, 'e')**(k*m)
                    if l != 0:
                        out *= ysym(f, 'h')**(k*l)
                return out
            return repl(b)**p
        if e.args:
            return e.func(*[repl(a) for a in e.args])
        return e

    e2 = _numeric_powers(repl(expr))
    e2 = sp.factor(sp.together(e2))
    # e2 must now be a product: (rational in vars, with eps-dependent constants) * (monomial in the Y's)
    for a in sp.preorder_traversal(e2):
        if isinstance(a, sp.Add) and any(a.has(Y) for Y, _, _ in Ys):
            raise ValueError('Y-monomials not common to all terms: ' + str(a)[:300])
    const, facs = sp.Integer(1), {}
    c0, f0 = split_factors(e2.subs({Y: 1 for Y, _, _ in Ys}), vars_, test)
    const *= c0
    for f, ex in f0.items():
        facs[f] = sp.expand(facs.get(f, 0) + ex)
    powdict = sp.powsimp(e2, force=True).as_powers_dict()
    for Y, f, var in Ys:
        m = sum(ex for base, ex in powdict.items() if base == Y)
        if m == 0:
            continue
        facs[f] = sp.expand(facs.get(f, 0) + m*var)
    facs = {f: e for f, e in facs.items() if e != 0}
    return sp.simplify(const), facs


==> anc/paper2/r0/theory/fdh_check_x1o2.json <==
{
 "x": "1/2",
 "largest deviation": 2.1827616664305985e-13,
 "graphs": [
  "Vbuba1",
  "Vbuba2",
  "Vbuba3",
  "Vbubb1",
  "Vbubb2",
  "Vbubb3",
  "Vgh1",
  "Vgh2",
  "Vq1",
  "Vq2",
  "Vtri"
 ],
 "passed": true,
 "absolute_tolerance": 1e-09,
 "provenance": {
  "inputs": {
   "fdh_laurent_x1o2.json": "dd3d6f2748c22d0b9f154b8e6cff58905a9221f2e234dc019eb75700a1d61f77",
   "gg_laurent_x1o2.json": "8a951798e5da83195e86b3563032c300b1e8cb2f7130ccedb9402624bbd9c186",
   "n4_laurent_x1o2.json": "e7e67f61fe3a253bfb7c10b6d378799fe9c345dea7361fdfb1be5d0fb69f03b7"
  },
  "parameters": {
   "absolute_tolerance": 1e-09,
   "input_provenance_status": {
    "fdh": "tagged",
    "gg": "legacy-unverified",
    "n4": "legacy-unverified"
   },
   "x": "1/2"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "1.3.0",
   "mpmath_backend": "python",
   "numpy": "2.3.5",
   "python": "3.12.14",
   "sympy": "1.14.0"
  },
  "schema": 1,
  "sources": {
   "cache_utils.py": "0ac3205cf0cf39dcd75e6459b31973a50435131bce379d77c94002be2f20b3b3",
   "check_fdh.py": "4c17e3e6b3f1e84fe7a2210b6fe5c34e4276aada6622f49edb402f5435701aa6",
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "gg_diagrams.py": "a742c76ea47d4d314fe2444ef4c05795992b93e82513dc067f5aa474e09fcf5f",
   "gg_driver.py": "f82132e329b496619c12124b8bb116838f473dda571af4587e1f92ec8b67e620",
   "laurent_inputs.py": "8a221ed88c49477dab529d82163a75c955844ec7854e3e92af73cd57ea482b06",
   "lc_engine.py": "d87d35d83437dfd2618ce9ff9ffbc02033f03e3abc063eaaf9345e099c6d6146",
   "n4_diagrams.py": "a597f5561f12d770138301fcfffe325d4e036a11e96e2b358e8ea758a26ff50a",
   "vec_engine.py": "c08a2458f7f5b4ce8de274c413551011f0110550727c2d2958a748c6057f5892"
  },
  "stage": "fdh-scheme-check",
  "fingerprint": "c4be028500057b21c75cfbf85c5f0be21dbde370c9988ece4b107f697e282abb"
 },
 "statement": "gluon-loop graphs of J1 in the FDH scheme minus CDR = eps x the graphs of one complex adjoint scalar"
}


==> anc/paper2/r0/theory/fdh_laurent_x1o2.json <==
{
 "x": "1/2",
 "diagrams": {
  "Vtri": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      4.45391640235826e-12,
      -1.321711837198869e-13
     ],
     "0,-1": [
      2.6362943597835575,
      -2.0808632594793153e-12
     ],
     "0,0": [
      4.598988482779051,
      -8.652006194820316e-12
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -5.75478033282284e-12,
      -4.6775144521560286e-12
     ],
     "0,-1": [
      -3.465735898668301,
      -1.1531615939919249e-11
     ],
     "0,0": [
      -8.520059912177313,
      -1.5236166495125048e-11
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -6.420145665098076e-12,
      -4.249960626478977e-12
     ],
     "0,-1": [
      -3.4657359001118904,
      -2.6961925747581716e-11
     ],
     "0,0": [
      -8.520059966717607,
      -1.6361723087499058e-10
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -9.052676143428418e-14,
      8.673617379884035e-18
     ],
     "0,-1": [
      -1.8105308918769936e-13,
      4.7271214720367993e-17
     ],
     "0,0": [
      1.499999999999662,
      1.0755285551056204e-16
     ]
    }
   }
  },
  "Vgh1": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      3.1718876657149675e-15,
      3.4558944247975454e-19
     ],
     "0,-1": [
      -0.041666666666659816,
      3.943785402416022e-18
     ],
     "0,0": [
      -0.05334884601190852,
      -1.1492543028346347e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -9.516421938665642e-15,
      3.2526065174565133e-19
     ],
     "0,-1": [
      0.08333333333331513,
      1.0842021724855044e-19
     ],
     "0,0": [
      0.14836435880507778,
      4.445228907190568e-18
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -9.514524584863793e-15,
      1.3010426069826053e-18
     ],
     "0,-1": [
      0.08333333333331464,
      2.710505431213761e-19
     ],
     "0,0": [
      0.14836435877642604,
      3.686287386450715e-18
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      5.0291022702601135e-15,
      -3.3203691532368573e-19
     ],
     "0,-1": [
      1.0057005141866915e-14,
      -2.6291902682773483e-18
     ],
     "0,0": [
      -0.08333333333331458,
      -2.3852447794681098e-18
     ]
    }
   }
  },
  "Vgh2": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.1718876657149675e-15,
      -3.4558944247975454e-19
     ],
     "0,-1": [
      0.041666666666659816,
      -3.943785402416022e-18
     ],
     "0,0": [
      0.05334884601190852,
      1.1492543028346347e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      9.516421938665642e-15,
      -3.2526065174565133e-19
     ],
     "0,-1": [
      -0.08333333333331513,
      -1.0842021724855044e-19
     ],
     "0,0": [
      -0.14836435880507778,
      -4.445228907190568e-18
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      9.514524584863793e-15,
      -1.3010426069826053e-18
     ],
     "0,-1": [
      -0.08333333333331464,
      -2.710505431213761e-19
     ],
     "0,0": [
      -0.14836435877642604,
      -3.686287386450715e-18
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -5.0291022702601135e-15,
      3.3203691532368573e-19
     ],
     "0,-1": [
      -1.0057005141866915e-14,
      2.6291902682773483e-18
     ],
     "0,0": [
      0.08333333333331458,
      2.3852447794681098e-18
     ]
    }
   }
  },
  "Vq1": {
   "colour": {
    "CA": [
     0.0,
     0.0
    ],
    "nf": [
     0.0,
     -0.5
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.0357660829594124e-17,
      -2.2468138460851605e-14
     ],
     "0,-1": [
      -2.6454533008646308e-17,
      1.333333333333309
     ],
     "0,0": [
      7.632783294297951e-16,
      0.3738297404233657
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.0148132334464322e-16,
      -3.4246910862734126e-14
     ],
     "0,-1": [
      1.454999315475547e-16,
      -2.666666666666761
     ],
     "0,0": [
      -6.38378239159465e-16,
      -0.08099281291973892
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      5.421010862427522e-17,
      2.248722041908735e-14
     ],
     "0,-1": [
      -2.710505431213761e-17,
      -2.66666666666665
     ],
     "0,0": [
      -9.992007221626409e-16,
      -0.08099281429470712
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      6.288372600415926e-18,
      8.046558211405319e-14
     ],
     "0,-1": [
      3.859759734048396e-17,
      1.6091121490813265e-13
     ],
     "0,0": [
      3.8163916471489756e-17,
      -1.3333333333330333
     ]
    }
   }
  },
  "Vq2": {
   "colour": {
    "CA": [
     0.0,
     0.0
    ],
    "nf": [
     0.0,
     0.5
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      3.0357660829594124e-17,
      2.2468138460851605e-14
     ],
     "0,-1": [
      2.6454533008646308e-17,
      -1.333333333333309
     ],
     "0,0": [
      -7.632783294297951e-16,
      -0.3738297404233657
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.0148132334464322e-16,
      3.4246910862734126e-14
     ],
     "0,-1": [
      -1.454999315475547e-16,
      2.666666666666761
     ],
     "0,0": [
      6.38378239159465e-16,
      0.08099281291973892
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -5.421010862427522e-17,
      -2.248722041908735e-14
     ],
     "0,-1": [
      2.710505431213761e-17,
      2.66666666666665
     ],
     "0,0": [
      9.992007221626409e-16,
      0.08099281429470712
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -6.288372600415926e-18,
      -8.046558211405319e-14
     ],
     "0,-1": [
      -3.859759734048396e-17,
      -1.6091121490813265e-13
     ],
     "0,0": [
      -3.8163916471489756e-17,
      1.3333333333330333
     ]
    }
   }
  },
  "Vbuba1": {
   "colour": {
    "CA": [
     -1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -6.497840460140125e-14,
      7.589415207398531e-18
     ],
     "0,-1": [
      0.7499999999998694,
      1.1275702593849246e-17
     ],
     "0,0": [
      0.9801396145487271,
      -1.734723475976807e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.299568092028025e-13,
      -1.5178830414797062e-17
     ],
     "0,-1": [
      -1.4999999999997389,
      -2.2551405187698492e-17
     ],
     "0,0": [
      -1.9602792290974542,
      3.469446951953614e-17
     ]
    },
    "S3": {},
    "T4": {}
   }
  },
  "Vbubb1": {
   "colour": {
    "CA": [
     1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      6.497840460140125e-14,
      -7.589415207398531e-18
     ],
     "0,-1": [
      -0.7499999999998694,
      -1.1275702593849246e-17
     ],
     "0,0": [
      -0.9801396145487271,
      1.734723475976807e-17
     ]
    },
    "S2": {},
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.299568092028025e-13,
      1.5178830414797062e-17
     ],
     "0,-1": [
      1.4999999999997389,
      2.2551405187698492e-17
     ],
     "0,0": [
      1.9602792290974542,
      -3.469446951953614e-17
     ]
    },
    "T4": {}
   }
  },
  "Vbuba2": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.248941914113512e-14,
      4.553649124439119e-18
     ],
     "0,-1": [
      0.3749999999999347,
      7.15573433840433e-18
     ],
     "0,0": [
      0.49006980727436356,
      4.85722573273506e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      6.497883828227025e-14,
      -9.107298248878237e-18
     ],
     "0,-1": [
      -0.7499999999998694,
      -1.431146867680866e-17
     ],
     "0,0": [
      -0.9801396145487271,
      -9.71445146547012e-17
     ]
    },
    "S3": {},
    "T4": {}
   }
  },
  "Vbubb2": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      3.248941914113512e-14,
      -4.553649124439119e-18
     ],
     "0,-1": [
      -0.3749999999999347,
      -7.15573433840433e-18
     ],
     "0,0": [
      -0.49006980727436356,
      -4.85722573273506e-17
     ]
    },
    "S2": {},
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -6.497883828227025e-14,
      9.107298248878237e-18
     ],
     "0,-1": [
      0.7499999999998694,
      1.431146867680866e-17
     ],
     "0,0": [
      0.9801396145487271,
      9.71445146547012e-17
     ]
    },
    "T4": {}
   }
  },
  "Vbuba3": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      3.248941914113512e-14,
      -4.553649124439119e-18
     ],
     "0,-1": [
      -0.3749999999999347,
      -7.15573433840433e-18
     ],
     "0,0": [
      -0.49006980727436356,
      -4.85722573273506e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -6.497883828227025e-14,
      9.107298248878237e-18
     ],
     "0,-1": [
      0.7499999999998694,
      1.431146867680866e-17
     ],
     "0,0": [
      0.9801396145487271,
      9.71445146547012e-17
     ]
    },
    "S3": {},
    "T4": {}
   }
  },
  "Vbubb3": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.248941914113512e-14,
      4.553649124439119e-18
     ],
     "0,-1": [
      0.3749999999999347,
      7.15573433840433e-18
     ],
     "0,0": [
      0.49006980727436356,
      4.85722573273506e-17
     ]
    },
    "S2": {},
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      6.497883828227025e-14,
      -9.107298248878237e-18
     ],
     "0,-1": [
      -0.7499999999998694,
      -1.431146867680866e-17
     ],
     "0,0": [
      -0.9801396145487271,
      -9.71445146547012e-17
     ]
    },
    "T4": {}
   }
  }
 },
 "provenance": {
  "inputs": {
   "fdh_integrands_x1o2.pkl": "0d966d5439be6d4ed1c5e440720de36a6452036d0b6eab141ac9e841f9e6e9dc"
  },
  "parameters": {
   "eps_orders": [
    -2,
    -1,
    0
   ],
   "eps_radius": 0.2,
   "eta_orders": [
    -1,
    0
   ],
   "eta_radius_fraction": 0.05,
   "expected_diagrams": [
    "Vbuba1",
    "Vbuba2",
    "Vbuba3",
    "Vbubb1",
    "Vbubb2",
    "Vbubb3",
    "Vgh1",
    "Vgh2",
    "Vq1",
    "Vq2",
    "Vtri"
   ],
   "input_provenance_status": "verified",
   "mpmath_dps": 15,
   "n_eta": 8,
   "neps": 32,
   "nq": {
    "1": 64,
    "2": 48,
    "3": 28
   },
   "x": "1/2"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "1.3.0",
   "mpmath_backend": "python",
   "numpy": "2.3.5",
   "python": "3.12.14",
   "scipy": "1.17.0",
   "sympy": "1.14.0"
  },
  "schema": 1,
  "sources": {
   "assemble_gg.py": "2aba38f99b99eb3cdfd71c1750d81444fe7434b026c72534bff8745a7b769794",
   "assemble_gqq.py": "9fec8691cf0d68716b9c404d2715ed4f7b9ceca7729f2ed30463ca0dfa25da2c",
   "assemble_lib.py": "fc0e76bc9310c51098b0379f371bacc7bbd964e76836fcdb9a2d4bc64ecf4410",
   "assemble_n4.py": "546bb9f94b4c51cf457d457822b7ae853085c879dd22bca88fbbcfde4397e2ee",
   "cache_utils.py": "0ac3205cf0cf39dcd75e6459b31973a50435131bce379d77c94002be2f20b3b3",
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "factors.py": "c54b467bfdc8d18b0d7f1fec75709d97e77913040130385497caea3426661ce2",
   "gg_diagrams.py": "a742c76ea47d4d314fe2444ef4c05795992b93e82513dc067f5aa474e09fcf5f",
   "gg_driver.py": "f82132e329b496619c12124b8bb116838f473dda571af4587e1f92ec8b67e620",
   "gqq_diagrams.py": "51f13cd2ef9b7c826e440111136bde58a6b673ed1c158f1efd2a6af8d1d86e94",
   "lc_engine.py": "d87d35d83437dfd2618ce9ff9ffbc02033f03e3abc063eaaf9345e099c6d6146",
   "n4_diagrams.py": "a597f5561f12d770138301fcfffe325d4e036a11e96e2b358e8ea758a26ff50a",
   "secdec.py": "5c868f2619a02cdbf269ad0b8710c4dc02bd747c7f44e11d1b3e2786cfccf523",
   "vec_engine.py": "c08a2458f7f5b4ce8de274c413551011f0110550727c2d2958a748c6057f5892"
  },
  "stage": "region-laurent",
  "fingerprint": "9760e5acf93676741612d33970c8bdf524d6eda916cecacb8c8265e9112c5ff7"
 },
 "expected_diagrams": [
  "Vbuba1",
  "Vbuba2",
  "Vbuba3",
  "Vbubb1",
  "Vbubb2",
  "Vbubb3",
  "Vgh1",
  "Vgh2",
  "Vq1",
  "Vq2",
  "Vtri"
 ],
 "complete": true,
 "tree": {
  "S1": [
   0.0,
   -2.0
  ],
  "S2": [
   0.0,
   4.0
  ],
  "S3": [
   0.0,
   4.0
  ],
  "T4": [
   0.0,
   0.0
  ]
 }
}


==> anc/paper2/r0/theory/gg_diagrams.py <==
"""The tree and the one-loop graphs of the collinear function J1 for g -> gg (n-collinear sector, Feynman gauge).

Matrix element <0| B^(i)c(0) B^(j)d(b) |g^a0(p1, eps)>, p1^+ = 1: K = (x, u, k) flows into operator 1, p1 - K into
operator 2; loop momentum l = (z, w, l_perp).  Rules (D = d + i g A; all momenta into the vertex; the factors -g,
-i g^2 and the colour structures are taken out):
    gluon propagator -i g/q^2, ghost propagator i/q^2, quark propagator i qslash/q^2,
    three-gluon vertex -g f^{a1 a2 a3} [g12 (k1-k2)_3 + g23 (k2-k3)_1 + g31 (k3-k1)_2],
    four-gluon vertex -i g^2 sum_r f_r L_r (vec_engine.V4_parts),
    ghost vertex +g f^{a b c} p^mu (a outgoing ghost, b gluon, c incoming ghost, p outgoing ghost momentum),
    quark vertex -i g gamma^mu t^a, closed loops -1;
    operator B^(i) = -i . B_perp (i a transverse unit vector), from B_perp = -(i/K^+) [W^dagger nbar_nu G^{nu mu} W]:
      one gluon (momentum K):            + O^sigma(K, K^+) A_sigma,
      two gluons (q1 into the Wilson line, q2 into the field strength, q1 + q2 = K):
                                          - i g f^{a b c} nbar^rho/(q1^+ + i0) O^sigma(q2, K^+) A^b_rho A^c_sigma,
      O^sigma(q, K^+) = i^sigma - (i.q) nbar^sigma/K^+   (i.q Minkowski).
The eikonal 1/(q1^+) = 1/z of the Wilson-line graphs is left out here ('eik': True) and supplied, with the
eta regulator nu^eta |z|^-eta, by the assembly, as for g -> q qbar.
'factor' collects the factors of i and the signs (no g); 'colour' is computed in colour(), relative to the tree
colour f^{a0 c d}, as {'CA': ., 'nf': .} (n_f in units of T_F n_f).
"""
import itertools
import numpy as np
import sympy as sp
from vec_engine import vec, vadd, vneg, mdot, T, V3, V4_parts, trace, N, NB, kk, ll, lk, new_index
from gg_driver import x, z, u, w

P1 = vec(1, 0)
K = vec(x, u, {'k': 1})
L = vec(z, w, {'l': 1})
E = vec(0, 0, {'e': 1})
I_ = vec(0, 0, {'i': 1})
J_ = vec(0, 0, {'j': 1})


def mom(plus, minus, ck, cl):
    return vec(plus, minus, {'k': ck, 'l': cl})


def den(plus, minus, ck, cl):
    return sp.expand(plus*minus - (ck**2*kk + 2*ck*cl*lk + cl**2*ll))


def O(dirv, q, Kplus):
    """operator vector O^sigma(q, K^+) = a^sigma - (a.q) nbar^sigma/K^+ for the transverse direction a"""
    return vadd(dirv, NB, coeffs=[1, -mdot(dirv, q)/Kplus])


# momenta used below
KmL = mom(x - z, u - w, 1, -1)              # K - l
QmK = mom(1 - x, -u, -1, 0)                 # p1 - K
QmKpL = mom(1 - x + z, w - u, -1, 1)        # p1 - K + l
QmKmL = mom(1 - x - z, -u - w, -1, -1)      # p1 - K - l
QmL = mom(1 - z, -w, 0, -1)                 # p1 - l
KpL = mom(x + z, u + w, 1, 1)               # K + l

D_K = den(x, u, 1, 0)
D_QmK = den(1 - x, -u, -1, 0)
D_L = den(z, w, 0, 1)
D_KmL = den(x - z, u - w, 1, -1)
D_QmKpL = den(1 - x + z, w - u, -1, 1)
D_QmKmL = den(1 - x - z, -u - w, -1, -1)
D_QmL = den(1 - z, -w, 0, -1)
D_KpL = den(x + z, u + w, 1, 1)


def ix(*names):
    return [new_index(n) for n in names]


# ----------------------------------------------------------------------------- tree
def tree():
    al, mu, nu = ix('al', 'mu', 'nu')
    num = T.V(E, al)*V3(P1, al, vneg(K), mu, vneg(QmK), nu)*T.V(O(I_, K, x), mu)*T.V(O(J_, QmK, 1 - x), nu)
    # (-g) (-i)^2 -> +1
    return dict(numerator=num, dens=[D_K, D_QmK], factor=1, colour=('tree',))


# ----------------------------------------------------------------------------- one loop
DIAGRAMS = {}


def _reg(name, **kw):
    DIAGRAMS[name] = kw


# gluon triangle: A (p1 -> K-l, p1-K+l), B (K-l, l -> K), C (p1-K+l -> p1-K, l)
def _tri():
    al, be, ga, de, mu, nu = ix('al', 'be', 'ga', 'de', 'mu', 'nu')
    num = (T.V(E, al)*V3(P1, al, vneg(KmL), be, vneg(QmKpL), ga)*V3(KmL, be, L, de, vneg(K), mu)
           * V3(QmKpL, ga, vneg(L), de, vneg(QmK), nu)*T.V(O(I_, K, x), mu)*T.V(O(J_, QmK, 1 - x), nu))
    # (-g)^3 (-i)^5 = i
    return num
_reg('Vtri', numerator=_tri(), dens=[D_K, D_KmL, D_QmKpL, D_L, D_QmK], factor=sp.I, eik=False,
     colour=('fff', 'a0 e f', 'e h c', 'f h d'))


# ghost triangles (two orientations), same lines as the gluon triangle
def _ghost(orient):
    al, mu, nu = ix('al', 'mu', 'nu')
    if orient == 1:      # A -> B -> C -> A: q_AB = K - l, q_BC = -l, q_CA = K - l - p1
        qAB, qBC, qCA = KmL, vneg(L), vneg(QmKpL)
        num = T.V(qAB, al)*T.V(qBC, mu)*T.V(qCA, nu)
    else:                # A -> C -> B -> A: q_AC = p1 - K + l, q_CB = l, q_BA = l - K
        qAC, qCB, qBA = QmKpL, L, vneg(KmL)
        num = T.V(qAC, al)*T.V(qBA, mu)*T.V(qCB, nu)
    num = num*T.V(E, al)*T.V(O(I_, K, x), mu)*T.V(O(J_, QmK, 1 - x), nu)
    return num
# (-1) loop, i^3 ghost propagators, (-i)^2 gluon propagators -> -i
_reg('Vgh1', numerator=_ghost(1), dens=[D_K, D_KmL, D_QmKpL, D_L, D_QmK], factor=-sp.I, eik=False,
     colour=('fff', 'gAB a0 gCA', 'gBC c gAB', 'gCA d gBC'))
_reg('Vgh2', numerator=_ghost(2), dens=[D_K, D_KmL, D_QmKpL, D_L, D_QmK], factor=-sp.I, eik=False,
     colour=('fff', 'gAC a0 gBA', 'gCB d gAC', 'gBA c gCB'))


# quark triangles (two orientations of the fermion flow)
def _quark(orient):
    al, mu, nu = ix('al', 'mu', 'nu')
    if orient == 1:      # flow A -> B -> C -> A: Tr[gA S(qCA) gC S(qBC) gB S(qAB)]
        qAB, qBC, qCA = KmL, vneg(L), vneg(QmKpL)
        tr = trace([('idx', al), ('vec', qCA), ('idx', nu), ('vec', qBC), ('idx', mu), ('vec', qAB)])
    else:                # flow A -> C -> B -> A: Tr[gA S(qBA) gB S(qCB) gC S(qAC)]
        qAC, qCB, qBA = QmKpL, L, vneg(KmL)
        tr = trace([('idx', al), ('vec', qBA), ('idx', mu), ('vec', qCB), ('idx', nu), ('vec', qAC)])
    return tr*T.V(E, al)*T.V(O(I_, K, x), mu)*T.V(O(J_, QmK, 1 - x), nu)
# (-1) (-i)^3 i^3 (-i)^2 = +1;   colour Tr[t^a0 t^d t^c] (orientation 1), Tr[t^a0 t^c t^d] (orientation 2)
_reg('Vq1', numerator=_quark(1), dens=[D_K, D_KmL, D_QmKpL, D_L, D_QmK], factor=1, eik=False,
     colour=('ttt', 'a0 d c'))
_reg('Vq2', numerator=_quark(2), dens=[D_K, D_KmL, D_QmKpL, D_L, D_QmK], factor=1, eik=False,
     colour=('ttt', 'a0 c d'))


# four-gluon bubbles: (a) on the K line, (b) on the p1 - K line; symmetry factor 1/2
def _bub(which, r):
    al, mu, nu, be, ga, be2, ga2 = ix('al', 'mu', 'nu', 'be', 'ga', 'be2', 'ga2')
    if which == 'a':     # 4-vertex (p1, -(p1-K), -l, -(K-l)); 3-vertex (l, K-l, -K)
        lor = V4_parts(al, nu, be, ga)[r]
        num = T.V(E, al)*lor*V3(L, be, KmL, ga, vneg(K), mu)*T.V(O(I_, K, x), mu)*T.V(O(J_, QmK, 1 - x), nu)
    else:                # 4-vertex (p1, -K, -l, -(p1-K-l)); 3-vertex (l, p1-K-l, -(p1-K))
        lor = V4_parts(al, mu, be, ga)[r]
        num = T.V(E, al)*lor*V3(L, be, QmKmL, ga, vneg(QmK), nu)*T.V(O(I_, K, x), mu)*T.V(O(J_, QmK, 1 - x), nu)
    return num
for r in range(3):
    # (-i)(-1)(-i)^4 (1/2) = i/2
    _reg(f'Vbuba{r+1}', numerator=_bub('a', r), dens=[D_L, D_KmL, D_K, D_QmK], factor=sp.I/2, eik=False,
         colour=('V4', r, 'a0 d e f', 'e f c'))
    _reg(f'Vbubb{r+1}', numerator=_bub('b', r), dens=[D_L, D_QmKmL, D_K, D_QmK], factor=sp.I/2, eik=False,
         colour=('V4', r, 'a0 c e f', 'e f d'))


# Wilson lines of operator 1 (q1 = l into W, q2 = K - l into the field strength): -i f^{c b e} nbar_rho O1_sigma(K-l)
def _w1(which, r=None):
    al, rho, sig, nu, be = ix('al', 'rho', 'sig', 'nu', 'be')
    op1 = T.V(NB, rho)*T.V(O(I_, KmL, x), sig)
    op2 = T.V(O(J_, QmK, 1 - x), nu)
    if which == 'g':      # A: (p1, -l, -(p1-l)); B: (p1-l, -(K-l), -(p1-K))
        num = T.V(E, al)*V3(P1, al, vneg(L), rho, vneg(QmL), be)*V3(QmL, be, vneg(KmL), sig, vneg(QmK), nu)
    elif which == 'kb':   # A: (p1, -(K-l), -(p1-K+l)); C: (p1-K+l, -l, -(p1-K))
        num = T.V(E, al)*V3(P1, al, vneg(KmL), sig, vneg(QmKpL), be)*V3(QmKpL, be, vneg(L), rho, vneg(QmK), nu)
    elif which == 'k':    # A: (p1, -K, -(p1-K)); B: (K, -l, -(K-l))
        num = T.V(E, al)*V3(P1, al, vneg(K), be, vneg(QmK), nu)*V3(K, be, vneg(L), rho, vneg(KmL), sig)
    else:                 # 4-vertex (p1, -l, -(K-l), -(p1-K))
        num = T.V(E, al)*V4_parts(al, rho, sig, nu)[r]
    return num*op1*op2


# factors: g, kb, k: (-1)^2 (-i)^4 (-i) = -i;  4g: (-i)(-i)(-i)^3 = -i
_reg('W1g', numerator=_w1('g'), dens=[D_L, D_QmL, D_KmL, D_QmK], factor=-sp.I, eik=True,
     colour=('fff', 'a0 b h', 'h e d', 'c b e'))
_reg('W1kb', numerator=_w1('kb'), dens=[D_KmL, D_QmKpL, D_L, D_QmK], factor=-sp.I, eik=True,
     colour=('fff', 'a0 e h', 'h b d', 'c b e'))
_reg('W1k', numerator=_w1('k'), dens=[D_K, D_L, D_KmL, D_QmK], factor=-sp.I, eik=True,
     colour=('fff', 'a0 h d', 'h b e', 'c b e'))
for r in range(3):
    _reg(f'W1v4{r+1}', numerator=_w1('4', r), dens=[D_L, D_KmL, D_QmK], factor=-sp.I, eik=True,
         colour=('V4W', r, 'a0 b e d', 'c b e'))


# Wilson lines of operator 2 (q1 = l into W, q2 = p1 - K - l): -i f^{d b e} nbar_rho O2_sigma(p1-K-l)
def _w2(which, r=None):
    al, rho, sig, mu, be = ix('al', 'rho', 'sig', 'mu', 'be')
    op2 = T.V(NB, rho)*T.V(O(J_, QmKmL, 1 - x), sig)
    op1 = T.V(O(I_, K, x), mu)
    if which == 'g':      # A: (p1, -l, -(p1-l)); (p1-l, -K, -(p1-K-l))
        num = T.V(E, al)*V3(P1, al, vneg(L), rho, vneg(QmL), be)*V3(QmL, be, vneg(K), mu, vneg(QmKmL), sig)
    elif which == 'k':    # A: (p1, -(K+l), -(p1-K-l)); B: (K+l, -K, -l)
        num = T.V(E, al)*V3(P1, al, vneg(KpL), be, vneg(QmKmL), sig)*V3(KpL, be, vneg(K), mu, vneg(L), rho)
    elif which == 'kb':   # A: (p1, -K, -(p1-K)); C: (p1-K, -l, -(p1-K-l))
        num = T.V(E, al)*V3(P1, al, vneg(K), mu, vneg(QmK), be)*V3(QmK, be, vneg(L), rho, vneg(QmKmL), sig)
    else:                 # 4-vertex (p1, -K, -l, -(p1-K-l))
        num = T.V(E, al)*V4_parts(al, mu, rho, sig)[r]
    return num*op1*op2


_reg('W2g', numerator=_w2('g'), dens=[D_L, D_QmL, D_K, D_QmKmL], factor=-sp.I, eik=True,
     colour=('fff', 'a0 b h', 'h c e', 'd b e'))
_reg('W2k', numerator=_w2('k'), dens=[D_KpL, D_K, D_L, D_QmKmL], factor=-sp.I, eik=True,
     colour=('fff', 'a0 h e', 'h c b', 'd b e'))
_reg('W2kb', numerator=_w2('kb'), dens=[D_K, D_QmK, D_L, D_QmKmL], factor=-sp.I, eik=True,
     colour=('fff', 'a0 c h', 'h b e', 'd b e'))
for r in range(3):
    _reg(f'W2v4{r+1}', numerator=_w2('4', r), dens=[D_K, D_L, D_QmKmL], factor=-sp.I, eik=True,
         colour=('V4W', r, 'a0 c b e', 'd b e'))


# ----------------------------------------------------------------------------- colour (SU(3), numerically)
def _su3():
    lam = np.zeros((8, 3, 3), dtype=complex)
    lam[0][0, 1] = lam[0][1, 0] = 1
    lam[1][0, 1] = -1j; lam[1][1, 0] = 1j
    lam[2][0, 0] = 1; lam[2][1, 1] = -1
    lam[3][0, 2] = lam[3][2, 0] = 1
    lam[4][0, 2] = -1j; lam[4][2, 0] = 1j
    lam[5][1, 2] = lam[5][2, 1] = 1
    lam[6][1, 2] = -1j; lam[6][2, 1] = 1j
    lam[7][0, 0] = lam[7][1, 1] = 1/np.sqrt(3); lam[7][2, 2] = -2/np.sqrt(3)
    t = lam/2
    f = np.zeros((8, 8, 8))
    for a, b, c in itertools.product(range(8), repeat=3):
        f[a, b, c] = np.real(-2j*np.trace((t[a] @ t[b] - t[b] @ t[a]) @ t[c]))
    return t, f


_T, _F = _su3()


def colour(spec):
    """colour factor relative to the tree f^{a0 c d}, as {'CA': ., 'nf': .} (SU(3): C_A = 3, T_F = 1/2)"""
    kind = spec[0]
    letters = 'abcdefghijklmnopqrstuvwxyz'
    names = {}

    def sym(n):
        if n not in names:
            names[n] = letters[len(names)]
        return names[n]
    ext = [sym('a0'), sym('c'), sym('d')]
    out = ''.join(ext)
    if kind == 'tree':
        return {'CA': 0, 'nf': 0}
    if kind == 'fff':
        subs = [''.join(sym(n) for n in s.split()) for s in spec[1:]]
        val = np.einsum(','.join(subs) + '->' + out, _F, _F, _F)
        ratio = val/np.where(np.abs(_F) > 1e-9, _F, 1)
        r = _ratio(ratio)
        return {'CA': r/3, 'nf': 0}
    if kind == 'V4':
        r_, legs, v3 = spec[1], spec[2].split(), spec[3].split()
        a1, a2, a3, a4 = (sym(n) for n in legs)
        xx = sym('x4')
        pairs = [((a1, a2), (a3, a4)), ((a1, a3), (a2, a4)), ((a1, a4), (a2, a3))][r_]
        s1 = pairs[0][0] + pairs[0][1] + xx
        s2 = pairs[1][0] + pairs[1][1] + xx
        s3 = ''.join(sym(n) for n in v3)
        val = np.einsum(f'{s1},{s2},{s3}->' + out, _F, _F, _F)
        return {'CA': _ratio(val/np.where(np.abs(_F) > 1e-9, _F, 1))/3, 'nf': 0}
    if kind == 'V4W':
        r_, legs, opc = spec[1], spec[2].split(), spec[3].split()
        a1, a2, a3, a4 = (sym(n) for n in legs)
        xx = sym('x4')
        pairs = [((a1, a2), (a3, a4)), ((a1, a3), (a2, a4)), ((a1, a4), (a2, a3))][r_]
        s1 = pairs[0][0] + pairs[0][1] + xx
        s2 = pairs[1][0] + pairs[1][1] + xx
        s3 = ''.join(sym(n) for n in opc)
        val = np.einsum(f'{s1},{s2},{s3}->' + out, _F, _F, _F)
        return {'CA': _ratio(val/np.where(np.abs(_F) > 1e-9, _F, 1))/3, 'nf': 0}
    if kind == 'ttt':
        order = spec[1].split()            # the generators in the order of the trace, names among a0, c, d
        tr = np.einsum('aij,bjk,cki->abc', _T, _T, _T)
        V = np.transpose(tr, [order.index(n) for n in ('a0', 'c', 'd')])     # V[a0, c, d]
        fpart = (V - np.transpose(V, (0, 2, 1)))/2                         # the d^{abc} part cancels (Furry)
        return {'CA': 0, 'nf': _ratio(fpart/np.where(np.abs(_F) > 1e-9, _F, 1))/0.5}   # per T_F n_f
    raise ValueError(spec)


def _ratio(arr):
    arr = np.asarray(arr)
    if arr.shape != _F.shape or not np.all(np.isfinite(arr)):
        raise ValueError('nonfinite or malformed colour tensor')
    mask = np.abs(_F) > 1e-9
    vals = arr[mask]
    if not np.allclose(arr[~mask], 0, atol=1e-9, rtol=0):
        raise ValueError('nonzero colour component where the tree vanishes')
    if not np.allclose(vals, vals[0], atol=1e-9, rtol=0):
        raise ValueError('colour structure not proportional to the tree')
    v = complex(vals[0])
    return v.real if abs(v.imag) < 1e-12 else v


==> anc/paper2/r0/theory/gg_driver.py <==
"""Parametric integrands of the one-loop collinear function J1 for g -> gg (and of its tree), from diagrams
given as Lorentz tensors (vec_engine.py) and light-cone denominators (gg_diagrams.py).

Steps per diagram and z-interval: contract the tensor numerator; integrate over K^- (u) and l^- (w) by residues
(lc_engine.lc_integrate_multi, int dv/(2 pi)); integrate over l_perp in n = 2 - 2 eps dimensions with Feynman
parameters (transverse_scalar); read off the four structures
    S1 = (e.k)(i.j),  S2 = (e.i)(j.k),  S3 = (e.j)(i.k),  T4 = (e.k)(i.k)(j.k)/k^2     (Euclidean products),
at k^2 = 1.  Normalisation: the result is divided by the tree-level coefficient of S1 (computed with the same
rules), so that, as for g -> q qbar, the one-loop coefficient of structure s is
    a_s (mu^2 e^gamma/k^2)^eps int dz [eik] int dF I_s(z, F)   (in units of the tree coefficient of S1),
the (4 pi)^(-n/2), 1/2 and 1/(2 pi) of the loop measure being absorbed in a_s (mu^2 e^gamma/k^2)^eps.
"""
import itertools
import sympy as sp
import lc_engine as E
from vec_engine import (eps, kk, ll, lk, ek, el, ik, il, jk, jl, ei, ej, ij, tdot, contract)

x, z, u, w = sp.symbols('x z u w')
STRUCT = ('S1', 'S2', 'S3', 'T4')
_LDOT = {el: 'e', il: 'i', jl: 'j'}            # l . a for the external directions a


def _pairings(items):
    if not items:
        yield []
        return
    a = items[0]
    for n in range(1, len(items)):
        rest = items[1:n] + items[n + 1:]
        for m in _pairings(rest):
            yield [(a, items[n])] + m


def structures(expr):
    """polynomial in ek, ik, jk, ei, ej, ij (kk = 1) -> {S1: c, S2: c, S3: c, T4: c}"""
    p = sp.Poly(sp.expand(expr), ek, ik, jk, ei, ej, ij)
    out = {s: 0 for s in STRUCT}
    for mon, c in p.terms():
        if c == 0:
            continue
        dmon = dict(zip(('ek', 'ik', 'jk', 'ei', 'ej', 'ij'), mon))
        key = tuple(sorted((k, v) for k, v in dmon.items() if v))
        if key == (('ek', 1), ('ij', 1)):
            out['S1'] += c
        elif key == (('ei', 1), ('jk', 1)):
            out['S2'] += c
        elif key == (('ej', 1), ('ik', 1)):
            out['S3'] += c
        elif key == (('ek', 1), ('ik', 1), ('jk', 1)):
            out['T4'] += c
        else:
            raise ValueError(f'unexpected structure {key}')
    return out


def transverse_scalar(num, dens, test):
    """int d^n l/(2 pi)^n num/prod(dens), n = 2 - 2 eps, num polynomial in the l-dependent dots
    (ll, lk, el, il, jl); dens linear in (ll, lk, kk), each of one sign at the test point (flipped to positive).
    Returns ({structure: integrand over the Feynman simplex at kk = 1}, params)."""
    m = len(dens)
    params = sp.symbols(f'a1:{m}')
    alphas = list(params) + [1 - sum(params)]
    signs = []
    tv = {k_: v for k_, v in test.items() if k_ not in (ll, lk, kk)}
    for dd in dens:
        dd = sp.expand(sp.cancel(sp.together(dd)))
        A_, B_, C_ = dd.coeff(ll), dd.coeff(lk), dd.coeff(kk)
        An, Bn, Cn = (sp.N(c.subs(tv)) for c in (A_, B_, C_))
        if An != 0:
            assert Bn**2 - 4*An*Cn < 1e-12*abs(An*Cn) + 1e-30 and An*Cn >= 0, ('not definite', dd)
            signs.append(1 if An > 0 else -1)
        else:
            assert Bn == 0, ('linear in lk', dd)
            signs.append(1 if Cn > 0 else -1)
    dens = [sg*sp.expand(sp.cancel(sp.together(dd))) for sg, dd in zip(signs, dens)]
    sgn_total = 1
    for sg in signs:
        sgn_total *= sg
    comb = sp.expand(sum(a*dd for a, dd in zip(alphas, dens)))
    A = sp.expand(comb.coeff(ll))
    B = sp.expand(comb.coeff(lk))
    C = sp.expand(comb.coeff(kk))
    assert sp.expand(comb - A*ll - B*lk - C*kk) == 0
    beta = sp.cancel(-B/(2*A))
    M = sp.cancel(C - B**2/(4*A))
    n = 2 - 2*eps
    lp2, lpk, elp, ilp, jlp = sp.symbols('lp2 lpk elp ilp jlp')
    sub = {ll: lp2 + 2*beta*lpk + beta**2*kk, lk: lpk + beta*kk, el: elp + beta*ek, il: ilp + beta*ik,
           jl: jlp + beta*jk}
    cs = sp.expand(sp.sympify(num).subs(sub, simultaneous=True))
    poly = sp.Poly(cs, lp2, lpk, elp, ilp, jlp)
    out = 0
    for (p2, pk, pe, pi, pj), cc in poly.terms():
        items = ['k']*pk + ['e']*pe + ['i']*pi + ['j']*pj
        nl = len(items)
        if nl % 2:
            continue
        P = p2 + nl//2
        denom = sp.Integer(1)
        for jj in range(nl//2):
            denom *= (n + 2*jj)
        ang = 0
        for match in _pairings(items):
            pr = sp.Integer(1)
            for a_, b_ in match:
                pr *= tdot(a_, b_)
            ang += pr
        rad = (4*sp.pi)**(-n/2)*sp.gamma(P + n/2)*sp.gamma(m - P - n/2)/sp.gamma(n/2) \
            * A**(-P - n/2)*M**(P + n/2 - m)
        out += sgn_total*cc*ang/denom*rad
    res = structures(sp.expand(out).subs(kk, 1))
    return res, params


def residues(num, dens, at, order=(u, w)):
    """double residue integral of num/prod(dens); returns {tuple(dens): numerator}"""
    out = {}
    d0 = [(dd, 1) for dd in dens]
    for n1, d1 in E.lc_integrate_multi({'N': num}, d0, order[0], at):
        if len(order) == 1:
            key = tuple(sp.factor(e) for e, s in d1)
            out[key] = sp.cancel(out.get(key, 0) + n1['N'])
            continue
        for n2, d2 in E.lc_integrate_multi(n1, d1, order[1], at):
            key = tuple(sp.factor(e) for e, s in d2)
            out[key] = sp.cancel(out.get(key, 0) + n2['N'])
    return out


def tree_coefficients(diag, xval):
    """the tree: numerator, K^- residue; returns {structure: coefficient} at kk = 1 (rational in x)"""
    num = sp.expand(contract(diag['numerator']).subs(x, xval))
    dens = [sp.expand(dd.subs(x, xval)) for dd in diag['dens']]
    at = {kk: 1, ll: sp.Rational(7, 3), lk: sp.Rational(1, 5)}
    rr = residues(num, dens, at, order=(u,))
    tot = 0
    for dl, nm in rr.items():
        tot += nm/sp.Mul(*dl)
    tot = sp.expand(sp.cancel(tot*diag['factor']).subs(kk, 1))
    return structures(tot)


def diagram_integrands(diag, xval, intervals, norm, order=(u, w)):
    """returns [(z-interval, [(params, {structure: I})])]; norm = tree coefficient of S1 (with its factors)"""
    num = sp.expand(contract(diag['numerator']).subs(x, xval))
    dens = [sp.expand(dd.subs(x, xval)) for dd in diag['dens']]
    res = []
    strip = (4*sp.pi)**((2 - 2*eps)/2)
    for (za, zb) in intervals:
        zt = (sp.Rational(za) + sp.Rational(zb))/2
        at = {z: zt, kk: 1, ll: sp.Rational(7, 3), lk: sp.Rational(1, 5)}
        rr = residues(num, dens, at, order)
        pieces = []
        for dl, nm in rr.items():
            dep = [dd for dd in dl if sp.diff(dd, ll) != 0 or sp.diff(dd, lk) != 0]
            ind = [dd for dd in dl if dd not in dep]
            fac = 1/sp.Mul(*ind) if ind else 1
            if not dep:
                raise ValueError('no transverse denominator')
            r, prm = transverse_scalar(sp.expand(nm*fac), dep, at)
            out = {s: (sp.sympify(r[s])*strip*diag['factor']/norm if r[s] != 0 else 0) for s in STRUCT}
            pieces.append((prm, out))
        res.append(((za, zb), pieces))
    return res


==> anc/paper2/r0/theory/gg_laurent_x1o10.json <==
{
 "x": "1/10",
 "diagrams": {
  "Vtri": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      4.605558989734249e-12,
      -2.509664871752637e-11
     ],
     "0,-1": [
      3.657945608391155,
      -1.0647297279953172e-10
     ],
     "0,0": [
      3.2887522128478617,
      -3.979792190245135e-10
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.8559840256625613e-11,
      4.346796360354954e-12
     ],
     "0,-1": [
      -3.5102646161225977,
      2.1109185580070466e-11
     ],
     "0,0": [
      -6.300429719999861,
      1.0619211759932412e-10
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.4339775200600258e-10,
      1.6214675435666237e-10
     ],
     "0,-1": [
      -28.60625866317121,
      4.68738048375883e-10
     ],
     "0,0": [
      -19.50718462320092,
      3.67520347488437e-10
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.4729963588157886e-14,
      6.613633252161577e-18
     ],
     "0,-1": [
      -6.985297756889608e-14,
      1.693740633856855e-15
     ],
     "0,0": [
      1.4999999999999036,
      -6.432354648922001e-15
     ]
    }
   }
  },
  "Vgh1": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.027973058579824e-15,
      2.381179021321289e-17
     ],
     "0,-1": [
      -0.04166666666666094,
      -9.124916534181127e-17
     ],
     "0,0": [
      -0.010780042656152133,
      -4.36282954208167e-16
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -4.1427365010671124e-15,
      5.860112742284151e-17
     ],
     "0,-1": [
      0.04629629629628957,
      -1.8366384801904445e-16
     ],
     "0,0": [
      0.0536444947052897,
      -1.0062480362837967e-15
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -2.3990358311021254e-14,
      -1.7780915628762273e-17
     ],
     "0,-1": [
      0.41666666666661545,
      9.616873269946424e-17
     ],
     "0,0": [
      0.14946710741057534,
      6.401129626354418e-16
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      3.4525045989426337e-15,
      8.951444186583446e-18
     ],
     "0,-1": [
      7.046175708874669e-15,
      -7.174707876422826e-17
     ],
     "0,0": [
      -0.08333333333332246,
      2.464662588602673e-16
     ]
    }
   }
  },
  "Vgh2": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -2.027973058579824e-15,
      -2.381179021321289e-17
     ],
     "0,-1": [
      0.04166666666666094,
      9.124916534181127e-17
     ],
     "0,0": [
      0.010780042656152133,
      4.36282954208167e-16
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      4.1427365010671124e-15,
      -5.860112742284151e-17
     ],
     "0,-1": [
      -0.04629629629628957,
      1.8366384801904445e-16
     ],
     "0,0": [
      -0.0536444947052897,
      1.0062480362837967e-15
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.3990358311021254e-14,
      1.7780915628762273e-17
     ],
     "0,-1": [
      -0.41666666666661545,
      -9.616873269946424e-17
     ],
     "0,0": [
      -0.14946710741057534,
      -6.401129626354418e-16
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.4525045989426337e-15,
      -8.951444186583446e-18
     ],
     "0,-1": [
      -7.046175708874669e-15,
      7.174707876422826e-17
     ],
     "0,0": [
      0.08333333333332246,
      -2.464662588602673e-16
     ]
    }
   }
  },
  "Vq1": {
   "colour": {
    "CA": [
     0.0,
     0.0
    ],
    "nf": [
     0.0,
     -0.5
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -6.968167362564337e-16,
      -2.8222216230666675e-14
     ],
     "0,-1": [
      7.523278874876915e-16,
      1.333333333333293
     ],
     "0,0": [
      -3.7470027081099033e-16,
      -0.9883719145991726
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.1434676950038423e-16,
      2.8189256484623115e-16
     ],
     "0,-1": [
      -1.4280568914892822e-15,
      -1.4814814814814785
     ],
     "0,0": [
      7.969319648637452e-15,
      1.764857705960293
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.7520707107365752e-16,
      2.600281101550195e-13
     ],
     "0,-1": [
      2.0412274301384592e-15,
      -13.333333333332845
     ],
     "0,0": [
      -1.199040866595169e-14,
      10.550385893226142
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.4343994741983224e-16,
      5.52413204155805e-14
     ],
     "0,-1": [
      1.1505553454416173e-15,
      1.1273360717156677e-13
     ],
     "0,0": [
      -3.943460141764277e-15,
      -1.3333333333331594
     ]
    }
   }
  },
  "Vq2": {
   "colour": {
    "CA": [
     0.0,
     0.0
    ],
    "nf": [
     0.0,
     0.5
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      6.968167362564337e-16,
      2.8222216230666675e-14
     ],
     "0,-1": [
      -7.523278874876915e-16,
      -1.333333333333293
     ],
     "0,0": [
      3.7470027081099033e-16,
      0.9883719145991726
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -2.1434676950038423e-16,
      -2.8189256484623115e-16
     ],
     "0,-1": [
      1.4280568914892822e-15,
      1.4814814814814785
     ],
     "0,0": [
      -7.969319648637452e-15,
      -1.764857705960293
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.7520707107365752e-16,
      -2.600281101550195e-13
     ],
     "0,-1": [
      -2.0412274301384592e-15,
      13.333333333332845
     ],
     "0,0": [
      1.199040866595169e-14,
      -10.550385893226142
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.4343994741983224e-16,
      -5.52413204155805e-14
     ],
     "0,-1": [
      -1.1505553454416173e-15,
      -1.1273360717156677e-13
     ],
     "0,0": [
      3.943460141764277e-15,
      1.3333333333331594
     ]
    }
   }
  },
  "Vbuba1": {
   "colour": {
    "CA": [
     -1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -8.717939564695243e-14,
      -2.168404344971009e-19
     ],
     "0,-1": [
      0.749999999999825,
      9.974659986866641e-18
     ],
     "0,0": [
      1.4209796132252275,
      5.117434254131581e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      9.685698423855804e-14,
      -1.0842021724855044e-17
     ],
     "0,-1": [
      -0.8333333333331391,
      -2.2985086056692694e-17
     ],
     "0,0": [
      -1.5788662369169193,
      -7.806255641895632e-17
     ]
    },
    "S3": {},
    "T4": {}
   }
  },
  "Vbubb1": {
   "colour": {
    "CA": [
     1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.905965398869448e-14,
      -6.505213034913027e-19
     ],
     "0,-1": [
      -0.7499999999999414,
      -9.324138683375338e-18
     ],
     "0,0": [
      0.22693881976117627,
      -8.673617379884035e-17
     ]
    },
    "S2": {},
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -2.906910823163855e-13,
      8.673617379884035e-18
     ],
     "0,-1": [
      7.499999999999414,
      3.9898639947466563e-17
     ],
     "0,0": [
      -2.2693881976117645,
      -6.106226635438361e-16
     ]
    },
    "T4": {}
   }
  },
  "Vbuba2": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -4.3588179940434735e-14,
      3.2526065174565133e-19
     ],
     "0,-1": [
      0.3749999999999126,
      4.7704895589362195e-18
     ],
     "0,0": [
      0.7104898066126136,
      2.992397996059992e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      4.843152788536198e-14,
      -1.1926223897340549e-18
     ],
     "0,-1": [
      -0.4166666666665695,
      -4.9873299934333204e-18
     ],
     "0,0": [
      -0.7894331184584596,
      -6.591949208711867e-17
     ]
    },
    "S3": {},
    "T4": {}
   }
  },
  "Vbubb2": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.45328627604302e-14,
      3.7947076036992655e-19
     ],
     "0,-1": [
      -0.3749999999999707,
      -1.6805133673525319e-18
     ],
     "0,0": [
      0.11346940988260087,
      -1.0408340855860843e-17
     ]
    },
    "S2": {},
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.4535594949904862e-13,
      3.0791341698588326e-17
     ],
     "0,-1": [
      3.749999999999707,
      1.1882855810441129e-16
     ],
     "0,0": [
      -1.1346940987857561,
      -1.249000902703301e-16
     ]
    },
    "T4": {}
   }
  },
  "Vbuba3": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      4.3588179940434735e-14,
      -3.2526065174565133e-19
     ],
     "0,-1": [
      -0.3749999999999126,
      -4.7704895589362195e-18
     ],
     "0,0": [
      -0.7104898066126136,
      -2.992397996059992e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -4.843152788536198e-14,
      1.1926223897340549e-18
     ],
     "0,-1": [
      0.4166666666665695,
      4.9873299934333204e-18
     ],
     "0,0": [
      0.7894331184584596,
      6.591949208711867e-17
     ]
    },
    "S3": {},
    "T4": {}
   }
  },
  "Vbubb3": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.4534814324340672e-14,
      -1.6263032587282567e-18
     ],
     "0,-1": [
      0.37499999999997063,
      4.9873299934333204e-18
     ],
     "0,0": [
      -0.11346940987857564,
      2.862293735361732e-17
     ]
    },
    "S2": {},
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.4531431613562518e-13,
      -7.806255641895632e-18
     ],
     "0,-1": [
      -3.749999999999707,
      -4.0766001685454967e-17
     ],
     "0,0": [
      1.1346940988260095,
      1.8041124150158794e-16
     ]
    },
    "T4": {}
   }
  },
  "W1g": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      -1.2586508349029069e-15,
      6.208639219730205e-16
     ],
     "-1,-1": [
      -5.532777904537147e-16,
      2.961598064472021e-15
     ],
     "-1,0": [
      1.664361465487929e-14,
      1.4122709078578932e-14
     ],
     "0,-2": [
      -1.9999999999992997,
      1.4782099155841166e-13
     ],
     "0,-1": [
      0.31608154697726437,
      1.0195143340663293e-12
     ],
     "0,0": [
      -4.693537617918729,
      5.405065284236343e-12
     ]
    },
    "S2": {
     "-1,-2": [
      5.7995176451786285e-15,
      -4.73658127204472e-16
     ],
     "-1,-1": [
      2.3169688845735628e-14,
      -3.915172826798509e-15
     ],
     "-1,0": [
      8.916752427569341e-14,
      -2.520062609111251e-14
     ],
     "0,-2": [
      2.222222222221082,
      -6.302770805266533e-14
     ],
     "0,-1": [
      -0.12302336813289055,
      -4.4607720295353204e-13
     ],
     "0,0": [
      5.372563267719512,
      -2.638111951114297e-12
     ]
    },
    "S3": {
     "-1,-2": [
      5.121424469222674e-14,
      -1.3088851267234277e-14
     ],
     "-1,-1": [
      2.13248526710673e-13,
      -5.089998746861935e-14
     ],
     "-1,0": [
      8.954135176375555e-13,
      -1.3239344516524643e-13
     ],
     "0,-2": [
      19.99999999999449,
      -3.6188795016212083e-12
     ],
     "0,-1": [
      -2.1340128914738608,
      -2.203390248034509e-11
     ],
     "0,0": [
      49.39561014245757,
      -1.0985434784060999e-10
     ]
    },
    "T4": {}
   }
  },
  "W1kb": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      1.908195823574488e-15,
      2.1662359406260379e-16
     ],
     "-1,-1": [
      -1.9999999999999896,
      8.065379961119667e-16
     ],
     "-1,0": [
      2.3897550605056495e-14,
      2.0920765120280294e-15
     ],
     "0,-2": [
      1.9999999999997446,
      5.07634299179438e-15
     ],
     "0,-1": [
      -4.815891217303754,
      9.242606680004428e-15
     ],
     "0,0": [
      4.624206103197359,
      3.774758283725532e-14
     ]
    },
    "S2": {
     "-1,-2": [
      -2.2985086056692694e-15,
      -1.3183898417423734e-16
     ],
     "-1,-1": [
      2.22222222222221,
      -7.713014255061879e-16
     ],
     "-1,0": [
      -2.603472992745992e-14,
      -2.824129818890242e-15
     ],
     "0,-2": [
      -2.2222222222219097,
      -1.814303915437243e-14
     ],
     "0,-1": [
      5.412501925512976,
      -7.896808207341621e-14
     ],
     "0,0": [
      -5.313818644623765,
      -4.4142467459096224e-13
     ]
    },
    "S3": {
     "-1,-2": [
      -2.0941581801992015e-14,
      -1.1431827706687159e-15
     ],
     "-1,-1": [
      19.999999999999886,
      -4.851154200569141e-15
     ],
     "-1,0": [
      -2.779998453661392e-13,
      -9.325873406851315e-15
     ],
     "0,-2": [
      -19.999999999997478,
      -3.0607461010134784e-14
     ],
     "0,-1": [
      48.15891217303774,
      1.3822276656583199e-14
     ],
     "0,0": [
      -45.28087755128096,
      -1.1617373729677638e-12
     ]
    },
    "T4": {}
   }
  },
  "W1k": {
   "colour": {
    "CA": [
     1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      2.6257644395487048e-15,
      -2.6404400374972204e-20
     ],
     "-1,-1": [
      5.924149906995103e-15,
      -2.062488530118062e-18
     ],
     "-1,0": [
      9.435838612195657e-15,
      2.0599841277224584e-18
     ],
     "0,-2": [
      1.9999999999998765,
      -3.946495907847236e-17
     ],
     "0,-1": [
      0.7892789686841011,
      -4.996003610813204e-16
     ],
     "0,0": [
      3.55067438944959,
      -1.6653345369377348e-15
     ]
    },
    "S2": {
     "-1,-2": [
      -2.917551817821536e-15,
      1.3274652750032488e-19
     ],
     "-1,-1": [
      -6.5827282413033086e-15,
      2.4627280023674765e-18
     ],
     "-1,0": [
      -1.0478027950497348e-14,
      1.4365678785432934e-18
     ],
     "0,-2": [
      -2.222222222222085,
      4.2500725161431774e-17
     ],
     "0,-1": [
      -0.8769766318712238,
      4.85722573273506e-16
     ],
     "0,0": [
      -3.945193766055101,
      3.885780586188048e-16
     ]
    },
    "S3": {
     "-1,-2": [
      -2.6182673390677027e-14,
      3.007864039763573e-17
     ],
     "-1,-1": [
      -5.035616517332577e-14,
      7.537130118665668e-17
     ],
     "-1,0": [
      -4.3334476632073127e-14,
      -2.638948087829718e-16
     ],
     "0,-2": [
      -19.99999999999877,
      1.6479873021779667e-15
     ],
     "0,-1": [
      -7.892789686841042,
      1.2434497875801753e-14
     ],
     "0,0": [
      -35.50674389449605,
      4.707345624410664e-14
     ]
    },
    "T4": {}
   }
  },
  "W1v41": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "W1v42": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "W1v43": {
   "colour": {
    "CA": [
     -1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "W2g": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      -3.2838644558420606e-15,
      -8.421567966646606e-16
     ],
     "-1,-1": [
      -1.0177509479796008e-14,
      -6.446117778071483e-15
     ],
     "-1,0": [
      -2.775076446848851e-14,
      -3.954250663885939e-14
     ],
     "0,-2": [
      -1.9999999999994462,
      2.2593038551121936e-14
     ],
     "0,-1": [
      6.907755278985784,
      3.669772818959416e-13
     ],
     "0,0": [
      -9.136927373765896,
      2.4343860260955807e-12
     ]
    },
    "S2": {
     "-1,-2": [
      8.709186714585224e-16,
      9.097472952144392e-16
     ],
     "-1,-1": [
      -5.347522162974424e-15,
      6.455850213021204e-15
     ],
     "-1,0": [
      -6.243722444447541e-14,
      3.703167059023599e-14
     ],
     "0,-2": [
      2.222222222221612,
      -1.1975143099363095e-13
     ],
     "0,-1": [
      -5.89606970276457,
      -5.293161742248031e-13
     ],
     "0,0": [
      11.40048808290218,
      -1.5093482019779003e-12
     ]
    },
    "S3": {
     "-1,-2": [
      -4.736575821296927e-15,
      9.18023354784645e-15
     ],
     "-1,-1": [
      -8.74988229445817e-14,
      8.047986977998749e-14
     ],
     "-1,0": [
      -6.343901098881943e-13,
      5.663833117786066e-13
     ],
     "0,-2": [
      19.999999999989114,
      3.9501908688510667e-13
     ],
     "0,-1": [
      -37.0517018599287,
      3.931188707895217e-12
     ],
     "0,0": [
      71.34685772012685,
      2.879874116956671e-11
     ]
    },
    "T4": {}
   }
  },
  "W2k": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      -2.2551405187698492e-15,
      -2.699663409488906e-16
     ],
     "-1,-1": [
      1.9999999999999876,
      -1.222004268608412e-15
     ],
     "-1,0": [
      -3.708144902248023e-14,
      -4.184153024056059e-15
     ],
     "0,-2": [
      -1.9999999999998215,
      -8.491905095775465e-15
     ],
     "0,-1": [
      4.815891217303671,
      -3.371608547908522e-14
     ],
     "0,0": [
      -0.0327876620492733,
      -2.717825964282383e-13
     ]
    },
    "S2": {
     "-1,-2": [
      2.293304435241339e-15,
      2.7733891572179203e-16
     ],
     "-1,-1": [
      -2.22222222222221,
      6.277530578691071e-16
     ],
     "-1,0": [
      3.236300116782331e-14,
      -8.743006318923108e-16
     ],
     "0,-2": [
      2.222222222222002,
      1.3435433321440371e-14
     ],
     "0,-1": [
      -5.35099024144866,
      5.099393129981422e-14
     ],
     "0,0": [
      -0.405451355473068,
      2.4158453015843406e-13
     ]
    },
    "S3": {
     "-1,-2": [
      1.759703494030873e-14,
      1.9914625504213745e-15
     ],
     "-1,-1": [
      -19.999999999999893,
      6.507815120126992e-15
     ],
     "-1,0": [
      1.389999226830696e-13,
      5.218048215738236e-15
     ],
     "0,-2": [
      19.99999999999701,
      2.984418268070499e-14
     ],
     "0,-1": [
      -66.68476310298033,
      2.7755575615628914e-14
     ],
     "0,0": [
      47.350292638306726,
      6.039613253960852e-13
     ]
    },
    "T4": {}
   }
  },
  "W2kb": {
   "colour": {
    "CA": [
     1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      2.617019006949681e-15,
      8.607760571466188e-19
     ],
     "-1,-1": [
      6.770518905783471e-15,
      3.3783634419113265e-18
     ],
     "-1,0": [
      1.235001142151082e-14,
      4.087442190270352e-17
     ],
     "0,-2": [
      1.99999999999995,
      -5.059971538989849e-16
     ],
     "0,-1": [
      -3.6051701859881993,
      -7.0637939941775585e-15
     ],
     "0,0": [
      6.644247084348429,
      -6.042388811522414e-14
     ]
    },
    "S2": {
     "-1,-2": [
      -2.8953553219484003e-15,
      -2.0460127463490647e-18
     ],
     "-1,-1": [
      -7.382415901386969e-15,
      -2.310858911107993e-17
     ],
     "-1,0": [
      -1.2960254614294286e-14,
      -2.0320659217809567e-16
     ],
     "0,-2": [
      -2.2222222222221673,
      6.42715047849407e-16
     ],
     "0,-1": [
      4.0057446510979995,
      9.808126533172867e-15
     ],
     "0,0": [
      -7.382496760396933,
      7.51620987671231e-14
     ]
    },
    "S3": {
     "-1,-2": [
      -2.617219235445617e-14,
      -6.019087128243593e-18
     ],
     "-1,-1": [
      -6.772920615210461e-14,
      -2.8923340504172714e-17
     ],
     "-1,0": [
      -1.2353844076190557e-13,
      -3.948664312192207e-16
     ],
     "0,-2": [
      -19.999999999999503,
      4.511148399277687e-15
     ],
     "0,-1": [
      36.051701859882,
      7.494005416219807e-14
     ],
     "0,0": [
      -66.44247084348429,
      6.075140390748857e-13
     ]
    },
    "T4": {}
   }
  },
  "W2v41": {
   "colour": {
    "CA": [
     1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "W2v42": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "W2v43": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  }
 },
 "tree": {
  "S1": [
   0.0,
   -2.0
  ],
  "S2": [
   0.0,
   2.2222222222222223
  ],
  "S3": [
   0.0,
   20.0
  ],
  "T4": [
   0.0,
   0.0
  ]
 }
}

==> anc/paper2/r0/theory/gg_laurent_x1o2.json <==
{
 "x": "1/2",
 "diagrams": {
  "Vtri": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      4.479670107082612e-12,
      -1.3193265924194009e-13
     ],
     "0,-1": [
      2.63629435978361,
      -2.080802544157656e-12
     ],
     "0,0": [
      3.932321816112501,
      -8.657800171230079e-12
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -5.8067110147996814e-12,
      -4.6906081449527015e-12
     ],
     "0,-1": [
      -3.465735898668351,
      -1.1592378099112288e-11
     ],
     "0,0": [
      -7.186726578843885,
      -1.5430719202402798e-11
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -6.496645235665177e-12,
      -4.24941158649883e-12
     ],
     "0,-1": [
      -3.4657359001120485,
      -2.6958270685217833e-11
     ],
     "0,0": [
      -7.186726633384611,
      -1.6359673338239844e-10
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -5.028666556512046e-14,
      1.951563910473908e-18
     ],
     "0,-1": [
      -1.0057926713713528e-13,
      2.883977778811442e-17
     ],
     "0,0": [
      1.4999999999998233,
      4.597017211338539e-17
     ]
    }
   }
  },
  "Vgh1": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      3.1718876657149675e-15,
      3.4558944247975454e-19
     ],
     "0,-1": [
      -0.041666666666659816,
      3.943785402416022e-18
     ],
     "0,0": [
      -0.05334884601190852,
      -1.1492543028346347e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -9.516421938665642e-15,
      3.2526065174565133e-19
     ],
     "0,-1": [
      0.08333333333331512,
      -3.2526065174565133e-19
     ],
     "0,0": [
      0.14836435880507778,
      4.445228907190568e-18
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -9.514524584863793e-15,
      1.3010426069826053e-18
     ],
     "0,-1": [
      0.08333333333331464,
      2.710505431213761e-19
     ],
     "0,0": [
      0.14836435877642604,
      3.686287386450715e-18
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      5.029129375314426e-15,
      -3.3203691532368573e-19
     ],
     "0,-1": [
      1.0057113562084163e-14,
      -2.6291902682773483e-18
     ],
     "0,0": [
      -0.08333333333331458,
      -2.168404344971009e-18
     ]
    }
   }
  },
  "Vgh2": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.1718876657149675e-15,
      -3.4558944247975454e-19
     ],
     "0,-1": [
      0.041666666666659816,
      -3.943785402416022e-18
     ],
     "0,0": [
      0.05334884601190852,
      1.1492543028346347e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      9.516421938665642e-15,
      -3.2526065174565133e-19
     ],
     "0,-1": [
      -0.08333333333331512,
      3.2526065174565133e-19
     ],
     "0,0": [
      -0.14836435880507778,
      -4.445228907190568e-18
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      9.514524584863793e-15,
      -1.3010426069826053e-18
     ],
     "0,-1": [
      -0.08333333333331464,
      -2.710505431213761e-19
     ],
     "0,0": [
      -0.14836435877642604,
      -3.686287386450715e-18
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -5.029129375314426e-15,
      3.3203691532368573e-19
     ],
     "0,-1": [
      -1.0057113562084163e-14,
      2.6291902682773483e-18
     ],
     "0,0": [
      0.08333333333331458,
      2.168404344971009e-18
     ]
    }
   }
  },
  "Vq1": {
   "colour": {
    "CA": [
     0.0,
     0.0
    ],
    "nf": [
     0.0,
     -0.5
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.1008182133085427e-17,
      -2.2468138460851605e-14
     ],
     "0,-1": [
      -2.3201926491189795e-17,
      1.333333333333309
     ],
     "0,0": [
      7.979727989493313e-16,
      0.3738297404233657
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.0148132334464322e-16,
      -3.4246910862734126e-14
     ],
     "0,-1": [
      1.437652080715779e-16,
      -2.666666666666761
     ],
     "0,0": [
      -6.38378239159465e-16,
      -0.08099281291973892
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      6.114900252818245e-17,
      2.248722041908735e-14
     ],
     "0,-1": [
      -2.3635607360183997e-17,
      -2.66666666666665
     ],
     "0,0": [
      -9.992007221626409e-16,
      -0.08099281429470712
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      6.288372600415926e-18,
      8.046601579492219e-14
     ],
     "0,-1": [
      3.859759734048396e-17,
      1.6091121490813265e-13
     ],
     "0,0": [
      3.469446951953614e-17,
      -1.3333333333330333
     ]
    }
   }
  },
  "Vq2": {
   "colour": {
    "CA": [
     0.0,
     0.0
    ],
    "nf": [
     0.0,
     0.5
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      3.1008182133085427e-17,
      2.2468138460851605e-14
     ],
     "0,-1": [
      2.3201926491189795e-17,
      -1.333333333333309
     ],
     "0,0": [
      -7.979727989493313e-16,
      -0.3738297404233657
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.0148132334464322e-16,
      3.4246910862734126e-14
     ],
     "0,-1": [
      -1.437652080715779e-16,
      2.666666666666761
     ],
     "0,0": [
      6.38378239159465e-16,
      0.08099281291973892
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -6.114900252818245e-17,
      -2.248722041908735e-14
     ],
     "0,-1": [
      2.3635607360183997e-17,
      2.66666666666665
     ],
     "0,0": [
      9.992007221626409e-16,
      0.08099281429470712
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -6.288372600415926e-18,
      -8.046601579492219e-14
     ],
     "0,-1": [
      -3.859759734048396e-17,
      -1.6091121490813265e-13
     ],
     "0,0": [
      -3.469446951953614e-17,
      1.3333333333330333
     ]
    }
   }
  },
  "Vbuba1": {
   "colour": {
    "CA": [
     -1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -6.497840460140125e-14,
      7.589415207398531e-18
     ],
     "0,-1": [
      0.7499999999998694,
      1.1275702593849246e-17
     ],
     "0,0": [
      0.9801396145487271,
      -1.734723475976807e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.299568092028025e-13,
      -1.5178830414797062e-17
     ],
     "0,-1": [
      -1.4999999999997389,
      -2.2551405187698492e-17
     ],
     "0,0": [
      -1.9602792290974542,
      3.469446951953614e-17
     ]
    },
    "S3": {},
    "T4": {}
   }
  },
  "Vbubb1": {
   "colour": {
    "CA": [
     1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      6.497840460140125e-14,
      -7.589415207398531e-18
     ],
     "0,-1": [
      -0.7499999999998694,
      -1.1275702593849246e-17
     ],
     "0,0": [
      -0.9801396145487271,
      1.734723475976807e-17
     ]
    },
    "S2": {},
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.299568092028025e-13,
      1.5178830414797062e-17
     ],
     "0,-1": [
      1.4999999999997389,
      2.2551405187698492e-17
     ],
     "0,0": [
      1.9602792290974542,
      -3.469446951953614e-17
     ]
    },
    "T4": {}
   }
  },
  "Vbuba2": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.248941914113512e-14,
      4.553649124439119e-18
     ],
     "0,-1": [
      0.3749999999999347,
      7.15573433840433e-18
     ],
     "0,0": [
      0.49006980727436356,
      4.85722573273506e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      6.497883828227025e-14,
      -9.107298248878237e-18
     ],
     "0,-1": [
      -0.7499999999998694,
      -1.431146867680866e-17
     ],
     "0,0": [
      -0.9801396145487271,
      -9.71445146547012e-17
     ]
    },
    "S3": {},
    "T4": {}
   }
  },
  "Vbubb2": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      3.248941914113512e-14,
      -4.553649124439119e-18
     ],
     "0,-1": [
      -0.3749999999999347,
      -7.15573433840433e-18
     ],
     "0,0": [
      -0.49006980727436356,
      -4.85722573273506e-17
     ]
    },
    "S2": {},
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -6.497883828227025e-14,
      9.107298248878237e-18
     ],
     "0,-1": [
      0.7499999999998694,
      1.431146867680866e-17
     ],
     "0,0": [
      0.9801396145487271,
      9.71445146547012e-17
     ]
    },
    "T4": {}
   }
  },
  "Vbuba3": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      3.248941914113512e-14,
      -4.553649124439119e-18
     ],
     "0,-1": [
      -0.3749999999999347,
      -7.15573433840433e-18
     ],
     "0,0": [
      -0.49006980727436356,
      -4.85722573273506e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -6.497883828227025e-14,
      9.107298248878237e-18
     ],
     "0,-1": [
      0.7499999999998694,
      1.431146867680866e-17
     ],
     "0,0": [
      0.9801396145487271,
      9.71445146547012e-17
     ]
    },
    "S3": {},
    "T4": {}
   }
  },
  "Vbubb3": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.248941914113512e-14,
      4.553649124439119e-18
     ],
     "0,-1": [
      0.3749999999999347,
      7.15573433840433e-18
     ],
     "0,0": [
      0.49006980727436356,
      4.85722573273506e-17
     ]
    },
    "S2": {},
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      6.497883828227025e-14,
      -9.107298248878237e-18
     ],
     "0,-1": [
      -0.7499999999998694,
      -1.431146867680866e-17
     ],
     "0,0": [
      -0.9801396145487271,
      -9.71445146547012e-17
     ]
    },
    "T4": {}
   }
  },
  "W1g": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      -7.67984313845469e-15,
      -1.0230702833630223e-16
     ],
     "-1,-1": [
      -2.1413542051767337e-14,
      4.162205539142586e-16
     ],
     "-1,0": [
      -5.88900673018089e-14,
      5.417107734606574e-15
     ],
     "0,-2": [
      -1.9999999999996019,
      2.605020691347215e-14
     ],
     "0,-1": [
      2.0794415416809215,
      2.8976820942716586e-13
     ],
     "0,0": [
      -4.144427078381843,
      2.022326750505954e-12
     ]
    },
    "S2": {
     "-1,-2": [
      5.698257524433034e-15,
      -7.782079263302286e-16
     ],
     "-1,-1": [
      2.56590053677369e-15,
      -4.038605225608558e-15
     ],
     "-1,0": [
      -2.960874817894976e-14,
      -1.5995072020352774e-14
     ],
     "0,-2": [
      4.000000000000134,
      4.1657649552107046e-14
     ],
     "0,-1": [
      -1.7725887222356076,
      -4.154662724964453e-13
     ],
     "0,0": [
      9.115253962096332,
      -4.870770453635487e-12
     ]
    },
    "S3": {
     "-1,-2": [
      1.2184883795738652e-14,
      1.868153077328684e-16
     ],
     "-1,-1": [
      2.917341580719523e-14,
      1.5369753650187718e-15
     ],
     "-1,0": [
      7.259977666783379e-14,
      8.60786051812279e-15
     ],
     "0,-2": [
      3.9999999999987326,
      -3.311066698596932e-14
     ],
     "0,-1": [
      -2.96573590280424,
      -5.458619667386699e-13
     ],
     "0,0": [
      10.511635215657893,
      -4.285460875053104e-12
     ]
    },
    "T4": {}
   }
  },
  "W1kb": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      4.975186929101483e-15,
      5.377642775528102e-17
     ],
     "-1,-1": [
      -1.9999999999999853,
      4.946130310878871e-16
     ],
     "-1,0": [
      2.0566881531181025e-14,
      2.3175905639050143e-15
     ],
     "0,-2": [
      1.9999999999997442,
      -3.4223925776677433e-15
     ],
     "0,-1": [
      -2.7725887222399734,
      -2.1975476993674192e-14
     ],
     "0,0": [
      3.0771739679696752,
      -1.587618925213974e-14
     ]
    },
    "S2": {
     "-1,-2": [
      -1.0134254546656507e-14,
      5.898059818321144e-17
     ],
     "-1,-1": [
      3.9999999999999694,
      -1.3075478200175183e-16
     ],
     "-1,0": [
      -3.6359804056473877e-14,
      7.563394355258879e-16
     ],
     "0,-2": [
      -3.999999999999401,
      -3.1298748315311542e-15
     ],
     "0,-1": [
      6.431471805599995,
      3.645694857112858e-14
     ],
     "0,0": [
      -8.327948130474738,
      2.0827783941967937e-13
     ]
    },
    "S3": {
     "-1,-2": [
      -9.953843305154919e-15,
      -9.367506770274758e-17
     ],
     "-1,-1": [
      3.9999999999999707,
      -1.007874339542525e-15
     ],
     "-1,0": [
      -4.235500838944972e-14,
      -4.718447854656915e-15
     ],
     "0,-2": [
      -3.9999999999995266,
      6.955048516277262e-15
     ],
     "0,-1": [
      5.545177444479875,
      3.988476215965875e-14
     ],
     "0,0": [
      -5.384487550519491,
      3.574918139293004e-14
     ]
    },
    "T4": {}
   }
  },
  "W1k": {
   "colour": {
    "CA": [
     1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      5.2997283345861124e-15,
      1.3918424035158747e-19
     ],
     "-1,-1": [
      1.0730407348877867e-14,
      -2.481481854139976e-18
     ],
     "-1,0": [
      2.091160361192279e-14,
      6.071532165918825e-18
     ],
     "0,-2": [
      1.9999999999999023,
      -6.461844948013606e-17
     ],
     "0,-1": [
      -0.3862943611200854,
      -4.475586568020162e-16
     ],
     "0,0": [
      3.4322399002060933,
      -8.881784197001252e-16
     ]
    },
    "S2": {
     "-1,-2": [
      -1.0599456669172225e-14,
      -2.7836848070317493e-19
     ],
     "-1,-1": [
      -2.1460814697755734e-14,
      4.962963708279952e-18
     ],
     "-1,0": [
      -4.182320722384558e-14,
      -1.214306433183765e-17
     ],
     "0,-2": [
      -3.9999999999998046,
      1.2923689896027213e-16
     ],
     "0,-1": [
      0.7725887222401708,
      8.951173136040325e-16
     ],
     "0,0": [
      -6.8644798004121865,
      1.7763568394002505e-15
     ]
    },
    "S3": {
     "-1,-2": [
      -1.0579018950574542e-14,
      -1.140078769638732e-19
     ],
     "-1,-1": [
      -2.105488571358128e-14,
      2.9353544991546297e-18
     ],
     "-1,0": [
      -3.926232169243482e-14,
      -6.5052130349130266e-18
     ],
     "0,-2": [
      -3.999999999999802,
      8.370040771588094e-17
     ],
     "0,-1": [
      0.7725887222401792,
      9.367506770274758e-16
     ],
     "0,0": [
      -6.864479800412158,
      2.220446049250313e-16
     ]
    },
    "T4": {}
   }
  },
  "W1v41": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "W1v42": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "W1v43": {
   "colour": {
    "CA": [
     -1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "W2g": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      -6.257926607486004e-15,
      4.630934607428801e-16
     ],
     "-1,-1": [
      -1.7041571487507782e-14,
      3.0507366834569117e-15
     ],
     "-1,0": [
      -5.780044411846097e-14,
      1.576424537783061e-14
     ],
     "0,-2": [
      -1.999999999999218,
      -3.662933671655377e-14
     ],
     "0,-1": [
      2.07944154168341,
      -1.8630930131990908e-13
     ],
     "0,0": [
      -4.144427078366574,
      -6.381006834033087e-13
     ]
    },
    "S2": {
     "-1,-2": [
      1.0633539818189947e-14,
      7.587021988832016e-16
     ],
     "-1,-1": [
      2.5030351440729862e-14,
      1.797189711970466e-15
     ],
     "-1,0": [
      7.14894723280457e-14,
      -1.7063715891663112e-15
     ],
     "0,-2": [
      3.999999999998363,
      1.8917419714048478e-13
     ],
     "0,-1": [
      -2.965735902807192,
      9.780787291191473e-13
     ],
     "0,0": [
      10.511635215636556,
      4.012457033297778e-12
     ]
    },
    "S3": {
     "-1,-2": [
      1.1531447794202113e-14,
      -2.7348974442186325e-16
     ],
     "-1,-1": [
      3.080273286805736e-14,
      -1.6275757304974946e-15
     ],
     "-1,0": [
      1.0800101047855892e-13,
      -1.0186892562130678e-14
     ],
     "0,-2": [
      4.000000000000654,
      6.430576557359124e-14
     ],
     "0,-1": [
      -1.772588722234473,
      7.481515407192774e-14
     ],
     "0,0": [
      9.11525396209207,
      -1.024180740216707e-12
     ]
    },
    "T4": {}
   }
  },
  "W2k": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      -4.975186929101483e-15,
      -5.377642775528102e-17
     ],
     "-1,-1": [
      1.9999999999999853,
      -4.946130310878871e-16
     ],
     "-1,0": [
      -2.0566881531181025e-14,
      -2.3175905639050143e-15
     ],
     "0,-2": [
      -1.9999999999997442,
      3.4223925776677433e-15
     ],
     "0,-1": [
      2.7725887222399734,
      2.1975476993674192e-14
     ],
     "0,0": [
      -3.0771739679696752,
      1.587618925213974e-14
     ]
    },
    "S2": {
     "-1,-2": [
      9.953843305154919e-15,
      9.367506770274758e-17
     ],
     "-1,-1": [
      -3.9999999999999707,
      1.007874339542525e-15
     ],
     "-1,0": [
      4.235500838944972e-14,
      4.718447854656915e-15
     ],
     "0,-2": [
      3.9999999999995266,
      -6.955048516277262e-15
     ],
     "0,-1": [
      -5.545177444479875,
      -3.988476215965875e-14
     ],
     "0,0": [
      5.384487550519491,
      -3.574918139293004e-14
     ]
    },
    "S3": {
     "-1,-2": [
      1.0134254546656507e-14,
      -5.898059818321144e-17
     ],
     "-1,-1": [
      -3.9999999999999694,
      1.3075478200175183e-16
     ],
     "-1,0": [
      3.6359804056473877e-14,
      -7.563394355258879e-16
     ],
     "0,-2": [
      3.999999999999401,
      3.1298748315311542e-15
     ],
     "0,-1": [
      -6.431471805599995,
      -3.645694857112858e-14
     ],
     "0,0": [
      8.327948130474738,
      -2.0827783941967937e-13
     ]
    },
    "T4": {}
   }
  },
  "W2kb": {
   "colour": {
    "CA": [
     1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      5.2997283345861124e-15,
      1.3918424035158747e-19
     ],
     "-1,-1": [
      1.0730407348877867e-14,
      -2.481481854139976e-18
     ],
     "-1,0": [
      2.091160361192279e-14,
      6.071532165918825e-18
     ],
     "0,-2": [
      1.9999999999999023,
      -6.461844948013606e-17
     ],
     "0,-1": [
      -0.3862943611200854,
      -4.475586568020162e-16
     ],
     "0,0": [
      3.4322399002060933,
      -8.881784197001252e-16
     ]
    },
    "S2": {
     "-1,-2": [
      -1.0579018950574542e-14,
      -1.140078769638732e-19
     ],
     "-1,-1": [
      -2.105488571358128e-14,
      2.9353544991546297e-18
     ],
     "-1,0": [
      -3.926232169243482e-14,
      -6.5052130349130266e-18
     ],
     "0,-2": [
      -3.999999999999802,
      8.370040771588094e-17
     ],
     "0,-1": [
      0.7725887222401792,
      9.367506770274758e-16
     ],
     "0,0": [
      -6.864479800412158,
      2.220446049250313e-16
     ]
    },
    "S3": {
     "-1,-2": [
      -1.0599456669172225e-14,
      -2.7836848070317493e-19
     ],
     "-1,-1": [
      -2.1460814697755734e-14,
      4.962963708279952e-18
     ],
     "-1,0": [
      -4.182320722384558e-14,
      -1.214306433183765e-17
     ],
     "0,-2": [
      -3.9999999999998046,
      1.2923689896027213e-16
     ],
     "0,-1": [
      0.7725887222401708,
      8.951173136040325e-16
     ],
     "0,0": [
      -6.8644798004121865,
      1.7763568394002505e-15
     ]
    },
    "T4": {}
   }
  },
  "W2v41": {
   "colour": {
    "CA": [
     1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "W2v42": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "W2v43": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  }
 },
 "tree": {
  "S1": [
   0.0,
   -2.0
  ],
  "S2": [
   0.0,
   4.0
  ],
  "S3": [
   0.0,
   4.0
  ],
  "T4": [
   0.0,
   0.0
  ]
 }
}

==> anc/paper2/r0/theory/gg_laurent_x1o2_neps16.json <==
{
 "x": "1/2",
 "diagrams": {
  "Vtri": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -6.021488883250006e-07,
      -9.406097428721338e-12
     ],
     "0,-1": [
      2.636293163762436,
      -4.787548135709585e-11
     ],
     "0,0": [
      3.932319468643676,
      -2.338426535741789e-10
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.0401760853987613e-06,
      6.412714109726991e-12
     ],
     "0,-1": [
      -3.465733848109107,
      6.204958075128886e-11
     ],
     "0,0": [
      -7.186722639159176,
      4.507691164779004e-10
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.0182512247061681e-06,
      1.0930013838450492e-11
     ],
     "0,-1": [
      -3.4657338741467716,
      1.1055335119580789e-10
     ],
     "0,0": [
      -7.186722638478267,
      8.080675573118867e-10
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.1708565806657634e-07,
      4.336808689942018e-19
     ],
     "0,-1": [
      -2.3417185403100393e-07,
      0.0
     ],
     "0,0": [
      1.4999995316556878,
      -1.3877787807814457e-17
     ]
    }
   }
  },
  "Vgh1": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      7.383610543533177e-09,
      -2.168404344971009e-19
     ],
     "0,-1": [
      -0.0416666518994457,
      -7.047314121155779e-19
     ],
     "0,0": [
      -0.053348816477481756,
      1.1492543028346347e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -2.2150387768042146e-08,
      4.336808689942018e-19
     ],
     "0,-1": [
      0.08333328903225398,
      4.336808689942018e-19
     ],
     "0,0": [
      0.14836427020264942,
      1.1709383462843448e-17
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -2.215049581171598e-08,
      -3.2526065174565133e-19
     ],
     "0,-1": [
      0.08333328903202053,
      -1.734723475976807e-18
     ],
     "0,0": [
      0.14836427017351572,
      2.2985086056692694e-17
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.1708301111566701e-08,
      0.0
     ],
     "0,-1": [
      2.3416926211229953e-08,
      2.168404344971009e-19
     ],
     "0,0": [
      -0.08333328649915933,
      3.2526065174565133e-18
     ]
    }
   }
  },
  "Vgh2": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -7.383610543533177e-09,
      2.168404344971009e-19
     ],
     "0,-1": [
      0.0416666518994457,
      7.047314121155779e-19
     ],
     "0,0": [
      0.053348816477481756,
      -1.1492543028346347e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.2150387768042146e-08,
      -4.336808689942018e-19
     ],
     "0,-1": [
      -0.08333328903225398,
      -4.336808689942018e-19
     ],
     "0,0": [
      -0.14836427020264942,
      -1.1709383462843448e-17
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.215049581171598e-08,
      3.2526065174565133e-19
     ],
     "0,-1": [
      -0.08333328903202053,
      1.734723475976807e-18
     ],
     "0,0": [
      -0.14836427017351572,
      -2.2985086056692694e-17
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.1708301111566701e-08,
      0.0
     ],
     "0,-1": [
      -2.3416926211229953e-08,
      -2.168404344971009e-19
     ],
     "0,0": [
      0.08333328649915933,
      -3.2526065174565133e-18
     ]
    }
   }
  },
  "Vq1": {
   "colour": {
    "CA": [
     0.0,
     0.0
    ],
    "nf": [
     0.0,
     -0.5
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      3.209238430557093e-17,
      -1.1704953433973667e-07
     ],
     "0,-1": [
      -9.194034422677078e-17,
      1.3333330980706168
     ],
     "0,0": [
      -1.1102230246251565e-16,
      0.3738292636669356
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -5.551115123125783e-17,
      1.1488121491511766e-07
     ],
     "0,-1": [
      5.551115123125783e-17,
      -2.6666664334181633
     ],
     "0,0": [
      3.885780586188048e-16,
      -0.08099232773443099
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.9081958235744878e-17,
      1.1705305487733075e-07
     ],
     "0,-1": [
      2.480654570646834e-16,
      -2.6666664314020654
     ],
     "0,0": [
      2.7755575615628914e-16,
      -0.08099233753955362
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      0.0,
      1.8733281778485038e-07
     ],
     "0,-1": [
      -5.204170427930421e-18,
      3.7467081938141397e-07
     ],
     "0,0": [
      -5.204170427930421e-17,
      -1.3333325839865493
     ]
    }
   }
  },
  "Vq2": {
   "colour": {
    "CA": [
     0.0,
     0.0
    ],
    "nf": [
     0.0,
     0.5
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.209238430557093e-17,
      1.1704953433973667e-07
     ],
     "0,-1": [
      9.194034422677078e-17,
      -1.3333330980706168
     ],
     "0,0": [
      1.1102230246251565e-16,
      -0.3738292636669356
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      5.551115123125783e-17,
      -1.1488121491511766e-07
     ],
     "0,-1": [
      -5.551115123125783e-17,
      2.6666664334181633
     ],
     "0,0": [
      -3.885780586188048e-16,
      0.08099232773443099
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.9081958235744878e-17,
      -1.1705305487733075e-07
     ],
     "0,-1": [
      -2.480654570646834e-16,
      2.6666664314020654
     ],
     "0,0": [
      -2.7755575615628914e-16,
      0.08099233753955362
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      0.0,
      -1.8733281778485038e-07
     ],
     "0,-1": [
      5.204170427930421e-18,
      -3.7467081938141397e-07
     ],
     "0,0": [
      5.204170427930421e-17,
      1.3333325839865493
     ]
    }
   }
  },
  "Vbuba1": {
   "colour": {
    "CA": [
     -1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.512538125112567e-07,
      -5.204170427930421e-18
     ],
     "0,-1": [
      0.7499996974909795,
      5.204170427930421e-18
     ],
     "0,0": [
      0.9801390095295506,
      1.249000902703301e-16
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      3.025076250225134e-07,
      1.0408340855860843e-17
     ],
     "0,-1": [
      -1.499999394981959,
      -1.0408340855860843e-17
     ],
     "0,0": [
      -1.9602780190591012,
      -2.498001805406602e-16
     ]
    },
    "S3": {},
    "T4": {}
   }
  },
  "Vbubb1": {
   "colour": {
    "CA": [
     1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.512538125112567e-07,
      5.204170427930421e-18
     ],
     "0,-1": [
      -0.7499996974909795,
      -5.204170427930421e-18
     ],
     "0,0": [
      -0.9801390095295506,
      -1.249000902703301e-16
     ]
    },
    "S2": {},
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.025076250225134e-07,
      -1.0408340855860843e-17
     ],
     "0,-1": [
      1.499999394981959,
      1.0408340855860843e-17
     ],
     "0,0": [
      1.9602780190591012,
      2.498001805406602e-16
     ]
    },
    "T4": {}
   }
  },
  "Vbuba2": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -7.562690625411046e-08,
      0.0
     ],
     "0,-1": [
      0.37499984874548986,
      5.204170427930421e-18
     ],
     "0,0": [
      0.4900695047647753,
      1.3877787807814457e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.5125381250822093e-07,
      0.0
     ],
     "0,-1": [
      -0.7499996974909797,
      -1.0408340855860843e-17
     ],
     "0,0": [
      -0.9801390095295506,
      -2.7755575615628914e-17
     ]
    },
    "S3": {},
    "T4": {}
   }
  },
  "Vbubb2": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      7.562690625411046e-08,
      0.0
     ],
     "0,-1": [
      -0.37499984874548986,
      -5.204170427930421e-18
     ],
     "0,0": [
      -0.4900695047647753,
      -1.3877787807814457e-17
     ]
    },
    "S2": {},
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.5125381250822093e-07,
      0.0
     ],
     "0,-1": [
      0.7499996974909797,
      1.0408340855860843e-17
     ],
     "0,0": [
      0.9801390095295506,
      2.7755575615628914e-17
     ]
    },
    "T4": {}
   }
  },
  "Vbuba3": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      7.562690625411046e-08,
      0.0
     ],
     "0,-1": [
      -0.37499984874548986,
      -5.204170427930421e-18
     ],
     "0,0": [
      -0.4900695047647753,
      -1.3877787807814457e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.5125381250822093e-07,
      0.0
     ],
     "0,-1": [
      0.7499996974909797,
      1.0408340855860843e-17
     ],
     "0,0": [
      0.9801390095295506,
      2.7755575615628914e-17
     ]
    },
    "S3": {},
    "T4": {}
   }
  },
  "Vbubb3": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -7.562690625411046e-08,
      0.0
     ],
     "0,-1": [
      0.37499984874548986,
      5.204170427930421e-18
     ],
     "0,0": [
      0.4900695047647753,
      1.3877787807814457e-17
     ]
    },
    "S2": {},
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.5125381250822093e-07,
      0.0
     ],
     "0,-1": [
      -0.7499996974909797,
      -1.0408340855860843e-17
     ],
     "0,0": [
      -0.9801390095295506,
      -2.7755575615628914e-17
     ]
    },
    "T4": {}
   }
  },
  "W1g": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      -3.827265734669797e-15,
      -1.0955711018948395e-15
     ],
     "-1,-1": [
      -2.9271931452105497e-15,
      -7.119183002601248e-15
     ],
     "-1,0": [
      1.5284323286179902e-14,
      -4.2725453166733707e-14
     ],
     "0,-2": [
      -1.9999997565759955,
      -1.1367642938076017e-14
     ],
     "0,-1": [
      2.0794420285439026,
      -1.4385714841580466e-13
     ],
     "0,0": [
      -4.144426104637193,
      -1.0031975250512914e-12
     ]
    },
    "S2": {
     "-1,-2": [
      1.0094373115741848e-14,
      1.7190161783668197e-15
     ],
     "-1,-1": [
      2.450718815927906e-14,
      1.0340288747998953e-14
     ],
     "-1,0": [
      8.995441110742908e-14,
      6.002164910923202e-14
     ],
     "0,-2": [
      3.9999993114781445,
      3.742839371767559e-13
     ],
     "0,-1": [
      -1.7725900993106731,
      2.135402965564026e-12
     ],
     "0,0": [
      9.115251207891069,
      1.1659118115403544e-11
     ]
    },
    "S3": {
     "-1,-2": [
      1.0930130842718521e-14,
      2.3661949231543998e-15
     ],
     "-1,-1": [
      2.433322230514533e-14,
      1.3010492955553449e-14
     ],
     "-1,0": [
      6.484461405331654e-14,
      6.901207036391632e-14
     ],
     "0,-2": [
      3.999999194828333,
      -4.531722219702772e-13
     ],
     "0,-1": [
      -2.9657375131792363,
      -2.2442048219772914e-12
     ],
     "0,0": [
      10.511631994876026,
      -1.1159517754322223e-11
     ]
    },
    "T4": {}
   }
  },
  "W1kb": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      7.2661208647128994e-12,
      -9.80118763926896e-17
     ],
     "-1,-1": [
      -1.9999999999928995,
      -1.726049858596923e-16
     ],
     "-1,0": [
      6.7165162320748095e-12,
      -1.609823385706477e-15
     ],
     "0,-2": [
      1.9999995131886756,
      -4.432218481120742e-15
     ],
     "0,-1": [
      -2.772589695930437,
      -1.2101430968414206e-14
     ],
     "0,0": [
      3.0771720205161914,
      2.3314683517128287e-14
     ]
    },
    "S2": {
     "-1,-2": [
      -1.4532382242027353e-11,
      3.5561831257524545e-16
     ],
     "-1,-1": [
      3.999999999985797,
      1.1861171766991419e-15
     ],
     "-1,0": [
      -1.3434475754081632e-11,
      6.855627177060342e-15
     ],
     "0,-2": [
      -3.99999880024379,
      1.6230072841239007e-14
     ],
     "0,-1": [
      6.431474205255244,
      8.426592756904938e-14
     ],
     "0,0": [
      -8.327943331011655,
      2.353672812205332e-13
     ]
    },
    "S3": {
     "-1,-2": [
      -1.4532246933596227e-11,
      1.717376241217039e-16
     ],
     "-1,-1": [
      3.999999999985799,
      2.957703526540456e-16
     ],
     "-1,0": [
      -1.3434336976203554e-11,
      3.774758283725532e-15
     ],
     "0,-2": [
      -3.9999991185617625,
      8.205242041370298e-15
     ],
     "0,-1": [
      5.545179207490003,
      1.584843367652411e-14
     ],
     "0,0": [
      -5.384484024356233,
      -6.838973831690964e-14
     ]
    },
    "T4": {}
   }
  },
  "W1k": {
   "colour": {
    "CA": [
     1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      5.27817984075476e-15,
      2.775760836816146e-19
     ],
     "-1,-1": [
      1.0646131008265678e-14,
      -1.1309791101095817e-18
     ],
     "-1,0": [
      2.0619465336546572e-14,
      1.0299920638612292e-18
     ],
     "0,-2": [
      1.9999997983246929,
      -1.0148132334464322e-16
     ],
     "0,-1": [
      -0.3862947644686469,
      -1.942890293094024e-16
     ],
     "0,0": [
      3.432239093510824,
      -3.552713678800501e-15
     ]
    },
    "S2": {
     "-1,-2": [
      -1.055635968150952e-14,
      -5.551521673632292e-19
     ],
     "-1,-1": [
      -2.1292262016531356e-14,
      2.2619582202191634e-18
     ],
     "-1,0": [
      -4.1238930673093144e-14,
      -2.0599841277224584e-18
     ],
     "0,-2": [
      -3.9999995966493858,
      2.0296264668928643e-16
     ],
     "0,-1": [
      0.7725895289372938,
      3.885780586188048e-16
     ],
     "0,0": [
      -6.864478187021648,
      7.105427357601002e-15
     ]
    },
    "S3": {
     "-1,-2": [
      -1.0548926252896886e-14,
      -8.109517839244639e-19
     ],
     "-1,-1": [
      -2.101873728825355e-14,
      2.1798561435639227e-18
     ],
     "-1,0": [
      -3.9613332145777e-14,
      -1.3444106938820255e-17
     ],
     "0,-2": [
      -3.9999995966493858,
      2.1337098754514727e-16
     ],
     "0,-1": [
      0.7725895289372926,
      -2.7755575615628914e-17
     ],
     "0,0": [
      -6.86447818702168,
      5.329070518200751e-15
     ]
    },
    "T4": {}
   }
  },
  "W1v41": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "W1v42": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "W1v43": {
   "colour": {
    "CA": [
     -1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "W2g": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      -8.591044949312442e-15,
      -8.095742333631928e-16
     ],
     "-1,-1": [
      -2.5074510857175852e-14,
      -2.5446621682472325e-15
     ],
     "-1,0": [
      -7.734058619229822e-14,
      -4.705762689238835e-15
     ],
     "0,-2": [
      -1.9999997565751937,
      -9.662409761190816e-15
     ],
     "0,-1": [
      2.0794420285458513,
      1.466882171285988e-14
     ],
     "0,0": [
      -4.1444261046355475,
      4.634070904785403e-13
     ]
    },
    "S2": {
     "-1,-2": [
      1.5397462025979176e-14,
      -7.049237699509279e-17
     ],
     "-1,-1": [
      4.364289631571974e-14,
      -4.513974384938527e-15
     ],
     "-1,0": [
      1.3898019020353036e-13,
      -4.120857301226355e-14
     ],
     "0,-2": [
      3.999999194826903,
      4.4613618355171525e-14
     ],
     "0,-1": [
      -2.9657375131829733,
      1.561806239891439e-13
     ],
     "0,0": [
      10.511631994869937,
      2.69562150378988e-13
     ]
    },
    "S3": {
     "-1,-2": [
      1.800204043076537e-14,
      1.1613260645617832e-15
     ],
     "-1,-1": [
      5.472421605086852e-14,
      3.992587031175744e-15
     ],
     "-1,0": [
      1.7326662023545158e-13,
      1.0304691128171228e-14
     ],
     "0,-2": [
      3.9999993114768273,
      4.870270853274405e-13
     ],
     "0,-1": [
      -1.7725900993145023,
      2.58837395961109e-12
     ],
     "0,0": [
      9.115251207882622,
      1.3505196960750254e-11
     ]
    },
    "T4": {}
   }
  },
  "W2k": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      -7.2661208647128994e-12,
      9.80118763926896e-17
     ],
     "-1,-1": [
      1.9999999999928995,
      1.726049858596923e-16
     ],
     "-1,0": [
      -6.7165162320748095e-12,
      1.609823385706477e-15
     ],
     "0,-2": [
      -1.9999995131886756,
      4.432218481120742e-15
     ],
     "0,-1": [
      2.772589695930437,
      1.2101430968414206e-14
     ],
     "0,0": [
      -3.0771720205161914,
      -2.3314683517128287e-14
     ]
    },
    "S2": {
     "-1,-2": [
      1.4532246933596227e-11,
      -1.717376241217039e-16
     ],
     "-1,-1": [
      -3.999999999985799,
      -2.957703526540456e-16
     ],
     "-1,0": [
      1.3434336976203554e-11,
      -3.774758283725532e-15
     ],
     "0,-2": [
      3.9999991185617625,
      -8.205242041370298e-15
     ],
     "0,-1": [
      -5.545179207490003,
      -1.584843367652411e-14
     ],
     "0,0": [
      5.384484024356233,
      6.838973831690964e-14
     ]
    },
    "S3": {
     "-1,-2": [
      1.4532382242027353e-11,
      -3.5561831257524545e-16
     ],
     "-1,-1": [
      -3.999999999985797,
      -1.1861171766991419e-15
     ],
     "-1,0": [
      1.3434475754081632e-11,
      -6.855627177060342e-15
     ],
     "0,-2": [
      3.99999880024379,
      -1.6230072841239007e-14
     ],
     "0,-1": [
      -6.431474205255244,
      -8.426592756904938e-14
     ],
     "0,0": [
      8.327943331011655,
      -2.353672812205332e-13
     ]
    },
    "T4": {}
   }
  },
  "W2kb": {
   "colour": {
    "CA": [
     1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      5.27817984075476e-15,
      2.775760836816146e-19
     ],
     "-1,-1": [
      1.0646131008265678e-14,
      -1.1309791101095817e-18
     ],
     "-1,0": [
      2.0619465336546572e-14,
      1.0299920638612292e-18
     ],
     "0,-2": [
      1.9999997983246929,
      -1.0148132334464322e-16
     ],
     "0,-1": [
      -0.3862947644686469,
      -1.942890293094024e-16
     ],
     "0,0": [
      3.432239093510824,
      -3.552713678800501e-15
     ]
    },
    "S2": {
     "-1,-2": [
      -1.0548926252896886e-14,
      -8.109517839244639e-19
     ],
     "-1,-1": [
      -2.101873728825355e-14,
      2.1798561435639227e-18
     ],
     "-1,0": [
      -3.9613332145777e-14,
      -1.3444106938820255e-17
     ],
     "0,-2": [
      -3.9999995966493858,
      2.1337098754514727e-16
     ],
     "0,-1": [
      0.7725895289372926,
      -2.7755575615628914e-17
     ],
     "0,0": [
      -6.86447818702168,
      5.329070518200751e-15
     ]
    },
    "S3": {
     "-1,-2": [
      -1.055635968150952e-14,
      -5.551521673632292e-19
     ],
     "-1,-1": [
      -2.1292262016531356e-14,
      2.2619582202191634e-18
     ],
     "-1,0": [
      -4.1238930673093144e-14,
      -2.0599841277224584e-18
     ],
     "0,-2": [
      -3.9999995966493858,
      2.0296264668928643e-16
     ],
     "0,-1": [
      0.7725895289372938,
      3.885780586188048e-16
     ],
     "0,0": [
      -6.864478187021648,
      7.105427357601002e-15
     ]
    },
    "T4": {}
   }
  },
  "W2v41": {
   "colour": {
    "CA": [
     1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "W2v42": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "W2v43": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  }
 },
 "tree": {
  "S1": [
   0.0,
   -2.0
  ],
  "S2": [
   0.0,
   4.0
  ],
  "S3": [
   0.0,
   4.0
  ],
  "T4": [
   0.0,
   0.0
  ]
 }
}

==> anc/paper2/r0/theory/gg_laurent_x1o2_nq96-72-40.json <==
{
 "x": "1/2",
 "diagrams": {
  "Vtri": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.07079622147155e-11,
      4.554322110411624e-11
     ],
     "0,-1": [
      2.636294360944046,
      1.979241128630127e-10
     ],
     "0,0": [
      3.9323218559997626,
      6.583713227370502e-10
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.1522179217682282e-10,
      -2.2536287072605354e-11
     ],
     "0,-1": [
      -3.4657359025956165,
      -8.007855316349843e-11
     ],
     "0,0": [
      -7.186726697378894,
      4.368450046143835e-12
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      5.0955469010904864e-11,
      -1.692494148303192e-11
     ],
     "0,-1": [
      -3.465735902287469,
      -4.092900844632208e-11
     ],
     "0,0": [
      -7.186726698072254,
      1.6432096655583095e-10
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -5.0309528678432747e-14,
      8.673617379884035e-19
     ],
     "0,-1": [
      -1.006451866292224e-13,
      2.1467203015212988e-17
     ],
     "0,0": [
      1.4999999999998133,
      8.283304597789254e-17
     ]
    }
   }
  },
  "Vgh1": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      3.1708847787054184e-15,
      -3.5236570605778894e-19
     ],
     "0,-1": [
      -0.041666666666659816,
      1.2197274440461925e-19
     ],
     "0,0": [
      -0.053348846059731794,
      4.174178364069192e-18
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -9.517614561055376e-15,
      2.710505431213761e-20
     ],
     "0,-1": [
      0.08333333333331508,
      4.336808689942018e-19
     ],
     "0,0": [
      0.1483643587963819,
      2.2768245622195593e-18
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -9.514958265732787e-15,
      1.3552527156068805e-19
     ],
     "0,-1": [
      0.08333333333331461,
      1.3552527156068805e-18
     ],
     "0,0": [
      0.14836435879381618,
      9.974659986866641e-18
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      5.029532562997319e-15,
      -2.574980159653073e-19
     ],
     "0,-1": [
      1.0059390386646383e-14,
      -1.1655173354219173e-18
     ],
     "0,0": [
      -0.08333333333331401,
      -5.963111948670274e-19
     ]
    }
   }
  },
  "Vgh2": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.1708847787054184e-15,
      3.5236570605778894e-19
     ],
     "0,-1": [
      0.041666666666659816,
      -1.2197274440461925e-19
     ],
     "0,0": [
      0.053348846059731794,
      -4.174178364069192e-18
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      9.517614561055376e-15,
      -2.710505431213761e-20
     ],
     "0,-1": [
      -0.08333333333331508,
      -4.336808689942018e-19
     ],
     "0,0": [
      -0.1483643587963819,
      -2.2768245622195593e-18
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      9.514958265732787e-15,
      -1.3552527156068805e-19
     ],
     "0,-1": [
      -0.08333333333331461,
      -1.3552527156068805e-18
     ],
     "0,0": [
      -0.14836435879381618,
      -9.974659986866641e-18
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -5.029532562997319e-15,
      2.574980159653073e-19
     ],
     "0,-1": [
      -1.0059390386646383e-14,
      1.1655173354219173e-18
     ],
     "0,0": [
      0.08333333333331401,
      5.963111948670274e-19
     ]
    }
   }
  },
  "Vq1": {
   "colour": {
    "CA": [
     0.0,
     0.0
    ],
    "nf": [
     0.0,
     -0.5
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -4.119968255444917e-17,
      -3.742405690898565e-14
     ],
     "0,-1": [
      4.2500725161431774e-17,
      1.333333333333281
     ],
     "0,0": [
      8.049116928532385e-16,
      0.3738297407015603
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.2620113287731272e-16,
      1.0645997972069665e-14
     ],
     "0,-1": [
      -2.2985086056692694e-17,
      -2.6666666666666776
     ],
     "0,0": [
      -1.762479051592436e-15,
      -0.08099281462384578
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      6.548581121812447e-17,
      3.7496047933238685e-14
     ],
     "0,-1": [
      2.1467203015212988e-17,
      -2.6666666666666208
     ],
     "0,0": [
      -1.2906342661267445e-15,
      -0.08099281474680109
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.710505431213761e-18,
      8.04725210079571e-14
     ],
     "0,-1": [
      1.2576745200831851e-17,
      1.6095024618634213e-13
     ],
     "0,0": [
      9.540979117872439e-18,
      -1.3333333333330242
     ]
    }
   }
  },
  "Vq2": {
   "colour": {
    "CA": [
     0.0,
     0.0
    ],
    "nf": [
     0.0,
     0.5
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      4.119968255444917e-17,
      3.742405690898565e-14
     ],
     "0,-1": [
      -4.2500725161431774e-17,
      -1.333333333333281
     ],
     "0,0": [
      -8.049116928532385e-16,
      -0.3738297407015603
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.2620113287731272e-16,
      -1.0645997972069665e-14
     ],
     "0,-1": [
      2.2985086056692694e-17,
      2.6666666666666776
     ],
     "0,0": [
      1.762479051592436e-15,
      0.08099281462384578
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -6.548581121812447e-17,
      -3.7496047933238685e-14
     ],
     "0,-1": [
      -2.1467203015212988e-17,
      2.6666666666666208
     ],
     "0,0": [
      1.2906342661267445e-15,
      0.08099281474680109
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -2.710505431213761e-18,
      -8.04725210079571e-14
     ],
     "0,-1": [
      -1.2576745200831851e-17,
      -1.6095024618634213e-13
     ],
     "0,0": [
      -9.540979117872439e-18,
      1.3333333333330242
     ]
    }
   }
  },
  "Vbuba1": {
   "colour": {
    "CA": [
     -1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -6.49823077292222e-14,
      1.734723475976807e-18
     ],
     "0,-1": [
      0.7499999999998687,
      0.0
     ],
     "0,0": [
      0.9801396145770138,
      1.5612511283791264e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.299646154584444e-13,
      -3.469446951953614e-18
     ],
     "0,-1": [
      -1.4999999999997373,
      0.0
     ],
     "0,0": [
      -1.9602792291540276,
      -3.122502256758253e-17
     ]
    },
    "S3": {},
    "T4": {}
   }
  },
  "Vbubb1": {
   "colour": {
    "CA": [
     1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      6.49823077292222e-14,
      -1.734723475976807e-18
     ],
     "0,-1": [
      -0.7499999999998687,
      0.0
     ],
     "0,0": [
      -0.9801396145770138,
      -1.5612511283791264e-17
     ]
    },
    "S2": {},
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.299646154584444e-13,
      3.469446951953614e-18
     ],
     "0,-1": [
      1.4999999999997373,
      0.0
     ],
     "0,0": [
      1.9602792291540276,
      3.122502256758253e-17
     ]
    },
    "T4": {}
   }
  },
  "Vbuba2": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.24911538646111e-14,
      1.6263032587282567e-18
     ],
     "0,-1": [
      0.3749999999999343,
      4.336808689942018e-18
     ],
     "0,0": [
      0.4900698072885068,
      -1.6479873021779667e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      6.49823077292222e-14,
      -3.2526065174565133e-18
     ],
     "0,-1": [
      -0.7499999999998685,
      -8.673617379884035e-18
     ],
     "0,0": [
      -0.9801396145770136,
      3.2959746043559335e-17
     ]
    },
    "S3": {},
    "T4": {}
   }
  },
  "Vbubb2": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      3.24911538646111e-14,
      -1.6263032587282567e-18
     ],
     "0,-1": [
      -0.3749999999999343,
      -4.336808689942018e-18
     ],
     "0,0": [
      -0.4900698072885068,
      1.6479873021779667e-17
     ]
    },
    "S2": {},
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -6.49823077292222e-14,
      3.2526065174565133e-18
     ],
     "0,-1": [
      0.7499999999998685,
      8.673617379884035e-18
     ],
     "0,0": [
      0.9801396145770136,
      -3.2959746043559335e-17
     ]
    },
    "T4": {}
   }
  },
  "Vbuba3": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      3.24911538646111e-14,
      -1.6263032587282567e-18
     ],
     "0,-1": [
      -0.3749999999999343,
      -4.336808689942018e-18
     ],
     "0,0": [
      -0.4900698072885068,
      1.6479873021779667e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -6.49823077292222e-14,
      3.2526065174565133e-18
     ],
     "0,-1": [
      0.7499999999998685,
      8.673617379884035e-18
     ],
     "0,0": [
      0.9801396145770136,
      -3.2959746043559335e-17
     ]
    },
    "S3": {},
    "T4": {}
   }
  },
  "Vbubb3": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.24911538646111e-14,
      1.6263032587282567e-18
     ],
     "0,-1": [
      0.3749999999999343,
      4.336808689942018e-18
     ],
     "0,0": [
      0.4900698072885068,
      -1.6479873021779667e-17
     ]
    },
    "S2": {},
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      6.49823077292222e-14,
      -3.2526065174565133e-18
     ],
     "0,-1": [
      -0.7499999999998685,
      -8.673617379884035e-18
     ],
     "0,0": [
      -0.9801396145770136,
      3.2959746043559335e-17
     ]
    },
    "T4": {}
   }
  },
  "W1g": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      -1.1544056630435695e-15,
      6.02439677041817e-16
     ],
     "-1,-1": [
      1.3590775326684026e-14,
      2.1254676479120112e-15
     ],
     "-1,0": [
      1.147795644336827e-13,
      6.394244942559135e-15
     ],
     "0,-2": [
      -1.999999999998324,
      3.876082126704622e-13
     ],
     "0,-1": [
      2.0794415416844734,
      2.7039794014971363e-12
     ],
     "0,0": [
      -4.144427078227495,
      1.4394818670382392e-11
     ]
    },
    "S2": {
     "-1,-2": [
      1.655360685161716e-14,
      6.850837205910428e-16
     ],
     "-1,-1": [
      4.262210941937592e-14,
      6.078362967110845e-15
     ],
     "-1,0": [
      8.524138426363459e-14,
      3.790896633062979e-14
     ],
     "0,-2": [
      3.9999999999975815,
      -4.3983696892957447e-13
     ],
     "0,-1": [
      -1.772588722245541,
      -2.5887070265184775e-12
     ],
     "0,0": [
      9.11525396196381,
      -1.0735190514310489e-11
     ]
    },
    "S3": {
     "-1,-2": [
      4.649862143511164e-15,
      -2.903148519216112e-15
     ],
     "-1,-1": [
      -1.549889639326297e-14,
      -1.3136389644858343e-14
     ],
     "-1,0": [
      -1.7728738399211408e-13,
      -5.3583006087709606e-14
     ],
     "0,-2": [
      3.9999999999966898,
      -8.628306402691521e-13
     ],
     "0,-1": [
      -2.965735902807868,
      -5.9215132797163506e-12
     ],
     "0,0": [
      10.511635215474683,
      -3.107669677149261e-11
     ]
    },
    "T4": {}
   }
  },
  "W1kb": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      5.0411064211886014e-15,
      2.1467203015212988e-17
     ],
     "-1,-1": [
      -1.9999999999999856,
      2.4839071771642907e-16
     ],
     "-1,0": [
      1.4765966227514582e-14,
      2.706168622523819e-16
     ],
     "0,-2": [
      1.9999999999997535,
      -1.230347204325688e-14
     ],
     "0,-1": [
      -2.772588722239922,
      -6.60894949877644e-14
     ],
     "0,0": [
      3.0771739671349594,
      -1.9306778398231472e-13
     ]
    },
    "S2": {
     "-1,-2": [
      -1.0148132334464322e-14,
      7.28583859910259e-17
     ],
     "-1,-1": [
      3.9999999999999707,
      -4.542807102714264e-16
     ],
     "-1,0": [
      -2.1371793224034263e-14,
      -2.9837243786801082e-15
     ],
     "0,-2": [
      -3.9999999999994245,
      -2.745134848602948e-14
     ],
     "0,-1": [
      6.431471805599941,
      -9.069828221797138e-14
     ],
     "0,0": [
      -8.327948128752617,
      -2.922107000813412e-13
     ]
    },
    "S3": {
     "-1,-2": [
      -1.0064865607617435e-14,
      -4.9439619065339e-17
     ],
     "-1,-1": [
      3.999999999999971,
      -5.236696493104986e-16
     ],
     "-1,0": [
      -3.019806626980426e-14,
      -8.604228440844963e-16
     ],
     "0,-2": [
      -3.9999999999995475,
      2.435259025684866e-14
     ],
     "0,-1": [
      5.545177444479771,
      1.2711359742567652e-13
     ],
     "0,0": [
      -5.384487548850091,
      3.6126657221302594e-13
     ]
    },
    "T4": {}
   }
  },
  "W1k": {
   "colour": {
    "CA": [
     1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      5.308497716028373e-15,
      1.3589805163109146e-19
     ],
     "-1,-1": [
      1.0774158687715947e-14,
      -3.0221046587681707e-18
     ],
     "-1,0": [
      2.108719015375682e-14,
      4.6349642873755315e-18
     ],
     "0,-2": [
      1.9999999999999027,
      -2.6454533008646308e-17
     ],
     "0,-1": [
      -0.3862943611200873,
      -4.3368086899420177e-16
     ],
     "0,0": [
      3.4322399002060537,
      -1.1102230246251565e-15
     ]
    },
    "S2": {
     "-1,-2": [
      -1.0616995432056746e-14,
      -2.717961032621829e-19
     ],
     "-1,-1": [
      -2.1548317375431893e-14,
      6.0442093175363414e-18
     ],
     "-1,0": [
      -4.217438030751364e-14,
      -9.269928574751063e-18
     ],
     "0,-2": [
      -3.9999999999998055,
      5.2909066017292616e-17
     ],
     "0,-1": [
      0.7725887222401746,
      8.673617379884035e-16
     ],
     "0,0": [
      -6.8644798004121075,
      2.220446049250313e-15
     ]
    },
    "S3": {
     "-1,-2": [
      -1.058238168446011e-14,
      1.8628977186417393e-20
     ],
     "-1,-1": [
      -2.1075897963566355e-14,
      3.3367444019215207e-18
     ],
     "-1,0": [
      -3.931598969997285e-14,
      -4.445228907190568e-18
     ],
     "0,-2": [
      -3.999999999999803,
      1.1145598333150986e-16
     ],
     "0,-1": [
      0.7725887222401882,
      1.5612511283791264e-15
     ],
     "0,0": [
      -6.86447980041201,
      1.2212453270876722e-15
     ]
    },
    "T4": {}
   }
  },
  "W1v41": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "W1v42": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "W1v43": {
   "colour": {
    "CA": [
     -1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "W2g": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      -3.807598601286596e-16,
      -6.821106667784722e-16
     ],
     "-1,-1": [
      1.0131059297553583e-14,
      -2.2320729136663867e-15
     ],
     "-1,0": [
      6.908940108386885e-14,
      -4.096413963247669e-15
     ],
     "0,-2": [
      -1.9999999999991482,
      3.109852327910778e-14
     ],
     "0,-1": [
      2.0794415416812524,
      2.826142098122375e-13
     ],
     "0,0": [
      -4.144427078237315,
      1.8031132142937167e-12
     ]
    },
    "S2": {
     "-1,-2": [
      4.8679000265484465e-15,
      7.717141372023617e-16
     ],
     "-1,-1": [
      5.5247316183941204e-15,
      1.451075923500275e-15
     ],
     "-1,0": [
      1.8678038716385403e-14,
      -2.8178956563984503e-15
     ],
     "0,-2": [
      3.999999999998375,
      -6.027947238584908e-14
     ],
     "0,-1": [
      -2.965735902801325,
      -1.1506767760849357e-13
     ],
     "0,0": [
      10.511635215494328,
      3.3584246494910985e-13
     ]
    },
    "S3": {
     "-1,-2": [
      1.1230102497237116e-14,
      -1.646181340533883e-15
     ],
     "-1,-1": [
      3.7130798430139154e-14,
      -5.3928032634325355e-15
     ],
     "-1,0": [
      1.727376108904416e-13,
      -1.0280838680376547e-14
     ],
     "0,-2": [
      3.999999999999318,
      -4.657402935537291e-13
     ],
     "0,-1": [
      -1.7725887222391075,
      -1.9894294545075297e-12
     ],
     "0,0": [
      9.115253961980585,
      -5.706990435783155e-12
     ]
    },
    "T4": {}
   }
  },
  "W2k": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      -5.0411064211886014e-15,
      -2.1467203015212988e-17
     ],
     "-1,-1": [
      1.9999999999999856,
      -2.4839071771642907e-16
     ],
     "-1,0": [
      -1.4765966227514582e-14,
      -2.706168622523819e-16
     ],
     "0,-2": [
      -1.9999999999997535,
      1.230347204325688e-14
     ],
     "0,-1": [
      2.772588722239922,
      6.60894949877644e-14
     ],
     "0,0": [
      -3.0771739671349594,
      1.9306778398231472e-13
     ]
    },
    "S2": {
     "-1,-2": [
      1.0064865607617435e-14,
      4.9439619065339e-17
     ],
     "-1,-1": [
      -3.999999999999971,
      5.236696493104986e-16
     ],
     "-1,0": [
      3.019806626980426e-14,
      8.604228440844963e-16
     ],
     "0,-2": [
      3.9999999999995475,
      -2.435259025684866e-14
     ],
     "0,-1": [
      -5.545177444479771,
      -1.2711359742567652e-13
     ],
     "0,0": [
      5.384487548850091,
      -3.6126657221302594e-13
     ]
    },
    "S3": {
     "-1,-2": [
      1.0148132334464322e-14,
      -7.28583859910259e-17
     ],
     "-1,-1": [
      -3.9999999999999707,
      4.542807102714264e-16
     ],
     "-1,0": [
      2.1371793224034263e-14,
      2.9837243786801082e-15
     ],
     "0,-2": [
      3.9999999999994245,
      2.745134848602948e-14
     ],
     "0,-1": [
      -6.431471805599941,
      9.069828221797138e-14
     ],
     "0,0": [
      8.327948128752617,
      2.922107000813412e-13
     ]
    },
    "T4": {}
   }
  },
  "W2kb": {
   "colour": {
    "CA": [
     1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      5.308497716028373e-15,
      1.3589805163109146e-19
     ],
     "-1,-1": [
      1.0774158687715947e-14,
      -3.0221046587681707e-18
     ],
     "-1,0": [
      2.108719015375682e-14,
      4.6349642873755315e-18
     ],
     "0,-2": [
      1.9999999999999027,
      -2.6454533008646308e-17
     ],
     "0,-1": [
      -0.3862943611200873,
      -4.3368086899420177e-16
     ],
     "0,0": [
      3.4322399002060537,
      -1.1102230246251565e-15
     ]
    },
    "S2": {
     "-1,-2": [
      -1.058238168446011e-14,
      1.8628977186417393e-20
     ],
     "-1,-1": [
      -2.1075897963566355e-14,
      3.3367444019215207e-18
     ],
     "-1,0": [
      -3.931598969997285e-14,
      -4.445228907190568e-18
     ],
     "0,-2": [
      -3.999999999999803,
      1.1145598333150986e-16
     ],
     "0,-1": [
      0.7725887222401882,
      1.5612511283791264e-15
     ],
     "0,0": [
      -6.86447980041201,
      1.2212453270876722e-15
     ]
    },
    "S3": {
     "-1,-2": [
      -1.0616995432056746e-14,
      -2.717961032621829e-19
     ],
     "-1,-1": [
      -2.1548317375431893e-14,
      6.0442093175363414e-18
     ],
     "-1,0": [
      -4.217438030751364e-14,
      -9.269928574751063e-18
     ],
     "0,-2": [
      -3.9999999999998055,
      5.2909066017292616e-17
     ],
     "0,-1": [
      0.7725887222401746,
      8.673617379884035e-16
     ],
     "0,0": [
      -6.8644798004121075,
      2.220446049250313e-15
     ]
    },
    "T4": {}
   }
  },
  "W2v41": {
   "colour": {
    "CA": [
     1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "W2v42": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "W2v43": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  }
 },
 "tree": {
  "S1": [
   0.0,
   -2.0
  ],
  "S2": [
   0.0,
   4.0
  ],
  "S3": [
   0.0,
   4.0
  ],
  "T4": [
   0.0,
   0.0
  ]
 }
}

==> anc/paper2/r0/theory/gg_laurent_x3o10.json <==
{
 "x": "3/10",
 "diagrams": {
  "Vq1": {
   "colour": {
    "CA": [
     0.0,
     0.0
    ],
    "nf": [
     0.0,
     -0.5
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.881443777498106e-17,
      -2.722475023198001e-14
     ],
     "0,-1": [
      -6.158268339717665e-17,
      1.333333333333297
     ],
     "0,0": [
      7.667477763817487e-16,
      0.14135855798568295
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.6020852139652106e-17,
      -1.3001752452446169e-14
     ],
     "0,-1": [
      3.7621815385247004e-17,
      -1.9047619047619424
     ],
     "0,0": [
      1.7416623698807143e-15,
      0.4647258723317366
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      6.201636426617085e-17,
      8.138281715197593e-14
     ],
     "0,-1": [
      -1.8214596497756474e-17,
      -4.444444444444317
     ],
     "0,0": [
      -1.970645868709653e-15,
      0.19547147414940336
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.2468324983583301e-17,
      7.581793266125958e-14
     ],
     "0,-1": [
      3.165870343657673e-17,
      1.5162003597080087e-13
     ],
     "0,0": [
      2.2551405187698492e-17,
      -1.3333333333330597
     ]
    }
   }
  },
  "Vq2": {
   "colour": {
    "CA": [
     0.0,
     0.0
    ],
    "nf": [
     0.0,
     0.5
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      3.881443777498106e-17,
      2.722475023198001e-14
     ],
     "0,-1": [
      6.158268339717665e-17,
      -1.333333333333297
     ],
     "0,0": [
      -7.667477763817487e-16,
      -0.14135855798568295
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -2.6020852139652106e-17,
      1.3001752452446169e-14
     ],
     "0,-1": [
      -3.7621815385247004e-17,
      1.9047619047619424
     ],
     "0,0": [
      -1.7416623698807143e-15,
      -0.4647258723317366
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -6.201636426617085e-17,
      -8.138281715197593e-14
     ],
     "0,-1": [
      1.8214596497756474e-17,
      4.444444444444317
     ],
     "0,0": [
      1.970645868709653e-15,
      -0.19547147414940336
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.2468324983583301e-17,
      -7.581793266125958e-14
     ],
     "0,-1": [
      -3.165870343657673e-17,
      -1.5162003597080087e-13
     ],
     "0,0": [
      -2.2551405187698492e-17,
      1.3333333333330597
     ]
    }
   }
  },
  "Vtri": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.1085334039595551e-11,
      3.026520874194194e-12
     ],
     "0,-1": [
      2.8106477474783143,
      2.79402039699006e-11
     ],
     "0,0": [
      3.885921154659701,
      1.9881546756139734e-10
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -2.3660809422842988e-11,
      1.6643950107031458e-11
     ],
     "0,-1": [
      -2.8037630703937397,
      6.09058446038313e-11
     ],
     "0,0": [
      -6.370655327765439,
      1.679057379244675e-10
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.560492178866781e-11,
      5.691455813583435e-11
     ],
     "0,-1": [
      -6.463284064920114,
      1.9897371597576985e-10
     ],
     "0,0": [
      -9.866576687365997,
      4.5284382493848696e-10
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -4.738172202679858e-14,
      -1.6263032587282567e-17
     ],
     "0,-1": [
      -9.480003587691854e-14,
      -1.1275702593849246e-17
     ],
     "0,0": [
      1.4999999999998441,
      0.0
     ]
    }
   }
  },
  "Vgh1": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.940952602975555e-15,
      -2.303929616531697e-19
     ],
     "0,-1": [
      -0.04166666666665987,
      7.101524229780054e-18
     ],
     "0,0": [
      -0.04608412144567296,
      -2.6834003769016235e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -6.914661985352177e-15,
      9.486769009248164e-19
     ],
     "0,-1": [
      0.05952380952379669,
      -8.131516293641283e-19
     ],
     "0,0": [
      0.10750112619310778,
      -2.7647155398380363e-17
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.3298823847707197e-14,
      -1.9244588561617704e-18
     ],
     "0,-1": [
      0.13888888888886225,
      7.589415207398531e-19
     ],
     "0,0": [
      0.19528040530172364,
      6.461844948013606e-17
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      4.738685165832715e-15,
      7.995991022080595e-19
     ],
     "0,-1": [
      9.476414878500927e-15,
      -2.1955093992831465e-18
     ],
     "0,0": [
      -0.08333333333331623,
      -1.4094628242311558e-18
     ]
    }
   }
  },
  "Vgh2": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -2.940952602975555e-15,
      2.303929616531697e-19
     ],
     "0,-1": [
      0.04166666666665987,
      -7.101524229780054e-18
     ],
     "0,0": [
      0.04608412144567296,
      2.6834003769016235e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      6.914661985352177e-15,
      -9.486769009248164e-19
     ],
     "0,-1": [
      -0.05952380952379669,
      8.131516293641283e-19
     ],
     "0,0": [
      -0.10750112619310778,
      2.7647155398380363e-17
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.3298823847707197e-14,
      1.9244588561617704e-18
     ],
     "0,-1": [
      -0.13888888888886225,
      -7.589415207398531e-19
     ],
     "0,0": [
      -0.19528040530172364,
      -6.461844948013606e-17
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -4.738685165832715e-15,
      -7.995991022080595e-19
     ],
     "0,-1": [
      -9.476414878500927e-15,
      2.1955093992831465e-18
     ],
     "0,0": [
      0.08333333333331623,
      1.4094628242311558e-18
     ]
    }
   }
  },
  "Vbuba1": {
   "colour": {
    "CA": [
     -1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -7.688164341268511e-14,
      7.37257477290143e-18
     ],
     "0,-1": [
      0.7499999999998457,
      1.3010426069826053e-17
     ],
     "0,0": [
      1.2324937920145886,
      1.8214596497756474e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.0983314951973355e-13,
      -1.3660947373317356e-17
     ],
     "0,-1": [
      -1.071428571428351,
      -4.336808689942018e-18
     ],
     "0,0": [
      -1.7607054171636982,
      -8.673617379884035e-18
     ]
    },
    "S3": {},
    "T4": {}
   }
  },
  "Vbubb1": {
   "colour": {
    "CA": [
     1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      5.033603742155002e-14,
      -3.2526065174565133e-19
     ],
     "0,-1": [
      -0.7499999999998989,
      -1.3227266504323154e-17
     ],
     "0,0": [
      -0.5970203967398192,
      -9.020562075079397e-17
     ]
    },
    "S2": {},
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.6776510736171701e-13,
      1.5612511283791264e-17
     ],
     "0,-1": [
      2.4999999999996634,
      6.591949208711867e-17
     ],
     "0,0": [
      1.990067989132731,
      1.1449174941446927e-16
     ]
    },
    "T4": {}
   }
  },
  "Vbuba2": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.8442339589384034e-14,
      1.0842021724855044e-18
     ],
     "0,-1": [
      0.37499999999992284,
      1.1709383462843448e-17
     ],
     "0,0": [
      0.6162468960072943,
      2.168404344971009e-18
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      5.4912237951176834e-14,
      -1.4094628242311558e-18
     ],
     "0,-1": [
      -0.5357142857141755,
      -1.0408340855860843e-17
     ],
     "0,0": [
      -0.8803527085818492,
      -4.0766001685454967e-17
     ]
    },
    "S3": {},
    "T4": {}
   }
  },
  "Vbubb2": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.5169536593816488e-14,
      -1.8431436932253575e-18
     ],
     "0,-1": [
      -0.3749999999999494,
      -2.168404344971009e-18
     ],
     "0,0": [
      -0.2985101983695399,
      -1.3010426069826053e-18
     ]
    },
    "S2": {},
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -8.389643146866632e-14,
      1.8648277366750676e-17
     ],
     "0,-1": [
      1.2499999999998317,
      4.206704429243757e-17
     ],
     "0,0": [
      0.9950339945675978,
      -4.85722573273506e-17
     ]
    },
    "T4": {}
   }
  },
  "Vbuba3": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      3.8442339589384034e-14,
      -1.0842021724855044e-18
     ],
     "0,-1": [
      -0.37499999999992284,
      -1.1709383462843448e-17
     ],
     "0,0": [
      -0.6162468960072943,
      -2.168404344971009e-18
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -5.4912237951176834e-14,
      1.4094628242311558e-18
     ],
     "0,-1": [
      0.5357142857141755,
      1.0408340855860843e-17
     ],
     "0,0": [
      0.8803527085818492,
      4.0766001685454967e-17
     ]
    },
    "S3": {},
    "T4": {}
   }
  },
  "Vbubb3": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -2.5168235551209506e-14,
      6.505213034913027e-19
     ],
     "0,-1": [
      0.37499999999994943,
      6.179952383167375e-18
     ],
     "0,0": [
      0.29851019837027926,
      6.418476861114186e-17
     ]
    },
    "S2": {},
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      8.389209465997638e-14,
      -8.673617379884035e-18
     ],
     "0,-1": [
      -1.2499999999998317,
      -2.7321894746634712e-17
     ],
     "0,0": [
      -0.9950339945651332,
      8.673617379884035e-17
     ]
    },
    "T4": {}
   }
  },
  "W1g": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      -4.2368762642993616e-15,
      9.773731815678348e-16
     ],
     "-1,-1": [
      -3.712340517386377e-15,
      3.9605808966372145e-15
     ],
     "-1,0": [
      2.8028889430785353e-14,
      1.4673402467038632e-14
     ],
     "0,-2": [
      -2.0000000000000657,
      -2.928039755101253e-14
     ],
     "0,-1": [
      1.0700248318141319,
      3.6243924528278626e-13
     ],
     "0,0": [
      -4.295031231992779,
      4.309719248141164e-12
     ]
    },
    "S2": {
     "-1,-2": [
      7.310877533876343e-15,
      -6.212188765495946e-17
     ],
     "-1,-1": [
      2.3574683928458227e-14,
      -1.3451911388675175e-15
     ],
     "-1,0": [
      1.1155928069349341e-13,
      -1.2372942297458889e-14
     ],
     "0,-2": [
      2.857142857141543,
      -1.0885389811754465e-16
     ],
     "0,-1": [
      -0.5904998398276692,
      -3.124722702807503e-13
     ],
     "0,0": [
      6.6472646458975575,
      -3.929745417963204e-12
     ]
    },
    "S3": {
     "-1,-2": [
      1.0889525420556688e-14,
      2.2566682562525683e-16
     ],
     "-1,-1": [
      1.8739796023257983e-14,
      3.336480054320171e-15
     ],
     "-1,0": [
      4.677638484884561e-14,
      2.870745091296256e-14
     ],
     "0,-2": [
      6.666666666665618,
      -3.1292676783145623e-13
     ],
     "0,-1": [
      -2.472291199487649,
      -2.2656043707769413e-12
     ],
     "0,0": [
      16.679395985269956,
      -1.3391288078423713e-11
     ]
    },
    "T4": {}
   }
  },
  "W1kb": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      4.557118571391072e-15,
      6.375108774214766e-17
     ],
     "-1,-1": [
      -1.9999999999999858,
      1.0726012092399095e-15
     ],
     "-1,0": [
      2.1094237467877974e-14,
      6.238065619612598e-15
     ],
     "0,-2": [
      1.9999999999997287,
      4.9434198054476575e-15
     ],
     "0,-1": [
      -3.1212954965295454,
      3.213054822204242e-14
     ],
     "0,0": [
      3.925868237108178,
      2.446931546273845e-13
     ]
    },
    "S2": {
     "-1,-2": [
      -6.234596172660645e-15,
      -2.0729945537922845e-16
     ],
     "-1,-1": [
      2.8571428571428377,
      -2.104436416794364e-15
     ],
     "-1,0": [
      -1.759703494030873e-14,
      -9.395262345890387e-15
     ],
     "0,-2": [
      -2.857142857142433,
      5.707240235963695e-16
     ],
     "0,-1": [
      4.754243486383306,
      2.5424107263916085e-14
     ],
     "0,0": [
      -6.38259173844545,
      9.614531393253856e-14
     ]
    },
    "S3": {
     "-1,-2": [
      -1.5279444376403717e-14,
      -1.4363510381087963e-15
     ],
     "-1,-1": [
      6.666666666666618,
      -8.571702375670398e-15
     ],
     "-1,0": [
      -7.949196856316121e-14,
      -3.863576125695545e-14
     ],
     "0,-2": [
      -6.6666666666658205,
      -4.623016379434741e-14
     ],
     "0,-1": [
      10.404318321764944,
      -2.357419814913442e-13
     ],
     "0,0": [
      -12.212046305135846,
      -1.3855583347321954e-12
     ]
    },
    "T4": {}
   }
  },
  "W1k": {
   "colour": {
    "CA": [
     1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      4.805528824066598e-15,
      2.4428198498880344e-19
     ],
     "-1,-1": [
      9.719010268010554e-15,
      -2.160316444360104e-18
     ],
     "-1,0": [
      1.855221705426846e-14,
      1.0570971181733668e-18
     ],
     "0,-2": [
      1.9999999999998872,
      -3.469446951953614e-17
     ],
     "0,-1": [
      0.2866501121223097,
      -4.961309141293668e-16
     ],
     "0,0": [
      3.415476138542743,
      -4.996003610813204e-16
     ]
    },
    "S2": {
     "-1,-2": [
      -6.8652522061029716e-15,
      2.036507083840933e-20
     ],
     "-1,-1": [
      -1.3881091880388409e-14,
      1.6335274276832914e-18
     ],
     "-1,0": [
      -2.6495434535603324e-14,
      -3.2526065174565133e-19
     ],
     "0,-2": [
      -2.857142857142696,
      9.93129189996722e-17
     ],
     "0,-1": [
      -0.4095001601747277,
      4.510281037539698e-16
     ],
     "0,0": [
      -4.879251626489632,
      2.220446049250313e-16
     ]
    },
    "S3": {
     "-1,-2": [
      -1.5983287006572177e-14,
      7.484631280565628e-18
     ],
     "-1,-1": [
      -3.136092422856533e-14,
      1.923069290960379e-17
     ],
     "-1,0": [
      -5.547949252782125e-14,
      -7.383416794626285e-17
     ],
     "0,-2": [
      -6.666666666666291,
      5.299580219109146e-16
     ],
     "0,-1": [
      -0.9555003737410293,
      3.1780134079895106e-15
     ],
     "0,0": [
      -11.384920461809017,
      1.1324274851176597e-14
     ]
    },
    "T4": {}
   }
  },
  "W2g": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      -4.821199093858939e-15,
      -7.306320030154684e-16
     ],
     "-1,-1": [
      -1.112987708419192e-14,
      -5.8388060436566265e-15
     ],
     "-1,0": [
      -3.232616539901312e-14,
      -3.7240176220532106e-14
     ],
     "0,-2": [
      -1.999999999999769,
      -6.861416816661414e-14
     ],
     "0,-1": [
      3.6119184129786,
      -2.556427292077501e-13
     ],
     "0,0": [
      -4.728386320242383,
      -1.3735124149150124e-12
     ]
    },
    "S2": {
     "-1,-2": [
      5.607269645518448e-15,
      9.981299766232284e-16
     ],
     "-1,-1": [
      1.0966583171528192e-14,
      6.4628026126002405e-15
     ],
     "-1,0": [
      2.195287137837787e-14,
      3.120168511581978e-14
     ],
     "0,-2": [
      2.857142857142513,
      -9.976752497059538e-14
     ],
     "0,-1": [
      -3.799902872592858,
      -7.489911468816501e-13
     ],
     "0,0": [
      8.734112821373024,
      -4.125921826414469e-12
     ]
    },
    "S3": {
     "-1,-2": [
      7.321270896946612e-15,
      4.439266649499801e-15
     ],
     "-1,-1": [
      -2.3020237713137315e-15,
      3.1723767309219944e-14
     ],
     "-1,0": [
      -6.739080864529012e-14,
      1.88764260299068e-13
     ],
     "0,-2": [
      6.666666666663529,
      5.470871151935786e-13
     ],
     "0,-1": [
      -5.693152028850788,
      2.396888243438866e-12
     ],
     "0,0": [
      16.005415537432626,
      9.494627306594339e-12
     ]
    },
    "T4": {}
   }
  },
  "W2k": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      -4.421810140264881e-15,
      -8.196568423990414e-17
     ],
     "-1,-1": [
      1.9999999999999862,
      -1.3516748484376784e-15
     ],
     "-1,0": [
      -1.8818280267396403e-14,
      -8.104628079763643e-15
     ],
     "0,-2": [
      -1.9999999999997908,
      9.873829184825489e-16
     ],
     "0,-1": [
      3.121295496529396,
      -1.3742479376688266e-14
     ],
     "0,0": [
      -1.9520741482998454,
      -2.333688797762079e-13
     ]
    },
    "S2": {
     "-1,-2": [
      6.1738808510014564e-15,
      2.6281060661048627e-16
     ],
     "-1,-1": [
      -2.8571428571428377,
      2.2661993809292014e-15
     ],
     "-1,0": [
      2.403632848313464e-14,
      1.0810796702287462e-14
     ],
     "0,-2": [
      2.857142857142546,
      5.779664941085727e-15
     ],
     "0,-1": [
      -4.458993566470692,
      4.350686477749832e-14
     ],
     "0,0": [
      2.151686096180023,
      3.3018032752352156e-13
     ]
    },
    "S3": {
     "-1,-2": [
      1.6153745008296028e-14,
      1.691355389077387e-16
     ],
     "-1,-1": [
      -6.666666666666612,
      4.188272992311504e-15
     ],
     "-1,0": [
      8.448797217397441e-14,
      2.538247390049264e-14
     ],
     "0,-2": [
      6.66666666666574,
      -2.379390087736688e-15
     ],
     "0,-1": [
      -13.250894336184825,
      5.551115123125783e-16
     ],
     "0,0": [
      13.262786024213668,
      1.0258460747536446e-13
     ]
    },
    "T4": {}
   }
  },
  "W2kb": {
   "colour": {
    "CA": [
     1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      4.8143836111098375e-15,
      -2.9435476228798345e-18
     ],
     "-1,-1": [
      9.966242855692812e-15,
      -2.373431627024602e-17
     ],
     "-1,0": [
      1.9723114742971337e-14,
      -1.6067876196235176e-16
     ],
     "0,-2": [
      1.9999999999999232,
      -1.2150111645958805e-15
     ],
     "0,-1": [
      -1.4079456086520197,
      -6.276229536084088e-15
     ],
     "0,0": [
      3.8905117760814365,
      -2.531308496145357e-14
     ]
    },
    "S2": {
     "-1,-2": [
      -6.86524814257767e-15,
      8.5805583133599e-18
     ],
     "-1,-1": [
      -1.400518793102159e-14,
      4.789639191428666e-17
     ],
     "-1,0": [
      -2.6712437600426298e-14,
      2.1537676156424546e-16
     ],
     "0,-2": [
      -2.8571428571427475,
      1.509751525186065e-15
     ],
     "0,-1": [
      2.0113508695028868,
      7.452372052796363e-15
     ],
     "0,0": [
      -5.557873965833378,
      3.058664432842306e-14
     ]
    },
    "S3": {
     "-1,-2": [
      -1.6047661522033062e-14,
      9.706565409661524e-18
     ],
     "-1,-1": [
      -3.32173957200785e-14,
      7.880300543822315e-17
     ],
     "-1,0": [
      -6.577860001480418e-14,
      5.273559366969494e-16
     ],
     "0,-2": [
      -6.666666666666411,
      4.05318140161981e-15
     ],
     "0,-1": [
      4.693152028840067,
      1.9345636204093353e-14
     ],
     "0,0": [
      -12.968372586938118,
      8.404388296412435e-14
     ]
    },
    "T4": {}
   }
  },
  "W1v41": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "W1v42": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "W1v43": {
   "colour": {
    "CA": [
     -1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "W2v41": {
   "colour": {
    "CA": [
     1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "W2v42": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "W2v43": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  }
 },
 "tree": {
  "S1": [
   0.0,
   -2.0
  ],
  "S2": [
   0.0,
   2.857142857142857
  ],
  "S3": [
   0.0,
   6.666666666666667
  ],
  "T4": [
   0.0,
   0.0
  ]
 }
}

==> anc/paper2/r0/theory/gg_laurent_x7o10.json <==
{
 "x": "7/10",
 "diagrams": {
  "Vq1": {
   "colour": {
    "CA": [
     0.0,
     0.0
    ],
    "nf": [
     0.0,
     -0.5
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -2.1467203015212988e-17,
      -2.5566354588946183e-14
     ],
     "0,-1": [
      6.396792817664476e-17,
      1.3333333333333002
     ],
     "0,0": [
      4.996003610813204e-16,
      0.14135855756832796
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      7.155734338404329e-17,
      -2.079239558305801e-14
     ],
     "0,-1": [
      -7.112366251504909e-17,
      -4.444444444444553
     ],
     "0,0": [
      -2.636779683484747e-16,
      0.19547147581256574
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      3.5778671692021646e-17,
      2.4424906541753444e-15
     ],
     "0,-1": [
      -6.158268339717665e-17,
      -1.9047619047619202
     ],
     "0,0": [
      -1.4224732503009818e-16,
      0.4647258700651934
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      4.445228907190568e-18,
      7.579375495281315e-14
     ],
     "0,-1": [
      -2.0816681711721685e-17,
      1.5155411647871375e-13
     ],
     "0,0": [
      -1.0755285551056204e-16,
      -1.3333333333330482
     ]
    }
   }
  },
  "Vq2": {
   "colour": {
    "CA": [
     0.0,
     0.0
    ],
    "nf": [
     0.0,
     0.5
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.1467203015212988e-17,
      2.5566354588946183e-14
     ],
     "0,-1": [
      -6.396792817664476e-17,
      -1.3333333333333002
     ],
     "0,0": [
      -4.996003610813204e-16,
      -0.14135855756832796
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -7.155734338404329e-17,
      2.079239558305801e-14
     ],
     "0,-1": [
      7.112366251504909e-17,
      4.444444444444553
     ],
     "0,0": [
      2.636779683484747e-16,
      -0.19547147581256574
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.5778671692021646e-17,
      -2.4424906541753444e-15
     ],
     "0,-1": [
      6.158268339717665e-17,
      1.9047619047619202
     ],
     "0,0": [
      1.4224732503009818e-16,
      -0.4647258700651934
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -4.445228907190568e-18,
      -7.579375495281315e-14
     ],
     "0,-1": [
      2.0816681711721685e-17,
      -1.5155411647871375e-13
     ],
     "0,0": [
      1.0755285551056204e-16,
      1.3333333333330482
     ]
    }
   }
  },
  "Vtri": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.4698993758277545e-11,
      -1.9235749278145864e-11
     ],
     "0,-1": [
      2.8106477472795386,
      -8.090341591104888e-11
     ],
     "0,0": [
      3.8859211608359363,
      -2.6538629280259407e-10
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.7627014431420562e-11,
      2.958355956039771e-11
     ],
     "0,-1": [
      -6.4632840616957115,
      9.521826035974179e-11
     ],
     "0,0": [
      -9.866576622905674,
      -7.599726403739737e-12
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.392631149288448e-11,
      1.58410038558765e-11
     ],
     "0,-1": [
      -2.8037630705359775,
      5.3577297112750166e-11
     ],
     "0,0": [
      -6.37065535413681,
      1.243087958957556e-10
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -4.736928080686931e-14,
      -6.071532165918825e-18
     ],
     "0,-1": [
      -9.471243234138171e-14,
      -7.654467337747661e-17
     ],
     "0,0": [
      1.4999999999998306,
      -2.411265631607762e-16
     ]
    }
   }
  },
  "Vgh1": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.9428499567774047e-15,
      1.9651164376299768e-19
     ],
     "0,-1": [
      -0.041666666666660704,
      9.75781955236954e-19
     ],
     "0,0": [
      -0.04608412157561034,
      -3.469446951953614e-18
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.3298498587055452e-14,
      5.692061405548898e-19
     ],
     "0,-1": [
      0.13888888888886308,
      -6.884683795282953e-18
     ],
     "0,0": [
      0.19528040531049484,
      1.214306433183765e-17
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -6.9143096196461196e-15,
      3.1170812458958252e-19
     ],
     "0,-1": [
      0.059523809523796024,
      1.3552527156068805e-19
     ],
     "0,0": [
      0.10750112608168613,
      8.565197162635485e-18
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      4.73715034213229e-15,
      -4.2012834183813297e-19
     ],
     "0,-1": [
      9.472565960788604e-15,
      1.1926223897340549e-18
     ],
     "0,0": [
      -0.08333333333331551,
      6.7220534694101275e-18
     ]
    }
   }
  },
  "Vgh2": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -2.9428499567774047e-15,
      -1.9651164376299768e-19
     ],
     "0,-1": [
      0.041666666666660704,
      -9.75781955236954e-19
     ],
     "0,0": [
      0.04608412157561034,
      3.469446951953614e-18
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.3298498587055452e-14,
      -5.692061405548898e-19
     ],
     "0,-1": [
      -0.13888888888886308,
      6.884683795282953e-18
     ],
     "0,0": [
      -0.19528040531049484,
      -1.214306433183765e-17
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      6.9143096196461196e-15,
      -3.1170812458958252e-19
     ],
     "0,-1": [
      -0.059523809523796024,
      -1.3552527156068805e-19
     ],
     "0,0": [
      -0.10750112608168613,
      -8.565197162635485e-18
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -4.73715034213229e-15,
      4.2012834183813297e-19
     ],
     "0,-1": [
      -9.472565960788604e-15,
      -1.1926223897340549e-18
     ],
     "0,0": [
      0.08333333333331551,
      -6.7220534694101275e-18
     ]
    }
   }
  },
  "Vbuba1": {
   "colour": {
    "CA": [
     -1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -5.033603742155002e-14,
      3.2526065174565133e-19
     ],
     "0,-1": [
      0.7499999999998989,
      1.3227266504323154e-17
     ],
     "0,0": [
      0.5970203967398192,
      9.020562075079397e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.6776510736171701e-13,
      -1.5612511283791264e-17
     ],
     "0,-1": [
      -2.4999999999996634,
      -6.591949208711867e-17
     ],
     "0,0": [
      -1.990067989132731,
      -1.1449174941446927e-16
     ]
    },
    "S3": {},
    "T4": {}
   }
  },
  "Vbubb1": {
   "colour": {
    "CA": [
     1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      7.688164341268511e-14,
      -7.37257477290143e-18
     ],
     "0,-1": [
      -0.7499999999998457,
      -1.3010426069826053e-17
     ],
     "0,0": [
      -1.2324937920145886,
      -1.8214596497756474e-17
     ]
    },
    "S2": {},
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.0983314951973355e-13,
      1.3660947373317356e-17
     ],
     "0,-1": [
      1.071428571428351,
      4.336808689942018e-18
     ],
     "0,0": [
      1.7607054171636982,
      8.673617379884035e-18
     ]
    },
    "T4": {}
   }
  },
  "Vbuba2": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -2.5169536593816488e-14,
      1.8431436932253575e-18
     ],
     "0,-1": [
      0.3749999999999494,
      2.168404344971009e-18
     ],
     "0,0": [
      0.2985101983695399,
      1.3010426069826053e-18
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      8.389643146866632e-14,
      -1.8648277366750676e-17
     ],
     "0,-1": [
      -1.2499999999998317,
      -4.206704429243757e-17
     ],
     "0,0": [
      -0.9950339945675978,
      4.85722573273506e-17
     ]
    },
    "S3": {},
    "T4": {}
   }
  },
  "Vbubb2": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      3.8442339589384034e-14,
      -1.0842021724855044e-18
     ],
     "0,-1": [
      -0.37499999999992284,
      -1.1709383462843448e-17
     ],
     "0,0": [
      -0.6162468960072943,
      -2.168404344971009e-18
     ]
    },
    "S2": {},
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -5.4912237951176834e-14,
      1.4094628242311558e-18
     ],
     "0,-1": [
      0.5357142857141755,
      1.0408340855860843e-17
     ],
     "0,0": [
      0.8803527085818492,
      4.0766001685454967e-17
     ]
    },
    "T4": {}
   }
  },
  "Vbuba3": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.5168235551209506e-14,
      -6.505213034913027e-19
     ],
     "0,-1": [
      -0.37499999999994943,
      -6.179952383167375e-18
     ],
     "0,0": [
      -0.29851019837027926,
      -6.418476861114186e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -8.389209465997638e-14,
      8.673617379884035e-18
     ],
     "0,-1": [
      1.2499999999998317,
      2.7321894746634712e-17
     ],
     "0,0": [
      0.9950339945651332,
      -8.673617379884035e-17
     ]
    },
    "S3": {},
    "T4": {}
   }
  },
  "Vbubb3": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.8442339589384034e-14,
      1.0842021724855044e-18
     ],
     "0,-1": [
      0.37499999999992284,
      1.1709383462843448e-17
     ],
     "0,0": [
      0.6162468960072943,
      2.168404344971009e-18
     ]
    },
    "S2": {},
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      5.4912237951176834e-14,
      -1.4094628242311558e-18
     ],
     "0,-1": [
      -0.5357142857141755,
      -1.0408340855860843e-17
     ],
     "0,0": [
      -0.8803527085818492,
      -4.0766001685454967e-17
     ]
    },
    "T4": {}
   }
  },
  "W1g": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      -4.812650324277478e-15,
      3.3176764341822965e-16
     ],
     "-1,-1": [
      -1.183893468193204e-14,
      -1.4364085853645108e-15
     ],
     "-1,0": [
      -4.038701881606266e-14,
      -1.8818903683645583e-14
     ],
     "0,-2": [
      -1.9999999999997764,
      -3.0028627154288223e-13
     ],
     "0,-1": [
      3.611918412978995,
      -1.2539101701403155e-12
     ],
     "0,0": [
      -4.72838632033083,
      -4.8260562213187086e-12
     ]
    },
    "S2": {
     "-1,-2": [
      1.748266158697884e-14,
      -4.1543575630243456e-15
     ],
     "-1,-1": [
      3.0136281708429094e-14,
      -2.1656132329048747e-14
     ],
     "-1,0": [
      1.811018782854612e-14,
      -1.1113278266389193e-13
     ],
     "0,-2": [
      6.666666666663749,
      3.0937101838657277e-13
     ],
     "0,-1": [
      -5.693152028853631,
      4.565792188770956e-14
     ],
     "0,0": [
      16.00541553770647,
      -5.285216708728058e-12
     ]
    },
    "S3": {
     "-1,-2": [
      8.864007647471173e-15,
      -1.7789436481543864e-15
     ],
     "-1,-1": [
      2.3228670712012567e-14,
      -8.043661572258507e-15
     ],
     "-1,0": [
      6.489218342363434e-14,
      -3.380276744277544e-14
     ],
     "0,-2": [
      2.8571428571429536,
      7.792112224555559e-14
     ],
     "0,-1": [
      -3.7999028725919572,
      -4.203651315926038e-13
     ],
     "0,0": [
      8.734112821501832,
      -5.245248679841552e-12
     ]
    },
    "T4": {}
   }
  },
  "W1kb": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      4.421810140264881e-15,
      8.196568423990414e-17
     ],
     "-1,-1": [
      -1.9999999999999862,
      1.3516748484376784e-15
     ],
     "-1,0": [
      1.8818280267396403e-14,
      8.104628079763643e-15
     ],
     "0,-2": [
      1.9999999999997908,
      -9.873829184825489e-16
     ],
     "0,-1": [
      -3.121295496529396,
      1.3742479376688266e-14
     ],
     "0,0": [
      1.9520741482998454,
      2.333688797762079e-13
     ]
    },
    "S2": {
     "-1,-2": [
      -1.6153745008296028e-14,
      -1.691355389077387e-16
     ],
     "-1,-1": [
      6.666666666666612,
      -4.188272992311504e-15
     ],
     "-1,0": [
      -8.448797217397441e-14,
      -2.538247390049264e-14
     ],
     "0,-2": [
      -6.66666666666574,
      2.379390087736688e-15
     ],
     "0,-1": [
      13.250894336184825,
      -5.551115123125783e-16
     ],
     "0,0": [
      -13.262786024213668,
      -1.0258460747536446e-13
     ]
    },
    "S3": {
     "-1,-2": [
      -6.1738808510014564e-15,
      -2.6281060661048627e-16
     ],
     "-1,-1": [
      2.8571428571428377,
      -2.2661993809292014e-15
     ],
     "-1,0": [
      -2.403632848313464e-14,
      -1.0810796702287462e-14
     ],
     "0,-2": [
      -2.857142857142546,
      -5.779664941085727e-15
     ],
     "0,-1": [
      4.458993566470692,
      -4.350686477749832e-14
     ],
     "0,0": [
      -2.151686096180023,
      -3.3018032752352156e-13
     ]
    },
    "T4": {}
   }
  },
  "W1k": {
   "colour": {
    "CA": [
     1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      4.8143836111098375e-15,
      -2.9435476228798345e-18
     ],
     "-1,-1": [
      9.966242855692812e-15,
      -2.373431627024602e-17
     ],
     "-1,0": [
      1.9723114742971337e-14,
      -1.6067876196235176e-16
     ],
     "0,-2": [
      1.9999999999999232,
      -1.2150111645958805e-15
     ],
     "0,-1": [
      -1.4079456086520197,
      -6.276229536084088e-15
     ],
     "0,0": [
      3.8905117760814365,
      -2.531308496145357e-14
     ]
    },
    "S2": {
     "-1,-2": [
      -1.6047661522033062e-14,
      9.706565409661524e-18
     ],
     "-1,-1": [
      -3.32173957200785e-14,
      7.880300543822315e-17
     ],
     "-1,0": [
      -6.577860001480418e-14,
      5.273559366969494e-16
     ],
     "0,-2": [
      -6.666666666666411,
      4.05318140161981e-15
     ],
     "0,-1": [
      4.693152028840067,
      1.9345636204093353e-14
     ],
     "0,0": [
      -12.968372586938118,
      8.404388296412435e-14
     ]
    },
    "S3": {
     "-1,-2": [
      -6.86524814257767e-15,
      8.5805583133599e-18
     ],
     "-1,-1": [
      -1.400518793102159e-14,
      4.789639191428666e-17
     ],
     "-1,0": [
      -2.6712437600426298e-14,
      2.1537676156424546e-16
     ],
     "0,-2": [
      -2.8571428571427475,
      1.509751525186065e-15
     ],
     "0,-1": [
      2.0113508695028868,
      7.452372052796363e-15
     ],
     "0,0": [
      -5.557873965833378,
      3.058664432842306e-14
     ]
    },
    "T4": {}
   }
  },
  "W1v41": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "W1v42": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "W1v43": {
   "colour": {
    "CA": [
     -1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "W2g": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      -6.528221133140924e-15,
      -1.021740149539623e-15
     ],
     "-1,-1": [
      -1.977649913284223e-14,
      -7.806171892265836e-15
     ],
     "-1,0": [
      -7.344157833960585e-14,
      -4.729972923750436e-14
     ],
     "0,-2": [
      -1.9999999999997273,
      -9.541130906176587e-14
     ],
     "0,-1": [
      1.07002483181639,
      -3.936850845320805e-13
     ],
     "0,0": [
      -4.295031232070244,
      -1.6295853555448048e-12
     ]
    },
    "S2": {
     "-1,-2": [
      6.003600760793747e-15,
      -7.424622528306809e-16
     ],
     "-1,-1": [
      -1.7461894983132313e-14,
      1.8945453768583812e-15
     ],
     "-1,0": [
      -1.984500888271845e-13,
      3.4412739585015784e-14
     ],
     "0,-2": [
      6.666666666667056,
      -1.4741827550346365e-12
     ],
     "0,-1": [
      -2.4722911994819796,
      -8.008357865740834e-12
     ],
     "0,0": [
      16.67939598559487,
      -3.866629239013264e-11
     ]
    },
    "S3": {
     "-1,-2": [
      1.9615074700026067e-16,
      -5.651757466485499e-16
     ],
     "-1,-1": [
      -1.6629619908841348e-14,
      2.059675739758676e-15
     ],
     "-1,0": [
      -1.1376094294010541e-13,
      3.5990931372339996e-14
     ],
     "0,-2": [
      2.8571428571415627,
      -7.988705183481493e-14
     ],
     "0,-1": [
      -0.5904998398297205,
      -4.0360076392076394e-13
     ],
     "0,0": [
      6.647264646008029,
      -1.4594436770209995e-12
     ]
    },
    "T4": {}
   }
  },
  "W2k": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      -4.557118571391072e-15,
      -6.375108774214766e-17
     ],
     "-1,-1": [
      1.9999999999999858,
      -1.0726012092399095e-15
     ],
     "-1,0": [
      -2.1094237467877974e-14,
      -6.238065619612598e-15
     ],
     "0,-2": [
      -1.9999999999997287,
      -4.9434198054476575e-15
     ],
     "0,-1": [
      3.1212954965295454,
      -3.213054822204242e-14
     ],
     "0,0": [
      -3.925868237108178,
      -2.446931546273845e-13
     ]
    },
    "S2": {
     "-1,-2": [
      1.5279444376403717e-14,
      1.4363510381087963e-15
     ],
     "-1,-1": [
      -6.666666666666618,
      8.571702375670398e-15
     ],
     "-1,0": [
      7.949196856316121e-14,
      3.863576125695545e-14
     ],
     "0,-2": [
      6.6666666666658205,
      4.623016379434741e-14
     ],
     "0,-1": [
      -10.404318321764944,
      2.357419814913442e-13
     ],
     "0,0": [
      12.212046305135846,
      1.3855583347321954e-12
     ]
    },
    "S3": {
     "-1,-2": [
      6.234596172660645e-15,
      2.0729945537922845e-16
     ],
     "-1,-1": [
      -2.8571428571428377,
      2.104436416794364e-15
     ],
     "-1,0": [
      1.759703494030873e-14,
      9.395262345890387e-15
     ],
     "0,-2": [
      2.857142857142433,
      -5.707240235963695e-16
     ],
     "0,-1": [
      -4.754243486383306,
      -2.5424107263916085e-14
     ],
     "0,0": [
      6.38259173844545,
      -9.614531393253856e-14
     ]
    },
    "T4": {}
   }
  },
  "W2kb": {
   "colour": {
    "CA": [
     1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      4.805528824066598e-15,
      2.4428198498880344e-19
     ],
     "-1,-1": [
      9.719010268010554e-15,
      -2.160316444360104e-18
     ],
     "-1,0": [
      1.855221705426846e-14,
      1.0570971181733668e-18
     ],
     "0,-2": [
      1.9999999999998872,
      -3.469446951953614e-17
     ],
     "0,-1": [
      0.2866501121223097,
      -4.961309141293668e-16
     ],
     "0,0": [
      3.415476138542743,
      -4.996003610813204e-16
     ]
    },
    "S2": {
     "-1,-2": [
      -1.5983287006572177e-14,
      7.484631280565628e-18
     ],
     "-1,-1": [
      -3.136092422856533e-14,
      1.923069290960379e-17
     ],
     "-1,0": [
      -5.547949252782125e-14,
      -7.383416794626285e-17
     ],
     "0,-2": [
      -6.666666666666291,
      5.299580219109146e-16
     ],
     "0,-1": [
      -0.9555003737410293,
      3.1780134079895106e-15
     ],
     "0,0": [
      -11.384920461809017,
      1.1324274851176597e-14
     ]
    },
    "S3": {
     "-1,-2": [
      -6.8652522061029716e-15,
      2.036507083840933e-20
     ],
     "-1,-1": [
      -1.3881091880388409e-14,
      1.6335274276832914e-18
     ],
     "-1,0": [
      -2.6495434535603324e-14,
      -3.2526065174565133e-19
     ],
     "0,-2": [
      -2.857142857142696,
      9.93129189996722e-17
     ],
     "0,-1": [
      -0.4095001601747277,
      4.510281037539698e-16
     ],
     "0,0": [
      -4.879251626489632,
      2.220446049250313e-16
     ]
    },
    "T4": {}
   }
  },
  "W2v41": {
   "colour": {
    "CA": [
     1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "W2v42": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "W2v43": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  }
 },
 "tree": {
  "S1": [
   0.0,
   -2.0
  ],
  "S2": [
   0.0,
   6.666666666666667
  ],
  "S3": [
   0.0,
   2.857142857142857
  ],
  "T4": [
   0.0,
   0.0
  ]
 }
}

==> anc/paper2/r0/theory/gg_laurent_x9o10.json <==
{
 "x": "9/10",
 "diagrams": {
  "Vtri": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.3583072167033805e-11,
      -8.910702037345786e-12
     ],
     "0,-1": [
      3.657945606318359,
      -4.342597288709005e-11
     ],
     "0,0": [
      3.2887522153862587,
      -1.975753449734441e-10
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.7650447209648377e-10,
      1.3736087267623986e-10
     ],
     "0,-1": [
      -28.60625862859134,
      8.734999945581023e-10
     ],
     "0,0": [
      -19.507183933909374,
      4.916300255786155e-09
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      6.57317429653137e-12,
      1.5871168095038524e-11
     ],
     "0,-1": [
      -3.51026461427829,
      6.146603365175807e-11
     ],
     "0,0": [
      -6.300429664616636,
      2.118977562859392e-10
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.4700798549718026e-14,
      -7.26415455565288e-18
     ],
     "0,-1": [
      -6.91781701367411e-14,
      -2.92300905702092e-16
     ],
     "0,0": [
      1.4999999999999098,
      -6.92154666914746e-16
     ]
    }
   }
  },
  "Vgh1": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.0277020080367025e-15,
      2.642742795433417e-19
     ],
     "0,-1": [
      -0.04166666666666273,
      -3.6591823321385775e-19
     ],
     "0,0": [
      -0.010780044071030878,
      -1.360673726469308e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -2.4005320301001554e-14,
      -6.884683795282953e-18
     ],
     "0,-1": [
      0.4166666666666211,
      -2.6020852139652106e-17
     ],
     "0,0": [
      0.14946710741233626,
      4.85722573273506e-17
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -4.093567932544895e-15,
      -5.149960319306146e-19
     ],
     "0,-1": [
      0.0462962962962883,
      -7.589415207398531e-19
     ],
     "0,0": [
      0.05364449341598308,
      8.944667923005412e-18
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      3.4712528261971604e-15,
      1.2265037076242269e-18
     ],
     "0,-1": [
      6.92864819337724e-15,
      1.8987090545652396e-17
     ],
     "0,0": [
      -0.08333333333332214,
      5.345116710353537e-17
     ]
    }
   }
  },
  "Vgh2": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -2.0277020080367025e-15,
      -2.642742795433417e-19
     ],
     "0,-1": [
      0.04166666666666273,
      3.6591823321385775e-19
     ],
     "0,0": [
      0.010780044071030878,
      1.360673726469308e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.4005320301001554e-14,
      6.884683795282953e-18
     ],
     "0,-1": [
      -0.4166666666666211,
      2.6020852139652106e-17
     ],
     "0,0": [
      -0.14946710741233626,
      -4.85722573273506e-17
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      4.093567932544895e-15,
      5.149960319306146e-19
     ],
     "0,-1": [
      -0.0462962962962883,
      7.589415207398531e-19
     ],
     "0,0": [
      -0.05364449341598308,
      -8.944667923005412e-18
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.4712528261971604e-15,
      -1.2265037076242269e-18
     ],
     "0,-1": [
      -6.92864819337724e-15,
      -1.8987090545652396e-17
     ],
     "0,0": [
      0.08333333333332214,
      -5.345116710353537e-17
     ]
    }
   }
  },
  "Vq1": {
   "colour": {
    "CA": [
     0.0,
     0.0
    ],
    "nf": [
     0.0,
     -0.5
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.252606517456513e-17,
      3.652460278669167e-15
     ],
     "0,-1": [
      6.320898665590491e-17,
      1.3333333333333544
     ],
     "0,0": [
      3.95516952522712e-16,
      -0.988371923040235
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.1163626406917047e-16,
      -4.2129494337572737e-13
     ],
     "0,-1": [
      -1.3856103764364747e-16,
      -13.333333333334405
     ],
     "0,0": [
      -1.0269562977782698e-15,
      10.550385900215307
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      3.5128150388530344e-17,
      -2.94842275594398e-14
     ],
     "0,-1": [
      -1.5802246663976227e-16,
      -1.4814814814815542
     ],
     "0,0": [
      -3.920475055707584e-16,
      1.7648576922330337
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -2.0491421059976034e-17,
      5.55401265343175e-14
     ],
     "0,-1": [
      -3.0986498089635717e-16,
      1.108618405409878e-13
     ],
     "0,0": [
      -8.552186736565659e-16,
      -1.3333333333331543
     ]
    }
   }
  },
  "Vq2": {
   "colour": {
    "CA": [
     0.0,
     0.0
    ],
    "nf": [
     0.0,
     0.5
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      3.252606517456513e-17,
      -3.652460278669167e-15
     ],
     "0,-1": [
      -6.320898665590491e-17,
      -1.3333333333333544
     ],
     "0,0": [
      -3.95516952522712e-16,
      0.988371923040235
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -2.1163626406917047e-16,
      4.2129494337572737e-13
     ],
     "0,-1": [
      1.3856103764364747e-16,
      13.333333333334405
     ],
     "0,0": [
      1.0269562977782698e-15,
      -10.550385900215307
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.5128150388530344e-17,
      2.94842275594398e-14
     ],
     "0,-1": [
      1.5802246663976227e-16,
      1.4814814814815542
     ],
     "0,0": [
      3.920475055707584e-16,
      -1.7648576922330337
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.0491421059976034e-17,
      -5.55401265343175e-14
     ],
     "0,-1": [
      3.0986498089635717e-16,
      -1.108618405409878e-13
     ],
     "0,0": [
      8.552186736565659e-16,
      1.3333333333331543
     ]
    }
   }
  },
  "Vbuba1": {
   "colour": {
    "CA": [
     -1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -2.905965398869448e-14,
      6.505213034913027e-19
     ],
     "0,-1": [
      0.7499999999999414,
      9.324138683375338e-18
     ],
     "0,0": [
      -0.22693881976117627,
      8.673617379884035e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.906910823163855e-13,
      -8.673617379884035e-18
     ],
     "0,-1": [
      -7.499999999999414,
      -3.9898639947466563e-17
     ],
     "0,0": [
      2.2693881976117645,
      6.106226635438361e-16
     ]
    },
    "S3": {},
    "T4": {}
   }
  },
  "Vbubb1": {
   "colour": {
    "CA": [
     1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      8.717939564695243e-14,
      2.168404344971009e-19
     ],
     "0,-1": [
      -0.749999999999825,
      -9.974659986866641e-18
     ],
     "0,0": [
      -1.4209796132252275,
      -5.117434254131581e-17
     ]
    },
    "S2": {},
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -9.685698423855804e-14,
      1.0842021724855044e-17
     ],
     "0,-1": [
      0.8333333333331391,
      2.2985086056692694e-17
     ],
     "0,0": [
      1.5788662369169193,
      7.806255641895632e-17
     ]
    },
    "T4": {}
   }
  },
  "Vbuba2": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.45328627604302e-14,
      -3.7947076036992655e-19
     ],
     "0,-1": [
      0.3749999999999707,
      1.6805133673525319e-18
     ],
     "0,0": [
      -0.11346940988260087,
      1.0408340855860843e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.4535594949904862e-13,
      -3.0791341698588326e-17
     ],
     "0,-1": [
      -3.749999999999707,
      -1.1882855810441129e-16
     ],
     "0,0": [
      1.1346940987857561,
      1.249000902703301e-16
     ]
    },
    "S3": {},
    "T4": {}
   }
  },
  "Vbubb2": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      4.3588179940434735e-14,
      -3.2526065174565133e-19
     ],
     "0,-1": [
      -0.3749999999999126,
      -4.7704895589362195e-18
     ],
     "0,0": [
      -0.7104898066126136,
      -2.992397996059992e-17
     ]
    },
    "S2": {},
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -4.843152788536198e-14,
      1.1926223897340549e-18
     ],
     "0,-1": [
      0.4166666666665695,
      4.9873299934333204e-18
     ],
     "0,0": [
      0.7894331184584596,
      6.591949208711867e-17
     ]
    },
    "T4": {}
   }
  },
  "Vbuba3": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.4534814324340672e-14,
      1.6263032587282567e-18
     ],
     "0,-1": [
      -0.37499999999997063,
      -4.9873299934333204e-18
     ],
     "0,0": [
      0.11346940987857564,
      -2.862293735361732e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.4531431613562518e-13,
      7.806255641895632e-18
     ],
     "0,-1": [
      3.749999999999707,
      4.0766001685454967e-17
     ],
     "0,0": [
      -1.1346940988260095,
      -1.8041124150158794e-16
     ]
    },
    "S3": {},
    "T4": {}
   }
  },
  "Vbubb3": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -4.3588179940434735e-14,
      3.2526065174565133e-19
     ],
     "0,-1": [
      0.3749999999999126,
      4.7704895589362195e-18
     ],
     "0,0": [
      0.7104898066126136,
      2.992397996059992e-17
     ]
    },
    "S2": {},
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      4.843152788536198e-14,
      -1.1926223897340549e-18
     ],
     "0,-1": [
      -0.4166666666665695,
      -4.9873299934333204e-18
     ],
     "0,0": [
      -0.7894331184584596,
      -6.591949208711867e-17
     ]
    },
    "T4": {}
   }
  },
  "W1g": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      -3.297873081796287e-15,
      -1.4496927481220468e-15
     ],
     "-1,-1": [
      -7.429991576331612e-15,
      -7.016916415032853e-15
     ],
     "-1,0": [
      4.130308833664997e-15,
      -2.981423159569008e-14
     ],
     "0,-2": [
      -2.000000000000165,
      -6.364097616951003e-13
     ],
     "0,-1": [
      6.9077552789835375,
      -3.0689097096914253e-12
     ],
     "0,0": [
      -9.136927373946884,
      -1.3375023311112955e-11
     ]
    },
    "S2": {
     "-1,-2": [
      5.1677934232775176e-14,
      -8.508960201044084e-15
     ],
     "-1,-1": [
      1.840279998589835e-13,
      -4.780479559881935e-14
     ],
     "-1,0": [
      6.435613760652492e-13,
      -2.7216987344425014e-13
     ],
     "0,-2": [
      20.00000000000123,
      7.808462210157074e-12
     ],
     "0,-1": [
      -37.05170185989081,
      3.901190481769845e-11
     ],
     "0,0": [
      71.34685772197156,
      1.7124079931818414e-10
     ]
    },
    "S3": {
     "-1,-2": [
      8.763794299596085e-15,
      8.096391257267267e-16
     ],
     "-1,-1": [
      4.0189611362169277e-14,
      4.919535110262365e-15
     ],
     "-1,0": [
      1.7754344544020084e-13,
      2.969986181902001e-14
     ],
     "0,-2": [
      2.2222222222226136,
      3.4240839330568207e-13
     ],
     "0,-1": [
      -5.896069702761651,
      1.3563629386315057e-12
     ],
     "0,0": [
      11.400488083101447,
      4.155342736567036e-12
     ]
    },
    "T4": {}
   }
  },
  "W1kb": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      2.2551405187698492e-15,
      2.699663409488906e-16
     ],
     "-1,-1": [
      -1.9999999999999876,
      1.222004268608412e-15
     ],
     "-1,0": [
      3.708144902248023e-14,
      4.184153024056059e-15
     ],
     "0,-2": [
      1.9999999999998215,
      8.491905095775465e-15
     ],
     "0,-1": [
      -4.815891217303671,
      3.371608547908522e-14
     ],
     "0,0": [
      0.0327876620492733,
      2.717825964282383e-13
     ]
    },
    "S2": {
     "-1,-2": [
      -1.759703494030873e-14,
      -1.9914625504213745e-15
     ],
     "-1,-1": [
      19.999999999999893,
      -6.507815120126992e-15
     ],
     "-1,0": [
      -1.389999226830696e-13,
      -5.218048215738236e-15
     ],
     "0,-2": [
      -19.99999999999701,
      -2.984418268070499e-14
     ],
     "0,-1": [
      66.68476310298033,
      -2.7755575615628914e-14
     ],
     "0,0": [
      -47.350292638306726,
      -6.039613253960852e-13
     ]
    },
    "S3": {
     "-1,-2": [
      -2.293304435241339e-15,
      -2.7733891572179203e-16
     ],
     "-1,-1": [
      2.22222222222221,
      -6.277530578691071e-16
     ],
     "-1,0": [
      -3.236300116782331e-14,
      8.743006318923108e-16
     ],
     "0,-2": [
      -2.222222222222002,
      -1.3435433321440371e-14
     ],
     "0,-1": [
      5.35099024144866,
      -5.099393129981422e-14
     ],
     "0,0": [
      0.405451355473068,
      -2.4158453015843406e-13
     ]
    },
    "T4": {}
   }
  },
  "W1k": {
   "colour": {
    "CA": [
     1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      2.617019006949681e-15,
      8.607760571466188e-19
     ],
     "-1,-1": [
      6.770518905783471e-15,
      3.3783634419113265e-18
     ],
     "-1,0": [
      1.235001142151082e-14,
      4.087442190270352e-17
     ],
     "0,-2": [
      1.99999999999995,
      -5.059971538989849e-16
     ],
     "0,-1": [
      -3.6051701859881993,
      -7.0637939941775585e-15
     ],
     "0,0": [
      6.644247084348429,
      -6.042388811522414e-14
     ]
    },
    "S2": {
     "-1,-2": [
      -2.617219235445617e-14,
      -6.019087128243593e-18
     ],
     "-1,-1": [
      -6.772920615210461e-14,
      -2.8923340504172714e-17
     ],
     "-1,0": [
      -1.2353844076190557e-13,
      -3.948664312192207e-16
     ],
     "0,-2": [
      -19.999999999999503,
      4.511148399277687e-15
     ],
     "0,-1": [
      36.051701859882,
      7.494005416219807e-14
     ],
     "0,0": [
      -66.44247084348429,
      6.075140390748857e-13
     ]
    },
    "S3": {
     "-1,-2": [
      -2.8953553219484003e-15,
      -2.0460127463490647e-18
     ],
     "-1,-1": [
      -7.382415901386969e-15,
      -2.310858911107993e-17
     ],
     "-1,0": [
      -1.2960254614294286e-14,
      -2.0320659217809567e-16
     ],
     "0,-2": [
      -2.2222222222221673,
      6.42715047849407e-16
     ],
     "0,-1": [
      4.0057446510979995,
      9.808126533172867e-15
     ],
     "0,0": [
      -7.382496760396933,
      7.51620987671231e-14
     ]
    },
    "T4": {}
   }
  },
  "W1v41": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "W1v42": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "W1v43": {
   "colour": {
    "CA": [
     -1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "W2g": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      -4.21549762565783e-15,
      -1.3188839237631315e-15
     ],
     "-1,-1": [
      -1.345665788480385e-14,
      -6.971851840299327e-15
     ],
     "-1,0": [
      -4.223487878873833e-14,
      -3.455075852157319e-14
     ],
     "0,-2": [
      -1.9999999999992752,
      -3.093228798101144e-14
     ],
     "0,-1": [
      0.31608154697632007,
      -2.108035968007016e-14
     ],
     "0,0": [
      -4.693537618109555,
      4.517497487199762e-13
     ]
    },
    "S2": {
     "-1,-2": [
      9.668181604888815e-15,
      -2.237711631998843e-15
     ],
     "-1,-1": [
      -2.4141025457694747e-14,
      2.5270144731347848e-14
     ],
     "-1,0": [
      -4.328854982804664e-13,
      2.8223712429664705e-13
     ],
     "0,-2": [
      19.99999999999438,
      -4.1088660251986653e-13
     ],
     "0,-1": [
      -2.134012891463129,
      -5.0331128154113e-12
     ],
     "0,0": [
      49.395610144375034,
      -3.3727687309692556e-11
     ]
    },
    "S3": {
     "-1,-2": [
      7.362565560387039e-16,
      1.2728280708868384e-15
     ],
     "-1,-1": [
      -3.4405404694258682e-15,
      1.2407552148153057e-14
     ],
     "-1,0": [
      -4.2110087118685247e-14,
      9.124027488399689e-14
     ],
     "0,-2": [
      2.2222222222213315,
      2.789812651726731e-13
     ],
     "0,-1": [
      -0.12302336813143017,
      1.822549056118561e-12
     ],
     "0,0": [
      5.3725632679302,
      1.0150269513786725e-11
     ]
    },
    "T4": {}
   }
  },
  "W2k": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      -1.908195823574488e-15,
      -2.1662359406260379e-16
     ],
     "-1,-1": [
      1.9999999999999896,
      -8.065379961119667e-16
     ],
     "-1,0": [
      -2.3897550605056495e-14,
      -2.0920765120280294e-15
     ],
     "0,-2": [
      -1.9999999999997446,
      -5.07634299179438e-15
     ],
     "0,-1": [
      4.815891217303754,
      -9.242606680004428e-15
     ],
     "0,0": [
      -4.624206103197359,
      -3.774758283725532e-14
     ]
    },
    "S2": {
     "-1,-2": [
      2.0941581801992015e-14,
      1.1431827706687159e-15
     ],
     "-1,-1": [
      -19.999999999999886,
      4.851154200569141e-15
     ],
     "-1,0": [
      2.779998453661392e-13,
      9.325873406851315e-15
     ],
     "0,-2": [
      19.999999999997478,
      3.0607461010134784e-14
     ],
     "0,-1": [
      -48.15891217303774,
      -1.3822276656583199e-14
     ],
     "0,0": [
      45.28087755128096,
      1.1617373729677638e-12
     ]
    },
    "S3": {
     "-1,-2": [
      2.2985086056692694e-15,
      1.3183898417423734e-16
     ],
     "-1,-1": [
      -2.22222222222221,
      7.713014255061879e-16
     ],
     "-1,0": [
      2.603472992745992e-14,
      2.824129818890242e-15
     ],
     "0,-2": [
      2.2222222222219097,
      1.814303915437243e-14
     ],
     "0,-1": [
      -5.412501925512976,
      7.896808207341621e-14
     ],
     "0,0": [
      5.313818644623765,
      4.4142467459096224e-13
     ]
    },
    "T4": {}
   }
  },
  "W2kb": {
   "colour": {
    "CA": [
     1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      2.6257644395487048e-15,
      -2.6404400374972204e-20
     ],
     "-1,-1": [
      5.924149906995103e-15,
      -2.062488530118062e-18
     ],
     "-1,0": [
      9.435838612195657e-15,
      2.0599841277224584e-18
     ],
     "0,-2": [
      1.9999999999998765,
      -3.946495907847236e-17
     ],
     "0,-1": [
      0.7892789686841011,
      -4.996003610813204e-16
     ],
     "0,0": [
      3.55067438944959,
      -1.6653345369377348e-15
     ]
    },
    "S2": {
     "-1,-2": [
      -2.6182673390677027e-14,
      3.007864039763573e-17
     ],
     "-1,-1": [
      -5.035616517332577e-14,
      7.537130118665668e-17
     ],
     "-1,0": [
      -4.3334476632073127e-14,
      -2.638948087829718e-16
     ],
     "0,-2": [
      -19.99999999999877,
      1.6479873021779667e-15
     ],
     "0,-1": [
      -7.892789686841042,
      1.2434497875801753e-14
     ],
     "0,0": [
      -35.50674389449605,
      4.707345624410664e-14
     ]
    },
    "S3": {
     "-1,-2": [
      -2.917551817821536e-15,
      1.3274652750032488e-19
     ],
     "-1,-1": [
      -6.5827282413033086e-15,
      2.4627280023674765e-18
     ],
     "-1,0": [
      -1.0478027950497348e-14,
      1.4365678785432934e-18
     ],
     "0,-2": [
      -2.222222222222085,
      4.2500725161431774e-17
     ],
     "0,-1": [
      -0.8769766318712238,
      4.85722573273506e-16
     ],
     "0,0": [
      -3.945193766055101,
      3.885780586188048e-16
     ]
    },
    "T4": {}
   }
  },
  "W2v41": {
   "colour": {
    "CA": [
     1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "W2v42": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "W2v43": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  }
 },
 "tree": {
  "S1": [
   0.0,
   -2.0
  ],
  "S2": [
   0.0,
   20.0
  ],
  "S3": [
   0.0,
   2.2222222222222223
  ],
  "T4": [
   0.0,
   0.0
  ]
 }
}

==> anc/paper2/r0/theory/glauber.json <==
{
 "b_space": {
  "Im K/K0 in units of 2 pi i Dc": {
   "eps^-1": "1",
   "eps^0": "X_mu",
   "eps^1": "X_mu**2/2 + pi**2/12"
  },
  "at mu = mu_b": {
   "-1": "2*I*pi*Delta_C",
   "0": "0",
   "1": "I*pi**3*Delta_C/6"
  },
  "finite part at mu = mu_b": 0,
  "pole equals that of 2 I_K": true,
  "X_mu term equals Im of the RG bracket": true
 },
 "eikonal_end_point": {
  "eta-regulated l^- integral imaginary part": 0.0,
  "i0-cutoff integral minus [ln(Lambda/e0) - i pi/2]": 1e-09
 },
 "off_shell_eikonal_pair": {
  "rows": [
   {
    "A": 0.7,
    "sigma1": 0.2,
    "sigma2": 0.5,
    "closed form": [
     24.674011002723397,
     15.28314257204498
    ],
    "numerical": [
     24.67401100276677,
     15.283142572143221
    ],
    "rel diff": 3.7000671074742634e-12,
    "phase relative to the log": "ln(A/sigma1 sigma2) - i pi"
   },
   {
    "A": 1.3,
    "sigma1": 0.05,
    "sigma2": 2.0,
    "closed form": [
     14.099434858699084,
     11.511465797472892
    ],
    "numerical": [
     14.099434858731444,
     11.511465798039929
    ],
    "rel diff": 3.1203366859278985e-11,
    "phase relative to the log": "ln(A/sigma1 sigma2) - i pi"
   },
   {
    "A": 0.7,
    "sigma1": 0.2,
    "sigma2": -0.5,
    "closed form": [
     0.0,
     20.377523429393307
    ],
    "numerical": [
     -4.230738847595111e-16,
     20.37752342947607
    ],
    "rel diff": 4.06162350632039e-12,
    "phase relative to the log": "none (real)"
   },
   {
    "A": 2.0,
    "sigma1": -0.3,
    "sigma2": 0.9,
    "closed form": [
     0.0,
     7.272806970479681
    ],
    "numerical": [
     2.2865045498747564e-17,
     7.272806970486283
    ],
    "rel diff": 9.07850087203222e-13,
    "phase relative to the log": "none (real)"
   }
  ],
  "worst rel diff": 3.1203366859278985e-11
 },
 "eta_regulated_regions": {
  "regulator": "nu^eta |l+|^-eta (n-collinear), |l-|^-eta (nbar-collinear), |l+ - l-|^-eta (soft, Glauber); zero bins scaleless",
  "closed forms": {
   "C_n": "-(2 pi i/A) (s1/A)^eta pi/sin(pi eta)",
   "C_nbar": "the same with s2 (s2 > 0); for s2 < 0 the daughter pole at l = A/|s2| lies inside the range and adds -2 pi^2/A",
   "S": "-4 [Y_s R_s + Y_c R_c] in light-cone polar coordinates (see the docstring)",
   "G": "(1/A) [PP + pi^2 DD + i pi (P1 D2 - D1 P2)], PP = pi^2 |s1+s2|^-eta, DD = |s1+s2|^-eta"
  },
  "cases": [
   {
    "s1": 1.0,
    "s2": 2.0,
    "A": 10000.0,
    "A/|s1 s2|": 5000.0,
    "exact x A": [
     19.73526174982875,
     53.50440223826886
    ],
    "sum of the four regions x A, eta -> 0": [
     19.73920880107005,
     53.515095964076096
    ],
    "rel diff": 0.00019988229164058776,
    "Glauber region x A, eta -> 0": [
     19.73920880107005,
     -3.133412334476201e-08
    ],
    "real part of C_n + C_nbar + S, eta -> 0": 1.7862335249100415e-25,
    "pole coefficients x eta/(2 pi i/A) at the smallest eta (collinear, soft)": [
     -1.9656866806860607,
     1.982097935692123
    ]
   },
   {
    "s1": 1.0,
    "s2": 2.0,
    "A": 1000000.0,
    "A/|s1 s2|": 500000.0,
    "exact x A": [
     19.73916932384007,
     82.45007586822663
    ],
    "sum of the four regions x A, eta -> 0": [
     19.73920880107005,
     82.45019456628577
    ],
    "rel diff": 1.475473914804374e-06,
    "Glauber region x A, eta -> 0": [
     19.73920880107005,
     -3.133412334476201e-08
    ],
    "real part of C_n + C_nbar + S, eta -> 0": -1.1856390078854554e-24,
    "pole coefficients x eta/(2 pi i/A) at the smallest eta (collinear, soft)": [
     -1.9480856395774981,
     1.973203986576266
    ]
   },
   {
    "s1": 1.0,
    "s2": -2.0,
    "A": 10000.0,
    "A/|s1 s2|": 5000.0,
    "exact x A": [
     0.0,
     53.52580828037259
    ],
    "sum of the four regions x A, eta -> 0": [
     3.835401251017056e-06,
     53.51509896694488
    ],
    "rel diff": 0.00020007757862168106,
    "Glauber region x A, eta -> 0": [
     19.739208802178716,
     -6.869785533457866e-10
    ],
    "real part of C_n + C_nbar + S, eta -> 0": -19.739204966777468,
    "pole coefficients x eta/(2 pi i/A) at the smallest eta (collinear, soft)": [
     -1.9656681664140714,
     1.982097935692123
    ]
   },
   {
    "s1": 1.0,
    "s2": -2.0,
    "A": 1000000.0,
    "A/|s1 s2|": 500000.0,
    "exact x A": [
     0.0,
     82.4504056691897
    ],
    "sum of the four regions x A, eta -> 0": [
     2.1040865889405914e-05,
     82.45020473637011
    ],
    "rel diff": 2.450339343151695e-06,
    "Glauber region x A, eta -> 0": [
     19.739208802178716,
     -6.869785533457866e-10
    ],
    "real part of C_n + C_nbar + S, eta -> 0": -19.739187761312827,
    "pole coefficients x eta/(2 pi i/A) at the smallest eta (collinear, soft)": [
     -1.9480672910849617,
     1.973203986576266
    ]
   }
  ],
  "worst rel diff of the sum from J at A/|s1 s2| = 5e5": 2.450339343151695e-06,
  "worst rel deviation of G from 2 pi^2/A": 5.616573872657682e-11,
  "largest real part of C_n + C_nbar + S (s2 > 0)": 1.1856390078854554e-24,
  "worst rel deviation of the 3 -> 3 cancellation": 1.0659427183146164e-06,
  "in b space": "G = -i pi x 2 Dc e^{-eps gamma_E} Gamma(-eps) (mu^2 b^2/b0^2)^eps (eta -> 0 before eps -> 0): part 0"
 },
 "explicit_two_loop_graph": {
  "statement": "lambda^4 F = f1 [ln lambda + i pi/2] + i (real) = -(f1/2) ln(e^{-i pi}/lambda^2) + i (real); Re f0 = N (2 pi i)^2/(x^2 k^2 a) x 2 pi^2/l_perp^2, the Glauber region of the graph",
  "rows": [
   {
    "x": 0.75,
    "khat": [
     0.6,
     0.3
    ],
    "qhat": [
     1.0,
     0.0
    ],
    "lhat": [
     0.2,
     -0.5
    ],
    "Im f1 (eikonal)": -15206.143352790712,
    "Im f1 (slope, lambda = 0.004, 0.002)": -15214.547615696696,
    "Re lambda^4 F at lambda = 0.004, 0.002": [
     23882.97258390427,
     23884.840142810244
    ],
    "extrapolated Re f0": 23885.46266244557,
    "Glauber region from the leading-power integrand": 23885.754123280287,
    "-(pi/2) Im f1": 23885.754123280283,
    "rel deviation": -1.2202287322016225e-05
   },
   {
    "x": 0.75,
    "khat": [
     0.6,
     0.3
    ],
    "qhat": [
     1.0,
     0.0
    ],
    "lhat": [
     -3.0,
     2.0
    ],
    "Im f1 (eikonal)": -12.078835623764368,
    "Im f1 (slope, lambda = 0.004, 0.002)": -12.158913323465487,
    "Re lambda^4 F at lambda = 0.004, 0.002": [
     18.94156920399497,
     18.965417606878123
    ],
    "extrapolated Re f0": 18.973367074505838,
    "Glauber region from the leading-power integrand": 18.97339062976841,
    "-(pi/2) Im f1": 18.973390629768414,
    "rel deviation": -1.2414893590939613e-06
   },
   {
    "x": 0.75,
    "khat": [
     0.6,
     0.3
    ],
    "qhat": [
     1.0,
     0.0
    ],
    "lhat": [
     0.15,
     0.1
    ],
    "Im f1 (eikonal)": -8130.971496047123,
    "Im f1 (slope, lambda = 0.004, 0.002)": -8175.175827478367,
    "Re lambda^4 F at lambda = 0.004, 0.002": [
     12750.613546895218,
     12766.534643421948
    ],
    "extrapolated Re f0": 12771.841675597523,
    "Glauber region from the leading-power integrand": 12772.100159264826,
    "-(pi/2) Im f1": 12772.100159264824,
    "rel deviation": -2.0238149096907243e-05
   },
   {
    "x": 0.75,
    "khat": [
     0.6,
     0.3
    ],
    "qhat": [
     1.0,
     0.0
    ],
    "lhat": [
     0.9,
     0.4
    ],
    "Im f1 (eikonal)": 1392.519489723381,
    "Im f1 (slope, lambda = 0.004, 0.002)": 1394.5703302320535,
    "Re lambda^4 F at lambda = 0.004, 0.002": [
     -2186.655614546401,
     -2187.1782938990063
    ],
    "extrapolated Re f0": -2187.352520349875,
    "Glauber region from the leading-power integrand": -2187.364499447791,
    "-(pi/2) Im f1": -2187.3644994477904,
    "rel deviation": -5.476498278644826e-06
   },
   {
    "x": 0.75,
    "khat": [
     0.6,
     0.3
    ],
    "qhat": [
     1.0,
     0.0
    ],
    "lhat": [
     -0.3,
     -1.1
    ],
    "Im f1 (eikonal)": -880.5554308219171,
    "Im f1 (slope, lambda = 0.004, 0.002)": -881.413582714879,
    "Re lambda^4 F at lambda = 0.004, 0.002": [
     1382.8945406683697,
     1383.097484502248
    ],
    "extrapolated Re f0": 1383.1651324468742,
    "Glauber region from the leading-power integrand": 1383.173236274365,
    "-(pi/2) Im f1": 1383.173236274365,
    "rel deviation": -5.858866610752855e-06
   },
   {
    "x": 0.75,
    "khat": [
     0.6,
     0.3
    ],
    "qhat": [
     1.0,
     0.0
    ],
    "lhat": [
     2.0,
     0.3
    ],
    "Im f1 (eikonal)": 187.08253759336574,
    "Im f1 (slope, lambda = 0.004, 0.002)": 187.57711151510574,
    "Re lambda^4 F at lambda = 0.004, 0.002": [
     -293.68430502755535,
     -293.8220521529961
    ],
    "extrapolated Re f0": -293.8679678614763,
    "Glauber region from the leading-power integrand": -293.8685628591271,
    "-(pi/2) Im f1": -293.86856285912705,
    "rel deviation": -2.0247067090695126e-06
   },
   {
    "x": 0.4,
    "khat": [
     -0.5,
     0.8
    ],
    "qhat": [
     1.0,
     0.0
    ],
    "lhat": [
     0.2,
     -0.5
    ],
    "Im f1 (eikonal)": 6006.640193781441,
    "Im f1 (slope, lambda = 0.004, 0.002)": 6029.875217744224,
    "Re lambda^4 F at lambda = 0.004, 0.002": [
     -9424.731541269537,
     -9432.447797115594
    ],
    "extrapolated Re f0": -9435.019882397612,
    "Glauber region from the leading-power integrand": -9435.208352770473,
    "-(pi/2) Im f1": -9435.208352770473,
    "rel deviation": -1.9975221088319728e-05
   },
   {
    "x": 0.4,
    "khat": [
     -0.5,
     0.8
    ],
    "qhat": [
     1.0,
     0.0
    ],
    "lhat": [
     -3.0,
     2.0
    ],
    "Im f1 (eikonal)": 42.83619243816752,
    "Im f1 (slope, lambda = 0.004, 0.002)": 43.286284814507454,
    "Re lambda^4 F at lambda = 0.004, 0.002": [
     -67.04367600442936,
     -67.2259801132238
    ],
    "extrapolated Re f0": -67.2867481494886,
    "Glauber region from the leading-power integrand": -67.28693373575287,
    "-(pi/2) Im f1": -67.28693373575287,
    "rel deviation": -2.7581322845637857e-06
   },
   {
    "x": 0.4,
    "khat": [
     -0.5,
     0.8
    ],
    "qhat": [
     1.0,
     0.0
    ],
    "lhat": [
     0.15,
     0.1
    ],
    "Im f1 (eikonal)": 56804.41324612245,
    "Im f1 (slope, lambda = 0.004, 0.002)": 58997.184812975094,
    "Re lambda^4 F at lambda = 0.004, 0.002": [
     -87321.99256906904,
     -88742.84754030252
    ],
    "extrapolated Re f0": -89216.46586404702,
    "Glauber region from the leading-power integrand": -89228.16367274852,
    "-(pi/2) Im f1": -89228.16367274852,
    "rel deviation": -0.00013109996014715186
   },
   {
    "x": 0.4,
    "khat": [
     -0.5,
     0.8
    ],
    "qhat": [
     1.0,
     0.0
    ],
    "lhat": [
     0.9,
     0.4
    ],
    "Im f1 (eikonal)": 2514.1195037889333,
    "Im f1 (slope, lambda = 0.004, 0.002)": 2522.553375997278,
    "Re lambda^4 F at lambda = 0.004, 0.002": [
     -3945.4359747983412,
     -3948.2123870508394
    ],
    "extrapolated Re f0": -3949.137857801672,
    "Glauber region from the leading-power integrand": -3949.1696816750646,
    "-(pi/2) Im f1": -3949.1696816750646,
    "rel deviation": -8.058370735586351e-06
   },
   {
    "x": 0.4,
    "khat": [
     -0.5,
     0.8
    ],
    "qhat": [
     1.0,
     0.0
    ],
    "lhat": [
     -0.3,
     -1.1
    ],
    "Im f1 (eikonal)": 531.1485022359749,
    "Im f1 (slope, lambda = 0.004, 0.002)": 532.2862613170503,
    "Re lambda^4 F at lambda = 0.004, 0.002": [
     -833.8694667097119,
     -834.2062388913711
    ],
    "extrapolated Re f0": -834.3184962852574,
    "Glauber region from the leading-power integrand": -834.3261162948804,
    "-(pi/2) Im f1": -834.3261162948803,
    "rel deviation": -9.13313088757306e-06
   },
   {
    "x": 0.4,
    "khat": [
     -0.5,
     0.8
    ],
    "qhat": [
     1.0,
     0.0
    ],
    "lhat": [
     2.0,
     0.3
    ],
    "Im f1 (eikonal)": 367.5564066730983,
    "Im f1 (slope, lambda = 0.004, 0.002)": 368.16821015014983,
    "Re lambda^4 F at lambda = 0.004, 0.002": [
     -577.1001105995675,
     -577.2908424127274
    ],
    "extrapolated Re f0": -577.3544196837807,
    "Glauber region from the leading-power integrand": -577.3562534920339,
    "-(pi/2) Im f1": -577.356253492034,
    "rel deviation": -3.176216143985222e-06
   },
   {
    "x": 0.9,
    "khat": [
     0.3,
     -0.2
    ],
    "qhat": [
     1.0,
     0.0
    ],
    "lhat": [
     0.2,
     -0.5
    ],
    "Im f1 (eikonal)": -219.53891419483028,
    "Im f1 (slope, lambda = 0.004, 0.002)": -220.42405121218565,
    "Re lambda^4 F at lambda = 0.004, 0.002": [
     344.51515905021375,
     344.76456109105044
    ],
    "extrapolated Re f0": 344.84769510466265,
    "Glauber region from the leading-power integrand": 344.8509200057794,
    "-(pi/2) Im f1": 344.85092000577936,
    "rel deviation": -9.351580435690288e-06
   },
   {
    "x": 0.9,
    "khat": [
     0.3,
     -0.2
    ],
    "qhat": [
     1.0,
     0.0
    ],
    "lhat": [
     -3.0,
     2.0
    ],
    "Im f1 (eikonal)": -31.467211118056028,
    "Im f1 (slope, lambda = 0.004, 0.002)": -32.13304942681995,
    "Re lambda^4 F at lambda = 0.004, 0.002": [
     49.23232130594061,
     49.379101417796626
    ],
    "extrapolated Re f0": 49.428028121748625,
    "Glauber region from the leading-power integrand": 49.428579638721935,
    "-(pi/2) Im f1": 49.42857963872194,
    "rel deviation": -1.115785598815311e-05
   },
   {
    "x": 0.9,
    "khat": [
     0.3,
     -0.2
    ],
    "qhat": [
     1.0,
     0.0
    ],
    "lhat": [
     0.15,
     0.1
    ],
    "Im f1 (eikonal)": -67262.94048492829,
    "Im f1 (slope, lambda = 0.004, 0.002)": -67841.34044317518,
    "Re lambda^4 F at lambda = 0.004, 0.002": [
     105357.13450445727,
     105579.39549550998
    ],
    "extrapolated Re f0": 105653.48249252753,
    "Glauber region from the leading-power integrand": 105656.37984314909,
    "-(pi/2) Im f1": 105656.37984314909,
    "rel deviation": -2.7422391585374406e-05
   },
   {
    "x": 0.9,
    "khat": [
     0.3,
     -0.2
    ],
    "qhat": [
     1.0,
     0.0
    ],
    "lhat": [
     0.9,
     0.4
    ],
    "Im f1 (eikonal)": 1214.2538913971775,
    "Im f1 (slope, lambda = 0.004, 0.002)": 1215.0555647928186,
    "Re lambda^4 F at lambda = 0.004, 0.002": [
     -1907.0243105029224,
     -1907.2594113396399
    ],
    "extrapolated Re f0": -1907.3377782852124,
    "Glauber region from the leading-power integrand": -1907.345552403096,
    "-(pi/2) Im f1": -1907.3455524030958,
    "rel deviation": -4.07588329964792e-06
   },
   {
    "x": 0.9,
    "khat": [
     0.3,
     -0.2
    ],
    "qhat": [
     1.0,
     0.0
    ],
    "lhat": [
     -0.3,
     -1.1
    ],
    "Im f1 (eikonal)": -53.889677993949675,
    "Im f1 (slope, lambda = 0.004, 0.002)": -54.20846541006892,
    "Re lambda^4 F at lambda = 0.004, 0.002": [
     84.5474719931224,
     84.62393192812064
    ],
    "extrapolated Re f0": 84.64941857312004,
    "Glauber region from the leading-power integrand": 84.64970824505593,
    "-(pi/2) Im f1": 84.64970824505592,
    "rel deviation": -3.4220074929258715e-06
   },
   {
    "x": 0.9,
    "khat": [
     0.3,
     -0.2
    ],
    "qhat": [
     1.0,
     0.0
    ],
    "lhat": [
     2.0,
     0.3
    ],
    "Im f1 (eikonal)": 250.7094615978413,
    "Im f1 (slope, lambda = 0.004, 0.002)": 251.6341138131236,
    "Re lambda^4 F at lambda = 0.004, 0.002": [
     -393.4582166149707,
     -393.724125675454
    ],
    "extrapolated Re f0": -393.8127620289484,
    "Glauber region from the leading-power integrand": -393.8135013706153,
    "-(pi/2) Im f1": -393.8135013706153,
    "rel deviation": -1.8773903494029298e-06
   }
  ],
  "worst rel deviation of Re f0 from -(pi/2) Im f1": 0.00013109996014715186,
  "worst at lambda = 0.002 without extrapolation": 0.0054390465125555565,
  "worst rel deviation of the slope from the eikonal coefficient": 0.038602133910824676
 },
 "qcd_imaginary_parts": {
  "rows": [
   {
    "process": "gg -> HH",
    "where": "beta = 1/4",
    "component": "nu0",
    "colour": "C_A",
    "Im r0": -3.648649298726129e-11,
    "fit uncertainty": 2.8402248965045596e-09,
    "Im r0 over uncertainty": 0.012846339398040241
   },
   {
    "process": "gg -> HH",
    "where": "beta = 1/4",
    "component": "nu0",
    "colour": "T_F n_f",
    "Im r0": 4.8493713375946265e-12,
    "fit uncertainty": 4.066311761442883e-10,
    "Im r0 over uncertainty": 0.011925724396188166
   },
   {
    "process": "gg -> HH",
    "where": "beta = 1/4",
    "component": "nu2",
    "colour": "C_A",
    "Im r0": -1.40224612881512e-11,
    "fit uncertainty": 8.629346686864015e-10,
    "Im r0 over uncertainty": 0.01624973685377229
   },
   {
    "process": "gg -> HH",
    "where": "beta = 1/4",
    "component": "nu2",
    "colour": "T_F n_f",
    "Im r0": -1.5280348050764925e-12,
    "fit uncertainty": 1.908746991383062e-10,
    "Im r0 over uncertainty": 0.00800543399400091
   },
   {
    "process": "gg -> HH",
    "where": "beta = 1/2",
    "component": "nu0",
    "colour": "C_A",
    "Im r0": -1.8333625643172453e-10,
    "fit uncertainty": 1.4146522933828824e-08,
    "Im r0 over uncertainty": 0.012959810498260982
   },
   {
    "process": "gg -> HH",
    "where": "beta = 1/2",
    "component": "nu0",
    "colour": "T_F n_f",
    "Im r0": 3.0320285232515037e-11,
    "fit uncertainty": 2.514521921465041e-09,
    "Im r0 over uncertainty": 0.012058071545802816
   },
   {
    "process": "gg -> HH",
    "where": "beta = 1/2",
    "component": "nu2",
    "colour": "C_A",
    "Im r0": -5.595098922783918e-11,
    "fit uncertainty": 3.017986960780533e-09,
    "Im r0 over uncertainty": 0.018539175269786035
   },
   {
    "process": "gg -> HH",
    "where": "beta = 1/2",
    "component": "nu2",
    "colour": "T_F n_f",
    "Im r0": -6.745266617093909e-12,
    "fit uncertainty": 8.228409660940547e-10,
    "Im r0 over uncertainty": 0.008197533782394219
   },
   {
    "process": "gg -> HH",
    "where": "beta = 2/3",
    "component": "nu0",
    "colour": "C_A",
    "Im r0": -5.21949741902443e-10,
    "fit uncertainty": 4.06940797765219e-08,
    "Im r0 over uncertainty": 0.012826183680004908
   },
   {
    "process": "gg -> HH",
    "where": "beta = 2/3",
    "component": "nu0",
    "colour": "T_F n_f",
    "Im r0": 1.0202561848533571e-10,
    "fit uncertainty": 8.332702741396999e-09,
    "Im r0 over uncertainty": 0.012244000734416078
   },
   {
    "process": "gg -> HH",
    "where": "beta = 2/3",
    "component": "nu2",
    "colour": "C_A",
    "Im r0": -1.3233764999784132e-10,
    "fit uncertainty": 6.601959204865475e-09,
    "Im r0 over uncertainty": 0.020045208685977922
   },
   {
    "process": "gg -> HH",
    "where": "beta = 2/3",
    "component": "nu2",
    "colour": "T_F n_f",
    "Im r0": -1.924440794525828e-11,
    "fit uncertainty": 2.2636184844255196e-09,
    "Im r0 over uncertainty": 0.008501612828162733
   },
   {
    "process": "gg -> HH",
    "where": "beta = 1/10 (blind)",
    "component": "nu0",
    "colour": "C_A",
    "Im r0": -6.134727866753905e-12,
    "fit uncertainty": 4.941593532421285e-10,
    "Im r0 over uncertainty": 0.012414472834531187
   },
   {
    "process": "gg -> HH",
    "where": "beta = 1/10 (blind)",
    "component": "nu0",
    "colour": "T_F n_f",
    "Im r0": 7.341277175646006e-13,
    "fit uncertainty": 6.1948444356407e-11,
    "Im r0 over uncertainty": 0.011850623937236508
   },
   {
    "process": "gg -> HH",
    "where": "beta = 1/10 (blind)",
    "component": "nu2",
    "colour": "C_A",
    "Im r0": -2.7729968902358294e-12,
    "fit uncertainty": 1.9414818040793172e-10,
    "Im r0 over uncertainty": 0.014282888896560276
   },
   {
    "process": "gg -> HH",
    "where": "beta = 1/10 (blind)",
    "component": "nu2",
    "colour": "T_F n_f",
    "Im r0": -2.7465865418054874e-13,
    "fit uncertainty": 3.494184782182978e-11,
    "Im r0 over uncertainty": 0.007860450185148962
   },
   {
    "process": "gg -> HH",
    "where": "beta = 4/5 (blind)",
    "component": "nu0",
    "colour": "C_A",
    "Im r0": -1.6891076551307193e-09,
    "fit uncertainty": 1.328946739674029e-07,
    "Im r0 over uncertainty": 0.012710123022274259
   },
   {
    "process": "gg -> HH",
    "where": "beta = 4/5 (blind)",
    "component": "nu0",
    "colour": "T_F n_f",
    "Im r0": 3.702795589240022e-10,
    "fit uncertainty": 2.971302915105169e-08,
    "Im r0 over uncertainty": 0.012461858299321064
   },
   {
    "process": "gg -> HH",
    "where": "beta = 4/5 (blind)",
    "component": "nu2",
    "colour": "C_A",
    "Im r0": -3.028113838699244e-10,
    "fit uncertainty": 1.6297052070018467e-08,
    "Im r0 over uncertainty": 0.018580745926866347
   },
   {
    "process": "gg -> HH",
    "where": "beta = 4/5 (blind)",
    "component": "nu2",
    "colour": "T_F n_f",
    "Im r0": -6.566892182883877e-11,
    "fit uncertainty": 7.272963381405186e-09,
    "Im r0 over uncertainty": 0.009029183619531863
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 1/4, ++++",
    "component": "nu0",
    "colour": "CF",
    "Im r0": 1.1669621736497814e-10,
    "fit uncertainty": 1.0878819433263005e-08,
    "Im r0 over uncertainty": 0.010726919228769307
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 1/4, ++++",
    "component": "nu0",
    "colour": "CA",
    "Im r0": -6.155461774834576e-11,
    "fit uncertainty": 9.732110710763929e-09,
    "Im r0 over uncertainty": 0.0063248990458220945
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 1/4, ++--",
    "component": "nu0",
    "colour": "CF",
    "Im r0": 9.594579422306014e-11,
    "fit uncertainty": 9.012746804006105e-09,
    "Im r0 over uncertainty": 0.010645566363898394
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 1/4, ++--",
    "component": "nu0",
    "colour": "CA",
    "Im r0": -4.727853719729182e-11,
    "fit uncertainty": 8.123575734590831e-09,
    "Im r0 over uncertainty": 0.005819917083554235
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 1/4, --++",
    "component": "nu0",
    "colour": "CF",
    "Im r0": 9.594579422306014e-11,
    "fit uncertainty": 9.012746804006105e-09,
    "Im r0 over uncertainty": 0.010645566363898394
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 1/4, --++",
    "component": "nu0",
    "colour": "CA",
    "Im r0": -4.727853719729182e-11,
    "fit uncertainty": 8.123575734590831e-09,
    "Im r0 over uncertainty": 0.005819917083554235
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 1/4, ----",
    "component": "nu0",
    "colour": "CF",
    "Im r0": 1.1669621736497814e-10,
    "fit uncertainty": 1.0878819433263005e-08,
    "Im r0 over uncertainty": 0.010726919228769307
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 1/4, ----",
    "component": "nu0",
    "colour": "CA",
    "Im r0": -6.155461774834576e-11,
    "fit uncertainty": 9.732110710763929e-09,
    "Im r0 over uncertainty": 0.0063248990458220945
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 1/4, +-++",
    "component": "nu2",
    "colour": "CF",
    "Im r0": 3.8698514486548353e-10,
    "fit uncertainty": 3.5565057969615214e-08,
    "Im r0 over uncertainty": 0.010881049180240389
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 1/4, +-++",
    "component": "nu2",
    "colour": "CA",
    "Im r0": -5.46767472270752e-10,
    "fit uncertainty": 4.82750200554415e-08,
    "Im r0 over uncertainty": 0.01132609518634723
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 1/4, +---",
    "component": "nu2",
    "colour": "CF",
    "Im r0": 3.8698514486548353e-10,
    "fit uncertainty": 3.5565057969615214e-08,
    "Im r0 over uncertainty": 0.010881049180240389
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 1/4, +---",
    "component": "nu2",
    "colour": "CA",
    "Im r0": -5.46767472270752e-10,
    "fit uncertainty": 4.82750200554415e-08,
    "Im r0 over uncertainty": 0.01132609518634723
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 1/4, -+++",
    "component": "nu2",
    "colour": "CF",
    "Im r0": 3.8698514486548353e-10,
    "fit uncertainty": 3.5565057969615214e-08,
    "Im r0 over uncertainty": 0.010881049180240389
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 1/4, -+++",
    "component": "nu2",
    "colour": "CA",
    "Im r0": -5.46767472270752e-10,
    "fit uncertainty": 4.82750200554415e-08,
    "Im r0 over uncertainty": 0.01132609518634723
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 1/4, -+--",
    "component": "nu2",
    "colour": "CF",
    "Im r0": 3.8698514486548353e-10,
    "fit uncertainty": 3.5565057969615214e-08,
    "Im r0 over uncertainty": 0.010881049180240389
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 1/4, -+--",
    "component": "nu2",
    "colour": "CA",
    "Im r0": -5.46767472270752e-10,
    "fit uncertainty": 4.82750200554415e-08,
    "Im r0 over uncertainty": 0.01132609518634723
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 1/2, ++++",
    "component": "nu0",
    "colour": "CF",
    "Im r0": 1.1499209463178954e-10,
    "fit uncertainty": 9.519246410133581e-09,
    "Im r0 over uncertainty": 0.012079957769490694
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 1/2, ++++",
    "component": "nu0",
    "colour": "CA",
    "Im r0": -5.3936870708753306e-11,
    "fit uncertainty": 9.633356036513432e-09,
    "Im r0 over uncertainty": 0.005598969923286931
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 1/2, ++--",
    "component": "nu0",
    "colour": "CF",
    "Im r0": 8.086644183405719e-11,
    "fit uncertainty": 6.88030755128308e-09,
    "Im r0 over uncertainty": 0.011753317890415631
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 1/2, ++--",
    "component": "nu0",
    "colour": "CA",
    "Im r0": -3.0005867420196694e-11,
    "fit uncertainty": 7.320782857981566e-09,
    "Im r0 over uncertainty": 0.004098723866325643
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 1/2, --++",
    "component": "nu0",
    "colour": "CF",
    "Im r0": 8.086644183405719e-11,
    "fit uncertainty": 6.88030755128308e-09,
    "Im r0 over uncertainty": 0.011753317890415631
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 1/2, --++",
    "component": "nu0",
    "colour": "CA",
    "Im r0": -3.0005867420196694e-11,
    "fit uncertainty": 7.320782857981566e-09,
    "Im r0 over uncertainty": 0.004098723866325643
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 1/2, ----",
    "component": "nu0",
    "colour": "CF",
    "Im r0": 1.1499209463178954e-10,
    "fit uncertainty": 9.519246410133581e-09,
    "Im r0 over uncertainty": 0.012079957769490694
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 1/2, ----",
    "component": "nu0",
    "colour": "CA",
    "Im r0": -5.3936870708753306e-11,
    "fit uncertainty": 9.633356036513432e-09,
    "Im r0 over uncertainty": 0.005598969923286931
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 1/2, +-++",
    "component": "nu2",
    "colour": "CF",
    "Im r0": 2.136631671367938e-10,
    "fit uncertainty": 2.159513073185185e-08,
    "Im r0 over uncertainty": 0.009894043698547756
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 1/2, +-++",
    "component": "nu2",
    "colour": "CA",
    "Im r0": -6.842197875649053e-10,
    "fit uncertainty": 5.767957542587228e-08,
    "Im r0 over uncertainty": 0.011862427601330735
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 1/2, +---",
    "component": "nu2",
    "colour": "CF",
    "Im r0": 2.136631671367938e-10,
    "fit uncertainty": 2.159513073185185e-08,
    "Im r0 over uncertainty": 0.009894043698547756
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 1/2, +---",
    "component": "nu2",
    "colour": "CA",
    "Im r0": -6.842197875649053e-10,
    "fit uncertainty": 5.767957542587228e-08,
    "Im r0 over uncertainty": 0.011862427601330735
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 1/2, -+++",
    "component": "nu2",
    "colour": "CF",
    "Im r0": 2.136631671367938e-10,
    "fit uncertainty": 2.159513073185185e-08,
    "Im r0 over uncertainty": 0.009894043698547756
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 1/2, -+++",
    "component": "nu2",
    "colour": "CA",
    "Im r0": -6.842197875649053e-10,
    "fit uncertainty": 5.767957542587228e-08,
    "Im r0 over uncertainty": 0.011862427601330735
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 1/2, -+--",
    "component": "nu2",
    "colour": "CF",
    "Im r0": 2.136631671367938e-10,
    "fit uncertainty": 2.159513073185185e-08,
    "Im r0 over uncertainty": 0.009894043698547756
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 1/2, -+--",
    "component": "nu2",
    "colour": "CA",
    "Im r0": -6.842197875649053e-10,
    "fit uncertainty": 5.767957542587228e-08,
    "Im r0 over uncertainty": 0.011862427601330735
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 2/3, ++++",
    "component": "nu0",
    "colour": "CF",
    "Im r0": 1.2032680321827498e-10,
    "fit uncertainty": 8.767491071044664e-09,
    "Im r0 over uncertainty": 0.01372420025788949
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 2/3, ++++",
    "component": "nu0",
    "colour": "CA",
    "Im r0": -3.286830406177419e-11,
    "fit uncertainty": 1.0278883771226362e-08,
    "Im r0 over uncertainty": 0.0031976530519570914
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 2/3, ++--",
    "component": "nu0",
    "colour": "CF",
    "Im r0": 7.9610011240611e-11,
    "fit uncertainty": 6.285554966127775e-09,
    "Im r0 over uncertainty": 0.012665550085811255
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 2/3, ++--",
    "component": "nu0",
    "colour": "CA",
    "Im r0": -4.302094334240109e-12,
    "fit uncertainty": 8.417439288788766e-09,
    "Im r0 over uncertainty": 0.0005110930042548798
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 2/3, --++",
    "component": "nu0",
    "colour": "CF",
    "Im r0": 7.9610011240611e-11,
    "fit uncertainty": 6.285554966127775e-09,
    "Im r0 over uncertainty": 0.012665550085811255
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 2/3, --++",
    "component": "nu0",
    "colour": "CA",
    "Im r0": -4.302094334240109e-12,
    "fit uncertainty": 8.417439288788766e-09,
    "Im r0 over uncertainty": 0.0005110930042548798
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 2/3, ----",
    "component": "nu0",
    "colour": "CF",
    "Im r0": 1.2032680321827498e-10,
    "fit uncertainty": 8.767491071044664e-09,
    "Im r0 over uncertainty": 0.01372420025788949
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 2/3, ----",
    "component": "nu0",
    "colour": "CA",
    "Im r0": -3.286830406177419e-11,
    "fit uncertainty": 1.0278883771226362e-08,
    "Im r0 over uncertainty": 0.0031976530519570914
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 2/3, +-++",
    "component": "nu2",
    "colour": "CF",
    "Im r0": 1.0489958769399776e-11,
    "fit uncertainty": 8.275882396580857e-09,
    "Im r0 over uncertainty": 0.0012675335712520098
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 2/3, +-++",
    "component": "nu2",
    "colour": "CA",
    "Im r0": -1.2207152956294134e-09,
    "fit uncertainty": 9.995559781165171e-08,
    "Im r0 over uncertainty": 0.012212575607117384
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 2/3, +---",
    "component": "nu2",
    "colour": "CF",
    "Im r0": 1.0489958769399776e-11,
    "fit uncertainty": 8.275882396580857e-09,
    "Im r0 over uncertainty": 0.0012675335712520098
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 2/3, +---",
    "component": "nu2",
    "colour": "CA",
    "Im r0": -1.2207152956294134e-09,
    "fit uncertainty": 9.995559781165171e-08,
    "Im r0 over uncertainty": 0.012212575607117384
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 2/3, -+++",
    "component": "nu2",
    "colour": "CF",
    "Im r0": 1.0489958769399776e-11,
    "fit uncertainty": 8.275882396580857e-09,
    "Im r0 over uncertainty": 0.0012675335712520098
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 2/3, -+++",
    "component": "nu2",
    "colour": "CA",
    "Im r0": -1.2207152956294134e-09,
    "fit uncertainty": 9.995559781165171e-08,
    "Im r0 over uncertainty": 0.012212575607117384
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 2/3, -+--",
    "component": "nu2",
    "colour": "CF",
    "Im r0": 1.0489958769399776e-11,
    "fit uncertainty": 8.275882396580857e-09,
    "Im r0 over uncertainty": 0.0012675335712520098
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 2/3, -+--",
    "component": "nu2",
    "colour": "CA",
    "Im r0": -1.2207152956294134e-09,
    "fit uncertainty": 9.995559781165171e-08,
    "Im r0 over uncertainty": 0.012212575607117384
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 4/5, ++++ (blind)",
    "component": "nu0",
    "colour": "CF",
    "Im r0": 1.3735294012131169e-10,
    "fit uncertainty": 8.458784202916615e-09,
    "Im r0 over uncertainty": 0.016237905687906305
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 4/5, ++++ (blind)",
    "component": "nu0",
    "colour": "CA",
    "Im r0": 4.611836809521426e-11,
    "fit uncertainty": 1.4157216573092645e-08,
    "Im r0 over uncertainty": 0.0032575872423162133
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 4/5, ++-- (blind)",
    "component": "nu0",
    "colour": "CF",
    "Im r0": 8.944772569964365e-11,
    "fit uncertainty": 6.525091264203613e-09,
    "Im r0 over uncertainty": 0.01370827197319833
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 4/5, ++-- (blind)",
    "component": "nu0",
    "colour": "CA",
    "Im r0": 7.850594579675126e-11,
    "fit uncertainty": 1.470985404158766e-08,
    "Im r0 over uncertainty": 0.005336962934832627
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 4/5, +-++ (blind)",
    "component": "nu2",
    "colour": "CF",
    "Im r0": -2.9800250353988575e-10,
    "fit uncertainty": 1.2325641136514228e-08,
    "Im r0 over uncertainty": 0.024177444421699498
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 4/5, +-++ (blind)",
    "component": "nu2",
    "colour": "CA",
    "Im r0": -3.3873829709708347e-09,
    "fit uncertainty": 2.6748522119285945e-07,
    "Im r0 over uncertainty": 0.012663813558987241
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 4/5, +--- (blind)",
    "component": "nu2",
    "colour": "CF",
    "Im r0": -2.9800250353988575e-10,
    "fit uncertainty": 1.2325641136514228e-08,
    "Im r0 over uncertainty": 0.024177444421699498
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 4/5, +--- (blind)",
    "component": "nu2",
    "colour": "CA",
    "Im r0": -3.3873829709708347e-09,
    "fit uncertainty": 2.6748522119285945e-07,
    "Im r0 over uncertainty": 0.012663813558987241
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 4/5, -+++ (blind)",
    "component": "nu2",
    "colour": "CF",
    "Im r0": -2.9800250353988575e-10,
    "fit uncertainty": 1.2325641136514228e-08,
    "Im r0 over uncertainty": 0.024177444421699498
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 4/5, -+++ (blind)",
    "component": "nu2",
    "colour": "CA",
    "Im r0": -3.3873829709708347e-09,
    "fit uncertainty": 2.6748522119285945e-07,
    "Im r0 over uncertainty": 0.012663813558987241
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 4/5, -+-- (blind)",
    "component": "nu2",
    "colour": "CF",
    "Im r0": -2.9800250353988575e-10,
    "fit uncertainty": 1.2325641136514228e-08,
    "Im r0 over uncertainty": 0.024177444421699498
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 4/5, -+-- (blind)",
    "component": "nu2",
    "colour": "CA",
    "Im r0": -3.3873829709708347e-09,
    "fit uncertainty": 2.6748522119285945e-07,
    "Im r0 over uncertainty": 0.012663813558987241
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 4/5, --++ (blind)",
    "component": "nu0",
    "colour": "CF",
    "Im r0": 8.944772569964365e-11,
    "fit uncertainty": 6.525091264203613e-09,
    "Im r0 over uncertainty": 0.01370827197319833
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 4/5, --++ (blind)",
    "component": "nu0",
    "colour": "CA",
    "Im r0": 7.850594579675126e-11,
    "fit uncertainty": 1.470985404158766e-08,
    "Im r0 over uncertainty": 0.005336962934832627
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 4/5, ---- (blind)",
    "component": "nu0",
    "colour": "CF",
    "Im r0": 1.3735294012131169e-10,
    "fit uncertainty": 8.458784202916615e-09,
    "Im r0 over uncertainty": 0.016237905687906305
   },
   {
    "process": "gg -> ZZ",
    "where": "beta = 4/5, ---- (blind)",
    "component": "nu0",
    "colour": "CA",
    "Im r0": 4.611836809521426e-11,
    "fit uncertainty": 1.4157216573092645e-08,
    "Im r0 over uncertainty": 0.0032575872423162133
   },
   {
    "process": "gg -> AA",
    "where": "beta = 1/10",
    "component": "nu0",
    "colour": "N",
    "Im r0": 7.609947937491128e-12,
    "fit uncertainty": 6.098687568377819e-10,
    "Im r0 over uncertainty": 0.012478009165364224
   },
   {
    "process": "gg -> AA",
    "where": "beta = 1/10",
    "component": "nu0",
    "colour": "TFnf",
    "Im r0": 2.0999539441687616e-12,
    "fit uncertainty": 1.8329137005139118e-10,
    "Im r0 over uncertainty": 0.011456916621769902
   },
   {
    "process": "gg -> AA",
    "where": "beta = 1/10",
    "component": "nu2",
    "colour": "N",
    "Im r0": 2.008999598924697e-12,
    "fit uncertainty": 1.2098736088324683e-10,
    "Im r0 over uncertainty": 0.016605036958061987
   },
   {
    "process": "gg -> AA",
    "where": "beta = 1/10",
    "component": "nu2",
    "colour": "TFnf",
    "Im r0": 7.142998224366081e-13,
    "fit uncertainty": 9.268010308361534e-11,
    "Im r0 over uncertainty": 0.007707153948589934
   },
   {
    "process": "gg -> AA",
    "where": "beta = 1/4",
    "component": "nu0",
    "colour": "N",
    "Im r0": 4.541890942032816e-11,
    "fit uncertainty": 3.5301504646357102e-09,
    "Im r0 over uncertainty": 0.012865998170708316
   },
   {
    "process": "gg -> AA",
    "where": "beta = 1/4",
    "component": "nu0",
    "colour": "TFnf",
    "Im r0": 1.3412812215993557e-11,
    "fit uncertainty": 1.1415721695450293e-09,
    "Im r0 over uncertainty": 0.011749421170051122
   },
   {
    "process": "gg -> AA",
    "where": "beta = 1/4",
    "component": "nu2",
    "colour": "N",
    "Im r0": 9.967523572793371e-12,
    "fit uncertainty": 4.829377096162116e-10,
    "Im r0 over uncertainty": 0.020639356534644018
   },
   {
    "process": "gg -> AA",
    "where": "beta = 1/4",
    "component": "nu2",
    "colour": "TFnf",
    "Im r0": 3.9255878238936035e-12,
    "fit uncertainty": 4.988444800821752e-10,
    "Im r0 over uncertainty": 0.007869362056982042
   },
   {
    "process": "gg -> AA",
    "where": "beta = 1/2",
    "component": "nu0",
    "colour": "N",
    "Im r0": 2.2531653206128076e-10,
    "fit uncertainty": 1.7322174240394436e-08,
    "Im r0 over uncertainty": 0.01300740478270066
   },
   {
    "process": "gg -> AA",
    "where": "beta = 1/2",
    "component": "nu0",
    "colour": "TFnf",
    "Im r0": 7.673028852931647e-11,
    "fit uncertainty": 6.313121922814417e-09,
    "Im r0 over uncertainty": 0.012154095781364187
   },
   {
    "process": "gg -> AA",
    "where": "beta = 1/2",
    "component": "nu2",
    "colour": "N",
    "Im r0": 3.973942327923456e-11,
    "fit uncertainty": 1.7267125017530274e-09,
    "Im r0 over uncertainty": 0.02301449907780798
   },
   {
    "process": "gg -> AA",
    "where": "beta = 1/2",
    "component": "nu2",
    "colour": "TFnf",
    "Im r0": 1.668652597493489e-11,
    "fit uncertainty": 2.0604533922327833e-09,
    "Im r0 over uncertainty": 0.008098472907874299
   },
   {
    "process": "gg -> AA",
    "where": "beta = 2/3",
    "component": "nu0",
    "colour": "N",
    "Im r0": 6.268487862625689e-10,
    "fit uncertainty": 4.861124266010414e-08,
    "Im r0 over uncertainty": 0.01289514013549445
   },
   {
    "process": "gg -> AA",
    "where": "beta = 2/3",
    "component": "nu0",
    "colour": "TFnf",
    "Im r0": 2.4143409337076263e-10,
    "fit uncertainty": 1.951673461693681e-08,
    "Im r0 over uncertainty": 0.012370619271588792
   },
   {
    "process": "gg -> AA",
    "where": "beta = 2/3",
    "component": "nu2",
    "colour": "N",
    "Im r0": 9.052498564908122e-11,
    "fit uncertainty": 4.399965982458263e-09,
    "Im r0 over uncertainty": 0.020574019437874125
   },
   {
    "process": "gg -> AA",
    "where": "beta = 2/3",
    "component": "nu2",
    "colour": "TFnf",
    "Im r0": 4.5997680540998184e-11,
    "fit uncertainty": 5.48045562597518e-09,
    "Im r0 over uncertainty": 0.0083930394989401
   },
   {
    "process": "gg -> AA",
    "where": "beta = 4/5",
    "component": "nu0",
    "colour": "N",
    "Im r0": 1.9676763385016134e-09,
    "fit uncertainty": 1.5403562914515902e-07,
    "Im r0 over uncertainty": 0.012774163675128227
   },
   {
    "process": "gg -> AA",
    "where": "beta = 4/5",
    "component": "nu0",
    "colour": "TFnf",
    "Im r0": 8.32588464287079e-10,
    "fit uncertainty": 6.639367340174868e-08,
    "Im r0 over uncertainty": 0.012540177725204014
   },
   {
    "process": "gg -> AA",
    "where": "beta = 4/5",
    "component": "nu2",
    "colour": "N",
    "Im r0": 1.7599503007057283e-10,
    "fit uncertainty": 1.6616681057880637e-08,
    "Im r0 over uncertainty": 0.010591467059970158
   },
   {
    "process": "gg -> AA",
    "where": "beta = 4/5",
    "component": "nu2",
    "colour": "TFnf",
    "Im r0": 1.5133836850545702e-10,
    "fit uncertainty": 1.7061586734756743e-08,
    "Im r0 over uncertainty": 0.008870122741700246
   }
  ],
  "largest |Im r0|": 3.3873829709708347e-09,
  "largest |Im r0|/uncertainty": 0.024177444421699498,
  "processes": [
   "gg -> AA",
   "gg -> HH",
   "gg -> ZZ"
  ],
  "gg -> AA included": true
 },
 "n4_two_to_four": {
  "imaginary single pole of h1 + h2 - M6hat/2 (units of a)": "-pi i",
  "poles cancel with the kernel L_*/eps, L_* = -X_r + i pi": true,
  "finite part": "c_G + ln1mx*lnx + ln1my*lny - (X_r - I*pi)**2/2 + 7*pi**2/12",
  "depends on t1, t2 or v": false,
  "DE coefficients of ln^k delta in E^(2) (H^v_w = H_w(1-v))": {
   "3": "I*pi/6",
   "2": "-pi**2/2",
   "1": "-2*I*pi**3/3"
  },
  "structure (kappa_1 = zeta_2 + c_G)": {
   "3": "I*pi/6",
   "2": "-pi**2/2",
   "1": "I*pi*(-3*c_G - 2*pi**2)/3"
  },
  "c_G from the single logarithm": "0",
  "spurious difference with H_2^v read as Li_2(v)": "I*pi*(-polylog(2, v) + polylog(2, 1 - v))"
 },
 "summary": "Coulomb phase + Glauber region = -i pi x (coefficient of the rapidity logarithm) = 2 pi i Dc/eps + 0 eps^0 at mu = mu_b; Im r0 = 0 in QCD; kappa_1 = zeta_2 with c_G = 0 in 2 -> 4"
}

==> anc/paper2/r0/theory/glauber.log <==
0  Im K^(1)/K_0 = -2 pi i Dc e^{-eps gamma} Gamma(-eps) (mu^2 b^2/b0^2)^eps = 2 pi i Dc [1/eps + X_mu + eps (X_mu^2/2 + zeta_2/2)]: pole of 2 I_K, X_mu term of the bracket of eq. (5.3), no eps^0 at mu = mu_b
1  on-shell eikonal lines: the eikonal pole sits at the end point l^- = 0 of the range; with the eta regulator the integrand is (l^-)^(eta-1) and real; with an i0 cutoff the phase -i pi/2 is the regulator's
2  off-shell eikonal pair: J = 2 pi i [ln(A/sigma1 sigma2) - i pi]/(A + sigma1 sigma2) for sigma1, sigma2 > 0 (two incoming parents), real for sigma1 sigma2 < 0 (3 -> 3); closed form against quadrature to 3e-11
2b  the four eta-regulated regions of J (|l^+|^-eta, |l^-|^-eta, |l^+ - l^-|^-eta, |l^+ - l^-|^-eta; zero bins scaleless) sum to J as eta -> 0 to 2e-06 at A/|sigma1 sigma2| = 5e5 (the power correction), the 1/eta poles cancelling (collinear -2, soft +2); the Glauber region alone is the -i pi term 2 pi^2/A (to 6e-11): pi^2/A from the delta functions of the two eikonal lines and pi^2/A from the cross term of their principal values; collinear + soft real parts 1e-24; for sigma2 < 0 the collinear function of the outgoing parent cancels it (to 1e-06)
3  explicit two-loop graph: Re f0 = Glauber region of the graph from its leading-power integrand (= -(pi/2) Im f1) at 18 configurations, to 1e-04 (extrapolated in lambda^2 from lambda = 0.004, 0.002; raw 5e-03 at 0.002); the slope d(lambda^4 F)/d ln lambda is the eikonal coefficient to 4e-02 (converges like lambda)
4  QCD: Im r0 = 0 in gg -> AA, gg -> HH, gg -> ZZ: largest |Im r0| = 3e-09 over 104 fitted values, at most 0.02 of the fit uncertainty
5  planar N = 4, 2 -> 4: poles cancel only with the kernel's + i pi/eps; finite part -X^2/2 + ln x ln(1-x) + ln y ln(1-y) + 7 zeta_2/2 + c_G with X = X_r - i pi, no v, no angles; Dixon-Esterlis single logarithm -2*I*pi**3/3 = structure with kappa_1 = zeta_2 and c_G = 0 (ln^2: -pi**2/2, ln^3: I*pi/6)
wrote glauber.json
passed


==> anc/paper2/r0/theory/glauber.py <==
"""The imaginary part of the one-loop DPS kernel: the Coulomb phase of the soft function and the Glauber region
(Paper 2, task 5; workbook step VII.15).  Writes glauber.json.  About a minute; no amplitude evaluations.

    python3 glauber.py

Result.  The kernel depends on the hard scales only through its rapidity logarithm (appendix E), whose argument is
Q_*^2 e^{-i pi}: the phase of -s - i0 of the two incoming parents.  The regions of appendix F are real and give the
real part of that logarithm; the imaginary part of the kernel is -i pi times its coefficient,

    Im K^(1)/K_0 = -2 pi i Dc R(eps),   R(eps) = e^{-eps gamma_E} Gamma(-eps) (mu^2 b^2/b0^2)^eps,
                 = 2 pi i Dc [1/eps + X_mu + eps (X_mu^2/2 + zeta_2/2) + O(eps^2)],

the pole 2 pi i Dc/eps of 2 I_K (check 11), the X_mu term the imaginary part of the bracket of eq. (5.3), and at
mu = mu_b no finite part, for the same reason as r_1 = 0 (step VI.5): R has no eps^0 term for b0 = 2 e^{-gamma_E}.

Where the phase comes from (parts 1-3 below):
 1  The eikonal (soft-function) exchange between the cross pair, 1/(l^- + i0) for the incoming n line that absorbs
    the gluon and 1/(-l^+ + i0) for the incoming nbar line that emits it: the l^+ residue leaves l^- > 0 only, with the
    eikonal pole at the end point l^- = 0 of the range.  With the eta regulator |l^+ - l^-|^-eta the integrand there
    is (l^-)^(eta-1), the i0 drops out and the soft function is real, eq. (F.3): the Glauber corner of the eikonal
    integrand gives the real soft function of eq. (F.3), with the endpoint treated before the
    regulator is removed.  (With the
    delta regulator the two i pi/2 of the two lines cancel, kernel/soft_function.py: also real.)
 2  In the two-loop DPS graph the daughters are off shell.  Use the exchange routing of kernel/model_kres.py:
    kbar = p1-k, r = p3-k-l and rbar = p2-p3+k+l. The first hard vertex receives k+l and r;
    the second receives kbar and rbar-l. At the DPS residues (k^- at the pole of kbar^2, k^+ at
    the pole of r^2) the two lines that carry the gluon momentum are, at leading power in the Glauber scaling
    l^+- ~ lambda^2, l_perp ~ lambda,
        (k + l)^2 -> x (l^- - sigma_1) + i0,  sigma_1 = k_perp^2/(1-x) + (k+l)_perp^2/x > 0,
        (rbar - l)^2 -> -x (l^+ + sigma_2) + i0,  sigma_2 = (k+l-q)_perp^2/(1-x) + (k-q)_perp^2/x > 0,
    eikonal lines with the light-cone energy denominators of the splittings, both positive for two incoming parents
    (the signs are fixed by the pinch: at the residue of kbar^2 the line k is below threshold).  The exact integral
        J = int dl^+ dl^- / [(l^+ l^- - A + i0)(l^- - sigma_1 + i0)(-l^+ - sigma_2 + i0)],   A = l_perp^2,
          = 2 pi i [ln(A/(sigma_1 sigma_2)) - i pi]/(A + sigma_1 sigma_2):
    the pole at l^- = sigma_1 now lies inside the range and its i0 gives the -i pi.  The logarithm is the rapidity
    logarithm (sigma_1 sigma_2 ~ mu_b^4/Q_*^2), and the -i pi accompanies it: ln(Q_*^2 e^{-i pi}/l_perp^2).  For an
    incoming-outgoing pair (sigma_2 < 0, the 3 -> 3 hexagon) the second pole enters the range too and the two i pi's
    cancel: J/(2 pi i) is real.  Zero bin: the eta-regulated soft and collinear functions carry the real part of the logarithm
    (their rapidity divergences cancel and leave ln(Q_*^2/mu_b^2)) and no phase (part 1), so the Glauber region adds
    -i pi times the coefficient of the rapidity logarithm with nothing to subtract.
 2b The same by regions, with the regulator (glauber_regions.py): J is expanded at fixed l_perp into its n-collinear
    (l^+ ~ 1), nbar-collinear (l^- ~ 1), soft (l^+- ~ lambda) and Glauber (l^+- ~ lambda^2) regions, each with the
    rapidity regulator of appendix F at its own scaling (|l^+|^-eta, |l^-|^-eta, |l^+ - l^-|^-eta, |l^+ - l^-|^-eta),
    all four in closed form, the zero bins scaleless: the 1/eta poles cancel (collinear -2, soft +2 in units of
    2 pi i/(A eta)), the sum tends to J as eta -> 0 up to the power correction sigma_1 sigma_2/A, and the Glauber region
    alone is the -i pi term, 2 pi^2/A: with 1/(x + i0) = PV - i pi delta it is the delta-delta piece, pi^2/A (all that a
    product regulator |l^+|^-eta |l^-|^-eta gives), plus the cross term of the two principal values, pi^2 (sigma_1 +
    sigma_2)^-eta/A, which the symmetric regulator couples.  The collinear and soft regions are purely imaginary (real
    in the normalisation of the kernel, where 2 pi i is the lowest-order factor).  For sigma_2 < 0 the Glauber region
    keeps its 2 pi^2/A and the collinear function of the outgoing parent, whose daughter pole lies inside its range,
    cancels it.  In b space, with the transverse integral in 2 - 2 eps dimensions and eta -> 0 before eps -> 0, the
    Glauber region is -i pi x 2 Dc e^{-eps gamma_E} Gamma(-eps) (mu^2 b^2/b0^2)^eps: part 0, no constant at mu = mu_b.
 3  The explicit two-loop graph of kernel/model_fast.py (scalar lines, the DPS numerator, the gluon between rbar and
    k, the l^+- integrals exact with their i0's): at fixed l_perp = lambda lhat, lambda^4 F = f1 ln lambda + f0 +
    O(lambda^2) with f1 = -2 (2 pi i)^3 N/(x^2 k^2 a l_perp^2) imaginary (model_numerics.py).  The Glauber region of
    this graph from its leading-power integrand, the DPS residues at l^+- = 0 (R^- -> 2 pi i/(x k^2), R^+ -> 2 pi i/(a x)),
    the static gluon -1/l_perp^2 and the two eikonal lines with sigma_1, sigma_2, is N (2 pi i)^2/(x^2 k^2 a) times
    2 pi^2/l_perp^2 (part 2b), and it equals the real part of the exact graph,
        Re f0 = G_graph = -(pi/2) Im f1,   i.e.  lambda^4 F = -(f1/2) ln(e^{-i pi}/lambda^2) + i (real),
    for eighteen configurations (three (x, khat), six lhat), extrapolated in lambda^2 from lambda = 0.004 and 0.002.
Tests (parts 4, 5):
 4  QCD: Im r0 = 0 within the fit uncertainties, from the stored fits of gg -> HH (scan and blind velocities),
    gg -> ZZ (scan and blind, all eight amplitudes) and gg -> AA (common/dps/results_aa.json, if present).
 5  Planar N = 4 in 2 -> 4 kinematics (s_36 > 0): the assembly of n4_hexagon.py continued with l_12, l_45 -> l - i pi:
    the imaginary single poles of h_1 + h_2 (-2 i pi/eps in units of a) and of -M6hat/2 (+ i pi/eps) cancel only with
    the kernel's + i pi/eps (2 pi i Dc/eps in a_s units), and the finite part is the 3 -> 3 form with X = X_r - i pi:
    no v, no scattering angle.  Dixon-Esterlis' two-loop single logarithm there, from E = exp[R_6 - gamma_K Y/8] with
    Y of eq. (2.32) and R_6^(2) of eq. (3.10), in which H^v_w = H_w(1-v) (their eq. (3.9) at v = 1 and
    "H^u_{3,1} = H_{0,0,1,1}(1-u)"), is -2 i pi^3/3, independent of v, and equals C_1[-2 G^3/3 - zeta_3/3 + kappa_1 G]
    with G = ln(delta)/2 + i pi/2, C_1 = -2 pi i and kappa_1 = zeta_2 + c_G, c_G the finite part of the Glauber
    region in units of a: the coefficient fixes c_G = 0.  (Reading H_2^v as Li_2(v), as de_data.json did until
    20 October 2026, produces the spurious v-dependent difference i pi [Li_2(1-v) - Li_2(v)].)  The ln^2 delta
    coefficient, -pi^2/2, tests Im X = -pi.
"""
import importlib.util, json, os, sys
import numpy as np
import sympy as sp
import mpmath as mp

HERE = os.path.dirname(os.path.abspath(__file__))
KERNEL = os.path.normpath(os.path.join(HERE, '..', '..', 'kernel'))
N4DIR = os.path.normpath(os.path.join(HERE, '..', '..', 'n4'))
DATA = os.path.normpath(os.path.join(HERE, '..', 'data'))
DPS = os.path.normpath(os.path.join(HERE, '..', '..', '..', 'common', 'dps'))

eps = sp.Symbol('epsilon')
z2, z3 = sp.zeta(2), sp.zeta(3)
I, pi = sp.I, sp.pi
ok = lambda e: sp.simplify(sp.expand(e)) == 0
out = {}


def report(n, text):
    print(f'{n}  {text}')


# ---------------------------------------------------------------------------------------- 0. the b-space result
def part0():
    Dc, Lb = sp.symbols('Delta_C X_mu', real=True)
    R = sp.exp(-eps*sp.EulerGamma)*sp.gamma(-eps)*sp.exp(eps*Lb)            # (mu^2 b^2/b0^2)^eps = e^{eps X_mu}
    imK = sp.expand(sp.series(-2*pi*I*Dc*R, eps, 0, 2).removeO())
    c = {j: sp.simplify(imK.coeff(eps, j)) for j in (-1, 0, 1)}
    assert ok(c[-1] - 2*pi*I*Dc) and ok(c[0] - 2*pi*I*Dc*Lb) and ok(c[1] - 2*pi*I*Dc*(Lb**2/2 + z2/2))
    at_mub = {j: sp.simplify(v.subs(Lb, 0)) for j, v in c.items()}
    assert at_mub[0] == 0
    # the pole of 2 I_K (check 11 of check_formulas.py): the imaginary single pole is 2 pi i Dc/eps
    CA, b0s = sp.symbols('C_A beta0', real=True)
    m2 = sp.Symbol('m2', positive=True)
    catani = lambda C, g, Q: -sp.exp(eps*sp.EulerGamma)/sp.gamma(1 - eps)*(C/eps**2 + g/eps)*sp.exp(I*pi*eps)*Q**(-eps)
    twoIK = 2*catani(CA, b0s/2, 1) - 2*2*catani(CA, b0s/2, m2)
    p1 = sp.series(sp.expand(twoIK), eps, 0, 0).removeO().coeff(eps, -1)
    assert ok(sp.im(p1) - 2*pi*CA)
    # the imaginary part of the bracket of eq. (5.3), Dc X_mu^2 - 2 Dc X X_mu + B X_mu, with Im X = -pi
    X, B = sp.symbols('X B', real=True)
    br = Dc*Lb**2 - 2*Dc*(X - I*pi)*Lb + B*Lb
    assert ok(sp.im(sp.expand(br)) - 2*pi*Dc*Lb)
    report(0, 'Im K^(1)/K_0 = -2 pi i Dc e^{-eps gamma} Gamma(-eps) (mu^2 b^2/b0^2)^eps = 2 pi i Dc [1/eps + X_mu + '
              'eps (X_mu^2/2 + zeta_2/2)]: pole of 2 I_K, X_mu term of the bracket of eq. (5.3), no eps^0 at mu = mu_b')
    out['b_space'] = {'Im K/K0 in units of 2 pi i Dc': {'eps^-1': str(c[-1]/(2*pi*I*Dc)), 'eps^0': str(c[0]/(2*pi*I*Dc)),
                                                         'eps^1': str(c[1]/(2*pi*I*Dc))},
                      'at mu = mu_b': {str(j): str(v) for j, v in at_mub.items()},
                      'finite part at mu = mu_b': 0, 'pole equals that of 2 I_K': True,
                      'X_mu term equals Im of the RG bracket': True}


# ---------------------------------------------------------------------------------------- 1. the eikonal end point
def part1():
    """the l^- integral of the on-shell eikonal exchange with the eta regulator is real; the delta regulator too"""
    mp.mp.dps = 30
    A = mp.mpf('0.7')
    # eta regulator at the gluon pole, l^+ = A/l^-: int_0^Lambda dl^- (l^-)^-1 |A/l^- - l^-|^-eta is real for any eta > 0
    eta = mp.mpf('0.3')
    f = lambda lm: (1/lm)*abs(A/lm - lm)**(-eta)
    val = mp.quad(f, [0, mp.sqrt(A), 10, mp.inf])
    assert mp.im(val) == 0
    # with a finite i0 instead of the regulator: int_0^Lambda dl^-/(l^- + i e0) = ln(Lambda/e0) - i pi/2: the phase
    # sits at the end point and is a property of the regulator, not of the exchange (step VI.5, soft_function.py)
    e0, Lam = mp.mpf('1e-6'), mp.mpf('1e3')
    g = mp.quad(lambda lm: 1/(lm + 1j*e0), [0, 10*e0, 1, Lam])
    assert abs(g - (mp.log(Lam/e0) - 1j*mp.pi/2)) < 1e-6
    report(1, 'on-shell eikonal lines: the eikonal pole sits at the end point l^- = 0 of the range; with the eta '
              'regulator the integrand is (l^-)^(eta-1) and real; with an i0 cutoff the phase -i pi/2 is the regulator\'s')
    out['eikonal_end_point'] = {'eta-regulated l^- integral imaginary part': float(mp.im(val)),
                                'i0-cutoff integral minus [ln(Lambda/e0) - i pi/2]': float(abs(g - (mp.log(Lam/e0) - 1j*mp.pi/2)))}


# ---------------------------------------------------------------------------------------- 2. the off-shell eikonal pair
def J_closed(A, s1, s2):
    """int dl^+ dl^- / [(l^+ l^- - A + i0)(l^- - s1 + i0)(-l^+ - s2 + i0)], the l^+ integral by residues (l^- > 0),
    the l^- integral in closed form: 2 pi i [ln(A/(s1 s2)) - i pi]/(A + s1 s2) for s1, s2 > 0, real for s1 s2 < 0"""
    A,s1,s2=map(mp.mpf,(A,s1,s2))
    if not all(mp.isfinite(v) for v in (A,s1,s2)) or A<=0 or s1*s2==0:
        raise ValueError('A must be positive and offsets finite and nonzero')
    if A+s1*s2==0:
        return 2j*mp.pi/A     # removable limit for opposite-sign offsets
    phase=mp.pi*(mp.sign(s1)+mp.sign(s2))/2
    return 2j*mp.pi*(mp.log(A/abs(s1*s2))-1j*phase)/(A+s1*s2)


def J_numeric(A, s1, s2, e0):
    """the same with the i0 as a finite e0 in the eikonal lines, l^+ by residues (exact: for l^- > 0 the gluon pole lies
    below and the eikonal pole -l^+ - s2 + i0 = 0 above the axis; for l^- < 0 both lie above), l^- by quadrature on
    (0, oo) with break points around the Lorentzian peaks of width e0"""
    f = lambda lm: 2j*mp.pi/((A + s2*lm - 1j*e0)*(lm - s1 + 1j*e0))
    pts = {mp.mpf(0), mp.mpf(1), mp.mpf(10), mp.mpf(100), mp.mpf(1000)}
    for p0 in ([s1] if s1 > 0 else []) + ([A/abs(s2)] if s2 < 0 else []):
        pts.add(p0)
        for k in range(0, 8):
            for sgn in (1, -1):
                v = p0 + sgn*e0*mp.mpf(10)**k
                if v > 0:
                    pts.add(v)
    return mp.quad(f, sorted(pts) + [mp.inf])


def part2():
    mp.mp.dps = 25
    worst = 0
    rows = []
    for A, s1, s2 in ((mp.mpf('0.7'), mp.mpf('0.2'), mp.mpf('0.5')), (mp.mpf('1.3'), mp.mpf('0.05'), mp.mpf('2.0')),
                      (mp.mpf('0.7'), mp.mpf('0.2'), mp.mpf('-0.5')), (mp.mpf('2.0'), mp.mpf('-0.3'), mp.mpf('0.9'))):
        # the l^- integral with the i0's as finite e0, at two values of e0, extrapolated linearly to e0 = 0
        v1, v2 = J_numeric(A, s1, s2, mp.mpf('1e-6')), J_numeric(A, s1, s2, mp.mpf('5e-7'))
        num = 2*v2 - v1
        cl = J_closed(A, s1, s2)
        d = abs(num - cl)/abs(cl)
        worst = max(worst, d)
        rows.append({'A': float(A), 'sigma1': float(s1), 'sigma2': float(s2), 'closed form': [float(mp.re(cl)), float(mp.im(cl))],
                     'numerical': [float(mp.re(num)), float(mp.im(num))], 'rel diff': float(d),
                     'phase relative to the log': 'ln(A/sigma1 sigma2) - i pi' if s1 > 0 and s2 > 0 else 'none (real)'})
    assert worst < 1e-9, worst
    report(2, f'off-shell eikonal pair: J = 2 pi i [ln(A/sigma1 sigma2) - i pi]/(A + sigma1 sigma2) for sigma1, sigma2 > 0 '
              f'(two incoming parents), real for sigma1 sigma2 < 0 (3 -> 3); closed form against quadrature to {float(worst):.0e}')
    out['off_shell_eikonal_pair'] = {'rows': rows, 'worst rel diff': float(worst)}


# ---------------------------------------------------------------------------------------- 2b. the regions with the regulator
def part2b():
    spec = importlib.util.spec_from_file_location('glauber_regions', os.path.join(HERE, 'glauber_regions.py'))
    GR = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(GR)
    res = GR.results()
    two_pi2 = 2*float(mp.pi)**2
    worst_sum = max(c['rel diff'] for c in res['cases'] if c['A/|s1 s2|'] >= 1e5)
    worst_G = max(abs(c['Glauber region x A, eta -> 0'][0]/two_pi2 - 1) for c in res['cases'])
    worst_other = max(abs(c['real part of C_n + C_nbar + S, eta -> 0']) for c in res['cases'] if c['s2'] > 0)
    worst_cancel = max(abs(c['real part of C_n + C_nbar + S, eta -> 0']/two_pi2 + 1) for c in res['cases'] if c['s2'] < 0)
    assert worst_sum < 1e-5 and worst_G < 1e-8 and worst_other < 1e-20 and worst_cancel < 1e-5, (worst_sum, worst_G, worst_other, worst_cancel)
    assert all(abs(c['pole coefficients x eta/(2 pi i/A) at the smallest eta (collinear, soft)'][0] + 2) < 0.1 and
               abs(c['pole coefficients x eta/(2 pi i/A) at the smallest eta (collinear, soft)'][1] - 2) < 0.1 for c in res['cases'])
    report('2b', f'the four eta-regulated regions of J (|l^+|^-eta, |l^-|^-eta, |l^+ - l^-|^-eta, |l^+ - l^-|^-eta; zero bins '
                 f'scaleless) sum to J as eta -> 0 to {worst_sum:.0e} at A/|sigma1 sigma2| = 5e5 (the power correction), the '
                 f'1/eta poles cancelling (collinear -2, soft +2); the Glauber region alone is the -i pi term 2 pi^2/A (to '
                 f'{worst_G:.0e}): pi^2/A from the delta functions of the two eikonal lines and pi^2/A from the cross term of '
                 f'their principal values; collinear + soft real parts {worst_other:.0e}; for sigma2 < 0 the collinear '
                 f'function of the outgoing parent cancels it (to {worst_cancel:.0e})')
    res |= {'worst rel diff of the sum from J at A/|s1 s2| = 5e5': worst_sum, 'worst rel deviation of G from 2 pi^2/A': worst_G,
            'largest real part of C_n + C_nbar + S (s2 > 0)': worst_other, 'worst rel deviation of the 3 -> 3 cancellation': worst_cancel,
            'in b space': 'G = -i pi x 2 Dc e^{-eps gamma_E} Gamma(-eps) (mu^2 b^2/b0^2)^eps (eta -> 0 before eps -> 0): part 0'}
    out['eta_regulated_regions'] = res


# ---------------------------------------------------------------------------------------- 3. the explicit two-loop graph
def part3():
    spec = importlib.util.spec_from_file_location('model_fast', os.path.join(KERNEL, 'model_fast.py'))
    MF = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(MF)

    def F(lam, lt, x, KH, QH):
        kx, ky = lam*KH[0], lam*KH[1]; qx, qy = lam*QH[0], lam*QH[1]
        L = max(1000.0, 100.0*(lt[0]**2 + lt[1]**2))
        return MF.lplus_integral(lt[0], lt[1], kx, ky, qx, qy, x, 1e-4*lam*lam, L=L)

    rows, worst, worst_raw, worst_slope = [], 0.0, 0.0, 0.0
    lams = (0.004, 0.002)
    for x, KH, QH in ((0.75, (0.6, 0.3), (1.0, 0.0)), (0.4, (-0.5, 0.8), (1.0, 0.0)), (0.9, (0.3, -0.2), (1.0, 0.0))):
        for lh in ((0.2, -0.5), (-3.0, 2.0), (0.15, 0.1), (0.9, 0.4), (-0.3, -1.1), (2.0, 0.3)):
            k2 = KH[0]**2 + KH[1]**2
            a = (KH[0] + lh[0] - QH[0])**2 + (KH[1] + lh[1] - QH[1])**2
            N = KH[0]*(KH[0] + lh[0] - QH[0]) + KH[1]*(KH[1] + lh[1] - QH[1])
            l2 = lh[0]**2 + lh[1]**2
            f1 = -2*(2j*np.pi)**3*N/(x**2*k2*a*l2)                  # the eikonal coefficient of ln lambda, imaginary
            # the Glauber region of the graph from its leading-power integrand: N R^- R^+/D7 with R^- -> 2 pi i/(x k^2),
            # R^+ -> 2 pi i/(a x), D7 -> -l_perp^2 and the l^+- integral of the two eikonal lines, 2 pi^2/l_perp^2 x (-1)
            # (part 2b: G = (1/A)[PP + pi^2 DD] with the static gluon -1/A); lambda^4 cancels (N, k^2, a, l^2 ~ lambda^2)
            G_graph = (N*(2j*np.pi)**2/(x**2*k2*a)*2*np.pi**2/l2).real
            assert abs(G_graph/(-np.pi/2*f1.imag) - 1) < 1e-14          # the same number as -(pi/2) Im f1, by the algebra of part 2b
            target = G_graph                                        # Re f0 = G_graph = -(pi/2) Im f1
            v = [lam**4*F(lam, (lam*lh[0], lam*lh[1]), x, KH, QH) for lam in lams]
            rich = (4*v[1] - v[0])/3                                # the real part converges like lambda^2
            slope = ((v[1] - v[0])/np.log(lams[1]/lams[0])).imag   # the coefficient of ln lambda (converges like lambda)
            dev = rich.real/target - 1
            worst = max(worst, abs(dev)); worst_raw = max(worst_raw, abs(v[1].real/target - 1))
            worst_slope = max(worst_slope, abs(slope/f1.imag - 1))
            rows.append({'x': x, 'khat': KH, 'qhat': QH, 'lhat': lh, 'Im f1 (eikonal)': f1.imag,
                         'Im f1 (slope, lambda = 0.004, 0.002)': slope,
                         'Re lambda^4 F at lambda = 0.004, 0.002': [v[0].real, v[1].real],
                         'extrapolated Re f0': rich.real, 'Glauber region from the leading-power integrand': G_graph,
                         '-(pi/2) Im f1': -np.pi/2*f1.imag, 'rel deviation': dev})
    assert worst < 1e-3 and worst_slope < 0.1, (worst, worst_slope)
    report(3, f'explicit two-loop graph: Re f0 = Glauber region of the graph from its leading-power integrand (= -(pi/2) Im f1) '
              f'at {len(rows)} configurations, to {worst:.0e} (extrapolated in lambda^2 from lambda = 0.004, 0.002; raw '
              f'{worst_raw:.0e} at 0.002); the slope d(lambda^4 F)/d ln lambda is the eikonal coefficient to {worst_slope:.0e} '
              f'(converges like lambda)')
    out['explicit_two_loop_graph'] = {'statement': 'lambda^4 F = f1 [ln lambda + i pi/2] + i (real) = -(f1/2) ln(e^{-i pi}/lambda^2) + i (real); '
                                                   'Re f0 = N (2 pi i)^2/(x^2 k^2 a) x 2 pi^2/l_perp^2, the Glauber region of the graph',
                                      'rows': rows, 'worst rel deviation of Re f0 from -(pi/2) Im f1': worst,
                                      'worst at lambda = 0.002 without extrapolation': worst_raw,
                                      'worst rel deviation of the slope from the eikonal coefficient': worst_slope}


# ---------------------------------------------------------------------------------------- 4. QCD: Im r0 from the data
def part4():
    rows = []

    def add(process, tag, comp, label, value, unc):
        rows.append({'process': process, 'where': tag, 'component': comp, 'colour': label,
                     'Im r0': float(value), 'fit uncertainty': float(unc), 'Im r0 over uncertainty': float(abs(value)/unc) if unc > 0 else None})

    hh = json.load(open(os.path.join(DATA, 'r0_from_data.json')))
    for b, rec in hh.items():
        for nu in ('nu0', 'nu2'):
            for key, lab in (('r0_N', 'C_A'), ('r0_nf', 'T_F n_f')):
                v = rec[nu][key]
                add('gg -> HH', f'beta = {b}', nu, lab, float(v[1]), float(v[2]))
    for r in json.load(open(os.path.join(DATA, 'blind_test_hh.json'))):
        add('gg -> HH', f'beta = {r["beta"]} (blind)', r['component'], 'C_A', r['C_A'][1], r['shift_C_A'])
        add('gg -> HH', f'beta = {r["beta"]} (blind)', r['component'], 'T_F n_f', r['n_f'][1], r['shift_n_f'])
    zz = json.load(open(os.path.join(DATA, 'r0_from_zz.json')))
    for b, rec in zz.items():
        for nu in ('nu0', 'nu2'):
            for hel, hr in rec[nu].items():
                for key in ('2l_CF', '2l_CA'):
                    v = hr[key]
                    add('gg -> ZZ', f'beta = {b}, {hel}', nu, key[3:], float(v[1]), float(v[2]))
    for r in json.load(open(os.path.join(DATA, 'blind_test_zz.json'))):
        for key in ('2l_CF', '2l_CA'):
            add('gg -> ZZ', f'beta = {r["beta"]}, {r["hel"]} (blind)', r['component'], key[3:], r[key]['r0'][1], r[key]['shift'])
    aa_file = os.path.join(DPS, 'results_aa.json')
    aa_present = os.path.exists(aa_file)
    if aa_present:
        aa = json.load(open(aa_file))
        for b, rec in aa['betas'].items():
            for nu in ('nu0', 'nu2'):
                for c in ('N', 'TFnf'):
                    e = rec['r0'][nu][c]
                    add('gg -> AA', f'beta = {b}', nu, c, e['imag'], float(e['shift']))
    worst = max(r['Im r0'] and abs(r['Im r0']) for r in rows)
    ratio = max(r['Im r0 over uncertainty'] for r in rows if r['Im r0 over uncertainty'] is not None)
    assert worst < 1e-8 and ratio < 1.0, (worst, ratio)
    procs = sorted({r['process'] for r in rows})
    report(4, f'QCD: Im r0 = 0 in {", ".join(procs)}: largest |Im r0| = {worst:.0e} over {len(rows)} fitted values, '
              f'at most {ratio:.2f} of the fit uncertainty' + ('' if aa_present else ' (results_aa.json not present)'))
    out['qcd_imaginary_parts'] = {'rows': rows, 'largest |Im r0|': worst, 'largest |Im r0|/uncertainty': ratio,
                                  'processes': procs, 'gg -> AA included': aa_present}


# ---------------------------------------------------------------------------------------- 5. planar N = 4, 2 -> 4
def part5():
    # (a) the hexagon assembly of n4_hexagon.symbolic continued to s_36 > 0: l_12, l_45 -> l - i pi, X = X_r - i pi
    Xr, lx, l1x, ly, l1y, lT1, lT2, cG = sp.symbols('X_r lnx ln1mx lny ln1my lamT1 lamT2 c_G', real=True)
    ipi = I*pi
    X = Xr - ipi
    lS = {1: Xr - lx - ly - ipi, 2: Xr + lT1 - l1x, 3: Xr + lT2 - lx, 4: Xr - l1x - l1y - ipi, 5: Xr + lT2 - ly, 6: Xr + lT1 - l1y}
    lT = {1: Xr + lT1, 2: Xr + lT2}
    pole = lambda l: -sp.exp(-eps*l)/eps**2
    h = {k: pole(lS[s]) + pole(lT[k]) + sp.Rational(1, 2)*(lS[s] - lT[k])**2 + 4*z2 for k, s in ((1, 1), (2, 4))}
    Q = (sp.Rational(1, 2)*sum(lS[i]**2 for i in lS) - sum(lS[i]*lS[i % 6 + 1] for i in lS)
         + sp.Rational(1, 2)*sum(lS[i]*lS[(i + 2) % 6 + 1] for i in lS))
    M6hat = sum(pole(lS[i]) for i in lS) + Q + 9*z2
    hard = sp.expand(sp.series(h[1] + h[2] - M6hat/2, eps, 0, 1).removeO())
    im_pole_hard = sp.simplify(sp.im(hard.coeff(eps, -1)))
    assert ok(im_pole_hard + pi)                                     # -i pi/eps from the hard functions and M6hat
    kernel = 1/eps**2 + (-X)/eps + cG                                 # L_* = -X, the Glauber finite part c_G (units of a)
    total = sp.expand(sp.series(sp.expand(h[1] + h[2] - M6hat/2 + kernel), eps, 0, 1).removeO())
    assert sp.simplify(total.coeff(eps, -2)) == 0 and sp.simplify(total.coeff(eps, -1)) == 0
    Bfin = sp.expand(total.coeff(eps, 0))
    B33 = -X**2/2 + lx*l1x + ly*l1y + sp.Rational(7, 2)*z2 + cG
    assert ok(Bfin - B33) and not Bfin.has(lT1) and not Bfin.has(lT2)
    # without the kernel's i pi/eps the imaginary pole survives
    total_re = sp.expand(sp.series(sp.expand(h[1] + h[2] - M6hat/2 + 1/eps**2 - Xr/eps), eps, 0, 1).removeO())
    assert ok(sp.im(total_re.coeff(eps, -1)) + pi)
    # (b) Dixon-Esterlis, 2 -> 4: E = exp[R_6 - gamma_K Y/8], Y and R_6^(2) from de_data.json with H^v_w = H_w(1-v)
    de = json.load(open(os.path.join(N4DIR, 'de_data.json')))['two_to_four']
    lnd, v, a = sp.symbols('lnd v a')
    Li2 = lambda t: sp.polylog(2, t)
    H2v = Li2(1 - v)                                                  # H_2^v = H_{0,1}(1 - v) = Li_2(1 - v)
    Y = sp.sympify(de['Y']['expr'], locals={'lnd': lnd, 'v': v, 'Li2': Li2, 'I': I, 'pi': pi})
    R62 = sum(sp.sympify(c, locals={'I': I, 'pi': pi, 'H2v': H2v, 'v': v, 'z2': z2, 'z3': z3})*lnd**int(k)
              for k, c in de['R6_2']['lnd_terms'].items())
    gK = 4*a - 4*z2*a**2
    E2 = sp.expand(sp.series(sp.exp(a**2*R62 - gK/8*Y), a, 0, 3).removeO().coeff(a, 2))
    de_coeff = {k: sp.simplify(E2.coeff(lnd, k)) for k in (3, 2, 1)}
    # the structure: C_1 [-2 G^3/3 - zeta_3/3 + kappa_1 G], G = ln(delta)/2 + i pi/2, C_1 = -2 pi i, kappa_1 = zeta_2 + c_G
    G = lnd/2 + ipi/2
    C1 = -2*pi*I
    pred = sp.expand(C1*(-sp.Rational(2, 3)*G**3 - z3/3 + (z2 + cG)*G))
    pred_coeff = {k: sp.simplify(pred.coeff(lnd, k)) for k in (3, 2, 1)}
    assert ok(de_coeff[3] - pred_coeff[3]) and ok(de_coeff[2] - pred_coeff[2])
    diff1 = sp.simplify(sp.expand(de_coeff[1] - pred_coeff[1]))
    sol = sp.solve(diff1, cG)
    assert len(sol) == 1 and sol[0] == 0 and not de_coeff[1].has(v), (diff1, sol)
    # the misreading H_2^v = Li_2(v) would give the v-dependent difference i pi [Li_2(1-v) - Li_2(v)]
    R62_wrong = sum(sp.sympify(c, locals={'I': I, 'pi': pi, 'H2v': Li2(v), 'v': v, 'z2': z2, 'z3': z3})*lnd**int(k)
                    for k, c in de['R6_2']['lnd_terms'].items())
    E2w = sp.expand(sp.series(sp.exp(a**2*R62_wrong - gK/8*Y), a, 0, 3).removeO().coeff(a, 2))
    spurious = sp.simplify(sp.expand(E2w.coeff(lnd, 1) - pred_coeff[1].subs(cG, 0)))
    assert ok(spurious - I*pi*(Li2(1 - v) - Li2(v)))
    report(5, 'planar N = 4, 2 -> 4: poles cancel only with the kernel\'s + i pi/eps; finite part -X^2/2 + ln x ln(1-x) + '
              'ln y ln(1-y) + 7 zeta_2/2 + c_G with X = X_r - i pi, no v, no angles; Dixon-Esterlis single logarithm '
              f'{de_coeff[1]} = structure with kappa_1 = zeta_2 and c_G = 0 (ln^2: {de_coeff[2]}, ln^3: {de_coeff[3]})')
    out['n4_two_to_four'] = {'imaginary single pole of h1 + h2 - M6hat/2 (units of a)': str(im_pole_hard) + ' i',
                             'poles cancel with the kernel L_*/eps, L_* = -X_r + i pi': True,
                             'finite part': str(B33), 'depends on t1, t2 or v': False,
                             'DE coefficients of ln^k delta in E^(2) (H^v_w = H_w(1-v))': {str(k): str(de_coeff[k]) for k in (3, 2, 1)},
                             'structure (kappa_1 = zeta_2 + c_G)': {str(k): str(pred_coeff[k]) for k in (3, 2, 1)},
                             'c_G from the single logarithm': str(sol[0]),
                             'spurious difference with H_2^v read as Li_2(v)': str(spurious)}


def main():
    part0(); part1(); part2(); part2b(); part3(); part4(); part5()
    out['summary'] = ('Coulomb phase + Glauber region = -i pi x (coefficient of the rapidity logarithm) = '
                      '2 pi i Dc/eps + 0 eps^0 at mu = mu_b; Im r0 = 0 in QCD; kappa_1 = zeta_2 with c_G = 0 in 2 -> 4')
    json.dump(out, open(os.path.join(HERE, 'glauber.json'), 'w'), indent=1)
    print('wrote glauber.json')
    print('passed')


if __name__ == '__main__':
    main()


==> anc/paper2/r0/theory/glauber_regions.log <==

=== s1 = 1.0, s2 = 2.0: two incoming parents
A/|s1 s2| = 5e+03:  exact x A = (19.7352617498 + 53.5044022383j)  (quadrature: (19.7352617498 + 53.5044022383j))
   eta =  0.01562: poles x eta/(2 pi i/A): C_n + C_nb = -1.742058, S = 1.86152;  sum x A = (19.4032608161 + 47.5622371045j)
   eta =  0.00781: poles x eta/(2 pi i/A): C_n + C_nb = -1.866384, S = 1.92942;  sum x A = (19.5705139609 + 50.45637957j)
   eta =  0.00391: poles x eta/(2 pi i/A): C_n + C_nb = -1.931987, S = 1.964368;  sum x A = (19.6546803952 + 51.9645260942j)
   eta =  0.00195: poles x eta/(2 pi i/A): C_n + C_nb = -1.965687, S = 1.982098;  sum x A = (19.696899255 + 52.7344281195j)
   eta -> 0: sum x A = (19.7392088011 + 53.5150959641j)   exact x A = (19.7352617498 + 53.5044022383j)   rel diff 0.0002  (power correction |s1 s2|/A = 2e-04)
             Glauber region x A = (19.7392088 - 3.133412334e-8j) (2 pi^2 = 19.7392088);  real part of the sum = 19.7392088;  real part of C_n + C_nb + S = 1.786e-25
A/|s1 s2| = 5e+05:  exact x A = (19.7391693238 + 82.4500758682j)  (quadrature: (19.7391693238 + 82.4500758682j))
   eta =  0.01562: poles x eta/(2 pi i/A): C_n + C_nb = -1.62111, S = 1.795737;  sum x A = (19.4032608161 + 69.7451678893j)
   eta =  0.00781: poles x eta/(2 pi i/A): C_n + C_nb = -1.800429, S = 1.895022;  sum x A = (19.5705139609 + 75.8360893354j)
   eta =  0.00391: poles x eta/(2 pi i/A): C_n + C_nb = -1.897544, S = 1.946779;  sum x A = (19.6546803952 + 79.0748226622j)
   eta =  0.00195: poles x eta/(2 pi i/A): C_n + C_nb = -1.948086, S = 1.973204;  sum x A = (19.696899255 + 80.7450636276j)
   eta -> 0: sum x A = (19.7392088011 + 82.4501945663j)   exact x A = (19.7391693238 + 82.4500758682j)   rel diff 1.5e-6  (power correction |s1 s2|/A = 2e-06)
             Glauber region x A = (19.7392088 - 3.133412334e-8j) (2 pi^2 = 19.7392088);  real part of the sum = 19.7392088;  real part of C_n + C_nb + S = -1.186e-24

=== s1 = 1.0, s2 = -2.0: an incoming and an outgoing parent (3 -> 3)
A/|s1 s2| = 5e+03:  exact x A = (0.0 + 53.5258082804j)  (quadrature: (0.0 + 53.5258082804j))
   eta =  0.01562: poles x eta/(2 pi i/A): C_n + C_nb = -1.741003, S = 1.86152;  sum x A = (2.45962273501 + 48.9473208281j)
   eta =  0.00781: poles x eta/(2 pi i/A): C_n + C_nb = -1.866103, S = 1.92942;  sum x A = (1.27071245312 + 51.1654605904j)
   eta =  0.00391: poles x eta/(2 pi i/A): C_n + C_nb = -1.931914, S = 1.964368;  sum x A = (0.645924493388 + 52.3234034001j)
   eta =  0.00195: poles x eta/(2 pi i/A): C_n + C_nb = -1.965668, S = 1.982098;  sum x A = (0.32564844632 + 52.9149772074j)
   eta -> 0: sum x A = (3.83540125102e-6 + 53.5150989669j)   exact x A = (0.0 + 53.5258082804j)   rel diff 0.0002  (power correction |s1 s2|/A = 2e-04)
             Glauber region x A = (19.7392088 - 6.869785533e-10j) (2 pi^2 = 19.7392088);  real part of the sum = 3.835401251e-6;  real part of C_n + C_nb + S = -19.74
A/|s1 s2| = 5e+05:  exact x A = (0.0 + 82.4504056692j)  (quadrature: (0.0 + 82.4504056692j))
   eta =  0.01562: poles x eta/(2 pi i/A): C_n + C_nb = -1.620129, S = 1.795737;  sum x A = (3.65930912923 + 71.100800965j)
   eta =  0.00781: poles x eta/(2 pi i/A): C_n + C_nb = -1.800158, S = 1.895022;  sum x A = (1.92335919677 + 76.5371607732j)
   eta =  0.00391: poles x eta/(2 pi i/A): C_n + C_nb = -1.897472, S = 1.946779;  sum x A = (0.98632168181 + 79.4316112908j)
   eta =  0.00195: poles x eta/(2 pi i/A): C_n + C_nb = -1.948067, S = 1.973204;  sum x A = (0.499480256468 + 80.9250794045j)
   eta -> 0: sum x A = (2.10408658894e-5 + 82.4502047364j)   exact x A = (0.0 + 82.4504056692j)   rel diff 2.5e-6  (power correction |s1 s2|/A = 2e-06)
             Glauber region x A = (19.7392088 - 6.869785533e-10j) (2 pi^2 = 19.7392088);  real part of the sum = 2.104086589e-5;  real part of C_n + C_nb + S = -19.74


==> anc/paper2/r0/theory/glauber_regions.py <==
#!/usr/bin/env python3
"""The eta-regulated regions of the cross-pair exchange (step 1 of the Glauber-region check).

The scalar integral of the two light-cone components, with A = l_perp^2 and the light-cone energy
denominators s1, s2 of the two daughters (both positive for two incoming parents),

    I = int dl+ dl- / [(l+ l- - A + i0)(l- - s1 + i0)(-l+ - s2 + i0)]
      = 2 pi i [ln(A/(s1 s2)) - i pi] / (A + s1 s2)                          (exact; eq. (8) of the Letter)

is expanded by regions with the rapidity regulator of the paper, nu = 1, at each region's scaling:
  n-collinear    (l+ ~ 1, l- ~ lambda^2): gluon exact, k exact (s1 kept), rbar -> 1/(-l+ + i0), |l+|^-eta
  nbar-collinear (l- ~ 1, l+ ~ lambda^2): gluon exact, rbar exact (s2 kept), k -> 1/(l- + i0), |l-|^-eta
  soft           (l+, l- ~ lambda):       gluon exact, both eikonal, |l+ - l-|^-eta
  Glauber        (l+, l- ~ lambda^2):     gluon static, -1/A, both offsets kept, |l+ - l-|^-eta
with the zero bins (a region's integrand at a smaller region's scaling) scaleless. All four are closed forms:
  C_n   = -(2 pi i/A) (s1/A)^eta pi/sin(pi eta)                    (residue in l-, then int_0^inf du u^(-1-eta)/(A + s1 u))
  C_nb  = (2 pi i) int_0^inf dl (l)^(-1-eta)/(A + s2 l - i0)       (= C_n with s1 -> s2 for s2 > 0; for s2 < 0 the pole
                                                                      at l = A/|s2| lies inside the range)
  S     = -4 [Y_s R_s + Y_c R_c], in light-cone polar coordinates l+ = +-rho e^y, l- = +-rho e^-y: the regulator
          is (2 rho |sinh y|)^-eta in the quadrants with l+ l- > 0 and (2 rho cosh y)^-eta in the others, and the
          integrand factorises; Y_s = Gamma(eta/2)Gamma(1-eta)/Gamma(1-eta/2), Y_c = 2^-eta sqrt(pi) Gamma(eta/2)/Gamma((1+eta)/2),
          R_s = A^(-1-eta/2) [pi cot(pi eta/2) - i pi]/2, R_c = -A^(-1-eta/2) pi/(2 sin(pi eta/2))
  G     = (1/A) [PP + pi^2 DD + i pi (P1 D2 - D1 P2)] from 1/(x + i0) = PV - i pi delta:
          DD = |s1 + s2|^-eta, PP = pi^2 |s1 + s2|^-eta (the cross term of the two principal values, which the
          symmetric regulator couples; a product regulator |l+|^-eta |l-|^-eta gives PP = O(eta^2)),
          P1 D2 - D1 P2 = -2 pi tan(pi eta/2) sign(s1 + s2) |s1 + s2|^-eta.
The checks: the 1/eta poles cancel (C_n + C_nb -> -2, S -> +2 in units of 2 pi i/(A eta)); the sum of the four
regions tends to I as eta -> 0 up to the power correction s1 s2/A; the real part of the sum, 2 pi^2/A, is the
Glauber region alone, the collinear and soft regions being purely imaginary (real in the normalisation of the
kernel, where the overall 2 pi i is the lowest-order factor); for s2 < 0 (an incoming and an outgoing parent)
the Glauber region keeps its 2 pi^2/A and the collinear function of the outgoing parent cancels it, so that
the sum is purely imaginary, as the exact integral.

    python3 glauber_regions.py        (seconds; mpmath only)
"""
import mpmath as mp

mp.mp.dps = 30
PI = mp.pi


def C_n(A, s1, eta):
    return -(2j*PI/A)*(s1/A)**eta*PI/mp.sin(PI*eta)


def C_nb(A, s2, eta):
    if s2 > 0:
        return -(2j*PI/A)*(s2/A)**eta*PI/mp.sin(PI*eta)
    # s2 < 0: 2 pi i int_0^inf dl l^(-1-eta) / (A - |s2| l - i0), with 1/(A - |s2| l - i0) = -(1/|s2|)[PV 1/(l - A/|s2|) - i pi delta(l - A/|s2|)]:
    # the PV part by analytic continuation (t = |s2| l/A: PV int_0^inf t^(-1-eta)/(1 - t) dt = pi cot(-pi eta)), the delta part at l = A/|s2|
    a = abs(s2)
    pv = -(1/A)*(a/A)**eta*PI/mp.tan(PI*eta)
    dl = 1j*PI*(1/a)*(A/a)**(-1 - eta)
    return 2j*PI*(pv + dl)


def S(A, eta):
    Ys = mp.gamma(eta/2)*mp.gamma(1 - eta)/mp.gamma(1 - eta/2)
    Yc = 2**(-eta)*mp.sqrt(PI)*mp.gamma(eta/2)/mp.gamma((1 + eta)/2)
    Rs = mp.mpf(1)/2*A**(-1 - eta/2)*(PI/mp.tan(PI*eta/2) - 1j*PI)
    Rc = -mp.mpf(1)/2*A**(-1 - eta/2)*PI/mp.sin(PI*eta/2)
    return -4*(Ys*Rs + Yc*Rc)


def G(A, s1, s2, eta):
    s = s1 + s2
    PP = PI**2*abs(s)**(-eta)
    DD = abs(s)**(-eta)
    cross = -2*PI*mp.tan(PI*eta/2)*mp.sign(s)*abs(s)**(-eta)
    return (PP + PI**2*DD + 1j*PI*cross)/A


def exact(A, s1, s2):
    # for s1 s2 < 0 the logarithm's argument is negative: ln(A/(s1 s2)) - i pi = ln(A/|s1 s2|) with the i pi cancelled
    A,s1,s2=map(mp.mpf,(A,s1,s2))
    if not all(mp.isfinite(v) for v in (A,s1,s2)) or A<=0 or s1*s2==0:
        raise ValueError('A must be positive and offsets finite and nonzero')
    if A+s1*s2==0:
        return 2j*PI/A
    phase=PI*(mp.sign(s1)+mp.sign(s2))/2
    return 2j*PI*(mp.log(A/abs(s1*s2))-1j*phase)/(A+s1*s2)


def exact_numeric(A, s1, s2):
    # the l- integral after the l+ residue, 2 pi i int_0^inf dl / [(l - s1 + i0)(A + s2 l - i0)], by quadrature with
    # the poles treated as PV + delta terms (a check of the closed form, both signs of s2)
    f = lambda l: 1/((l - s1)*(A + s2*l))
    pts = sorted({s1} | ({A/abs(s2)} if s2 < 0 else set()))
    d = mp.mpf('1e-12')
    segs, prev = [], mp.mpf(0)
    for p in pts:
        segs.append([prev, (prev + p)/2, p - d]); prev = p + d
    segs.append([prev, prev + 1, mp.inf])
    val = sum(mp.quad(f, s) for s in segs)
    val += -1j*PI/(A + s2*s1)                               # delta at l = s1
    if s2 < 0:
        val += 1j*PI/(abs(s2)*(A/abs(s2) - s1))             # delta at l = A/|s2| (from A + s2 l - i0)
    return 2j*PI*val


def extrapolate(etas, vals):
    """polynomial extrapolation to eta = 0 (the regions are Laurent series in eta without logarithms)"""
    n = len(etas)
    return sum(v*mp.fprod((0 - etas[j])/(etas[i] - etas[j]) for j in range(n) if j != i) for i, v in enumerate(vals))


def results():
    """the checks as a dictionary (glauber.py, part 2b): for s2 > 0 and s2 < 0, at two values of A/|s1 s2|, the
    extrapolated sum of the four regions against the exact integral, and the Glauber region alone"""
    s1 = mp.mpf(1)
    out = {'regulator': 'nu^eta |l+|^-eta (n-collinear), |l-|^-eta (nbar-collinear), |l+ - l-|^-eta (soft, Glauber); zero bins scaleless',
           'closed forms': {'C_n': '-(2 pi i/A) (s1/A)^eta pi/sin(pi eta)',
                            'C_nbar': 'the same with s2 (s2 > 0); for s2 < 0 the daughter pole at l = A/|s2| lies inside the range and adds -2 pi^2/A',
                            'S': '-4 [Y_s R_s + Y_c R_c] in light-cone polar coordinates (see the docstring)',
                            'G': '(1/A) [PP + pi^2 DD + i pi (P1 D2 - D1 P2)], PP = pi^2 |s1+s2|^-eta, DD = |s1+s2|^-eta'},
           'cases': []}
    etas = [mp.mpf(1)/2**k for k in range(6, 10)]
    for s2 in (mp.mpf(2), mp.mpf(-2)):
        for A in (mp.mpf(10)**4, mp.mpf(10)**6):
            ex = exact(A, s1, s2)
            sums, Gs, poles = [], [], []
            for eta in etas:
                parts = (C_n(A, s1, eta), C_nb(A, s2, eta), S(A, eta), G(A, s1, s2, eta))
                sums.append(sum(parts)*A); Gs.append(parts[3]*A)
                poles.append((mp.im((parts[0] + parts[1])*A*eta)/(2*PI), mp.im(parts[2]*A*eta)/(2*PI)))
            tot, g0 = extrapolate(etas, sums), extrapolate(etas, Gs)
            out['cases'].append({'s1': float(s1), 's2': float(s2), 'A': float(A), 'A/|s1 s2|': float(A/abs(s1*s2)),
                                 'exact x A': [float(mp.re(ex*A)), float(mp.im(ex*A))],
                                 'sum of the four regions x A, eta -> 0': [float(mp.re(tot)), float(mp.im(tot))],
                                 'rel diff': float(abs(tot - ex*A)/abs(ex*A)),
                                 'Glauber region x A, eta -> 0': [float(mp.re(g0)), float(mp.im(g0))],
                                 'real part of C_n + C_nbar + S, eta -> 0': float(mp.re(tot - g0)),
                                 'pole coefficients x eta/(2 pi i/A) at the smallest eta (collinear, soft)': [float(poles[-1][0]), float(poles[-1][1])]})
    return out


def main():
    s1 = mp.mpf(1)
    for s2 in (mp.mpf(2), mp.mpf(-2)):
        print(f'\n=== s1 = {s1}, s2 = {s2}: {"two incoming parents" if s2 > 0 else "an incoming and an outgoing parent (3 -> 3)"}')
        for A in (mp.mpf(10)**4, mp.mpf(10)**6):
            ex = exact(A, s1, s2)
            exn = exact_numeric(A, s1, s2)
            print(f'A/|s1 s2| = {float(A/abs(s1*s2)):.0e}:  exact x A = {mp.nstr(ex*A, 12)}  (quadrature: {mp.nstr(exn*A, 12)})')
            etas = [mp.mpf(1)/2**k for k in range(6, 10)]
            sums, Gs = [], []
            for eta in etas:
                parts = (C_n(A, s1, eta), C_nb(A, s2, eta), S(A, eta), G(A, s1, s2, eta))
                sums.append(sum(parts)*A); Gs.append(parts[3]*A)
                print(f'   eta = {float(eta):8.5f}: poles x eta/(2 pi i/A): C_n + C_nb = {mp.nstr(mp.im((parts[0] + parts[1])*A*eta)/(2*PI), 7)}, '
                      f'S = {mp.nstr(mp.im(parts[2]*A*eta)/(2*PI), 7)};  sum x A = {mp.nstr(sums[-1], 12)}')
            tot, g0 = extrapolate(etas, sums), extrapolate(etas, Gs)
            print(f'   eta -> 0: sum x A = {mp.nstr(tot, 12)}   exact x A = {mp.nstr(ex*A, 12)}   '
                  f'rel diff {mp.nstr(abs(tot - ex*A)/abs(ex*A), 2)}  (power correction |s1 s2|/A = {float(abs(s1*s2)/A):.0e})')
            print(f'             Glauber region x A = {mp.nstr(g0, 10)} (2 pi^2 = {mp.nstr(2*PI**2, 10)});  '
                  f'real part of the sum = {mp.nstr(mp.re(tot), 10)};  real part of C_n + C_nb + S = {mp.nstr(mp.re(tot - g0), 4)}')


if __name__ == '__main__':
    main()


==> anc/paper2/r0/theory/gqq_diagrams.py <==
"""One-loop collinear function J1 for g -> q qbar (n-collinear sector, Feynman gauge, Wilson lines W1 at x1
for the incoming antiquark r and W2 at x2 for the incoming quark rbar, eta regulator on the Wilson lines).

Momenta (p1^+ = 1): K = (x, u, k) flows into operator 1 (quark field at x1), p1 - K into operator 2.
Loop momentum l = (z, w, l_perp).  Every diagram is written as a Dirac string in matrix order from operator 1
to operator 2, with
    S(q) = i qslash/(q^2 + i0),   quark-gluon vertex -i g gamma^alpha t^c,   gluon -i g_{ab}/(l^2 + i0),
    W1 vertex (incoming antiquark): -g t^c nbar^b/(l^+ + i0),   W2 vertex (incoming quark): +g t^c nbar^b/(l^+ + i0)
for l flowing into the Wilson line, and the three-gluon vertex -g f^{abc}[...] (D = d + i g A).
'pref' is the product of all factors of i and g divided by g^3, times the colour factor relative to the tree
tr(t^a t^a'), as {'CF': c, 'CA': c}.  Tree: i g * t^a, n-coefficient (1/2)(x e k - (1-x) k e), K^- integral i/k2.
"""
import sympy as sp

x, z, u, w = sp.symbols('x z u w')
k2, l2, lk = sp.symbols('k2 l2 lk')


def mom(plus, minus, perp):
    return ('slash', plus, minus, perp)


K = mom(x, u, {'k': 1})
Kmp = mom(x - 1, u, {'k': 1})                         # K - p1
p1 = mom(1, 0, {})


def q2(c_k, c_l):
    """(c_k k + c_l l)^2 in terms of k2, l2, lk"""
    return c_k**2*k2 + 2*c_k*c_l*lk + c_l**2*l2


def den(plus, minus, ck, cl):
    """q^2 = q^+ q^- - qperp^2"""
    return sp.expand(plus*minus - q2(ck, cl))


L2 = den(z, w, 0, 1)                                  # l^2
DIAGRAMS = {}

# (8) W2-q: [K, nbar, K+l, eps, K+l-p1], dens K^2, (K+l)^2, (K+l-p1)^2, l^2; prefactor i^3 (-ig)^2 (-i) (+g) = g^3
DIAGRAMS['W2q'] = dict(
    strings=[(1, [K, ('nbar',), mom(x + z, u + w, {'k': 1, 'l': 1}), ('eps',), mom(x + z - 1, u + w, {'k': 1, 'l': 1})])],
    dens=[den(x, u, 1, 0), den(x + z, u + w, 1, 1), den(x + z - 1, u + w, 1, 1), L2],
    pref={'CF': 1, 'CA': -sp.Rational(1, 2)}, eik=True)

# (6) W2-qbar: [K, eps, K-p1, nbar, K-p1+l]; colour tr(t^a t^c t^c t^a') = C_F
DIAGRAMS['W2qb'] = dict(
    strings=[(1, [K, ('eps',), Kmp, ('nbar',), mom(x - 1 + z, u + w, {'k': 1, 'l': 1})])],
    dens=[den(x, u, 1, 0), den(x - 1, u, 1, 0), den(x - 1 + z, u + w, 1, 1), L2],
    pref={'CF': 1, 'CA': 0}, eik=True)

# (5) W1-q: [K-l, nbar, K, eps, K-p1]; prefactor -g^3, colour C_F
DIAGRAMS['W1q'] = dict(
    strings=[(1, [mom(x - z, u - w, {'k': 1, 'l': -1}), ('nbar',), K, ('eps',), Kmp])],
    dens=[den(x - z, u - w, 1, -1), den(x, u, 1, 0), den(x - 1, u, 1, 0), L2],
    pref={'CF': -1, 'CA': 0}, eik=True)

# (7) W1-qbar: [K-l, eps, K-l-p1, nbar, K-p1]; prefactor -g^3, colour C_F - C_A/2
DIAGRAMS['W1qb'] = dict(
    strings=[(1, [mom(x - z, u - w, {'k': 1, 'l': -1}), ('eps',), mom(x - z - 1, u - w, {'k': 1, 'l': -1}), ('nbar',), Kmp])],
    dens=[den(x - z, u - w, 1, -1), den(x - z - 1, u - w, 1, -1), den(x - 1, u, 1, 0), L2],
    pref={'CF': -1, 'CA': sp.Rational(1, 2)}, eik=True)

# (3) V_qqbar: [K, gam, K-l, eps, K-l-p1, gam, K-p1]; prefactor i^4 (-ig)^3 (-i) = g^3, colour C_F - C_A/2
DIAGRAMS['Vqq'] = dict(
    strings=[(1, [K, ('gam', 1), mom(x - z, u - w, {'k': 1, 'l': -1}), ('eps',), mom(x - z - 1, u - w, {'k': 1, 'l': -1}),
                  ('gam', 1), Kmp])],
    dens=[den(x, u, 1, 0), den(x - z, u - w, 1, -1), den(x - z - 1, u - w, 1, -1), den(x - 1, u, 1, 0), L2],
    pref={'CF': 1, 'CA': -sp.Rational(1, 2)}, eik=False)

# (4) V_ggq: p1 -> gluon b (l, to the quark side) + gluon c (p1 - l, to the antiquark side).
# [K, gamma^b, K-l, gamma^c, K-p1] with the vertex -g f^{abc}[eps^b (p1+l)^c + g^{bc} eps.(p1-2l) + eps^c (l-2p1)^b];
# prefactor x colour: (-i)(-g^2)(-1)(-g)(i C_A/2) = -(C_A/2) g^3.  eps.(p1 - 2l) = 2 eps.l_perp(Eucl.) = -(e l + l e)
Kml = mom(x - z, u - w, {'k': 1, 'l': -1})
DIAGRAMS['Vggq'] = dict(
    strings=[(1, [K, ('eps',), Kml, mom(1 + z, w, {'l': 1}), Kmp]),
             ('-(el+le)', [K, ('gam', 1), Kml, ('gam', 1), Kmp]),
             (1, [K, mom(z - 2, w, {'l': 1}), Kml, ('eps',), Kmp])],
    dens=[den(x, u, 1, 0), den(x - z, u - w, 1, -1), den(x - 1, u, 1, 0), L2, den(1 - z, -w, 0, -1)],
    pref={'CF': 0, 'CA': -sp.Rational(1, 2)}, eik=False)

# (9) W1-g: p1 -> gluon c (l, into W1) + gluon b (p1 - l, to the fermion line): [K-l, gamma^b, K-p1];
# vertex terms: (2 - z) eps^b and nbar^b x eps.(2l - p1) = nbar^b (-2 eps.l_E) = nbar^b (e l + l e);
# prefactor x colour: (-i g^3)(-(i/2) C_A) = -(C_A/2) g^3
DIAGRAMS['W1g'] = dict(
    strings=[(2 - z, [mom(x - z, u - w, {'k': 1, 'l': -1}), ('eps',), Kmp]),
             ('el+le', [mom(x - z, u - w, {'k': 1, 'l': -1}), ('nbar',), Kmp])],
    dens=[den(x - z, u - w, 1, -1), den(x - 1, u, 1, 0), den(1 - z, -w, 0, -1), L2],
    pref={'CF': 0, 'CA': -sp.Rational(1, 2)}, eik=True)

# (10) W2-g: [K, gamma^b, K-p1+l]; prefactor x colour: (i g^3)(i/2 C_A) = -(C_A/2) g^3
DIAGRAMS['W2g'] = dict(
    strings=[(2 - z, [K, ('eps',), mom(x - 1 + z, u + w, {'k': 1, 'l': 1})]),
             ('el+le', [K, ('nbar',), mom(x - 1 + z, u + w, {'k': 1, 'l': 1})])],
    dens=[den(x, u, 1, 0), den(x - 1 + z, u + w, 1, 1), den(1 - z, -w, 0, -1), L2],
    pref={'CF': 0, 'CA': -sp.Rational(1, 2)}, eik=True)


==> anc/paper2/r0/theory/gqq_laurent_x1o10.json <==
{
 "x": "1/10",
 "diagrams": {
  "W2q": {
   "pref": {
    "CF": "1",
    "CA": "-1/2"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      -2.275957200481571e-15,
      -2.467644144577008e-16
     ],
     "-1,-1": [
      1.9999999999999876,
      -1.1771182986675122e-15
     ],
     "-1,0": [
      -4.266031972122164e-14,
      -4.073130721593543e-15
     ],
     "0,-2": [
      -1.9999999999999063,
      -8.678821550311966e-15
     ],
     "0,-1": [
      4.815891217303499,
      -3.46528361561127e-14
     ],
     "0,0": [
      2.269797430944429,
      -2.80109269112927e-13
     ]
    },
    "ke": {
     "-1,-2": [
      -2.2169766022983595e-15,
      -1.20346441145891e-16
     ],
     "-1,-1": [
      1.9999999999999876,
      -2.49366499671666e-16
     ],
     "-1,0": [
      -2.986499936241671e-14,
      -1.734723475976807e-17
     ],
     "0,-2": [
      -1.9999999999997093,
      -1.084310592702753e-14
     ],
     "0,-1": [
      4.815891217303941,
      -4.1081721358082746e-14
     ],
     "0,0": [
      -2.8470583312634106,
      -2.7822188997106423e-13
     ]
    }
   }
  },
  "W2qb": {
   "pref": {
    "CF": "1",
    "CA": "0"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      2.615650206902028e-15,
      1.4027057355771861e-18
     ],
     "-1,-1": [
      6.6611711504849656e-15,
      -1.5501425166826032e-18
     ],
     "-1,0": [
      1.1846467275027084e-14,
      -2.824346659324739e-17
     ],
     "0,-2": [
      1.9999999999999152,
      3.922236884237873e-16
     ],
     "0,-1": [
      -2.6051701859882357,
      3.5110803153770576e-15
     ],
     "0,0": [
      6.341661991333908,
      1.765254609153999e-14
     ]
    },
    "ke": {
     "-1,-2": [
      2.615650206902028e-15,
      1.4027057355771861e-18
     ],
     "-1,-1": [
      6.6611711504849656e-15,
      -1.5501425166826032e-18
     ],
     "-1,0": [
      1.1846467275027084e-14,
      -2.824346659324739e-17
     ],
     "0,-2": [
      1.9999999999999152,
      3.922236884237873e-16
     ],
     "0,-1": [
      -2.6051701859882357,
      3.5110803153770576e-15
     ],
     "0,0": [
      6.341661991333908,
      1.765254609153999e-14
     ]
    }
   }
  },
  "W1q": {
   "pref": {
    "CF": "-1",
    "CA": "0"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      -2.6083386794083326e-15,
      -8.455770972593035e-20
     ],
     "-1,-1": [
      -4.844360997458226e-15,
      6.670488535750781e-19
     ],
     "-1,0": [
      -3.4131904117287726e-15,
      -2.439454888092385e-19
     ],
     "0,-2": [
      -1.9999999999997615,
      2.168404344971009e-17
     ],
     "0,-1": [
      -1.7892789686838715,
      4.163336342344337e-16
     ],
     "0,0": [
      -5.445313873749901,
      2.7755575615628914e-16
     ]
    },
    "ke": {
     "-1,-2": [
      -2.6083386794083326e-15,
      -8.455770972593035e-20
     ],
     "-1,-1": [
      -4.844360997458226e-15,
      6.670488535750781e-19
     ],
     "-1,0": [
      -3.4131904117287726e-15,
      -2.439454888092385e-19
     ],
     "0,-2": [
      -1.9999999999997615,
      2.168404344971009e-17
     ],
     "0,-1": [
      -1.7892789686838715,
      4.163336342344337e-16
     ],
     "0,0": [
      -5.445313873749901,
      2.7755575615628914e-16
     ]
    }
   }
  },
  "W1qb": {
   "pref": {
    "CF": "-1",
    "CA": "1/2"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      1.9897278269453977e-15,
      2.662800535624399e-16
     ],
     "-1,-1": [
      -1.9999999999999893,
      6.568096760917186e-16
     ],
     "-1,0": [
      1.1046719095020308e-14,
      -3.95516952522712e-16
     ],
     "0,-2": [
      1.9999999999996212,
      -5.536478393797228e-15
     ],
     "0,-1": [
      -4.815891217304026,
      -3.3237301799715624e-14
     ],
     "0,0": [
      6.626055900695303,
      1.9539925233402755e-14
     ]
    },
    "ke": {
     "-1,-2": [
      1.915134717478395e-15,
      1.9103642279194588e-16
     ],
     "-1,-1": [
      -1.9999999999999893,
      8.022011874220247e-16
     ],
     "-1,0": [
      2.4480417692984702e-14,
      2.192690473634684e-15
     ],
     "0,-2": [
      1.9999999999997518,
      4.669984017546813e-15
     ],
     "0,-1": [
      -4.815891217303737,
      8.291978215169138e-15
     ],
     "0,0": [
      4.5188455875395634,
      3.275157922644212e-14
     ]
    }
   }
  },
  "Vqq": {
   "pref": {
    "CF": "1",
    "CA": "-1/2"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.1256447163265904e-13,
      -9.128982292327947e-17
     ],
     "0,-1": [
      0.9999999999997746,
      7.225123277443402e-16
     ],
     "0,0": [
      -0.3007352748923817,
      3.4503649937178693e-15
     ]
    },
    "ke": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.3381917102206486e-13,
      2.6020852139652106e-17
     ],
     "0,-1": [
      0.9999999999997298,
      -8.413408858487514e-17
     ],
     "0,0": [
      2.708910130416478,
      8.118505867571457e-16
     ]
    }
   }
  },
  "Vggq": {
   "pref": {
    "CF": "0",
    "CA": "-1/2"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.57970728112511e-13,
      2.47198095326695e-16
     ],
     "0,-1": [
      -5.461550765229637,
      -5.39499001028787e-16
     ],
     "0,0": [
      -1.2879963338177327,
      -1.1352030426792226e-14
     ]
    },
    "ke": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.439680402144262e-13,
      -6.938893903907228e-17
     ],
     "0,-1": [
      -6.966373489755883,
      -1.0972125985553305e-15
     ],
     "0,0": [
      1.6019984249866202,
      -9.18709552877317e-15
     ]
    }
   }
  },
  "W1g": {
   "pref": {
    "CF": "0",
    "CA": "-1/2"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      3.2373336735781747e-15,
      -4.0185521506403486e-16
     ],
     "-1,-1": [
      6.914379174853373e-15,
      -1.595376216105012e-15
     ],
     "-1,0": [
      4.486509904907954e-15,
      -6.144092396312417e-15
     ],
     "0,-2": [
      1.999999999999203,
      -1.0016466822637682e-13
     ],
     "0,-1": [
      1.737523609601091,
      -7.351688702250669e-13
     ],
     "0,0": [
      6.585353168564464,
      -4.000799691539214e-12
     ]
    },
    "ke": {
     "-1,-2": [
      3.2113727568086524e-15,
      -6.909333909245503e-16
     ],
     "-1,-1": [
      7.49084646646788e-15,
      -3.540265344025825e-15
     ],
     "-1,0": [
      2.723705592663772e-15,
      -1.6984270977474236e-14
     ],
     "0,-2": [
      1.9999999999991618,
      -1.1227303808869493e-13
     ],
     "0,-1": [
      -0.3160815469778963,
      -7.636009879963268e-13
     ],
     "0,0": [
      4.64085736008728,
      -3.965716643961059e-12
     ]
    }
   }
  },
  "W2g": {
   "pref": {
    "CF": "0",
    "CA": "-1/2"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      3.2860117906235957e-15,
      8.431233441886956e-16
     ],
     "-1,-1": [
      1.0187119190937484e-14,
      6.452541599073824e-15
     ],
     "-1,0": [
      2.779913343790852e-14,
      3.956489541372121e-14
     ],
     "0,-2": [
      1.9999999999994882,
      -2.2594339593728918e-14
     ],
     "0,-1": [
      -6.907755278985699,
      -3.67095243092308e-13
     ],
     "0,0": [
      7.9856348272690445,
      -2.4332758030709556e-12
     ]
    },
    "ke": {
     "-1,-2": [
      -8.996553830691582e-16,
      4.199155224764702e-16
     ],
     "-1,-1": [
      -1.471691558574113e-14,
      -3.2945521295476895e-15
     ],
     "-1,0": [
      -1.1088307735104136e-13,
      -4.1414950895796165e-14
     ],
     "0,-2": [
      1.9999999999988378,
      4.22837220966088e-14
     ],
     "0,-1": [
      -3.349327397883936,
      -5.043881978750164e-14
     ],
     "0,0": [
      7.04013587696627,
      -6.200040481019187e-13
     ]
    }
   }
  }
 }
}

==> anc/paper2/r0/theory/gqq_laurent_x1o2.json <==
{
 "x": "1/2",
 "diagrams": {
  "W2q": {
   "pref": {
    "CF": "1",
    "CA": "-1/2"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      -4.980391099529413e-15,
      -4.662069341687669e-17
     ],
     "-1,-1": [
      1.9999999999999853,
      -5.04045589988511e-16
     ],
     "-1,0": [
      -2.1815882433884326e-14,
      -2.3522850334245504e-15
     ],
     "0,-2": [
      -1.9999999999997802,
      3.3942575312917445e-15
     ],
     "0,-1": [
      2.7725887222399015,
      2.1430773822217475e-14
     ],
     "0,0": [
      -2.384026787409834,
      1.4876988529977098e-14
     ]
    },
    "ke": {
     "-1,-2": [
      -4.9873299934333204e-15,
      -3.426078865054194e-17
     ],
     "-1,-1": [
      1.9999999999999853,
      -4.349819116011844e-16
     ],
     "-1,0": [
      -1.587618925213974e-14,
      -1.5716594692349872e-15
     ],
     "0,-2": [
      -1.9999999999996332,
      1.8587562045091488e-15
     ],
     "0,-1": [
      2.7725887222402115,
      1.7735812818386876e-14
     ],
     "0,0": [
      -5.156615509648974,
      5.551115123125783e-16
     ]
    }
   }
  },
  "W2qb": {
   "pref": {
    "CF": "1",
    "CA": "0"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      5.2841939770589085e-15,
      5.1488069147956786e-20
     ],
     "-1,-1": [
      1.0458378616351858e-14,
      -2.2256919435213707e-18
     ],
     "-1,0": [
      1.9250172202806004e-14,
      3.198396408832238e-18
     ],
     "0,-2": [
      1.9999999999998166,
      -3.209238430557093e-17
     ],
     "0,-1": [
      0.6137056388797443,
      -5.412337245047638e-16
     ],
     "0,0": [
      4.739092719604409,
      -2.7755575615628914e-16
     ]
    },
    "ke": {
     "-1,-2": [
      5.2841939770589085e-15,
      5.1488069147956786e-20
     ],
     "-1,-1": [
      1.0458378616351858e-14,
      -2.2256919435213707e-18
     ],
     "-1,0": [
      1.9250172202806004e-14,
      3.198396408832238e-18
     ],
     "0,-2": [
      1.9999999999998166,
      -3.209238430557093e-17
     ],
     "0,-1": [
      0.6137056388797443,
      -5.412337245047638e-16
     ],
     "0,0": [
      4.739092719604409,
      -2.7755575615628914e-16
     ]
    }
   }
  },
  "W1q": {
   "pref": {
    "CF": "-1",
    "CA": "0"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      -5.2841939770589085e-15,
      -5.1488069147956786e-20
     ],
     "-1,-1": [
      -1.0458378616351858e-14,
      2.2256919435213707e-18
     ],
     "-1,0": [
      -1.9250172202806004e-14,
      -3.198396408832238e-18
     ],
     "0,-2": [
      -1.9999999999998166,
      3.209238430557093e-17
     ],
     "0,-1": [
      -0.6137056388797443,
      5.412337245047638e-16
     ],
     "0,0": [
      -4.739092719604409,
      2.7755575615628914e-16
     ]
    },
    "ke": {
     "-1,-2": [
      -5.2841939770589085e-15,
      -5.1488069147956786e-20
     ],
     "-1,-1": [
      -1.0458378616351858e-14,
      2.2256919435213707e-18
     ],
     "-1,0": [
      -1.9250172202806004e-14,
      -3.198396408832238e-18
     ],
     "0,-2": [
      -1.9999999999998166,
      3.209238430557093e-17
     ],
     "0,-1": [
      -0.6137056388797443,
      5.412337245047638e-16
     ],
     "0,0": [
      -4.739092719604409,
      2.7755575615628914e-16
     ]
    }
   }
  },
  "W1qb": {
   "pref": {
    "CF": "-1",
    "CA": "1/2"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      4.9873299934333204e-15,
      3.426078865054194e-17
     ],
     "-1,-1": [
      -1.9999999999999853,
      4.349819116011844e-16
     ],
     "-1,0": [
      1.587618925213974e-14,
      1.5716594692349872e-15
     ],
     "0,-2": [
      1.9999999999996332,
      -1.8587562045091488e-15
     ],
     "0,-1": [
      -2.7725887222402115,
      -1.7735812818386876e-14
     ],
     "0,0": [
      5.156615509648974,
      -5.551115123125783e-16
     ]
    },
    "ke": {
     "-1,-2": [
      4.980391099529413e-15,
      4.662069341687669e-17
     ],
     "-1,-1": [
      -1.9999999999999853,
      5.04045589988511e-16
     ],
     "-1,0": [
      2.1815882433884326e-14,
      2.3522850334245504e-15
     ],
     "0,-2": [
      1.9999999999997802,
      -3.3942575312917445e-15
     ],
     "0,-1": [
      -2.7725887222399015,
      -2.1430773822217475e-14
     ],
     "0,0": [
      2.384026787409834,
      -1.4876988529977098e-14
     ]
    }
   }
  },
  "Vqq": {
   "pref": {
    "CF": "1",
    "CA": "-1/2"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.665620766311271e-13,
      -4.185020385794047e-17
     ],
     "0,-1": [
      0.9999999999996734,
      -2.862293735361732e-17
     ],
     "0,0": [
      1.3862943613483765,
      6.331740687315346e-16
     ]
    },
    "ke": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      9.516692989208764e-15,
      1.6479873021779667e-16
     ],
     "0,-1": [
      0.9999999999999942,
      5.872038966181492e-16
     ],
     "0,0": [
      1.386294327169113,
      3.139849491518021e-16
     ]
    }
   }
  },
  "Vggq": {
   "pref": {
    "CF": "0",
    "CA": "-1/2"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.4492907702011735e-13,
      -1.1882855810441129e-16
     ],
     "0,-1": [
      -4.772588722239311,
      -9.020562075079397e-17
     ],
     "0,0": [
      -3.0390939716468783,
      4.996003610813204e-16
     ]
    },
    "ke": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.449464242548771e-13,
      -1.0408340855860843e-16
     ],
     "0,-1": [
      -4.772588722239311,
      -1.196959198423997e-16
     ],
     "0,0": [
      -3.039093971646878,
      2.0816681711721685e-16
     ]
    }
   }
  },
  "W1g": {
   "pref": {
    "CF": "0",
    "CA": "-1/2"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      6.688492404700968e-15,
      -3.989376692502419e-16
     ],
     "-1,-1": [
      1.7041022811710534e-14,
      -8.078784769004853e-16
     ],
     "-1,0": [
      4.752516197421841e-14,
      2.7296687046124424e-15
     ],
     "0,-2": [
      1.9999999999992841,
      8.344019919448442e-16
     ],
     "0,-1": [
      0.3068528194373841,
      -7.200490204084531e-14
     ],
     "0,0": [
      5.317400473946089,
      -7.388534228880417e-13
     ]
    },
    "ke": {
     "-1,-2": [
      4.59024783139382e-15,
      -3.996015667478335e-16
     ],
     "-1,-1": [
      6.934795462581323e-15,
      -8.110575283820674e-16
     ],
     "-1,0": [
      -2.945113228812468e-15,
      2.7109933221913796e-15
     ],
     "0,-2": [
      1.9999999999995084,
      7.365527458780274e-16
     ],
     "0,-1": [
      -2.079441541681702,
      -7.216102715368322e-14
     ],
     "0,0": [
      3.7978534880969486,
      -7.392420009466605e-13
     ]
    }
   }
  },
  "W2g": {
   "pref": {
    "CF": "0",
    "CA": "-1/2"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      6.261150699316784e-15,
      -4.628864538991325e-16
     ],
     "-1,-1": [
      1.7059691352456127e-14,
      -3.0509363111158916e-15
     ],
     "-1,0": [
      5.789046000383158e-14,
      -1.576804008543431e-14
     ],
     "0,-2": [
      1.9999999999992362,
      3.6635530221464097e-14
     ],
     "0,-1": [
      -2.079441541683375,
      1.8626419850953368e-13
     ],
     "0,0": [
      3.797853488086667,
      6.372680161348399e-13
     ]
    },
    "ke": {
     "-1,-2": [
      4.777071259465146e-15,
      3.860085060015603e-16
     ],
     "-1,-1": [
      8.206459923917234e-15,
      1.4427287003553115e-15
     ],
     "-1,0": [
      7.479043426239507e-15,
      3.2940501454997717e-15
     ],
     "0,-2": [
      1.999999999999214,
      5.910896772043372e-14
     ],
     "0,-1": [
      0.3068528194368047,
      3.0820485052984736e-13
     ],
     "0,0": [
      5.317400473941548,
      1.1414758027683547e-12
     ]
    }
   }
  }
 }
}

==> anc/paper2/r0/theory/gqq_laurent_x1o2_neps16.json <==
{
 "x": "1/2",
 "diagrams": {
  "W2q": {
   "pref": {
    "CF": "1",
    "CA": "-1/2"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      -7.266142548756349e-12,
      8.500145032286355e-17
     ],
     "-1,-1": [
      1.999999999992899,
      1.702197410802242e-16
     ],
     "-1,0": [
      -6.718431366792288e-12,
      1.9984014443252818e-15
     ],
     "0,-2": [
      -1.999999596722835,
      3.5362338057787213e-15
     ],
     "0,-1": [
      2.772589528860254,
      1.0519363158323358e-14
     ],
     "0,0": [
      -2.384025174098442,
      -6.727951529228449e-14
     ]
    },
    "ke": {
     "-1,-2": [
      -7.266069690370358e-12,
      1.1015494072452725e-16
     ],
     "-1,-1": [
      1.9999999999929,
      3.196228004487267e-16
     ],
     "-1,0": [
      -6.710812461285798e-12,
      2.2065682614424986e-15
     ],
     "0,-2": [
      -1.9999992625861924,
      4.447830992404533e-15
     ],
     "0,-1": [
      2.772590197140989,
      1.8790524691780774e-14
     ],
     "0,0": [
      -5.156612559769348,
      1.5543122344752192e-15
     ]
    }
   }
  },
  "W2qb": {
   "pref": {
    "CF": "1",
    "CA": "0"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      5.288633162241989e-15,
      6.055592620283488e-19
     ],
     "-1,-1": [
      1.0472457526304909e-14,
      -2.1632095473265993e-18
     ],
     "-1,0": [
      1.9313814870330903e-14,
      4.824699667560495e-18
     ],
     "0,-2": [
      1.9999995966529407,
      -6.591949208711867e-17
     ],
     "0,-1": [
      0.6137048321859817,
      4.163336342344337e-17
     ],
     "0,0": [
      4.739091106216868,
      -3.552713678800501e-15
     ]
    },
    "ke": {
     "-1,-2": [
      5.288633162241989e-15,
      6.055592620283488e-19
     ],
     "-1,-1": [
      1.0472457526304909e-14,
      -2.1632095473265993e-18
     ],
     "-1,0": [
      1.9313814870330903e-14,
      4.824699667560495e-18
     ],
     "0,-2": [
      1.9999995966529407,
      -6.591949208711867e-17
     ],
     "0,-1": [
      0.6137048321859817,
      4.163336342344337e-17
     ],
     "0,0": [
      4.739091106216868,
      -3.552713678800501e-15
     ]
    }
   }
  },
  "W1q": {
   "pref": {
    "CF": "-1",
    "CA": "0"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      -5.288633162241989e-15,
      -6.055592620283488e-19
     ],
     "-1,-1": [
      -1.0472457526304909e-14,
      2.1632095473265993e-18
     ],
     "-1,0": [
      -1.9313814870330903e-14,
      -4.824699667560495e-18
     ],
     "0,-2": [
      -1.9999995966529407,
      6.591949208711867e-17
     ],
     "0,-1": [
      -0.6137048321859817,
      -4.163336342344337e-17
     ],
     "0,0": [
      -4.739091106216868,
      3.552713678800501e-15
     ]
    },
    "ke": {
     "-1,-2": [
      -5.288633162241989e-15,
      -6.055592620283488e-19
     ],
     "-1,-1": [
      -1.0472457526304909e-14,
      2.1632095473265993e-18
     ],
     "-1,0": [
      -1.9313814870330903e-14,
      -4.824699667560495e-18
     ],
     "0,-2": [
      -1.9999995966529407,
      6.591949208711867e-17
     ],
     "0,-1": [
      -0.6137048321859817,
      -4.163336342344337e-17
     ],
     "0,0": [
      -4.739091106216868,
      3.552713678800501e-15
     ]
    }
   }
  },
  "W1qb": {
   "pref": {
    "CF": "-1",
    "CA": "1/2"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      7.266069690370358e-12,
      -1.1015494072452725e-16
     ],
     "-1,-1": [
      -1.9999999999929,
      -3.196228004487267e-16
     ],
     "-1,0": [
      6.710812461285798e-12,
      -2.2065682614424986e-15
     ],
     "0,-2": [
      1.9999992625861924,
      -4.447830992404533e-15
     ],
     "0,-1": [
      -2.772590197140989,
      -1.8790524691780774e-14
     ],
     "0,0": [
      5.156612559769348,
      -1.5543122344752192e-15
     ]
    },
    "ke": {
     "-1,-2": [
      7.266142548756349e-12,
      -8.500145032286355e-17
     ],
     "-1,-1": [
      -1.999999999992899,
      -1.702197410802242e-16
     ],
     "-1,0": [
      6.718431366792288e-12,
      -1.9984014443252818e-15
     ],
     "0,-2": [
      1.999999596722835,
      -3.5362338057787213e-15
     ],
     "0,-1": [
      -2.772589528860254,
      -1.0519363158323358e-14
     ],
     "0,0": [
      2.384025174098442,
      6.727951529228449e-14
     ]
    }
   }
  },
  "Vqq": {
   "pref": {
    "CF": "1",
    "CA": "-1/2"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.3518941332201166e-07,
      -2.42861286636753e-17
     ],
     "0,-1": [
      0.9999993295417027,
      2.6194324487249787e-16
     ],
     "0,0": [
      1.38629302275227,
      -8.118505867571457e-16
     ]
    },
    "ke": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.473709513242794e-07,
      7.572067972638763e-16
     ],
     "0,-1": [
      0.9999993154379123,
      3.526692826660849e-15
     ],
     "0,0": [
      1.3862930140355856,
      1.5216994331268552e-14
     ]
    }
   }
  },
  "Vggq": {
   "pref": {
    "CF": "0",
    "CA": "-1/2"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      5.704193088498788e-07,
      1.0408340855860843e-16
     ],
     "0,-1": [
      -4.772587581401138,
      -1.97758476261356e-16
     ],
     "0,0": [
      -3.039091689970495,
      -1.304512053934559e-15
     ]
    },
    "ke": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      5.704193087943676e-07,
      1.0408340855860843e-16
     ],
     "0,-1": [
      -4.772587581401137,
      -2.740863092043355e-16
     ],
     "0,0": [
      -3.039091689970495,
      -1.0547118733938987e-15
     ]
    }
   }
  },
  "W1g": {
   "pref": {
    "CF": "0",
    "CA": "-1/2"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      4.1890594536125944e-15,
      3.7030436902829664e-16
     ],
     "-1,-1": [
      4.796393433961877e-15,
      2.8640243644778533e-15
     ],
     "-1,0": [
      -5.307278054533793e-15,
      1.9698923481997754e-14
     ],
     "0,-2": [
      1.9999995131333752,
      3.701379480691713e-14
     ],
     "0,-1": [
      0.30685184569165347,
      2.64177568709556e-13
     ],
     "0,0": [
      5.31739852644272,
      1.4881429422075598e-12
     ]
    },
    "ke": {
     "-1,-2": [
      3.573432653680607e-15,
      3.717653382060579e-16
     ],
     "-1,-1": [
      1.3837790016559492e-15,
      2.870407036259405e-15
     ],
     "-1,0": [
      -2.0915940420612733e-14,
      1.9732398224073244e-14
     ],
     "0,-2": [
      1.9999997983430577,
      3.7513395167998453e-14
     ],
     "0,-1": [
      -2.0794419450087647,
      2.667727150296173e-13
     ],
     "0,0": [
      3.797852681428915,
      1.4994672170587364e-12
     ]
    }
   }
  },
  "W2g": {
   "pref": {
    "CF": "0",
    "CA": "-1/2"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      8.58678345492043e-15,
      8.099437783490522e-16
     ],
     "-1,-1": [
      2.5052607482962175e-14,
      2.547256882412754e-15
     ],
     "-1,0": [
      7.720370566802193e-14,
      4.707145047008754e-15
     ],
     "0,-2": [
      1.999999798342266,
      9.63291946209921e-15
     ],
     "0,-1": [
      -2.079441945010776,
      -1.519617764955683e-14
     ],
     "0,0": [
      3.7978526814266576,
      -4.647393581080905e-13
     ]
    },
    "ke": {
     "-1,-2": [
      7.950457285863849e-15,
      2.2367526096779312e-15
     ],
     "-1,-1": [
      2.0112390708880647e-14,
      1.164874916165764e-14
     ],
     "-1,0": [
      4.820921222989383e-14,
      5.915786523841282e-14
     ],
     "0,-2": [
      1.9999995131329684,
      2.117750419472486e-13
     ],
     "0,-1": [
      0.3068518456907044,
      1.1739359484508327e-12
     ],
     "0,0": [
      5.3173985264411465,
      6.155520537731718e-12
     ]
    }
   }
  }
 }
}

==> anc/paper2/r0/theory/gqq_laurent_x1o2_nq96-72-40.json <==
{
 "x": "1/2",
 "diagrams": {
  "W2q": {
   "pref": {
    "CF": "1",
    "CA": "-1/2"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      -5.044575868140555e-15,
      -1.713039432527097e-17
     ],
     "-1,-1": [
      1.9999999999999853,
      -2.4231918555051024e-16
     ],
     "-1,0": [
      -1.63202784619898e-14,
      -8.777700788442644e-16
     ],
     "0,-2": [
      -1.99999999999979,
      1.226379024374391e-14
     ],
     "0,-1": [
      2.7725887222398513,
      6.200595592531499e-14
     ],
     "0,0": [
      -2.384026786575164,
      1.9129142714291447e-13
     ]
    },
    "ke": {
     "-1,-2": [
      -5.115699530655604e-15,
      -6.375108774214766e-17
     ],
     "-1,-1": [
      1.9999999999999853,
      -3.030345072096985e-16
     ],
     "-1,0": [
      -1.124100812432971e-14,
      -2.5673907444456745e-16
     ],
     "0,-2": [
      -1.99999999999964,
      5.55133196356028e-15
     ],
     "0,-1": [
      2.772588722240184,
      4.668140873853588e-14
     ],
     "0,0": [
      -5.156615508814142,
      1.7996715229173788e-13
     ]
    }
   }
  },
  "W2qb": {
   "pref": {
    "CF": "1",
    "CA": "0"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      5.2940395059059086e-15,
      1.3587911344102893e-19
     ],
     "-1,-1": [
      1.0499938311892281e-14,
      -1.6257132592316561e-18
     ],
     "-1,0": [
      1.9453866685961718e-14,
      8.429671891074797e-18
     ],
     "0,-2": [
      1.9999999999998166,
      -2.688821387764051e-17
     ],
     "0,-1": [
      0.6137056388797444,
      -3.365363543395006e-16
     ],
     "0,0": [
      4.739092719642103,
      -9.992007221626409e-16
     ]
    },
    "ke": {
     "-1,-2": [
      5.2940395059059086e-15,
      1.3587911344102893e-19
     ],
     "-1,-1": [
      1.0499938311892281e-14,
      -1.6257132592316561e-18
     ],
     "-1,0": [
      1.9453866685961718e-14,
      8.429671891074797e-18
     ],
     "0,-2": [
      1.9999999999998166,
      -2.688821387764051e-17
     ],
     "0,-1": [
      0.6137056388797444,
      -3.365363543395006e-16
     ],
     "0,0": [
      4.739092719642103,
      -9.992007221626409e-16
     ]
    }
   }
  },
  "W1q": {
   "pref": {
    "CF": "-1",
    "CA": "0"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      -5.2940395059059086e-15,
      -1.3587911344102893e-19
     ],
     "-1,-1": [
      -1.0499938311892281e-14,
      1.6257132592316561e-18
     ],
     "-1,0": [
      -1.9453866685961718e-14,
      -8.429671891074797e-18
     ],
     "0,-2": [
      -1.9999999999998166,
      2.688821387764051e-17
     ],
     "0,-1": [
      -0.6137056388797444,
      3.365363543395006e-16
     ],
     "0,0": [
      -4.739092719642103,
      9.992007221626409e-16
     ]
    },
    "ke": {
     "-1,-2": [
      -5.2940395059059086e-15,
      -1.3587911344102893e-19
     ],
     "-1,-1": [
      -1.0499938311892281e-14,
      1.6257132592316561e-18
     ],
     "-1,0": [
      -1.9453866685961718e-14,
      -8.429671891074797e-18
     ],
     "0,-2": [
      -1.9999999999998166,
      2.688821387764051e-17
     ],
     "0,-1": [
      -0.6137056388797444,
      3.365363543395006e-16
     ],
     "0,0": [
      -4.739092719642103,
      9.992007221626409e-16
     ]
    }
   }
  },
  "W1qb": {
   "pref": {
    "CF": "-1",
    "CA": "1/2"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      5.115699530655604e-15,
      6.375108774214766e-17
     ],
     "-1,-1": [
      -1.9999999999999853,
      3.030345072096985e-16
     ],
     "-1,0": [
      1.124100812432971e-14,
      2.5673907444456745e-16
     ],
     "0,-2": [
      1.99999999999964,
      -5.55133196356028e-15
     ],
     "0,-1": [
      -2.772588722240184,
      -4.668140873853588e-14
     ],
     "0,0": [
      5.156615508814142,
      -1.7996715229173788e-13
     ]
    },
    "ke": {
     "-1,-2": [
      5.044575868140555e-15,
      1.713039432527097e-17
     ],
     "-1,-1": [
      -1.9999999999999853,
      2.4231918555051024e-16
     ],
     "-1,0": [
      1.63202784619898e-14,
      8.777700788442644e-16
     ],
     "0,-2": [
      1.99999999999979,
      -1.226379024374391e-14
     ],
     "0,-1": [
      -2.7725887222398513,
      -6.200595592531499e-14
     ],
     "0,0": [
      2.384026786575164,
      -1.9129142714291447e-13
     ]
    }
   }
  },
  "Vqq": {
   "pref": {
    "CF": "1",
    "CA": "-1/2"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.5117898252703377e-13,
      2.168404344971009e-19
     ],
     "0,-1": [
      0.999999999999703,
      1.1709383462843448e-16
     ],
     "0,0": [
      1.3862943611397531,
      -1.0581813203458523e-15
     ]
    },
    "ke": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.34634360551933e-14,
      1.8431436932253575e-17
     ],
     "0,-1": [
      1.0000000000000173,
      2.1163626406917047e-16
     ],
     "0,0": [
      1.3862943570201502,
      9.194034422677078e-16
     ]
    }
   }
  },
  "Vggq": {
   "pref": {
    "CF": "0",
    "CA": "-1/2"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.446341740292013e-13,
      -8.500145032286355e-17
     ],
     "0,-1": [
      -4.772588722239312,
      3.7816971776294395e-16
     ],
     "0,0": [
      -3.0390939721164325,
      4.6351811278100286e-15
     ]
    },
    "ke": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.446202962413935e-13,
      -1.1102230246251565e-16
     ],
     "0,-1": [
      -4.772588722239311,
      4.579669976578771e-16
     ],
     "0,0": [
      -3.039093972116432,
      4.558853294867049e-15
     ]
    }
   }
  },
  "W1g": {
   "pref": {
    "CF": "0",
    "CA": "-1/2"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      2.7009044930865257e-15,
      2.7632140723736283e-16
     ],
     "-1,-1": [
      -5.0219413699881445e-15,
      3.163232156614393e-15
     ],
     "-1,0": [
      -6.606187493742033e-14,
      2.339892602593041e-14
     ],
     "0,-2": [
      1.9999999999982234,
      -5.397648474014805e-13
     ],
     "0,-1": [
      0.3068528194352496,
      -3.323827324486217e-12
     ],
     "0,0": [
      5.31740047400915,
      -1.673594596240946e-11
     ]
    },
    "ke": {
     "-1,-2": [
      -3.189891691321483e-16,
      2.764147970529687e-16
     ],
     "-1,-1": [
      -1.5008084156395065e-14,
      3.16437564496688e-15
     ],
     "-1,0": [
      -9.723135924871729e-14,
      2.3414403011942642e-14
     ],
     "0,-2": [
      1.9999999999984692,
      -5.398123761142168e-13
     ],
     "0,-1": [
      -2.079441541683421,
      -3.324295699824731e-12
     ],
     "0,0": [
      3.797853487954934,
      -1.6736556585073004e-11
     ]
    }
   }
  },
  "W2g": {
   "pref": {
    "CF": "0",
    "CA": "-1/2"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      3.7933834337874477e-16,
      6.813213524871967e-16
     ],
     "-1,-1": [
      -1.0141968144510174e-14,
      2.2313755886356055e-15
     ],
     "-1,0": [
      -6.914919483368143e-14,
      4.095356866129496e-15
     ],
     "0,-2": [
      1.9999999999991664,
      -3.105698478337443e-14
     ],
     "0,-1": [
      -2.0794415416812138,
      -2.8239563465426443e-13
     ],
     "0,0": [
      3.7978534879574193,
      -1.8017809466641665e-12
     ]
    },
    "ke": {
     "-1,-2": [
      1.988781607463651e-15,
      1.1647163188738107e-15
     ],
     "-1,-1": [
      -5.336130819421031e-15,
      4.126879791859022e-15
     ],
     "-1,0": [
      -5.953752573416293e-14,
      8.609405506218581e-15
     ],
     "0,-2": [
      1.9999999999994074,
      8.502486908978923e-14
     ],
     "0,-1": [
      0.3068528194401056,
      5.359983290542658e-13
     ],
     "0,0": [
      5.317400474025521,
      2.5207058662601867e-12
     ]
    }
   }
  }
 }
}

==> anc/paper2/r0/theory/gqq_laurent_x3o10.json <==
{
 "x": "3/10",
 "diagrams": {
  "W2q": {
   "pref": {
    "CF": "1",
    "CA": "-1/2"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      -4.413136522884997e-15,
      -7.43762690325056e-17
     ],
     "-1,-1": [
      1.9999999999999862,
      -1.3913566479506478e-15
     ],
     "-1,0": [
      -2.0788926136106056e-14,
      -8.18789480661053e-15
     ],
     "0,-2": [
      -1.9999999999998466,
      8.42641928455734e-16
     ],
     "0,-1": [
      3.121295496529285,
      -1.5914353168611228e-14
     ],
     "0,0": [
      -0.7481013439741185,
      -2.4280577548552174e-13
     ]
    },
    "ke": {
     "-1,-2": [
      -4.342012860369948e-15,
      4.2500725161431774e-17
     ],
     "-1,-1": [
      1.9999999999999858,
      -6.778431982379374e-16
     ],
     "-1,0": [
      -1.4932499681208355e-14,
      -5.336009412104659e-15
     ],
     "0,-2": [
      -1.9999999999996758,
      2.3373772535528747e-15
     ],
     "0,-1": [
      3.121295496529669,
      1.4818007931793886e-14
     ],
     "0,0": [
      -4.188023642047053,
      -1.3211653993039363e-14
     ]
    }
   }
  },
  "W2qb": {
   "pref": {
    "CF": "1",
    "CA": "0"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      4.794856168745609e-15,
      9.782302050996853e-19
     ],
     "-1,-1": [
      9.726369669268195e-15,
      -6.692353197318416e-18
     ],
     "-1,0": [
      1.8354187527463983e-14,
      -4.640385298237959e-17
     ],
     "0,-2": [
      1.9999999999998532,
      -4.5232914636095245e-16
     ],
     "0,-1": [
      -0.40794560865217633,
      -8.059525269388246e-15
     ],
     "0,0": [
      4.68653897173436,
      -6.217248937900877e-14
     ]
    },
    "ke": {
     "-1,-2": [
      4.794856168745609e-15,
      9.782302050996853e-19
     ],
     "-1,-1": [
      9.726369669268195e-15,
      -6.692353197318416e-18
     ],
     "-1,0": [
      1.8354187527463983e-14,
      -4.640385298237959e-17
     ],
     "0,-2": [
      1.9999999999998532,
      -4.5232914636095245e-16
     ],
     "0,-1": [
      -0.40794560865217633,
      -8.059525269388246e-15
     ],
     "0,0": [
      4.68653897173436,
      -6.217248937900877e-14
     ]
    }
   }
  },
  "W1q": {
   "pref": {
    "CF": "-1",
    "CA": "0"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      -4.788822171651042e-15,
      2.0797347126450643e-20
     ],
     "-1,-1": [
      -9.308202549262261e-15,
      1.9894029289348025e-18
     ],
     "-1,0": [
      -1.6037545640459894e-14,
      -1.6805133673525319e-18
     ],
     "0,-2": [
      -1.9999999999997857,
      4.163336342344337e-17
     ],
     "0,-1": [
      -1.286650112122108,
      2.463307335887066e-16
     ],
     "0,0": [
      -5.058801194562206,
      5.551115123125783e-17
     ]
    },
    "ke": {
     "-1,-2": [
      -4.788822171651042e-15,
      2.0797347126450643e-20
     ],
     "-1,-1": [
      -9.308202549262261e-15,
      1.9894029289348025e-18
     ],
     "-1,0": [
      -1.6037545640459894e-14,
      -1.6805133673525319e-18
     ],
     "0,-2": [
      -1.9999999999997857,
      4.163336342344337e-17
     ],
     "0,-1": [
      -1.286650112122108,
      2.463307335887066e-16
     ],
     "0,0": [
      -5.058801194562206,
      5.551115123125783e-17
     ]
    }
   }
  },
  "W1qb": {
   "pref": {
    "CF": "-1",
    "CA": "1/2"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      4.453035162832464e-15,
      1.0408340855860843e-16
     ],
     "-1,-1": [
      -1.999999999999986,
      1.4558666772135354e-15
     ],
     "-1,0": [
      1.3877787807814457e-14,
      8.115036420619504e-15
     ],
     "0,-2": [
      1.9999999999996327,
      -1.1128359518608466e-14
     ],
     "0,-1": [
      -3.121295496529685,
      -2.4803076259516388e-14
     ],
     "0,0": [
      5.947026252761097,
      8.759659664292485e-14
     ]
    },
    "ke": {
     "-1,-2": [
      4.557118571391072e-15,
      7.155734338404329e-17
     ],
     "-1,-1": [
      -1.9999999999999856,
      1.0875631992202095e-15
     ],
     "-1,0": [
      2.2148949341271873e-14,
      6.300515664747763e-15
     ],
     "0,-2": [
      1.9999999999997489,
      5.499507099715473e-15
     ],
     "0,-1": [
      -3.1212954965295063,
      3.309852392163748e-14
     ],
     "0,0": [
      3.569193293169516,
      2.525757381022231e-13
     ]
    }
   }
  },
  "Vqq": {
   "pref": {
    "CF": "1",
    "CA": "-1/2"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.4390225122618006e-13,
      1.1492543028346347e-17
     ],
     "0,-1": [
      0.9999999999997207,
      7.45931094670027e-17
     ],
     "0,0": [
      0.817185213010751,
      -4.3021142204224816e-16
     ]
    },
    "ke": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -6.25888230132432e-14,
      -5.217180854000247e-16
     ],
     "0,-1": [
      0.9999999999998567,
      -1.4311468676808659e-15
     ],
     "0,0": [
      1.8792745245545284,
      -2.7582103268031233e-15
     ]
    }
   }
  },
  "Vggq": {
   "pref": {
    "CF": "0",
    "CA": "-1/2"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.518228681136492e-13,
      1.717376241217039e-16
     ],
     "0,-1": [
      -4.749564228059947,
      -8.777700788442644e-16
     ],
     "0,0": [
      -2.999587875556218,
      -1.3836154444391013e-14
     ]
    },
    "ke": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.4193841374753333e-13,
      6.071532165918825e-18
     ],
     "0,-1": [
      -5.280608897301256,
      -4.527628272299467e-16
     ],
     "0,0": [
      -2.1762230110293066,
      -4.253541963095131e-15
     ]
    }
   }
  },
  "W1g": {
   "pref": {
    "CF": "0",
    "CA": "-1/2"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      6.506108044393629e-15,
      6.603649385604561e-16
     ],
     "-1,-1": [
      1.779966035498778e-14,
      5.805921001463872e-15
     ],
     "-1,0": [
      5.4014247501815715e-14,
      3.4680076735696397e-14
     ],
     "0,-2": [
      2.0000000000003295,
      6.486738229893874e-14
     ],
     "0,-1": [
      1.1188916479836517,
      5.4393989312728763e-14
     ],
     "0,0": [
      5.904665400416662,
      -1.4875878306952472e-12
     ]
    },
    "ke": {
     "-1,-2": [
      5.450310455752889e-15,
      4.199243970457608e-16
     ],
     "-1,-1": [
      1.3834163528064062e-14,
      4.6766141062195554e-15
     ],
     "-1,0": [
      4.049771585787343e-14,
      2.9014849333916515e-14
     ],
     "0,-2": [
      2.0000000000003944,
      1.637340436844159e-14
     ],
     "0,-1": [
      -1.0700248318122234,
      -1.968980534172715e-13
     ],
     "0,0": [
      4.116693760033779,
      -2.672584376028908e-12
     ]
    }
   }
  },
  "W2g": {
   "pref": {
    "CF": "0",
    "CA": "-1/2"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      4.8246508361567965e-15,
      7.309450636218851e-16
     ],
     "-1,-1": [
      1.114227888482587e-14,
      5.842030642982378e-15
     ],
     "-1,0": [
      3.2376228434327636e-14,
      3.725912265349629e-14
     ],
     "0,-2": [
      1.9999999999997968,
      6.87444892677469e-14
     ],
     "0,-1": [
      -3.611918412978545,
      2.5625335187129394e-13
     ],
     "0,0": [
      4.1263999180795246,
      1.3759271499935721e-12
     ]
    },
    "ke": {
     "-1,-2": [
      3.653578765785968e-15,
      1.387655124519416e-15
     ],
     "-1,-1": [
      1.4078554237861805e-15,
      6.150163130820963e-15
     ],
     "-1,0": [
      -3.437818064076781e-14,
      2.3210898264167112e-14
     ],
     "0,-2": [
      2.0000000000000613,
      -7.325281874137612e-14
     ],
     "0,-1": [
      -0.8919572639398007,
      -9.51468070997663e-13
     ],
     "0,0": [
      5.091006694021078,
      -6.399880625451715e-12
     ]
    }
   }
  }
 }
}

==> anc/paper2/r0/theory/gqq_laurent_x7o10.json <==
{
 "x": "7/10",
 "diagrams": {
  "W2q": {
   "pref": {
    "CF": "1",
    "CA": "-1/2"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      -4.557118571391072e-15,
      -7.155734338404329e-17
     ],
     "-1,-1": [
      1.9999999999999856,
      -1.0875631992202095e-15
     ],
     "-1,0": [
      -2.2148949341271873e-14,
      -6.300515664747763e-15
     ],
     "0,-2": [
      -1.9999999999997489,
      -5.499507099715473e-15
     ],
     "0,-1": [
      3.1212954965295063,
      -3.309852392163748e-14
     ],
     "0,0": [
      -3.569193293169516,
      -2.525757381022231e-13
     ]
    },
    "ke": {
     "-1,-2": [
      -4.453035162832464e-15,
      -1.0408340855860843e-16
     ],
     "-1,-1": [
      1.999999999999986,
      -1.4558666772135354e-15
     ],
     "-1,0": [
      -1.3877787807814457e-14,
      -8.115036420619504e-15
     ],
     "0,-2": [
      -1.9999999999996327,
      1.1128359518608466e-14
     ],
     "0,-1": [
      3.121295496529685,
      2.4803076259516388e-14
     ],
     "0,0": [
      -5.947026252761097,
      -8.759659664292485e-14
     ]
    }
   }
  },
  "W2qb": {
   "pref": {
    "CF": "1",
    "CA": "0"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      4.788822171651042e-15,
      -2.0797347126450643e-20
     ],
     "-1,-1": [
      9.308202549262261e-15,
      -1.9894029289348025e-18
     ],
     "-1,0": [
      1.6037545640459894e-14,
      1.6805133673525319e-18
     ],
     "0,-2": [
      1.9999999999997857,
      -4.163336342344337e-17
     ],
     "0,-1": [
      1.286650112122108,
      -2.463307335887066e-16
     ],
     "0,0": [
      5.058801194562206,
      -5.551115123125783e-17
     ]
    },
    "ke": {
     "-1,-2": [
      4.788822171651042e-15,
      -2.0797347126450643e-20
     ],
     "-1,-1": [
      9.308202549262261e-15,
      -1.9894029289348025e-18
     ],
     "-1,0": [
      1.6037545640459894e-14,
      1.6805133673525319e-18
     ],
     "0,-2": [
      1.9999999999997857,
      -4.163336342344337e-17
     ],
     "0,-1": [
      1.286650112122108,
      -2.463307335887066e-16
     ],
     "0,0": [
      5.058801194562206,
      -5.551115123125783e-17
     ]
    }
   }
  },
  "W1q": {
   "pref": {
    "CF": "-1",
    "CA": "0"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      -4.794856168745609e-15,
      -9.782302050996853e-19
     ],
     "-1,-1": [
      -9.726369669268195e-15,
      6.692353197318416e-18
     ],
     "-1,0": [
      -1.8354187527463983e-14,
      4.640385298237959e-17
     ],
     "0,-2": [
      -1.9999999999998532,
      4.5232914636095245e-16
     ],
     "0,-1": [
      0.40794560865217633,
      8.059525269388246e-15
     ],
     "0,0": [
      -4.68653897173436,
      6.217248937900877e-14
     ]
    },
    "ke": {
     "-1,-2": [
      -4.794856168745609e-15,
      -9.782302050996853e-19
     ],
     "-1,-1": [
      -9.726369669268195e-15,
      6.692353197318416e-18
     ],
     "-1,0": [
      -1.8354187527463983e-14,
      4.640385298237959e-17
     ],
     "0,-2": [
      -1.9999999999998532,
      4.5232914636095245e-16
     ],
     "0,-1": [
      0.40794560865217633,
      8.059525269388246e-15
     ],
     "0,0": [
      -4.68653897173436,
      6.217248937900877e-14
     ]
    }
   }
  },
  "W1qb": {
   "pref": {
    "CF": "-1",
    "CA": "1/2"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      4.342012860369948e-15,
      -4.2500725161431774e-17
     ],
     "-1,-1": [
      -1.9999999999999858,
      6.778431982379374e-16
     ],
     "-1,0": [
      1.4932499681208355e-14,
      5.336009412104659e-15
     ],
     "0,-2": [
      1.9999999999996758,
      -2.3373772535528747e-15
     ],
     "0,-1": [
      -3.121295496529669,
      -1.4818007931793886e-14
     ],
     "0,0": [
      4.188023642047053,
      1.3211653993039363e-14
     ]
    },
    "ke": {
     "-1,-2": [
      4.413136522884997e-15,
      7.43762690325056e-17
     ],
     "-1,-1": [
      -1.9999999999999862,
      1.3913566479506478e-15
     ],
     "-1,0": [
      2.0788926136106056e-14,
      8.18789480661053e-15
     ],
     "0,-2": [
      1.9999999999998466,
      -8.42641928455734e-16
     ],
     "0,-1": [
      -3.121295496529285,
      1.5914353168611228e-14
     ],
     "0,0": [
      0.7481013439741185,
      2.4280577548552174e-13
     ]
    }
   }
  },
  "Vqq": {
   "pref": {
    "CF": "1",
    "CA": "-1/2"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.7626915552182432e-13,
      2.1250362580715887e-17
     ],
     "0,-1": [
      0.9999999999996454,
      -4.336808689942018e-18
     ],
     "0,0": [
      1.8792745498507828,
      -4.85722573273506e-16
     ]
    },
    "ke": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      7.961470024908657e-14,
      1.4194374842180224e-15
     ],
     "0,-1": [
      1.000000000000128,
      6.531233887052679e-15
     ],
     "0,0": [
      0.8171851820441005,
      1.281093287008872e-14
     ]
    }
   }
  },
  "Vggq": {
   "pref": {
    "CF": "0",
    "CA": "-1/2"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.419488220883892e-13,
      1.3877787807814457e-17
     ],
     "0,-1": [
      -5.280608897301256,
      -4.536301889679351e-16
     ],
     "0,0": [
      -2.1762230110293075,
      -4.4825254619240695e-15
     ]
    },
    "ke": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.518124597727933e-13,
      1.9949319973733282e-16
     ],
     "0,-1": [
      -4.749564228059947,
      -8.743006318923108e-16
     ],
     "0,0": [
      -2.999587875556219,
      -1.4113710200547303e-14
     ]
    }
   }
  },
  "W1g": {
   "pref": {
    "CF": "0",
    "CA": "-1/2"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      3.1686123510919093e-15,
      -6.168985169696237e-16
     ],
     "-1,-1": [
      7.29059959956704e-15,
      -2.994341862347239e-15
     ],
     "-1,0": [
      3.572657577763372e-14,
      -1.5233880780105014e-14
     ],
     "0,-2": [
      2.0000000000000067,
      1.345874366814881e-13
     ],
     "0,-1": [
      -0.8919572639400923,
      7.446820937673237e-14
     ],
     "0,0": [
      5.091006694111963,
      -1.6285861548226421e-12
     ]
    },
    "ke": {
     "-1,-2": [
      3.408912994086517e-15,
      1.4310041588561097e-16
     ],
     "-1,-1": [
      6.913151252128717e-15,
      4.817077542271255e-16
     ],
     "-1,0": [
      2.2889215479590663e-14,
      -5.041540102057596e-15
     ],
     "0,-2": [
      2.00000000000009,
      3.334227425405567e-13
     ],
     "0,-1": [
      -3.611918412977693,
      1.0149832363470779e-12
     ],
     "0,0": [
      4.126399918172319,
      2.214978200854034e-12
     ]
    }
   }
  },
  "W2g": {
   "pref": {
    "CF": "0",
    "CA": "-1/2"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      6.529579124138325e-15,
      1.023103682743243e-15
     ],
     "-1,-1": [
      1.9781920675473548e-14,
      7.81144107745817e-15
     ],
     "-1,0": [
      7.347358940874849e-14,
      4.731198072205345e-14
     ],
     "0,-2": [
      1.999999999999737,
      9.558738349457752e-14
     ],
     "0,-1": [
      -1.0700248318163703,
      3.942748905139126e-13
     ],
     "0,0": [
      4.116693760100912,
      1.6314172235354363e-12
     ]
    },
    "ke": {
     "-1,-2": [
      5.558383569201802e-15,
      -7.690420979265564e-16
     ],
     "-1,-1": [
      1.1550401306018137e-14,
      -1.9966496072514507e-16
     ],
     "-1,0": [
      2.182455605126421e-14,
      1.7274647424320166e-14
     ],
     "0,-2": [
      2.0000000000000684,
      -9.600913813967438e-14
     ],
     "0,-1": [
      1.1188916479813575,
      -5.642951383943995e-13
     ],
     "0,0": [
      5.9046654004916075,
      -2.5781599077845385e-12
     ]
    }
   }
  }
 }
}

==> anc/paper2/r0/theory/gqq_laurent_x9o10.json <==
{
 "x": "9/10",
 "diagrams": {
  "W2q": {
   "pref": {
    "CF": "1",
    "CA": "-1/2"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      -1.915134717478395e-15,
      -1.9103642279194588e-16
     ],
     "-1,-1": [
      1.9999999999999893,
      -8.022011874220247e-16
     ],
     "-1,0": [
      -2.4480417692984702e-14,
      -2.192690473634684e-15
     ],
     "0,-2": [
      -1.9999999999997518,
      -4.669984017546813e-15
     ],
     "0,-1": [
      4.815891217303737,
      -8.291978215169138e-15
     ],
     "0,0": [
      -4.5188455875395634,
      -3.275157922644212e-14
     ]
    },
    "ke": {
     "-1,-2": [
      -1.9897278269453977e-15,
      -2.662800535624399e-16
     ],
     "-1,-1": [
      1.9999999999999893,
      -6.568096760917186e-16
     ],
     "-1,0": [
      -1.1046719095020308e-14,
      3.95516952522712e-16
     ],
     "0,-2": [
      -1.9999999999996212,
      5.536478393797228e-15
     ],
     "0,-1": [
      4.815891217304026,
      3.3237301799715624e-14
     ],
     "0,0": [
      -6.626055900695303,
      -1.9539925233402755e-14
     ]
    }
   }
  },
  "W2qb": {
   "pref": {
    "CF": "1",
    "CA": "0"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      2.6083386794083326e-15,
      8.455770972593035e-20
     ],
     "-1,-1": [
      4.844360997458226e-15,
      -6.670488535750781e-19
     ],
     "-1,0": [
      3.4131904117287726e-15,
      2.439454888092385e-19
     ],
     "0,-2": [
      1.9999999999997615,
      -2.168404344971009e-17
     ],
     "0,-1": [
      1.7892789686838715,
      -4.163336342344337e-16
     ],
     "0,0": [
      5.445313873749901,
      -2.7755575615628914e-16
     ]
    },
    "ke": {
     "-1,-2": [
      2.6083386794083326e-15,
      8.455770972593035e-20
     ],
     "-1,-1": [
      4.844360997458226e-15,
      -6.670488535750781e-19
     ],
     "-1,0": [
      3.4131904117287726e-15,
      2.439454888092385e-19
     ],
     "0,-2": [
      1.9999999999997615,
      -2.168404344971009e-17
     ],
     "0,-1": [
      1.7892789686838715,
      -4.163336342344337e-16
     ],
     "0,0": [
      5.445313873749901,
      -2.7755575615628914e-16
     ]
    }
   }
  },
  "W1q": {
   "pref": {
    "CF": "-1",
    "CA": "0"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      -2.615650206902028e-15,
      -1.4027057355771861e-18
     ],
     "-1,-1": [
      -6.6611711504849656e-15,
      1.5501425166826032e-18
     ],
     "-1,0": [
      -1.1846467275027084e-14,
      2.824346659324739e-17
     ],
     "0,-2": [
      -1.9999999999999152,
      -3.922236884237873e-16
     ],
     "0,-1": [
      2.6051701859882357,
      -3.5110803153770576e-15
     ],
     "0,0": [
      -6.341661991333908,
      -1.765254609153999e-14
     ]
    },
    "ke": {
     "-1,-2": [
      -2.615650206902028e-15,
      -1.4027057355771861e-18
     ],
     "-1,-1": [
      -6.6611711504849656e-15,
      1.5501425166826032e-18
     ],
     "-1,0": [
      -1.1846467275027084e-14,
      2.824346659324739e-17
     ],
     "0,-2": [
      -1.9999999999999152,
      -3.922236884237873e-16
     ],
     "0,-1": [
      2.6051701859882357,
      -3.5110803153770576e-15
     ],
     "0,0": [
      -6.341661991333908,
      -1.765254609153999e-14
     ]
    }
   }
  },
  "W1qb": {
   "pref": {
    "CF": "-1",
    "CA": "1/2"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      2.2169766022983595e-15,
      1.20346441145891e-16
     ],
     "-1,-1": [
      -1.9999999999999876,
      2.49366499671666e-16
     ],
     "-1,0": [
      2.986499936241671e-14,
      1.734723475976807e-17
     ],
     "0,-2": [
      1.9999999999997093,
      1.084310592702753e-14
     ],
     "0,-1": [
      -4.815891217303941,
      4.1081721358082746e-14
     ],
     "0,0": [
      2.8470583312634106,
      2.7822188997106423e-13
     ]
    },
    "ke": {
     "-1,-2": [
      2.275957200481571e-15,
      2.467644144577008e-16
     ],
     "-1,-1": [
      -1.9999999999999876,
      1.1771182986675122e-15
     ],
     "-1,0": [
      4.266031972122164e-14,
      4.073130721593543e-15
     ],
     "0,-2": [
      1.9999999999999063,
      8.678821550311966e-15
     ],
     "0,-1": [
      -4.815891217303499,
      3.46528361561127e-14
     ],
     "0,0": [
      -2.269797430944429,
      2.80109269112927e-13
     ]
    }
   }
  },
  "Vqq": {
   "pref": {
    "CF": "1",
    "CA": "-1/2"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -2.1813497189104858e-13,
      2.3418766925686896e-17
     ],
     "0,-1": [
      0.9999999999995509,
      7.892991815694472e-17
     ],
     "0,0": [
      2.7089101535590245,
      -5.828670879282072e-16
     ]
    },
    "ke": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      5.332275419822619e-13,
      3.552713678800501e-15
     ],
     "0,-1": [
      1.0000000000008846,
      -1.2951445471642842e-14
     ],
     "0,0": [
      -0.30073539777438857,
      -1.7988128347967702e-13
     ]
    }
   }
  },
  "Vggq": {
   "pref": {
    "CF": "0",
    "CA": "-1/2"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.4394028463881057e-13,
      -3.469446951953614e-17
     ],
     "0,-1": [
      -6.966373489755883,
      -1.0226194890883278e-15
     ],
     "0,0": [
      1.6019984249866195,
      -1.0075273948473296e-14
     ]
    },
    "ke": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.5797419755946294e-13,
      3.148523108897905e-16
     ],
     "0,-1": [
      -5.461550765229637,
      -5.360295540768334e-16
     ],
     "0,0": [
      -1.2879963338177314,
      -1.1962653090336062e-14
     ]
    }
   }
  },
  "W1g": {
   "pref": {
    "CF": "0",
    "CA": "-1/2"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      5.348542141924112e-15,
      -2.0244123194956225e-15
     ],
     "-1,-1": [
      2.0339613506651816e-14,
      -8.881394957496342e-15
     ],
     "-1,0": [
      7.484816802807992e-14,
      -3.485373881867426e-14
     ],
     "0,-2": [
      2.0000000000000844,
      4.829208322294776e-13
     ],
     "0,-1": [
      -3.3493273978791573,
      1.9276837071036113e-12
     ],
     "0,0": [
      7.040135877158386,
      6.380118655613387e-12
     ]
    },
    "ke": {
     "-1,-2": [
      1.0229105228392273e-14,
      -1.7892533472098824e-15
     ],
     "-1,-1": [
      4.4293431318729266e-14,
      -4.776999164261411e-15
     ],
     "-1,0": [
      1.8838487085386102e-13,
      -8.535002132131764e-15
     ],
     "0,-2": [
      2.0000000000001283,
      5.51392698860953e-13
     ],
     "0,-1": [
      -6.9077552789839425,
      2.5851057405823497e-12
     ],
     "0,0": [
      7.985634827447138,
      1.1118245213381783e-11
     ]
    }
   }
  },
  "W2g": {
   "pref": {
    "CF": "0",
    "CA": "-1/2"
   },
   "laurent": {
    "ek": {
     "-1,-2": [
      4.214735888171754e-15,
      1.3194721519559235e-15
     ],
     "-1,-1": [
      1.3449554629076637e-14,
      6.978327751359307e-15
     ],
     "-1,0": [
      4.218573732527042e-14,
      3.459716237455557e-14
     ],
     "0,-2": [
      1.9999999999992788,
      3.1022493601762235e-14
     ],
     "0,-1": [
      -0.3160815469763127,
      2.1409957140505753e-14
     ],
     "0,0": [
      4.640857360280659,
      -4.466427228067005e-13
     ]
    },
    "ke": {
     "-1,-2": [
      3.914803709411384e-15,
      3.704888638574474e-15
     ],
     "-1,-1": [
      8.837429824392304e-15,
      2.00038153700555e-14
     ],
     "-1,0": [
      1.003247506771443e-14,
      1.0106799837143743e-13
     ],
     "0,-2": [
      1.9999999999990665,
      -1.1156266882528243e-13
     ],
     "0,-1": [
      1.7375236096009878,
      -3.334901799156853e-13
     ],
     "0,0": [
      6.585353168746976,
      7.799316747991725e-14
     ]
    }
   }
  }
 }
}

==> anc/paper2/r0/theory/helicity_terms.json <==
{
 "x": {
  "1/10": {
   "CA, nu=0": {
    "R": 0.05904349537492619,
    "spin 3": -1.769889096528984e-18,
    "(2/3) c/F_nu": 0.0590434953749262
   },
   "CA, nu=2": {
    "R": 0.0,
    "spin 3": 0.09143553794574336,
    "(2/3) c/F_nu": 0.09143553794574825
   },
   "nf, nu=0": {
    "R": -0.11808699074985238,
    "spin 3": 3.539778193057968e-17,
    "(2/3) c/F_nu": -0.1180869907498524
   },
   "nf, nu=2": {
    "R": 0.0,
    "spin 3": -0.18287107589147228,
    "(2/3) c/F_nu": -0.1828710758914965
   }
  },
  "3/10": {
   "CA, nu=0": {
    "R": 0.12865282117257856,
    "spin 3": 4.499249713836555e-18,
    "(2/3) c/F_nu": 0.12865282117257856
   },
   "CA, nu=2": {
    "R": 0.0,
    "spin 3": 0.5640612409346759,
    "(2/3) c/F_nu": 0.5640612409347301
   },
   "nf, nu=0": {
    "R": -0.2573056423451571,
    "spin 3": 1.799699885534622e-17,
    "(2/3) c/F_nu": -0.2573056423451571
   },
   "nf, nu=2": {
    "R": 0.0,
    "spin 3": -1.1281224818692237,
    "(2/3) c/F_nu": -1.1281224818694602
   }
  },
  "1/2": {
   "CA, nu=0": {
    "R": 0.1481481481481481,
    "spin 3": 0.0,
    "(2/3) c/F_nu": 0.14814814814814814
   },
   "CA, nu=2": {
    "R": -5.551115123125783e-17,
    "spin 3": 1.333333333333194,
    "(2/3) c/F_nu": 1.3333333333333333
   },
   "nf, nu=0": {
    "R": -0.2962962962962962,
    "spin 3": 0.0,
    "(2/3) c/F_nu": -0.2962962962962963
   },
   "nf, nu=2": {
    "R": 1.1102230246251565e-16,
    "spin 3": -2.6666666666660666,
    "(2/3) c/F_nu": -2.6666666666666665
   }
  }
 },
 "largest deviation": 1.90136252322819e-07
}

==> anc/paper2/r0/theory/kappa1_n4.json <==
{
 "symbolic": {
  "poles": "cancel",
  "B": "-X**2/2 + ln1mx*lnx + ln1my*lny + 7*pi**2/12",
  "X^2": "-1/2",
  "X^1": "0",
  "depends on t1, t2": false
 },
 "zeta_2": 1.6449340668482264,
 "pairs": [
  {
   "x1": "1/10",
   "x2": "1/10",
   "expected poles (a_s C_A units)": {
    "eps^-2": 2.0,
    "eps^-1": 9.631782434607487
   },
   "nu=0": {
    "eps^-2": 2.000000000014684,
    "eps^-1": 9.631782434427283,
    "eps^0": -9.195076560358576,
    "max |1/eta coefficient|": 5.466845927344517e-14,
    "max |imag|": 4.0769554001791544e-11,
    "kappa_1": 1.6449340592772579,
    "kappa_1 - zeta_2": -7.570968518777477e-09,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -1.5141939258001003e-08
   },
   "nu=2": {
    "eps^-2": 1.9999999998622917,
    "eps^-1": 9.631782432517806,
    "eps^0": -9.195076134734352,
    "max |1/eta coefficient|": 8.40010606538353e-14,
    "max |imag|": 1.3001895584871687e-09,
    "kappa_1": 1.6449342720893698,
    "kappa_1 - zeta_2": 2.0524114341391453e-07,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": 4.10482284607383e-07
   }
  },
  {
   "x1": "1/10",
   "x2": "3/10",
   "expected poles (a_s C_A units)": {
    "eps^-2": 2.0,
    "eps^-1": 7.93718671383308
   },
   "nu=0": {
    "eps^-2": 2.0000000000139564,
    "eps^-1": 7.937186713320553,
    "eps^0": -9.568727328338241,
    "max |1/eta coefficient|": 6.126917759833022e-14,
    "max |imag|": 9.602109078924865e-11,
    "kappa_1": 1.6449340550302605,
    "kappa_1 - zeta_2": -1.1817965939187047e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -2.3635934098820144e-08
   },
   "nu=2": {
    "eps^-2": 2.0000000000152287,
    "eps^-1": 7.937186712680434,
    "eps^0": -9.568727315112582,
    "max |1/eta coefficient|": 1.2927995693437102e-13,
    "max |imag|": 3.1703956111379226e-10,
    "kappa_1": 1.6449340616430899,
    "kappa_1 - zeta_2": -5.20513654400645e-09,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -1.041027530845895e-08
   }
  },
  {
   "x1": "1/10",
   "x2": "1/2",
   "expected poles (a_s C_A units)": {
    "eps^-2": 2.0,
    "eps^-1": 7.588479939543525
   },
   "nu=0": {
    "eps^-2": 2.0000000000084572,
    "eps^-1": 7.588479938619342,
    "eps^0": -9.670779500744421,
    "max |1/eta coefficient|": 3.1750795464401335e-14,
    "max |imag|": 2.3079107132279225e-11,
    "kappa_1": 1.6449340502586605,
    "kappa_1 - zeta_2": -1.6589565943192497e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -3.317913410683104e-08
   },
   "nu=2": {
    "eps^-2": 2.0000000000082188,
    "eps^-1": 7.588479938058413,
    "eps^0": -9.670779512644838,
    "max |1/eta coefficient|": 4.686324961617845e-14,
    "max |imag|": 3.414783727772798e-11,
    "kappa_1": 1.6449340443084521,
    "kappa_1 - zeta_2": -2.2539774269247914e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -4.507955075894188e-08
   }
  },
  {
   "x1": "1/10",
   "x2": "7/10",
   "expected poles (a_s C_A units)": {
    "eps^-2": 2.0,
    "eps^-1": 7.93718671383308
   },
   "nu=0": {
    "eps^-2": 2.0000000000061835,
    "eps^-1": 7.937186712974238,
    "eps^0": -9.568727332722148,
    "max |1/eta coefficient|": 3.9562651943301386e-14,
    "max |imag|": 3.0554464601646024e-11,
    "kappa_1": 1.6449340528383072,
    "kappa_1 - zeta_2": -1.400991922473338e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -2.801984066991281e-08
   },
   "nu=2": {
    "eps^-2": 2.0000000000024567,
    "eps^-1": 7.9371867127375015,
    "eps^0": -9.568727338149486,
    "max |1/eta coefficient|": 5.627596717094509e-14,
    "max |imag|": 7.783093534714067e-11,
    "kappa_1": 1.644934050124638,
    "kappa_1 - zeta_2": -1.6723588514011567e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -3.344717924846918e-08
   }
  },
  {
   "x1": "1/10",
   "x2": "9/10",
   "expected poles (a_s C_A units)": {
    "eps^-2": 2.0,
    "eps^-1": 9.631782434607487
   },
   "nu=0": {
    "eps^-2": 1.9999999999934392,
    "eps^-1": 9.631782432753074,
    "eps^0": -9.195076594378923,
    "max |1/eta coefficient|": 4.810448371945678e-14,
    "max |imag|": 2.43724968309528e-10,
    "kappa_1": 1.644934042267085,
    "kappa_1 - zeta_2": -2.458114134462619e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -4.916228490969843e-08
   },
   "nu=2": {
    "eps^-2": 1.9999999999949678,
    "eps^-1": 9.631782432654425,
    "eps^0": -9.195076598424079,
    "max |1/eta coefficient|": 3.5887287585504133e-14,
    "max |imag|": 2.6338305957067905e-10,
    "kappa_1": 1.6449340402445074,
    "kappa_1 - zeta_2": -2.660371900553571e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -5.3207440231517467e-08
   }
  },
  {
   "x1": "3/10",
   "x2": "3/10",
   "expected poles (a_s C_A units)": {
    "eps^-2": 2.0,
    "eps^-1": 6.242590993058673
   },
   "nu=0": {
    "eps^-2": 2.000000000014237,
    "eps^-1": 6.242590992203956,
    "eps^0": -9.942378097472803,
    "max |1/eta coefficient|": 7.522116790465911e-14,
    "max |imag|": 1.6196725711949864e-10,
    "kappa_1": 1.6449340502058138,
    "kappa_1 - zeta_2": -1.6642412559164654e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -3.328482556241852e-08
   },
   "nu=2": {
    "eps^-2": 2.000000000023214,
    "eps^-1": 6.242590991691017,
    "eps^0": -9.942378108100579,
    "max |1/eta coefficient|": 1.1612932202033203e-13,
    "max |imag|": 5.61269656490496e-10,
    "kappa_1": 1.6449340448919259,
    "kappa_1 - zeta_2": -2.1956300555459052e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -4.3912601555007313e-08
   }
  },
  {
   "x1": "3/10",
   "x2": "1/2",
   "expected poles (a_s C_A units)": {
    "eps^-2": 2.0,
    "eps^-1": 5.893884218769118
   },
   "nu=0": {
    "eps^-2": 2.000000000009374,
    "eps^-1": 5.893884217484986,
    "eps^0": -10.044430271234745,
    "max |1/eta coefficient|": 3.516694825120121e-14,
    "max |imag|": 4.9299896563571637e-11,
    "kappa_1": 1.644934044756333,
    "kappa_1 - zeta_2": -2.2091893425724152e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -4.418378729553751e-08
   },
   "nu=2": {
    "eps^-2": 2.0000000000092295,
    "eps^-1": 5.893884217015314,
    "eps^0": -10.04443028198194,
    "max |1/eta coefficient|": 6.365581037658237e-14,
    "max |imag|": 1.5969795022499837e-10,
    "kappa_1": 1.6449340393827354,
    "kappa_1 - zeta_2": -2.746549099263973e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -5.493098242936867e-08
   }
  },
  {
   "x1": "3/10",
   "x2": "7/10",
   "expected poles (a_s C_A units)": {
    "eps^-2": 2.0,
    "eps^-1": 6.242590993058673
   },
   "nu=0": {
    "eps^-2": 2.000000000007702,
    "eps^-1": 6.242590991837986,
    "eps^0": -9.94237810422014,
    "max |1/eta coefficient|": 5.713901482357641e-14,
    "max |imag|": 7.814143284198822e-11,
    "kappa_1": 1.6449340468321454,
    "kappa_1 - zeta_2": -2.0016081014873066e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -4.003216247383534e-08
   },
   "nu=2": {
    "eps^-2": 2.0000000000008704,
    "eps^-1": 6.242590991661718,
    "eps^0": -9.942378104292317,
    "max |1/eta coefficient|": 9.319767389266048e-14,
    "max |imag|": 7.620187668524414e-11,
    "kappa_1": 1.644934046796057,
    "kappa_1 - zeta_2": -2.005216948042232e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -4.010433940493385e-08
   }
  },
  {
   "x1": "3/10",
   "x2": "9/10",
   "expected poles (a_s C_A units)": {
    "eps^-2": 2.0,
    "eps^-1": 7.937186713833081
   },
   "nu=0": {
    "eps^-2": 1.9999999999958877,
    "eps^-1": 7.937186711610407,
    "eps^0": -9.568727367548833,
    "max |1/eta coefficient|": 4.600494039503932e-14,
    "max |imag|": 3.278047248964205e-10,
    "kappa_1": 1.6449340354249644,
    "kappa_1 - zeta_2": -3.142326199245815e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -6.284652442900551e-08
   },
   "nu=2": {
    "eps^-2": 1.9999999999926399,
    "eps^-1": 7.937186711582735,
    "eps^0": -9.568727363520777,
    "max |1/eta coefficient|": 5.0432491788658034e-14,
    "max |imag|": 4.0909508268116116e-10,
    "kappa_1": 1.6449340374389925,
    "kappa_1 - zeta_2": -2.9409233937016666e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -5.881846831812254e-08
   }
  },
  {
   "x1": "1/2",
   "x2": "1/2",
   "expected poles (a_s C_A units)": {
    "eps^-2": 2.0,
    "eps^-1": 5.545177444479562
   },
   "nu=0": {
    "eps^-2": 2.000000000004177,
    "eps^-1": 5.545177442734989,
    "eps^0": -10.146482445977819,
    "max |1/eta coefficient|": 7.997412722697254e-15,
    "max |imag|": 5.237933906295804e-11,
    "kappa_1": 1.6449340388162863,
    "kappa_1 - zeta_2": -2.803194010247978e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -5.606388064904877e-08
   },
   "nu=2": {
    "eps^-2": 2.0000000000022493,
    "eps^-1": 5.5451774424035705,
    "eps^0": -10.146482450359015,
    "max |1/eta coefficient|": 4.9071279590881036e-14,
    "max |imag|": 1.0008282321383871e-10,
    "kappa_1": 1.6449340366256884,
    "kappa_1 - zeta_2": -3.022253802775765e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -6.044507649960451e-08
   }
  },
  {
   "x1": "1/2",
   "x2": "7/10",
   "expected poles (a_s C_A units)": {
    "eps^-2": 2.0,
    "eps^-1": 5.893884218769118
   },
   "nu=0": {
    "eps^-2": 2.0000000000017906,
    "eps^-1": 5.89388421707773,
    "eps^0": -10.044430278998165,
    "max |1/eta coefficient|": 4.769701033538246e-14,
    "max |imag|": 2.7964604332283045e-11,
    "kappa_1": 1.644934040874623,
    "kappa_1 - zeta_2": -2.5973603490214714e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -5.194720742451864e-08
   },
   "nu=2": {
    "eps^-2": 1.9999999999959324,
    "eps^-1": 5.893884217024436,
    "eps^0": -10.044430272939518,
    "max |1/eta coefficient|": 9.796372126228367e-14,
    "max |imag|": 1.6265692031651672e-10,
    "kappa_1": 1.6449340439039464,
    "kappa_1 - zeta_2": -2.29442800314672e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -4.588856050702361e-08
   }
  },
  {
   "x1": "1/2",
   "x2": "9/10",
   "expected poles (a_s C_A units)": {
    "eps^-2": 2.0,
    "eps^-1": 7.588479939543525
   },
   "nu=0": {
    "eps^-2": 1.9999999999897822,
    "eps^-1": 7.58847993683621,
    "eps^0": -9.670779542704661,
    "max |1/eta coefficient|": 1.4903513583378524e-14,
    "max |imag|": 2.2127777681927834e-10,
    "kappa_1": 1.6449340292785406,
    "kappa_1 - zeta_2": -3.75696858068153e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -7.513937205771981e-08
   },
   "nu=2": {
    "eps^-2": 1.9999999999876612,
    "eps^-1": 7.588479936986831,
    "eps^0": -9.67077953054979,
    "max |1/eta coefficient|": 2.8968345488637645e-14,
    "max |imag|": 1.7955592869868873e-10,
    "kappa_1": 1.644934035355976,
    "kappa_1 - zeta_2": -3.149225036302994e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -6.298450117014909e-08
   }
  },
  {
   "x1": "7/10",
   "x2": "7/10",
   "expected poles (a_s C_A units)": {
    "eps^-2": 2.0,
    "eps^-1": 6.242590993058673
   },
   "nu=0": {
    "eps^-2": 1.9999999999983136,
    "eps^-1": 6.242590991440595,
    "eps^0": -9.942378110840377,
    "max |1/eta coefficient|": 9.494033934586937e-14,
    "max |imag|": 2.3563196690707063e-11,
    "kappa_1": 1.644934043522027,
    "kappa_1 - zeta_2": -2.3326199416473514e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -4.665239927703624e-08
   },
   "nu=2": {
    "eps^-2": 1.999999999994117,
    "eps^-1": 6.242590991437602,
    "eps^0": -9.942378102544625,
    "max |1/eta coefficient|": 3.0872692877710093e-13,
    "max |imag|": 2.492709397907667e-10,
    "kappa_1": 1.6449340476699028,
    "kappa_1 - zeta_2": -1.9178323595880897e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -3.8356647635851004e-08
   }
  },
  {
   "x1": "7/10",
   "x2": "9/10",
   "expected poles (a_s C_A units)": {
    "eps^-2": 2.0,
    "eps^-1": 7.937186713833081
   },
   "nu=0": {
    "eps^-2": 1.9999999999860225,
    "eps^-1": 7.937186711217979,
    "eps^0": -9.568727373706693,
    "max |1/eta coefficient|": 3.1805802961441404e-14,
    "max |imag|": 2.319860514323151e-10,
    "kappa_1": 1.6449340323460344,
    "kappa_1 - zeta_2": -3.4502191992302755e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -6.900438442869472e-08
   },
   "nu=2": {
    "eps^-2": 1.9999999999887694,
    "eps^-1": 7.937186711380662,
    "eps^0": -9.568727360441219,
    "max |1/eta coefficient|": 1.8386176871773117e-13,
    "max |imag|": 8.361155329428135e-11,
    "kappa_1": 1.6449340389787714,
    "kappa_1 - zeta_2": -2.7869454966023e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -5.573891037613521e-08
   }
  },
  {
   "x1": "9/10",
   "x2": "9/10",
   "expected poles (a_s C_A units)": {
    "eps^-2": 2.0,
    "eps^-1": 9.631782434607489
   },
   "nu=0": {
    "eps^-2": 1.9999999999744509,
    "eps^-1": 9.631782431012976,
    "eps^0": -9.1950766360633,
    "max |1/eta coefficient|": 3.359063978331328e-14,
    "max |imag|": 5.004467475750458e-10,
    "kappa_1": 1.6449340214248966,
    "kappa_1 - zeta_2": -4.542332976420482e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -9.084665997249886e-08
   },
   "nu=2": {
    "eps^-2": 2.0000000000177396,
    "eps^-1": 9.631782431732294,
    "eps^0": -9.195076598202332,
    "max |1/eta coefficient|": 4.822935192951548e-13,
    "max |imag|": 3.4169215361153606e-10,
    "kappa_1": 1.6449340403553805,
    "kappa_1 - zeta_2": -2.6492845917047703e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -5.2985692278184615e-08
   }
  }
 ],
 "largest |kappa_1 - zeta_2|": 2.0524114341391453e-07,
 "largest spread of kappa_1 between pairs and components": 2.5066447317811935e-07,
 "change of r0/C_A at x = 1/2, quadrature orders 96, 72, 40": {
  "nu=0": 5.0351767200140785e-08,
  "nu=2": 5.464676711142147e-08
 },
 "change of r0/C_A at x = 1/2, 16 points on the eps circle": {
  "nu=0": 4.012057122082524e-07,
  "nu=2": 4.050798683152834e-07
 }
}

==> anc/paper2/r0/theory/laurent_inputs.py <==
"""Read complete Laurent data for downstream physics calculations.

Legacy stored records remain usable when their diagram inventory and numerical
payload are complete. This reader does not assign producer provenance to them.
Partial checkpoints are for resuming assembly, not for forming a physical kernel.
"""
from fractions import Fraction
import json
import math

from cache_utils import diagram_names


STRUCTURES = {
    'gqq': ('ek', 'ke'),
    'gg': ('S1', 'S2', 'S3', 'T4'),
    'n4': ('S1', 'S2', 'S3', 'T4'),
    'fdh': ('S1', 'S2', 'S3', 'T4'),
}
COLOURS = {'gqq': ('CF', 'CA'), 'gg': ('CA', 'nf'), 'fdh': ('CA', 'nf'), 'n4': ('ns',)}
ORDERS = {f'{i},{j}' for i in (-1, 0) for j in (-2, -1, 0)}


def _keys(value, expected, label):
    if not isinstance(value, dict) or set(value) != set(expected):
        raise ValueError(f'{label} must contain exactly {sorted(expected)}')


def _pair(value, label):
    if not isinstance(value, (list, tuple)) or len(value) != 2:
        raise ValueError(f'{label} must be a real/imaginary pair')
    if any(isinstance(v, bool) or not math.isfinite(float(v)) for v in value):
        raise ValueError(f'{label} must contain finite numbers')


def load_laurent(path, kind, *, expected_x=None):
    """Return validated data without modifying the file or inventing provenance."""
    with open(path) as stream:
        record = json.load(stream)
    try:
        structures = STRUCTURES[kind]
        expected = diagram_names(kind)
        _keys(record['diagrams'], expected, 'diagram inventory')
        if ('complete' in record or 'provenance' in record) and record.get('complete') is not True:
            raise ValueError('calculation is marked incomplete or has no completion status')
        if record.get('failed_diagrams'):
            raise ValueError('calculation contains failed diagrams')
        if 'expected_diagrams' in record and sorted(record['expected_diagrams']) != expected:
            raise ValueError('recorded expected diagram inventory is inconsistent')
        x = Fraction(str(record['x']))
        if expected_x is not None and x != Fraction(str(expected_x)):
            raise ValueError(f'recorded x={record["x"]} does not match requested x={expected_x}')
        if kind != 'gqq':
            _keys(record['tree'], structures, 'tree structures')
            for structure, value in record['tree'].items():
                _pair(value, f'tree {structure}')
            if complex(*record['tree']['S1']) == 0:
                raise ValueError('tree normalisation S1 must be nonzero')
        for name, diagram in record['diagrams'].items():
            colour_field = 'pref' if kind == 'gqq' else 'colour'
            _keys(diagram[colour_field], COLOURS[kind], f'{name} colour coefficients')
            for colour, value in diagram[colour_field].items():
                if kind == 'gqq':
                    if not math.isfinite(float(Fraction(str(value)))):
                        raise ValueError(f'{name} {colour} must be finite')
                else:
                    _pair(value, f'{name} {colour}')
            _keys(diagram['laurent'], structures, f'{name} helicity structures')
            for structure, coefficients in diagram['laurent'].items():
                # Assembly represents an identically zero structure by {}.
                if coefficients:
                    _keys(coefficients, ORDERS, f'{name} {structure} Laurent orders')
                elif not isinstance(coefficients, dict):
                    raise ValueError(f'{name} {structure} has no Laurent coefficient mapping')
                for order, value in coefficients.items():
                    _pair(value, f'{name} {structure} coefficient {order}')
    except (KeyError, TypeError, ValueError, OverflowError, ZeroDivisionError) as exc:
        raise ValueError(f'{path}: invalid or incomplete {kind} Laurent data: {exc}') from exc
    return record


==> anc/paper2/r0/theory/lc_engine.py <==
"""Light-cone tools for the one-loop collinear functions of the DPS kernel (gate C, theory).

Conventions: v^+ = v^0 + v^3, v^- = v^0 - v^3, v.w = (v^+ w^- + v^- w^+)/2 - vperp.wperp (Euclidean
transverse vectors), d^4v = (1/2) dv^+ dv^- d^2vperp.  n = (1,0,0,1), nbar = (1,0,0,-1), so that
nslash = gamma.n carries v^- ... more precisely vslash = (v^+/2) nslash + (v^-/2) nbarslash + vslash_perp,
with vslash_perp = -(v_perp . Gamma) where Gamma^i are the Euclidean transverse gammas,
{Gamma^i, Gamma^j} = -2 delta^{ij}, sum_i Gamma^i Gamma^i = -D, D = d - 2.

1. Dirac strings.  A string is a list of factors; dirac_ncoeff(string) returns the coefficient of nslash
   (nslash to the left) as a dict {perp word: coefficient}, where a perp word is a tuple of tokens:
   'e' (eps.Gamma), a vector name ('k', 'l', ...) meaning (vector . Gamma), or ('i', label) for one of a pair
   of contracted Euclidean indices.  This is all that the projections onto the good components keep:
   (nslash nbarslash/4) X (nbarslash nslash/4) = nslash X_1, with X_1 the nslash-coefficient of X.
2. Perp words.  perp_contract removes contracted index pairs; perp_canonical reduces a word with one 'e'
   and vectors 'k' to (-k2)^m (Gamma.k)(eps.Gamma) or (eps.Gamma)(Gamma.k).
3. Light-cone energy integrals.  lc_integrate does int dv/(2 pi) over the minus components by residues, with
   the i0 of every denominator tracked through the substitutions.
"""
import itertools
import sympy as sp

# ----------------------------------------------------------------------------- 1. Dirac strings
# A factor is one of:
#   ('slash', plus, minus, {vec: coeff})   the slash of a momentum with these light-cone components
#   ('eps',)                               epsslash for a transverse physical polarisation (= -(eps.Gamma))
#   ('nbar',)                              nbarslash (eikonal vertex of an n-collinear Wilson line)
#   ('n',)                                 nslash
#   ('gam', label)                         gamma^alpha with a Lorentz index contracted (Feynman gauge
#                                          -g_{alpha beta}) with the other factor of the same label
def _expand_factor(f):
    """basis expansion of one factor: list of (coeff, element), element in 'N', 'Nb', ('p', token)"""
    if f[0] == 'slash':
        _, plus, minus, perp = f
        out = []
        if plus != 0:
            out.append((sp.Rational(1, 2)*plus, 'N'))
        if minus != 0:
            out.append((sp.Rational(1, 2)*minus, 'Nb'))
        for vec, c in perp.items():
            if c != 0:
                out.append((-c, ('p', vec)))
        return out
    if f[0] == 'eps':
        return [(-1, ('p', 'e'))]
    if f[0] == 'nbar':
        return [(1, 'Nb')]
    if f[0] == 'n':
        return [(1, 'N')]
    raise ValueError(f)


def _split_contractions(string):
    """gamma^a X gamma_a = (1/2)(n X nbar + nbar X n) + gperp: returns list of (coeff, string without 'gam')"""
    labels = sorted({f[1] for f in string if f[0] == 'gam'})
    results = [(sp.Integer(1), list(string))]
    for lab in labels:
        new = []
        for c, s in results:
            pos = [i for i, f in enumerate(s) if f[0] == 'gam' and f[1] == lab]
            assert len(pos) == 2
            p, q = pos
            for coeff, a, b in ((sp.Rational(1, 2), ('n',), ('nbar',)), (sp.Rational(1, 2), ('nbar',), ('n',))):
                t = list(s); t[p] = a; t[q] = b
                new.append((c*coeff, t))
            # perp part: gamma_perp^a X gamma_perp a = -sum_i Gamma^i X Gamma^i
            t = list(s); t[p] = ('pidx', lab); t[q] = ('pidx', lab)
            new.append((-c, t))
        results = new
    return results


_LC_REDUCE = {}


def _reduce_lc(word):
    """reduce a word in N, Nb (N N = Nb Nb = 0, N Nb N = 4N, Nb N Nb = 4Nb): returns (coeff, word) or (0, None)"""
    w = list(word)
    c = 1
    changed = True
    while changed:
        changed = False
        for i in range(len(w) - 1):
            if w[i] == w[i + 1]:
                return 0, None
        for i in range(len(w) - 2):
            if w[i] == w[i + 2] and w[i] != w[i + 1]:
                # X Y X = 4 X  (X Y X = X (4 - X Y) = 4X - XXY)
                w = w[:i] + [w[i]] + w[i + 3:]
                c *= 4
                changed = True
                break
    return c, tuple(w)


def dirac_ncoeff(string):
    """coefficient of nslash (to the left) of a Dirac string, as {perp word: coeff}"""
    out = {}
    for c0, s in _split_contractions(string):
        expanded = []
        for f in s:
            if f[0] == 'pidx':
                expanded.append([(1, ('p', ('i', f[1])))])
            else:
                expanded.append(_expand_factor(f))
        for combo in itertools.product(*expanded):
            coeff = c0
            lc, perp, sign = [], [], 1
            for c, el in combo:
                coeff = coeff*c
                if el in ('N', 'Nb'):
                    # move to the left past all perp elements collected so far
                    if len(perp) % 2:
                        sign = -sign
                    lc.append(el)
                else:
                    perp.append(el[1])
            if coeff == 0:
                continue
            k, word = _reduce_lc(lc)
            if word != ('N',):
                continue
            key = tuple(perp)
            out[key] = sp.expand(out.get(key, 0) + sign*k*coeff)
    return {k: v for k, v in out.items() if v != 0}


# ----------------------------------------------------------------------------- 2. perp words
D = sp.Symbol('D')          # D = d - 2


def _dot(a, b, dots):
    """Euclidean dot product of two tokens (vectors or index tokens)"""
    if isinstance(a, tuple) and isinstance(b, tuple):
        return 1 if a == b else 0          # delta^{ij}: only used when equal labels are contracted later
    if isinstance(a, tuple) or isinstance(b, tuple):
        raise ValueError('dot of an index with a vector should not occur here')
    key = tuple(sorted((a, b)))
    return dots[key]


def perp_contract(word, dots):
    """remove all contracted index pairs: returns {word without indices: coeff}.
    sum_i Gamma^i (Y X') Gamma^i = -Y (sum_i Gamma^i X' Gamma^i) - 2 X' Y,  sum_i Gamma^i Gamma^i = -D."""
    idx = [t for t in word if isinstance(t, tuple)]
    if not idx:
        return {tuple(word): sp.Integer(1)}
    lab = idx[0]
    p = word.index(lab)
    q = p + 1 + word[p + 1:].index(lab)
    head, mid, tail = list(word[:p]), list(word[p + 1:q]), list(word[q + 1:])

    def inner(X):
        """sum_i Gamma^i X Gamma^i as {word: coeff}"""
        if not X:
            return {(): -D}
        Y, Xp = X[0], X[1:]
        out = {}
        for w2, c in inner(Xp).items():
            key = (Y,) + w2
            out[key] = out.get(key, 0) - c
        key = tuple(Xp) + (Y,)
        out[key] = out.get(key, 0) - 2
        return out

    result = {}
    for w2, c in inner(mid).items():
        for w3, c3 in perp_contract(tuple(head) + w2 + tuple(tail), dots).items():
            result[w3] = sp.expand(result.get(w3, 0) + c*c3)
    return {k: v for k, v in result.items() if v != 0}


def perp_canonical(word, k2):
    """a word with one 'e' and only 'k' otherwise -> (coeff, 'ek' or 'ke'): (Gamma.k)^2 = -k2"""
    assert word.count('e') == 1 and all(t in ('e', 'k') for t in word), word
    i = word.index('e')
    a, b = i, len(word) - i - 1
    c = (-k2)**(a//2 + b//2)
    if a % 2 == 1 and b % 2 == 0:
        return c, 'ke'
    if a % 2 == 0 and b % 2 == 1:
        return c, 'ek'
    raise ValueError('even number of k: ' + str(word))


# ----------------------------------------------------------------------------- 3. light-cone integrals
def lc_integrate(num, dens, var, signs_at):
    """int dvar/(2 pi) num / prod (den + i0 s) by residues.
    dens: list of (expr, s) with expr linear in var, s the coefficient of i0 (a sympy number/expression);
    signs_at: dict of numerical values used to decide the half-plane of each pole.
    Returns a list of (num', dens') terms (one per residue), with the i0 coefficients of the remaining
    denominators updated. Requires num/prod to fall off at least like 1/var^2."""
    dens = [(sp.cancel(sp.together(e)), s) for e, s in dens]
    vd = [(e, s) for e, s in dens if sp.simplify(sp.diff(e, var)) != 0]
    other = [(e, s) for e, s in dens if sp.simplify(sp.diff(e, var)) == 0]
    deg = sp.Poly(sp.expand(num), var).degree() if sp.expand(num) != 0 else -10
    if deg - len(vd) > -2:
        raise ValueError(f'integrand falls off too slowly in {var}: degree {deg}, {len(vd)} denominators')
    if not vd:
        return []
    poles = []
    for i, (e, s) in enumerate(vd):
        b = sp.simplify(sp.diff(e, var))
        loc = sp.simplify((s/b).subs(signs_at))
        poles.append((i, b, 'lower' if loc > 0 else 'upper'))
    nlow = sum(1 for p in poles if p[2] == 'lower')
    side = 'lower' if nlow <= len(poles) - nlow else 'upper'
    pref = -sp.I if side == 'lower' else sp.I         # (1/2pi) * (-+ 2 pi i)
    out = []
    for i, b, where in poles:
        if where != side:
            continue
        e, s = vd[i]
        v0 = sp.solve(sp.Eq(e, 0), var)[0]
        newd = []
        for j, (ej, sj) in enumerate(vd):
            if j == i:
                continue
            bj = sp.simplify(sp.diff(ej, var))
            newd.append((sp.cancel(sp.together(ej.subs(var, v0))), sp.simplify(sj - bj*s/b)))
        out.append((sp.cancel(sp.together(pref*num.subs(var, v0)/b)), other + newd))
    return out


# ----------------------------------------------------------------------------- 4. transverse integrals
eps = sp.Symbol('eps')


def _pairings(items):
    """all perfect matchings of a list of items"""
    if not items:
        yield []
        return
    a = items[0]
    for i in range(1, len(items)):
        rest = items[1:i] + items[i + 1:]
        for m in _pairings(rest):
            yield [(a, items[i])] + m


def transverse_integrate(terms, dens, l2, lk, k2, lvec='l', kvec='k', test=None):
    """int d^n l/(2 pi)^n  sum_w c_w(l2, lk, k2) w / prod_j den_j,  n = 2 - 2 eps.
    terms: {word: coeff}, words contain 'e', kvec and lvec tokens; dens: list of expressions linear in
    (l2, lk, k2) (all of one sign at the test point). Feynman parameters a1..a_{m-1} (a_m = 1 - sum).
    Returns ({'ek': integrand, 'ke': integrand}, params), the integrand to be integrated over the simplex
    sum a_i <= 1 with measure da_1...da_{m-1}; the result carries the factor (k2)^(-1-eps)."""
    m = len(dens)
    params = sp.symbols(f'a1:{m}')
    alphas = list(params) + [1 - sum(params)]
    # make every denominator positive definite (flip its sign), and check definiteness at the test point
    signs = []
    for d in dens:
        dd = sp.expand(sp.cancel(sp.together(d)))
        A_ = dd.coeff(l2); B_ = dd.coeff(lk); C_ = dd.coeff(k2)
        tv = {kk: vv for kk, vv in (test or {}).items() if kk not in (l2, lk, k2)}
        An, Bn, Cn = (sp.N(c.subs(tv)) for c in (A_, B_, C_))
        if An != 0:
            assert Bn**2 - 4*An*Cn < 1e-12*abs(An*Cn) + 1e-30 and An*Cn >= 0, ('not definite', dd)
            signs.append(1 if An > 0 else -1)
        else:
            assert Bn == 0, ('linear in lk', dd)
            signs.append(1 if Cn > 0 else -1)
    sgn = 1
    dens = [sg*sp.expand(sp.cancel(sp.together(d))) for sg, d in zip(signs, dens)]
    sgn_total = 1
    for sg in signs:
        sgn_total *= sg
    comb = sp.expand(sum(a*d for a, d in zip(alphas, dens)))
    A = sp.expand(comb.coeff(l2))
    B = sp.expand(comb.coeff(lk))
    C = sp.expand(comb.coeff(k2))
    assert sp.expand(comb - A*l2 - B*lk - C*k2) == 0
    beta = sp.cancel(-B/(2*A))             # l = lp + beta k
    M = sp.cancel(C - B**2/(4*A))          # combined = A lp^2 + M k2
    n = 2 - 2*eps
    lp2, lpk = sp.symbols('lp2 lpk')
    out = {'ek': 0, 'ke': 0}
    for word, c in terms.items():
        # substitute l -> lp + beta k in the scalar coefficient
        cs = sp.expand(c.subs({l2: lp2 + 2*beta*lpk + beta**2*k2, lk: lpk + beta*k2}, simultaneous=True))
        # expand the word: each lvec token -> 'lp' + beta kvec
        lpos = [i for i, t in enumerate(word) if t == lvec]
        for choice in itertools.product((0, 1), repeat=len(lpos)):
            w = list(word)
            fac = 1
            for pos, ch in zip(lpos, choice):
                if ch:
                    w[pos] = kvec; fac *= beta
                else:
                    w[pos] = 'lp'
            # scalar polynomial in lp2, lpk
            poly = sp.Poly(cs, lp2, lpk)
            for (p2, pk), cc in poly.terms():
                nl = pk + w.count('lp')            # number of free lp vectors
                if nl % 2:
                    continue
                P = p2 + nl//2                     # total power of lp^2 after the angular average
                # angular average: (lp^i1 ... lp^iN) -> lp^(N) sym / (n (n+2) ... (n+N-2))
                denom = sp.Integer(1)
                for j in range(nl//2):
                    denom *= (n + 2*j)
                items = [('kdot', i) for i in range(pk)] + [('w', i) for i, t in enumerate(w) if t == 'lp']
                acc = {}
                for match in _pairings(items):
                    ww = list(w)
                    sc = sp.Integer(1)
                    lab = 0
                    for a_, b_ in match:
                        if a_[0] == 'kdot' and b_[0] == 'kdot':
                            sc *= k2
                        elif a_[0] == 'kdot' or b_[0] == 'kdot':
                            pos = b_[1] if a_[0] == 'kdot' else a_[1]
                            ww[pos] = kvec
                        else:
                            lab += 1
                            ww[a_[1]] = ('i', 1000 + lab); ww[b_[1]] = ('i', 1000 + lab)
                    for w2, c2 in perp_contract(tuple(ww), {}).items():
                        c3, st = perp_canonical(w2, k2)
                        acc[st] = acc.get(st, 0) + sc*c2*c3
                # radial integral: int d^n lp/(2pi)^n (lp^2)^P / (A lp^2 + M k2)^m * Gamma(m)
                rad = (4*sp.pi)**(-n/2)*sp.gamma(P + n/2)*sp.gamma(m - P - n/2)/sp.gamma(n/2) \
                    * A**(-P - n/2)*(M)**(P + n/2 - m)
                for st, v in acc.items():
                    out[st] += sgn_total*fac*cc*v/denom*rad
    # every term scales as k2^(-1-eps) (the words carry one power of k): return the value at k2 = 1
    res = {st: expr.subs(k2, 1) for st, expr in out.items()}
    return res, params


def lc_integrate_multi(nums, dens, var, signs_at):
    """as lc_integrate, for a dict of numerators sharing the same denominators:
    returns list of ({key: num'}, dens')"""
    dens = [(sp.cancel(sp.together(e)), s) for e, s in dens]
    coef = [sp.cancel(sp.diff(e, var)) for e, s in dens]
    vd = [(e, s, b) for (e, s), b in zip(dens, coef) if b != 0]
    other = [(e, s) for (e, s), b in zip(dens, coef) if b == 0]
    if not vd:
        return []
    for key, num in nums.items():
        nn = sp.expand(num)
        if nn == 0:
            continue
        deg = sp.Poly(nn, var).degree()
        if deg - len(vd) > -2:
            raise ValueError(f'integrand falls off too slowly in {var}: degree {deg}, {len(vd)} denominators')
    poles = []
    for i, (e, s, b) in enumerate(vd):
        loc = sp.N((s/b).subs(signs_at))
        poles.append((i, 'lower' if loc > 0 else 'upper'))
    nlow = sum(1 for p in poles if p[1] == 'lower')
    side = 'lower' if nlow <= len(poles) - nlow else 'upper'
    pref = -sp.I if side == 'lower' else sp.I
    out = []
    for i, where in poles:
        if where != side:
            continue
        e, s, b = vd[i]
        v0 = sp.cancel(var - e/b)              # e = b var + rest -> var = -rest/b
        newd = []
        for j, (ej, sj, bj) in enumerate(vd):
            if j == i:
                continue
            newd.append((sp.cancel(sp.together(ej.subs(var, v0))), sp.cancel(sj - bj*s/b)))
        newn = {key: sp.cancel(sp.together(pref*num.subs(var, v0)/b)) for key, num in nums.items()}
        out.append((newn, other + newd))
    return out


==> anc/paper2/r0/theory/n4_diagrams.py <==
"""The scalar-loop graphs of the one-loop collinear function J1 for g -> gg: a complex scalar in the adjoint
representation (the six real scalars of N = 4 super Yang-Mills are three of them; the 2 eps epsilon-scalars of
dimensional reduction are eps of them).  Same conventions as gg_diagrams.py (D = d + i g A, all momenta into the
vertex, the factors g^n and the colour structures taken out):
    scalar propagator i/q^2,
    scalar vertex      +g f^{o b i} (p_in + p_out)^mu   (o outgoing scalar, b gluon, i incoming scalar;
                       the ghost vertex of gg_diagrams.py is the same with p_out alone),
    seagull            +i g^2 g^{mu nu} [f^{x o b1} f^{x i b2} + f^{x o b2} f^{x i b1}]   (gluons b1 mu, b2 nu),
    no sign for the closed loop, no symmetry factor (complex field; a real adjoint scalar is half of this).
Both are read off L = (D_mu phi)^a* (D^mu phi)^a with (D_mu phi)^a = d_mu phi^a + g f^{cab} A^c_mu phi^b.
'colour' is computed in colour() relative to the tree f^{a0 c d}, as {'ns': .} in units of C_A, per complex adjoint
scalar.  The identity checked by check_fdh.py: gluon-loop graphs in the four-dimensional-helicity scheme (metric
traces g^mu_mu = 4, loop momenta in d dimensions) = the same graphs in conventional dimensional regularisation
+ eps times these scalar graphs (2 eps real epsilon-scalars = eps complex ones).
"""
import numpy as np
import sympy as sp
from vec_engine import vec, vadd, vneg, T, N, NB, new_index
import gg_diagrams as G
from gg_diagrams import (P1, K, L, E, I_, J_, O, KmL, QmK, QmKpL, QmKmL, QmL, KpL,
                         D_K, D_QmK, D_L, D_KmL, D_QmKpL, D_QmKmL, D_QmL, D_KpL, ix, x)

DIAGRAMS = {}


def _reg(name, **kw):
    DIAGRAMS[name] = kw


# scalar triangles (two orientations of the charge flow), same lines as the ghost triangles of gg_diagrams.py:
# vertex A (incoming gluon, index al), B (operator 1, mu), C (operator 2, nu); factor (p_in + p_out) at each vertex
def _scalar(orient):
    al, mu, nu = ix('al', 'mu', 'nu')
    if orient == 1:      # A -> B -> C -> A: q_AB = K - l, q_BC = -l, q_CA = K - l - p1
        qAB, qBC, qCA = KmL, vneg(L), vneg(QmKpL)
        num = T.V(vadd(qCA, qAB), al)*T.V(vadd(qAB, qBC), mu)*T.V(vadd(qBC, qCA), nu)
    else:                # A -> C -> B -> A: q_AC = p1 - K + l, q_CB = l, q_BA = l - K
        qAC, qCB, qBA = QmKpL, L, vneg(KmL)
        num = T.V(vadd(qBA, qAC), al)*T.V(vadd(qCB, qBA), mu)*T.V(vadd(qAC, qCB), nu)
    return num*T.V(E, al)*T.V(O(I_, K, x), mu)*T.V(O(J_, QmK, 1 - x), nu)


# i^3 scalar propagators, (-i)^2 gluon propagators, vertices +1 each, no loop sign -> (-i)(-1) = +i
_reg('Vs1', numerator=_scalar(1), dens=[D_K, D_KmL, D_QmKpL, D_L, D_QmK], factor=sp.I, eik=False,
     colour=('fffs', 'gAB a0 gCA', 'gBC c gAB', 'gCA d gBC'))
_reg('Vs2', numerator=_scalar(2), dens=[D_K, D_KmL, D_QmKpL, D_L, D_QmK], factor=sp.I, eik=False,
     colour=('fffs', 'gAC a0 gBA', 'gCB d gAC', 'gBA c gCB'))


# seagull bubbles: (a) on the K line, (b) on the p1 - K line.  Scalar flow: from the seagull along l to the cubic
# vertex, back along the other line.  (a): seagull (p1 al, -(p1-K) nu; scalars l out, K-l in), cubic vertex
# (scalar l in, scalar l-K out, gluon -K mu): (p_in + p_out) = 2l - K.  (b): seagull (p1 al, -K mu; scalars l out,
# p1-K-l in), cubic vertex (l in, l-(p1-K) out, gluon -(p1-K) nu): 2l - (p1 - K).
def _sbub(which):
    al, mu, nu = ix('al', 'mu', 'nu')
    if which == 'a':
        num = T.G(al, nu)*T.V(vadd(L, L, vneg(K)), mu)
    else:
        num = T.G(al, mu)*T.V(vadd(L, L, vneg(QmK)), nu)
    return num*T.V(E, al)*T.V(O(I_, K, x), mu)*T.V(O(J_, QmK, 1 - x), nu)


# seagull +i, cubic vertex +1, i^2 scalar propagators, (-i)^2 gluon propagators -> i (-1)(-1) = +i
_reg('Vsbuba', numerator=_sbub('a'), dens=[D_L, D_KmL, D_K, D_QmK], factor=sp.I, eik=False,
     colour=('V4s', 'a0 d e f', 'f c e'))
_reg('Vsbubb', numerator=_sbub('b'), dens=[D_L, D_QmKmL, D_K, D_QmK], factor=sp.I, eik=False,
     colour=('V4s', 'a0 c e f', 'f d e'))


def colour(spec):
    """colour factor relative to the tree f^{a0 c d}, as {'ns': .} in units of C_A (SU(3): C_A = 3), per complex
    adjoint scalar; 'fffs' as 'fff' of gg_diagrams.colour; 'V4s': seagull (gluon1 gluon2 scalar_out scalar_in)
    and cubic vertex (out gluon in)"""
    kind = spec[0]
    if kind == 'fffs':
        r = G.colour(('fff',) + tuple(spec[1:]))
        return {'ns': r['CA']}
    if kind == 'V4s':
        letters = 'abcdefghijklmnopqrstuvwxyz'
        names = {}

        def sym(n):
            if n not in names:
                names[n] = letters[len(names)]
            return names[n]
        out = ''.join(sym(n) for n in ('a0', 'c', 'd'))
        b1, b2, o, i = (sym(n) for n in spec[1].split())
        xx = sym('x4')
        s3 = ''.join(sym(n) for n in spec[2].split())
        F = G._F
        val = (np.einsum(f'{xx}{o}{b1},{xx}{i}{b2},{s3}->' + out, F, F, F)
               + np.einsum(f'{xx}{o}{b2},{xx}{i}{b1},{s3}->' + out, F, F, F))
        return {'ns': G._ratio(val/np.where(np.abs(F) > 1e-9, F, 1))/3}
    raise ValueError(spec)


def self_energy_coefficient():
    """the gluon self-energy from a complex scalar loop, relative to the structure Gamma(eps) Gamma(1-eps)^2/Gamma(2-2eps)
    of combine_gg.self_energy: -1/(3 - 2 eps) per T_R (the fermion loop of combine_gg.py is -4(1-eps)/(3-2eps) per
    T_F n_f, the gluon and ghost loops (5-3eps)/(3-2eps) C_A).  Derived here from the Feynman-parameter integral
    int_0^1 dx (1-2x)^2 [x(1-x)]^(-eps) = B(1-eps,1-eps) - 4 B(2-eps,2-eps) and the transversality of the sum with the
    g^{mu nu} term, both checked symbolically."""
    e = sp.Symbol('eps')
    B = lambda a, b: sp.gamma(a)*sp.gamma(b)/sp.gamma(a + b)
    qq = B(1 - e, 1 - e) - 4*B(2 - e, 2 - e)                 # coefficient of q^mu q^nu, times Gamma(eps) (-q^2)^-eps
    gg = -2*B(2 - e, 2 - e)/(1 - e)                          # coefficient of g^{mu nu} q^2 from 4 l^mu l^nu/d
    assert sp.simplify(sp.gammasimp(qq + gg)) == 0, 'not transverse'
    ratio = sp.gammasimp(qq/(sp.gamma(1 - e)**2/sp.gamma(2 - 2*e)))
    assert sp.simplify(ratio - 1/(3 - 2*e)) == 0, ratio
    # the fermion loop with the same normalisation: -8 int x(1-x) [x(1-x)]^-eps ... = -4(1-eps)/(3-2eps) per T_F
    ferm = sp.gammasimp(-8*B(2 - e, 2 - e)/(sp.gamma(1 - e)**2/sp.gamma(2 - 2*e)))
    assert sp.simplify(ferm + 4*(1 - e)/(3 - 2*e)) == 0, ferm
    return -1/(3 - 2*e)


if __name__ == '__main__':
    for name, dd in DIAGRAMS.items():
        print(name, colour(dd['colour']))
    print('scalar self-energy coefficient per T_R:', self_energy_coefficient())
    e = sp.Symbol('eps')
    tot = sp.simplify((5 - 3*e)/(3 - 2*e) - 2*4*(1 - e)/(3 - 2*e) + (3 + e)*self_energy_coefficient())
    print('N = 4, FDH: gluon+ghost + 4 adjoint Weyl fermions (T_F n_f -> 2 C_A) + (3 + eps) complex adjoint scalars:', tot)


==> anc/paper2/r0/theory/n4_hexagon.py <==
"""kappa_1 of planar N = 4 super Yang-Mills from the regions (Paper 2, Sec. 5.1: the one-loop constant of the DPS kernel
at its own scale in the self-crossing limit of the six-gluon amplitude of Dixon and Esterlis, fitted there to the
two-loop single logarithm as kappa_1 = zeta_2).

The singular terms of E = A_6/A_6^{BDS-like} (DE eq. (2.12)) in b space, at two loops and in units of the one-loop DPS
term a K_0(b):  E^(2)/(a K_0) = h_1 + h_2 - M6hat/2 + K^(1)/K_0,  with
    h_k = M_4^(1)(s_k, t_k) = -(1/eps^2)[(mu^2/-s_k)^eps + (mu^2/-t_k)^eps] + ln^2(s_k/t_k)/2 + 4 zeta_2   (BDS normalisation,
          a = g^2 N_c/(8 pi^2) (4 pi e^-gamma)^eps, FDH scheme), the one-loop four-gluon amplitudes of the two hard
          2 -> 2 subprocesses, with their adjacent invariants in the planar ordering (6',1,2,3') and (3'',4,5,6''),
    M6hat = 2 (M_6^{1-loop} + Y) = sum_i [-(1/eps^2)(mu^2/S_i)^eps] + Q(ln S_i) + 9 zeta_2,  S_i = -s_{i,i+1},
          Q = (1/2) sum_i l_i^2 - sum_i l_i l_{i+1} + (1/2) sum_i l_i l_{i+3}  (bdslike_check.py: from the one-mass and
          two-mass-easy box functions of the one-loop MHV amplitude and Y = sum Li_2(1-u_i) + (1/2) sum ln^2 u_i, the
          three-particle invariants cancel; the BDS-like normalisation depends on two-particle invariants only),
    K^(1)/K_0 = a_s C_A [2/eps^2 + 2 L_*/eps + r_0/C_A] = a [1/eps^2 + L_*/eps + r_0/(2 C_A)] at mu = mu_b, L_* = -X,
          r_0 = r_0^{N=4}(x1, x2) from the regions (combine_n4.py).
In 3 -> 3 kinematics (DE: particles 1, 3, 5 incoming) every invariant above is negative, so everything is real and
X = ln(|Q_*^2| b^2/b_0^2).  The self-crossing kinematics (DE eqs. (2.17)-(2.22)): s_12 = (1-x)(1-y) s, s_45 = x y s,
s_23 = t_1/(1-x), s_61 = t_1/(1-y), s_34 = t_2/x, s_56 = t_2/y, with t_1 = (p_2 + (1-x)p_3)^2 and t_2 = (p_4 + x p_3)^2
the t channels of the two subprocesses, Q_*^2 = s x y (1-x)(1-y) (= m_1^2 m_2^2/s, Paper 2).

Part 1 (symbolic): the poles cancel, and the finite part is
    B(X; x, y) = -X^2/2 + ln x ln(1-x) + ln y ln(1-y) + 7 zeta_2/2,
independent of t_1, t_2 (the scattering angles) and of the relative azimuth (the cross ratio v of DE): -X^2/2 is the
cusp term -gamma_K^(1)/8 X^2, there is no term linear in X (B^(1) = 0), and the x, y dependence has the form of the
kernel's -2 ln x ln(1-x) terms.
Part 2 (numerical): kappa_1 = B|_{X^0} + r_0^{N=4}(x1, x2)/(2 C_A) for all pairs (x1, x2) of the computed fractions,
nu = 0 and nu = 2; must be the same number for all of them: zeta_2 if the structure is right.

    python3 n4_hexagon.py          (writes kappa1_n4.json and prints the table)
"""
import json, os, itertools
import numpy as np
import sympy as sp
import combine_n4 as N4

Z2 = float(sp.zeta(2))


def symbolic():
    eps, X, lx, l1x, ly, l1y, lT1, lT2 = sp.symbols('eps X lnx ln1mx lny ln1my lamT1 lamT2', real=True)
    z2 = sp.zeta(2)
    # l(A) = ln(A/mu_b^2) = X + ln(A/|Q_*^2|)
    lS = {1: X - lx - ly, 2: X + lT1 - l1x, 3: X + lT2 - lx, 4: X - l1x - l1y, 5: X + lT2 - ly, 6: X + lT1 - l1y}
    lT = {1: X + lT1, 2: X + lT2}
    pole = lambda l: -sp.exp(-eps*l)/eps**2                     # -(1/eps^2)(mu^2/A)^eps with ln(A/mu^2) = l
    h = {k: pole(lS[s]) + pole(lT[k]) + sp.Rational(1, 2)*(lS[s] - lT[k])**2 + 4*z2 for k, s in ((1, 1), (2, 4))}
    Q = (sp.Rational(1, 2)*sum(lS[i]**2 for i in lS) - sum(lS[i]*lS[i % 6 + 1] for i in lS)
         + sp.Rational(1, 2)*sum(lS[i]*lS[(i + 2) % 6 + 1] for i in lS))
    M6hat = sum(pole(lS[i]) for i in lS) + Q + 9*z2
    Lstar = -X
    kernel_poles = 1/eps**2 + Lstar/eps
    total = h[1] + h[2] - M6hat/2 + kernel_poles
    ser = sp.series(total, eps, 0, 1).removeO()
    ser = sp.expand(ser)
    poles = {j: sp.simplify(ser.coeff(eps, j)) for j in (-2, -1)}
    B = sp.expand(ser.coeff(eps, 0))
    B_expected = -X**2/2 + lx*l1x + ly*l1y + sp.Rational(7, 2)*z2
    assert poles[-2] == 0 and poles[-1] == 0, poles
    assert sp.simplify(B - B_expected) == 0, sp.simplify(B - B_expected)
    return {'poles': 'cancel', 'B': str(B_expected), 'X^2': str(sp.Poly(B, X).coeff_monomial(X**2)),
            'X^1': str(sp.Poly(B, X).coeff_monomial(X)), 'depends on t1, t2': bool(B.has(lT1) or B.has(lT2))}


def numerical():
    tags = ['1/10', '3/10', '1/2', '7/10', '9/10']
    avail = [t for t in tags if os.path.exists(f'gg_laurent_x{t.replace("/", "o")}.json')
             and os.path.exists(f'n4_laurent_x{t.replace("/", "o")}.json')]
    rows = []
    for x1, x2 in itertools.combinations_with_replacement(avail, 2):
        res = N4.kernel_n4(x1, x2)
        xx1, xx2 = eval(x1), eval(x2)
        ep = N4.expected_poles(xx1, xx2)
        rec = {'x1': x1, 'x2': x2, 'expected poles (a_s C_A units)': {'eps^-2': ep[0], 'eps^-1': ep[1]}}
        for nu, r in res.items():
            r0 = r['eps^0']                                        # r_0^{N=4}/C_A in a_s units
            kappa = 3.5*Z2 + np.log(xx1)*np.log(1 - xx1) + np.log(xx2)*np.log(1 - xx2) + r0/2
            rec[f'nu={nu}'] = dict(r, kappa_1=kappa, **{'kappa_1 - zeta_2': kappa - Z2,
                                                        'r0 - [-5 z2 - 2 ln x ln(1-x) terms]': r0 - N4.r0_guess(xx1, xx2)})
        rows.append(rec)
    return rows


def main():
    sym = symbolic()
    print('symbolic: poles', sym['poles'], '; B =', sym['B'], '; X^2 coefficient', sym['X^2'], '; X coefficient', sym['X^1'],
          '; depends on the scattering angles:', sym['depends on t1, t2'])
    rows = numerical()
    print(f'{"x1":>5} {"x2":>5} {"nu":>2} {"eps^-2":>11} {"exp":>6} {"eps^-1":>12} {"exp":>12} {"r0/C_A":>13} '
          f'{"kappa_1":>12} {"- zeta_2":>10} {"1/eta":>8} {"imag":>8}')
    devs = []
    for rec in rows:
        for nu in (0, 2):
            r = rec[f'nu={nu}']
            ep = rec['expected poles (a_s C_A units)']
            print(f'{rec["x1"]:>5} {rec["x2"]:>5} {nu:2d} {r["eps^-2"]:11.7f} {ep["eps^-2"]:6.2f} {r["eps^-1"]:12.8f} '
                  f'{ep["eps^-1"]:12.8f} {r["eps^0"]:13.9f} {r["kappa_1"]:12.9f} {r["kappa_1 - zeta_2"]:+10.1e} '
                  f'{r["max |1/eta coefficient|"]:8.1e} {r["max |imag|"]:8.1e}')
            devs.append(abs(r['kappa_1 - zeta_2']))
    out = {'symbolic': sym, 'zeta_2': Z2, 'pairs': rows,
           'largest |kappa_1 - zeta_2|': max(devs) if devs else None,
           'largest spread of kappa_1 between pairs and components':
               (max(rec[f'nu={nu}']['kappa_1'] for rec in rows for nu in (0, 2))
                - min(rec[f'nu={nu}']['kappa_1'] for rec in rows for nu in (0, 2))) if rows else None}
    # precision runs at x = 1/2
    for label, suffix in (('quadrature orders 96, 72, 40', '_nq96-72-40'), ('16 points on the eps circle', '_neps16')):
        if os.path.exists(f'n4_laurent_x1o2{suffix}.json') and os.path.exists(f'gg_laurent_x1o2{suffix}.json'):
            base, new = N4.kernel_n4('1/2', '1/2'), N4.kernel_n4('1/2', '1/2', suffix)
            out[f'change of r0/C_A at x = 1/2, {label}'] = {f'nu={nu}': new[nu]['eps^0'] - base[nu]['eps^0'] for nu in (0, 2)}
            print(f'x1 = x2 = 1/2, {label}: change of r0/C_A', {k: f'{v:+.1e}' for k, v in out[f'change of r0/C_A at x = 1/2, {label}'].items()})
    json.dump(out, open('kappa1_n4.json', 'w'), indent=1)
    if devs:
        print(f'largest |kappa_1 - zeta_2| = {max(devs):.1e}; spread {out["largest spread of kappa_1 between pairs and components"]:.1e}')
    print('wrote kappa1_n4.json')


if __name__ == '__main__':
    main()


==> anc/paper2/r0/theory/n4_laurent_x1o10.json <==
{
 "x": "1/10",
 "diagrams": {
  "Vs1": {
   "colour": {
    "ns": [
     0.5,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.627777773682837e-14,
      -2.6834003769016235e-17
     ],
     "0,-1": [
      0.33333333333329096,
      2.1575623232461538e-17
     ],
     "0,0": [
      0.08624034124921459,
      2.5916768731093498e-15
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      3.3018943482177043e-14,
      -2.953366717850514e-16
     ],
     "0,-1": [
      -0.37037037037031395,
      6.617970060851519e-16
     ],
     "0,0": [
      -0.4291559576423287,
      4.5449755070592346e-15
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.9190378452993428e-13,
      -5.637851296924623e-17
     ],
     "0,-1": [
      -3.3333333333329263,
      -1.7867651802561113e-16
     ],
     "0,0": [
      -1.1957368592845903,
      -4.773959005888173e-15
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -2.766888009941154e-14,
      -6.776263578034403e-18
     ],
     "0,-1": [
      -5.596781718630872e-14,
      2.0003530082357557e-16
     ],
     "0,0": [
      0.6666666666665739,
      -1.1666015375944028e-15
     ]
    }
   }
  },
  "Vs2": {
   "colour": {
    "ns": [
     -0.5,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.627777773682837e-14,
      2.6834003769016235e-17
     ],
     "0,-1": [
      -0.33333333333329096,
      -2.1575623232461538e-17
     ],
     "0,0": [
      -0.08624034124921459,
      -2.5916768731093498e-15
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.3018943482177043e-14,
      2.953366717850514e-16
     ],
     "0,-1": [
      0.37037037037031395,
      -6.617970060851519e-16
     ],
     "0,0": [
      0.4291559576423287,
      -4.5449755070592346e-15
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.9190378452993428e-13,
      5.637851296924623e-17
     ],
     "0,-1": [
      3.3333333333329263,
      1.7867651802561113e-16
     ],
     "0,0": [
      1.1957368592845903,
      4.773959005888173e-15
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.766888009941154e-14,
      6.776263578034403e-18
     ],
     "0,-1": [
      5.596781718630872e-14,
      -2.0003530082357557e-16
     ],
     "0,0": [
      -0.6666666666665739,
      1.1666015375944028e-15
     ]
    }
   }
  },
  "Vsbuba": {
   "colour": {
    "ns": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "Vsbubb": {
   "colour": {
    "ns": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  }
 },
 "tree": {
  "S1": [
   0.0,
   -2.0
  ],
  "S2": [
   0.0,
   2.2222222222222223
  ],
  "S3": [
   0.0,
   20.0
  ],
  "T4": [
   0.0,
   0.0
  ]
 }
}

==> anc/paper2/r0/theory/n4_laurent_x1o2.json <==
{
 "x": "1/2",
 "diagrams": {
  "Vs1": {
   "colour": {
    "ns": [
     0.5,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -2.5379004453540688e-14,
      4.716279450311944e-18
     ],
     "0,-1": [
      0.3333333333332792,
      -4.336808689942018e-19
     ],
     "0,0": [
      0.42679076809526906,
      -5.767955557622884e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      7.611359459369638e-14,
      -2.8189256484623115e-18
     ],
     "0,-1": [
      -0.6666666666665197,
      -4.7704895589362195e-18
     ],
     "0,0": [
      -1.1869148704406238,
      5.4643789493269423e-17
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      7.612140084933827e-14,
      2.168404344971009e-19
     ],
     "0,-1": [
      -0.6666666666665164,
      -1.0408340855860843e-17
     ],
     "0,0": [
      -1.186914870211408,
      -9.80118763926896e-17
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -4.02314629093653e-14,
      8.673617379884035e-19
     ],
     "0,-1": [
      -8.046558211405319e-14,
      1.214306433183765e-17
     ],
     "0,0": [
      0.6666666666665166,
      3.946495907847236e-17
     ]
    }
   }
  },
  "Vs2": {
   "colour": {
    "ns": [
     -0.5,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.5379004453540688e-14,
      -4.716279450311944e-18
     ],
     "0,-1": [
      -0.3333333333332792,
      4.336808689942018e-19
     ],
     "0,0": [
      -0.42679076809526906,
      5.767955557622884e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -7.611359459369638e-14,
      2.8189256484623115e-18
     ],
     "0,-1": [
      0.6666666666665197,
      4.7704895589362195e-18
     ],
     "0,0": [
      1.1869148704406238,
      -5.4643789493269423e-17
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -7.612140084933827e-14,
      -2.168404344971009e-19
     ],
     "0,-1": [
      0.6666666666665164,
      1.0408340855860843e-17
     ],
     "0,0": [
      1.186914870211408,
      9.80118763926896e-17
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      4.02314629093653e-14,
      -8.673617379884035e-19
     ],
     "0,-1": [
      8.046558211405319e-14,
      -1.214306433183765e-17
     ],
     "0,0": [
      -0.6666666666665166,
      -3.946495907847236e-17
     ]
    }
   }
  },
  "Vsbuba": {
   "colour": {
    "ns": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "Vsbubb": {
   "colour": {
    "ns": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  }
 },
 "tree": {
  "S1": [
   0.0,
   -2.0
  ],
  "S2": [
   0.0,
   4.0
  ],
  "S3": [
   0.0,
   4.0
  ],
  "T4": [
   0.0,
   0.0
  ]
 }
}

==> anc/paper2/r0/theory/n4_laurent_x1o2_neps16.json <==
{
 "x": "1/2",
 "diagrams": {
  "Vs1": {
   "colour": {
    "ns": [
     0.5,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -5.906888435466221e-08,
      4.9873299934333204e-18
     ],
     "0,-1": [
      0.33333321519556625,
      -1.0842021724855044e-17
     ],
     "0,0": [
      0.4267905318198547,
      -4.336808689942018e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.7720310215084238e-07,
      -4.336808689942018e-18
     ],
     "0,-1": [
      -0.6666663122580307,
      1.0408340855860843e-17
     ],
     "0,0": [
      -1.186914161621197,
      6.591949208711867e-17
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.7720396648592159e-07,
      6.071532165918825e-18
     ],
     "0,-1": [
      -0.6666663122561636,
      1.5612511283791264e-17
     ],
     "0,0": [
      -1.1869141613881253,
      -1.9081958235744878e-16
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -9.366640888906416e-08,
      -4.336808689942018e-19
     ],
     "0,-1": [
      -1.873354096939596e-07,
      1.3877787807814457e-17
     ],
     "0,0": [
      0.6666662919932749,
      3.2959746043559335e-17
     ]
    }
   }
  },
  "Vs2": {
   "colour": {
    "ns": [
     -0.5,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      5.906888435466221e-08,
      -4.9873299934333204e-18
     ],
     "0,-1": [
      -0.33333321519556625,
      1.0842021724855044e-17
     ],
     "0,0": [
      -0.4267905318198547,
      4.336808689942018e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.7720310215084238e-07,
      4.336808689942018e-18
     ],
     "0,-1": [
      0.6666663122580307,
      -1.0408340855860843e-17
     ],
     "0,0": [
      1.186914161621197,
      -6.591949208711867e-17
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.7720396648592159e-07,
      -6.071532165918825e-18
     ],
     "0,-1": [
      0.6666663122561636,
      -1.5612511283791264e-17
     ],
     "0,0": [
      1.1869141613881253,
      1.9081958235744878e-16
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      9.366640888906416e-08,
      4.336808689942018e-19
     ],
     "0,-1": [
      1.873354096939596e-07,
      -1.3877787807814457e-17
     ],
     "0,0": [
      -0.6666662919932749,
      -3.2959746043559335e-17
     ]
    }
   }
  },
  "Vsbuba": {
   "colour": {
    "ns": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "Vsbubb": {
   "colour": {
    "ns": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  }
 },
 "tree": {
  "S1": [
   0.0,
   -2.0
  ],
  "S2": [
   0.0,
   4.0
  ],
  "S3": [
   0.0,
   4.0
  ],
  "T4": [
   0.0,
   0.0
  ]
 }
}

==> anc/paper2/r0/theory/n4_laurent_x1o2_nq96-72-40.json <==
{
 "x": "1/2",
 "diagrams": {
  "Vs1": {
   "colour": {
    "ns": [
     0.5,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -2.5378353932237196e-14,
      9.920449878242366e-18
     ],
     "0,-1": [
      0.3333333333332796,
      2.949029909160572e-17
     ],
     "0,0": [
      0.42679076847786007,
      -6.808789643208968e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      7.612920710498017e-14,
      6.505213034913027e-19
     ],
     "0,-1": [
      -0.6666666666665191,
      -1.734723475976807e-17
     ],
     "0,0": [
      -1.1869148703710741,
      2.6020852139652106e-18
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      7.611879876412431e-14,
      8.673617379884035e-19
     ],
     "0,-1": [
      -0.6666666666665162,
      -6.938893903907228e-18
     ],
     "0,0": [
      -1.1869148703505323,
      -5.898059818321144e-17
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -4.023642313430442e-14,
      4.119968255444917e-18
     ],
     "0,-1": [
      -8.046211266710124e-14,
      1.3660947373317356e-17
     ],
     "0,0": [
      0.6666666666665251,
      3.642919299551295e-17
     ]
    }
   }
  },
  "Vs2": {
   "colour": {
    "ns": [
     -0.5,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.5378353932237196e-14,
      -9.920449878242366e-18
     ],
     "0,-1": [
      -0.3333333333332796,
      -2.949029909160572e-17
     ],
     "0,0": [
      -0.42679076847786007,
      6.808789643208968e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -7.612920710498017e-14,
      -6.505213034913027e-19
     ],
     "0,-1": [
      0.6666666666665191,
      1.734723475976807e-17
     ],
     "0,0": [
      1.1869148703710741,
      -2.6020852139652106e-18
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -7.611879876412431e-14,
      -8.673617379884035e-19
     ],
     "0,-1": [
      0.6666666666665162,
      6.938893903907228e-18
     ],
     "0,0": [
      1.1869148703505323,
      5.898059818321144e-17
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      4.023642313430442e-14,
      -4.119968255444917e-18
     ],
     "0,-1": [
      8.046211266710124e-14,
      -1.3660947373317356e-17
     ],
     "0,0": [
      -0.6666666666665251,
      -3.642919299551295e-17
     ]
    }
   }
  },
  "Vsbuba": {
   "colour": {
    "ns": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "Vsbubb": {
   "colour": {
    "ns": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  }
 },
 "tree": {
  "S1": [
   0.0,
   -2.0
  ],
  "S2": [
   0.0,
   4.0
  ],
  "S3": [
   0.0,
   4.0
  ],
  "T4": [
   0.0,
   0.0
  ]
 }
}

==> anc/paper2/r0/theory/n4_laurent_x3o10.json <==
{
 "x": "3/10",
 "diagrams": {
  "Vs1": {
   "colour": {
    "ns": [
     0.5,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -2.352697030250095e-14,
      8.998878031629687e-18
     ],
     "0,-1": [
      0.33333333333328025,
      -6.754579534584693e-17
     ],
     "0,0": [
      0.36867297156538387,
      4.380176776841438e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      5.533139051105973e-14,
      -1.7672495411513722e-17
     ],
     "0,-1": [
      -0.47619047619037214,
      6.266688556966216e-17
     ],
     "0,0": [
      -0.8600090095448627,
      4.605690828718423e-16
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.0636890673820787e-13,
      2.42861286636753e-17
     ],
     "0,-1": [
      -1.111111111110898,
      1.7780915628762273e-17
     ],
     "0,0": [
      -1.5622432424137882,
      -6.661338147750939e-16
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.79063100353072e-14,
      -8.348356728138384e-18
     ],
     "0,-1": [
      -7.58650954557627e-14,
      2.688821387764051e-17
     ],
     "0,0": [
      0.6666666666665283,
      -5.724587470723463e-17
     ]
    }
   }
  },
  "Vs2": {
   "colour": {
    "ns": [
     -0.5,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.352697030250095e-14,
      -8.998878031629687e-18
     ],
     "0,-1": [
      -0.33333333333328025,
      6.754579534584693e-17
     ],
     "0,0": [
      -0.36867297156538387,
      -4.380176776841438e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -5.533139051105973e-14,
      1.7672495411513722e-17
     ],
     "0,-1": [
      0.47619047619037214,
      -6.266688556966216e-17
     ],
     "0,0": [
      0.8600090095448627,
      -4.605690828718423e-16
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.0636890673820787e-13,
      -2.42861286636753e-17
     ],
     "0,-1": [
      1.111111111110898,
      -1.7780915628762273e-17
     ],
     "0,0": [
      1.5622432424137882,
      6.661338147750939e-16
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      3.79063100353072e-14,
      8.348356728138384e-18
     ],
     "0,-1": [
      7.58650954557627e-14,
      -2.688821387764051e-17
     ],
     "0,0": [
      -0.6666666666665283,
      5.724587470723463e-17
     ]
    }
   }
  },
  "Vsbuba": {
   "colour": {
    "ns": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "Vsbubb": {
   "colour": {
    "ns": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  }
 },
 "tree": {
  "S1": [
   0.0,
   -2.0
  ],
  "S2": [
   0.0,
   2.857142857142857
  ],
  "S3": [
   0.0,
   6.666666666666667
  ],
  "T4": [
   0.0,
   0.0
  ]
 }
}

==> anc/paper2/r0/theory/n4_laurent_x7o10.json <==
{
 "x": "7/10",
 "diagrams": {
  "Vs1": {
   "colour": {
    "ns": [
     0.5,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -2.3547353303343677e-14,
      -5.421010862427522e-18
     ],
     "0,-1": [
      0.33333333333328563,
      -6.505213034913027e-19
     ],
     "0,0": [
      0.3686729726048841,
      1.1102230246251565e-16
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.0637671299384976e-13,
      1.5178830414797062e-18
     ],
     "0,-1": [
      -1.1111111111109033,
      3.0791341698588326e-17
     ],
     "0,0": [
      -1.562243242483962,
      -1.5092094240998222e-16
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      5.5311658031520494e-14,
      1.734723475976807e-18
     ],
     "0,-1": [
      -0.4761904761903677,
      -4.553649124439119e-18
     ],
     "0,0": [
      -0.8600090086534893,
      -7.892991815694472e-17
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.7892811718259756e-14,
      1.0842021724855044e-18
     ],
     "0,-1": [
      -7.575754260025214e-14,
      -1.7780915628762273e-17
     ],
     "0,0": [
      0.6666666666665257,
      -3.729655473350135e-17
     ]
    }
   }
  },
  "Vs2": {
   "colour": {
    "ns": [
     -0.5,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.3547353303343677e-14,
      5.421010862427522e-18
     ],
     "0,-1": [
      -0.33333333333328563,
      6.505213034913027e-19
     ],
     "0,0": [
      -0.3686729726048841,
      -1.1102230246251565e-16
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.0637671299384976e-13,
      -1.5178830414797062e-18
     ],
     "0,-1": [
      1.1111111111109033,
      -3.0791341698588326e-17
     ],
     "0,0": [
      1.562243242483962,
      1.5092094240998222e-16
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -5.5311658031520494e-14,
      -1.734723475976807e-18
     ],
     "0,-1": [
      0.4761904761903677,
      4.553649124439119e-18
     ],
     "0,0": [
      0.8600090086534893,
      7.892991815694472e-17
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      3.7892811718259756e-14,
      -1.0842021724855044e-18
     ],
     "0,-1": [
      7.575754260025214e-14,
      1.7780915628762273e-17
     ],
     "0,0": [
      -0.6666666666665257,
      3.729655473350135e-17
     ]
    }
   }
  },
  "Vsbuba": {
   "colour": {
    "ns": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "Vsbubb": {
   "colour": {
    "ns": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  }
 },
 "tree": {
  "S1": [
   0.0,
   -2.0
  ],
  "S2": [
   0.0,
   6.666666666666667
  ],
  "S3": [
   0.0,
   2.857142857142857
  ],
  "T4": [
   0.0,
   0.0
  ]
 }
}

==> anc/paper2/r0/theory/n4_laurent_x9o10.json <==
{
 "x": "9/10",
 "diagrams": {
  "Vs1": {
   "colour": {
    "ns": [
     0.5,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.6222049745162614e-14,
      -3.3610267347050637e-18
     ],
     "0,-1": [
      0.3333333333333016,
      -7.426784881525705e-18
     ],
     "0,0": [
      0.08624035256824848,
      4.466912950640278e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.9206164436624817e-13,
      4.85722573273506e-17
     ],
     "0,-1": [
      -3.3333333333329653,
      2.402592014227878e-16
     ],
     "0,0": [
      -1.1957368592987119,
      1.1102230246251565e-16
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      3.274680873688318e-14,
      4.0115480381963664e-18
     ],
     "0,-1": [
      -0.3703703703703062,
      1.734723475976807e-18
     ],
     "0,0": [
      -0.4291559473278655,
      -9.194034422677078e-17
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -2.7769697348925537e-14,
      -1.1817803680091998e-17
     ],
     "0,-1": [
      -5.538668482185649e-14,
      -1.1470858984896637e-16
     ],
     "0,0": [
      0.6666666666665899,
      -4.716279450311944e-16
     ]
    }
   }
  },
  "Vs2": {
   "colour": {
    "ns": [
     -0.5,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.6222049745162614e-14,
      3.3610267347050637e-18
     ],
     "0,-1": [
      -0.3333333333333016,
      7.426784881525705e-18
     ],
     "0,0": [
      -0.08624035256824848,
      -4.466912950640278e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.9206164436624817e-13,
      -4.85722573273506e-17
     ],
     "0,-1": [
      3.3333333333329653,
      -2.402592014227878e-16
     ],
     "0,0": [
      1.1957368592987119,
      -1.1102230246251565e-16
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.274680873688318e-14,
      -4.0115480381963664e-18
     ],
     "0,-1": [
      0.3703703703703062,
      -1.734723475976807e-18
     ],
     "0,0": [
      0.4291559473278655,
      9.194034422677078e-17
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.7769697348925537e-14,
      1.1817803680091998e-17
     ],
     "0,-1": [
      5.538668482185649e-14,
      1.1470858984896637e-16
     ],
     "0,0": [
      -0.6666666666665899,
      4.716279450311944e-16
     ]
    }
   }
  },
  "Vsbuba": {
   "colour": {
    "ns": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "Vsbubb": {
   "colour": {
    "ns": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  }
 },
 "tree": {
  "S1": [
   0.0,
   -2.0
  ],
  "S2": [
   0.0,
   20.0
  ],
  "S3": [
   0.0,
   2.2222222222222223
  ],
  "T4": [
   0.0,
   0.0
  ]
 }
}

==> anc/paper2/r0/theory/numeric_checks.py <==
"""Finite-value and tolerance gates for region quadrature diagnostics."""
import numpy as np
import sympy as sp
import scipy.special as ss
import mpmath as mp


def close(actual, expected, *, atol=1e-9, rtol=1e-4, label='quadrature'):
    if not (np.all(np.isfinite(actual)) and np.all(np.isfinite(expected))):
        raise ValueError(f'{label}: nonfinite comparison')
    if np.any(np.abs(actual-expected) > atol + rtol*np.maximum(np.abs(actual),np.abs(expected))):
        raise ValueError(f'{label}: {actual!r} vs {expected!r} exceeds atol={atol:g}, rtol={rtol:g}')


def finite_array(value):
    value=np.asarray(value,dtype=complex)
    if not np.all(np.isfinite(value)):
        raise ValueError('Nonfinite integrand at an interior quadrature node')
    return value


def interior_values(expr, variables, coordinates):
    """Factor before numerical evaluation to avoid cancelling endpoint factors.

    If floating-point evaluation still loses a small denominator, recompute
    those nodes at higher precision. Never replace nonfinite values by zero.
    """
    expression=sp.factor(expr,deep=True)
    function=sp.lambdify(variables,expression,[{'gamma':ss.gamma},'numpy'])
    grids=np.broadcast_arrays(*coordinates)
    with np.errstate(all='ignore'):
        values=np.asarray(function(*coordinates),dtype=complex)*np.ones_like(grids[0],dtype=complex)
    missing=~np.isfinite(values)
    if np.any(missing):
        accurate=sp.lambdify(variables,expression,'mpmath')
        with mp.workdps(70):
            for index in zip(*np.nonzero(missing)):
                arguments=[mp.mpc(complex(grid[index])) for grid in grids]
                values[index]=complex(accurate(*arguments))
    return finite_array(values)


==> anc/paper2/r0/theory/r0_theory_gluons.json <==
{
 "x": {
  "1/10": {
   "CA": {
    "nu=0": {
     "eps^-2": 1.9999999999923672,
     "eps^-1": 16.965115766084253,
     "eps^0": 5.752855789951218,
     "max |1/eta coefficient|": 4.810448371945678e-14,
     "max |imag|": 2.4372322109346534e-10,
     "expected poles": {
      "eps^-2": 2.0,
      "eps^-1": 16.96511576794082
     },
     "r0 closed form (data)": 5.752855839047177,
     "difference": -4.90959592980289e-08
    },
    "nu=2": {
     "eps^-2": 1.999999999993881,
     "eps^-1": 16.965115765985573,
     "eps^0": 5.785247828335061,
     "max |1/eta coefficient|": 3.5887287585504133e-14,
     "max |imag|": 2.6338099952303906e-10,
     "expected poles": {
      "eps^-2": 2.0,
      "eps^-1": 16.96511576794082
     },
     "r0 closed form (data)": 5.785247881617999,
     "difference": -5.3282938061727236e-08
    }
   },
   "nf": {
    "nu=0": {
     "eps^-2": 3.2191958901704765e-13,
     "eps^-1": -2.666666666665999,
     "eps^0": -4.562531438720038,
     "max |1/eta coefficient|": 0.0,
     "max |imag|": 1.0600603765022978e-16,
     "expected poles": {
      "eps^-2": 0.0,
      "eps^-1": -2.6666666666666665
     },
     "r0 closed form (data)": -4.562531435194297,
     "difference": -3.525740588372628e-09
    },
    "nu=2": {
     "eps^-2": 3.320434984317396e-13,
     "eps^-1": -2.666666666665977,
     "eps^0": -4.627315522011962,
     "max |1/eta coefficient|": 0.0,
     "max |imag|": 1.1452024070106228e-15,
     "expected poles": {
      "eps^-2": 0.0,
      "eps^-1": -2.6666666666666665
     },
     "r0 closed form (data)": -4.627315520335941,
     "difference": -1.6760210996835667e-09
    }
   }
  },
  "3/10": {
   "CA": {
    "nu=0": {
     "eps^-2": 2.0000000000066622,
     "eps^-1": 13.575924325169238,
     "eps^0": 5.075163607743226,
     "max |1/eta coefficient|": 5.713901482357641e-14,
     "max |imag|": 7.814269454379832e-11,
     "expected poles": {
      "eps^-2": 2.0,
      "eps^-1": 13.575924326392006
     },
     "r0 closed form (data)": 5.075163645873489,
     "difference": -3.81302625029889e-08
    },
    "nu=2": {
     "eps^-2": 1.999999999999802,
     "eps^-1": 13.57592432499293,
     "eps^0": 5.510572026095192,
     "max |1/eta coefficient|": 9.319767389266048e-14,
     "max |imag|": 7.620306930999273e-11,
     "expected poles": {
      "eps^-2": 2.0,
      "eps^-1": 13.575924326392006
     },
     "r0 closed form (data)": 5.510572065635641,
     "difference": -3.954044913712096e-08
    }
   },
   "nf": {
    "nu=0": {
     "eps^-2": 3.123148638027479e-13,
     "eps^-1": -2.666666666666016,
     "eps^0": -4.701750088133288,
     "max |1/eta coefficient|": 0.0,
     "max |imag|": 3.7543021923926625e-16,
     "expected poles": {
      "eps^-2": 0.0,
      "eps^-1": -2.6666666666666665
     },
     "r0 closed form (data)": -4.701750086789602,
     "difference": -1.3436860513138527e-09
    },
    "nu=2": {
     "eps^-2": 3.677574431577584e-13,
     "eps^-1": -2.666666666665904,
     "eps^0": -5.572566927453475,
     "max |1/eta coefficient|": 0.0,
     "max |imag|": 8.87567562198916e-17,
     "expected poles": {
      "eps^-2": 0.0,
      "eps^-1": -2.6666666666666665
     },
     "r0 closed form (data)": -5.572566926313905,
     "difference": -1.139570215968888e-09
    }
   }
  },
  "1/2": {
   "CA": {
    "nu=0": {
     "eps^-2": 2.0000000000031055,
     "eps^-1": 12.878510776066175,
     "eps^0": 4.890554593397972,
     "max |1/eta coefficient|": 7.997412722697254e-15,
     "max |imag|": 5.2379747493963104e-11,
     "expected poles": {
      "eps^-2": 2.0,
      "eps^-1": 12.878510777812895
     },
     "r0 closed form (data)": 4.890554647123099,
     "difference": -5.372512656975914e-08
    },
    "nu=2": {
     "eps^-2": 2.0000000000011013,
     "eps^-1": 12.87851077573468,
     "eps^0": 6.07573977308124,
     "max |1/eta coefficient|": 4.9071279590881036e-14,
     "max |imag|": 1.0008139553641798e-10,
     "expected poles": {
      "eps^-2": 2.0,
      "eps^-1": 12.878510777812895
     },
     "r0 closed form (data)": 6.075739832308284,
     "difference": -5.9227043713860894e-08
    }
   },
   "nf": {
    "nu=0": {
     "eps^-2": 3.312393762056054e-13,
     "eps^-1": -2.666666666665978,
     "eps^0": -4.740740741987284,
     "max |1/eta coefficient|": 0.0,
     "max |imag|": 6.514850387557342e-16,
     "expected poles": {
      "eps^-2": 0.0,
      "eps^-1": -2.6666666666666665
     },
     "r0 closed form (data)": -4.7407407407407405,
     "difference": -1.2465433130159909e-09
    },
    "nu=2": {
     "eps^-2": 4.836972836153031e-13,
     "eps^-1": -2.666666666665685,
     "eps^0": -7.111111112866446,
     "max |1/eta coefficient|": 0.0,
     "max |imag|": 8.738669510233166e-17,
     "expected poles": {
      "eps^-2": 0.0,
      "eps^-1": -2.6666666666666665
     },
     "r0 closed form (data)": -7.111111111111111,
     "difference": -1.755335432562788e-09
    }
   }
  }
 },
 "precision checks at x = 1/2 (change of r0)": {
  "quadrature orders 96, 72, 40 instead of 64, 48, 28": {
   "CA, nu=0": 4.821874988181207e-08,
   "CA, nu=2": 5.3533923072279777e-08,
   "nf, nu=0": 1.136066352103171e-09,
   "nf, nu=2": 1.5998207203438142e-09
  },
  "16 instead of 32 points on the eps circle": {
   "CA, nu=0": 3.893338996974194e-06,
   "CA, nu=2": 3.5424162119213065e-06,
   "nf, nu=0": -6.782476544842098e-07,
   "nf, nu=2": 7.409188826912327e-07
  }
 }
}

==> anc/paper2/r0/theory/r0_theory_gluons.py <==
"""r0 for gluon splittings from the regions, against the closed form found in the gg -> HH data, for the C_A and the
T_F n_f parts and the two components nu = 0, 2 (combine_gg.kernel), and the precision checks at x = 1/2 (higher
quadrature orders, 16 points on the eps circle).  Reads gg_laurent_x*.json, writes r0_theory_gluons.json.

    python3 r0_theory_gluons.py
"""
import json, os
import combine_gg as C

PAIRS = [(1, 10), (3, 10), (1, 2)]


def main():
    out = {'x': {}}
    print(f'{"x":>5} {"col":>3} {"nu":>2} {"eps^-2":>12} {"exp":>7} {"eps^-1":>13} {"exp":>13} {"r0 (regions)":>14} '
          f'{"r0 (data)":>14} {"diff":>9} {"1/eta":>8}')
    for num, den in PAIRS:
        if not (os.path.exists(f'gg_laurent_x{num}o{den}.json') and os.path.exists(f'gg_laurent_x{den-num}o{den}.json')):
            print(f'x = {num}/{den}: not computed')
            continue
        xx = num/den
        rec = {}
        for col in ('CA', 'nf'):
            res = C.kernel(num, den, col)
            ep = C.expected_poles(xx, col)
            rec[col] = {}
            for nu, r in res.items():
                data = C.r0_closed(xx, col, nu)
                rec[col][f'nu={nu}'] = dict(r, **{'expected poles': {'eps^-2': ep[0], 'eps^-1': ep[1]},
                                                  'r0 closed form (data)': data,
                                                  'difference': r['eps^0'] - data})
                print(f'{xx:5.2f} {col:>3} {nu:2d} {r["eps^-2"]:12.8f} {ep[0]:7.3f} {r["eps^-1"]:13.8f} {ep[1]:13.8f}'
                      f' {r["eps^0"]:14.9f} {data:14.9f} {r["eps^0"] - data:9.1e} {r["max |1/eta coefficient|"]:8.1e}')
        out['x'][f'{num}/{den}'] = rec
    # precision at x = 1/2: (a) higher quadrature orders, (b) 16 instead of 32 points on the eps circle (aliasing)
    checks = {}
    for label, suffix in (('quadrature orders 96, 72, 40 instead of 64, 48, 28', '_nq96-72-40'),
                          ('16 instead of 32 points on the eps circle', '_neps16')):
        if os.path.exists('gg_laurent_x1o2.json') and os.path.exists(f'gg_laurent_x1o2{suffix}.json'):
            ch = {}
            for col in ('CA', 'nf'):
                base, new = C.kernel(1, 2, col), C.kernel(1, 2, col, suffix)
                for nu in (0, 2):
                    ch[f'{col}, nu={nu}'] = new[nu]['eps^0'] - base[nu]['eps^0']
            checks[label] = ch
            print(f'x = 1/2, {label}: change of r0', {k: f'{v:+.1e}' for k, v in ch.items()})
    out['precision checks at x = 1/2 (change of r0)'] = checks
    json.dump(out, open('r0_theory_gluons.json', 'w'), indent=1)
    print('wrote r0_theory_gluons.json')


if __name__ == '__main__':
    main()


==> anc/paper2/r0/theory/r0_theory_quarks.json <==
{
 "x": {
  "1/10": {
   "CF": {
    "theory, J1 structure ek, J2 structure ek": {
     "eps^-2": 4.000000000000875,
     "eps^-1": 15.631782434607292,
     "eps^0": 11.78598720160701,
     "max |imag|": 7.42193632941035e-13,
     "max |1/eta coefficient|": 7.439511750469428e-14
    },
    "max spread of eps^0 over the four helicity configurations": 1.4602455422618732e-07,
    "expected poles": {
     "eps^-2": 4.0,
     "eps^-1": 15.631782434607487
    },
    "r0 closed form (data)": 11.785987285411295,
    "difference": -8.380428440091237e-08,
    "J1 finite part, ek": 7.129982120440554,
    "J1 finite part, ke": 7.129982076697313,
    "J1 at 1 - x, finite part, ek": 7.129982099839859,
    "J1 at 1 - x, finite part, ke": 7.129981997558546
   },
   "CA": {
    "theory, J1 structure ek, J2 structure ek": {
     "eps^-2": -1.999999999999884,
     "eps^-1": 5.563216554094197e-12,
     "eps^0": -6.981063789263592,
     "max |imag|": 1.9804492247532668e-12,
     "max |1/eta coefficient|": 8.652514423827062e-14
    },
    "max spread of eps^0 over the four helicity configurations": 7.302472049275366e-08,
    "expected poles": {
     "eps^-2": -2.0,
     "eps^-1": 0.0
    },
    "r0 closed form (data)": -6.9810638306279325,
    "difference": 4.136434039736514e-08,
    "J1 finite part, ek": -4.3129989586862605,
    "J1 finite part, ke": -4.312998936826837,
    "J1 at 1 - x, finite part, ek": -4.312998948590858,
    "J1 at 1 - x, finite part, ke": -4.31299889742556
   }
  },
  "3/10": {
   "CF": {
    "theory, J1 structure ek, J2 structure ek": {
     "eps^-2": 4.0000000000004245,
     "eps^-1": 12.242590993057993,
     "eps^0": 3.5662228970111167,
     "max |imag|": 7.738931023792972e-13,
     "max |1/eta coefficient|": 3.294480965757917e-14
    },
    "max spread of eps^0 over the four helicity configurations": 5.626290544569201e-08,
    "expected poles": {
     "eps^-2": 4.0,
     "eps^-1": 12.242590993058673
    },
    "r0 closed form (data)": 3.566222927344109,
    "difference": -3.033299211807616e-08,
    "J1 finite part, ek": 3.867397782572102,
    "J1 finite part, ke": 3.8673977556345256,
    "J1 at 1 - x, finite part, ek": 3.8673977809307805,
    "J1 at 1 - x, finite part, ke": 3.8673977516054516
   },
   "CA": {
    "theory, J1 structure ek, J2 structure ek": {
     "eps^-2": -2.0000000000008824,
     "eps^-1": -3.3323344084124074e-12,
     "eps^0": 0.49139902303217875,
     "max |imag|": 5.767183605676074e-13,
     "max |1/eta coefficient|": 4.1299304271811324e-14
    },
    "max spread of eps^0 over the four helicity configurations": 2.8126591722354988e-08,
    "expected poles": {
     "eps^-2": -2.0,
     "eps^-1": 0.0
    },
    "r0 closed form (data)": 0.49139900846791296,
    "difference": 1.4564265793381992e-08,
    "J1 finite part, ek": -0.5767675296077521,
    "J1 finite part, ke": -0.5767675161817545,
    "J1 at 1 - x, finite part, ek": -0.5767675289088903,
    "J1 at 1 - x, finite part, ke": -0.5767675142082962
   }
  },
  "1/2": {
   "CF": {
    "theory, J1 structure ek, J2 structure ek": {
     "eps^-2": 4.000000000000456,
     "eps^-1": 11.545177444479215,
     "eps^0": 2.1303955613615324,
     "max |imag|": 7.672681934245418e-14,
     "max |1/eta coefficient|": 1.697593616205319e-14
    },
    "max spread of eps^0 over the four helicity configurations": 6.835852772724138e-08,
    "expected poles": {
     "eps^-2": 4.0,
     "eps^-1": 11.545177444479563
    },
    "r0 closed form (data)": 2.130395598910642,
    "difference": -3.754910959941071e-08,
    "J1 finite part, ek": 3.323837503498387,
    "J1 finite part, ke": 3.3238374693191233,
    "J1 at 1 - x, finite part, ek": 3.323837503498387,
    "J1 at 1 - x, finite part, ke": 3.3238374693191233
   },
   "CA": {
    "theory, J1 structure ek, J2 structure ek": {
     "eps^-2": -1.9999999999993745,
     "eps^-1": 4.809180831344406e-12,
     "eps^0": 1.723122029259542,
     "max |imag|": 2.1449248627236628e-13,
     "max |1/eta coefficient|": 2.0180970283967223e-14
    },
    "max spread of eps^0 over the four helicity configurations": 3.417352267831575e-08,
    "expected poles": {
     "eps^-2": -2.0,
     "eps^-1": 0.0
    },
    "r0 closed form (data)": 1.723122011175421,
    "difference": 1.8084120867456477e-08,
    "J1 finite part, ek": 0.039093972662276766,
    "J1 finite part, ke": 0.039093989749038105,
    "J1 at 1 - x, finite part, ek": 0.039093972662276766,
    "J1 at 1 - x, finite part, ke": 0.039093989749038105
   }
  }
 },
 "precision checks at x = 1/2 (change of r0)": {
  "quadrature orders 96, 72, 40 instead of 64, 48, 28": {
   "CF": 3.313219032463621e-08,
   "CA": -1.5959040311486206e-08
  },
  "16 instead of 32 points on the eps circle": {
   "CF": 2.1102238179082633e-08,
   "CA": -2.7648366771604316e-06
  }
 }
}

==> anc/paper2/r0/theory/r0_theory_quarks.log <==
    x col        eps^-2  expected         eps^-1       expected   r0 (regions)      r0 (data)      diff
 0.10  CF   4.000000000    4.0000   15.631782435   15.631782435   11.785987202   11.785987285  -8.4e-08   helicity spread 1.0e-07
 0.10  CA  -2.000000000   -2.0000    0.000000000    0.000000000   -6.981063789   -6.981063831   4.1e-08   helicity spread 5.1e-08
 0.30  CF   4.000000000    4.0000   12.242590993   12.242590993    3.566222897    3.566222927  -3.0e-08   helicity spread 2.9e-08
 0.30  CA  -2.000000000   -2.0000   -0.000000000    0.000000000    0.491399023    0.491399008   1.5e-08   helicity spread 1.5e-08
 0.50  CF   4.000000000    4.0000   11.545177444   11.545177444    2.130395561    2.130395599  -3.8e-08   helicity spread 3.4e-08
 0.50  CA  -2.000000000   -2.0000    0.000000000    0.000000000    1.723122029    1.723122011   1.8e-08   helicity spread 1.7e-08
x = 1/2, quadrature orders 96, 72, 40 instead of 64, 48, 28: change of r0 {'CF': '+3.3e-08', 'CA': '-1.6e-08'}
x = 1/2, 16 instead of 32 points on the eps circle: change of r0 {'CF': '+2.1e-08', 'CA': '-2.8e-06'}
wrote r0_theory_quarks.json


==> anc/paper2/r0/theory/r0_theory_quarks.py <==
"""r0 for quark splittings from the regions, against the closed form found in the gg -> ZZ data.

The one-loop kernel at mu = mu_b, in units p1^+ = p2^- = mu = nu = 1, b = b0 (L_b = L_nu = 0), s = 1:
    K1/K0 = J1(x) + J2(x) + S + (self-energies of the four daughters),
J2(x) = J1(1 - x) with the helicity structures exchanged (charge conjugation), S the soft function of
section C3 of ../README.md.  The renormalisation of the coupling and of the external gluon field adds pure poles and no finite
part.  The Glauber region and the Coulomb phase of the soft function are not computed: the regions computed are real
and lack the pole 2 pi i Delta_C/eps of 2 I_K, so the comparison is for the real parts (Im r0 = 0 in the data).
Reads gqq_laurent_x*.json (assemble_gqq.py) and writes r0_theory_quarks.json.

    python3 r0_theory_quarks.py
"""
import json, os
import numpy as np
import mpmath as mp
from laurent_inputs import load_laurent

Z2 = float(mp.zeta(2))
PAIRS = [(1, 10), (3, 10), (1, 2)]          # x = num/den; J1 is needed at x and at 1 - x


def series(f, orders=(-2, -1, 0), r=0.2, n=32):
    th = 2*np.pi*(np.arange(n) + 0.5)/n
    e = r*np.exp(1j*th)
    v = np.array([complex(f(mp.mpc(ee))) for ee in e])
    return {j: np.mean(v*e**(-j)) for j in orders}


def ftf(ep):
    return mp.exp(-mp.euler*ep)*mp.gamma(1 - 2*ep)/(mp.gamma(1 + ep)*mp.gamma(1 - ep))


def self_energies(xx):
    """quark and antiquark of J1(xx), b space at L_b = 0: coefficient of C_F"""
    return series(lambda ep: -ftf(ep)*mp.gamma(ep)*mp.gamma(1 - ep)**2/mp.gamma(1 - 2*ep)*(1 - ep)/(1 - 2*ep)
                  * ((1 - xx)**ep + xx**ep))


SOFT_ETA = series(lambda ep: 2*mp.exp(-mp.euler*ep)*mp.gamma(-ep)*2)          # x Delta_C, coefficient of 1/eta
SOFT_0 = series(lambda ep: 2*mp.exp(-mp.euler*ep)*mp.gamma(-ep)*(-mp.euler - mp.digamma(-ep)))
DC = {'CF': 2, 'CA': -1}                                                       # Delta_C = 2 C_F - C_A


def load(tag, suffix=''):
    d = load_laurent(f'gqq_laurent_x{tag}{suffix}.json', 'gqq', expected_x=tag.split('_', 1)[0].replace('o', '/'))
    tot = {st: {c: {} for c in DC} for st in ('ek', 'ke')}
    for name, dd in d['diagrams'].items():
        pref = {k: float(eval(v)) for k, v in dd['pref'].items()}
        for st in ('ek', 'ke'):
            for key, (re, im) in dd['laurent'][st].items():
                for c in DC:
                    tot[st][c][key] = tot[st][c].get(key, 0) + pref[c]*complex(re, im)
    return tot


def r0_closed(xx):
    lx, ly = np.log(xx), np.log(1 - xx)
    return {'CF': 12 - 6*Z2 + 2*(lx - ly)**2, 'CA': 2 + Z2 - 2*(lx**2 + ly**2)}


def kernel(num, den, suffix=''):
    xx = num/den
    J1 = load(f'{num}o{den}', suffix)
    J2s = load(f'{den - num}o{den}', suffix)
    se = {k: self_energies(xx)[k] + self_energies(1 - xx)[k] for k in (-2, -1, 0)}
    out = {}
    flip = {'ek': 'ke', 'ke': 'ek'}
    # the four helicity configurations: structure s1 of J1 and s2 of J2, where J2 in structure s2 is J1(1 - x) in
    # the other structure (charge conjugation exchanges quark and antiquark, so that the parton carrying the
    # gluon helicity changes side)
    for s1, s2 in (('ek', 'ek'), ('ek', 'ke'), ('ke', 'ek'), ('ke', 'ke')):
        st1, st2 = s1, flip[s2]
        res = {}
        for c, dc in DC.items():
            fin = {j: J1[st1][c].get(f'0,{j}', 0) + J2s[st2][c].get(f'0,{j}', 0) + dc*SOFT_0[j]
                   + (se[j] if c == 'CF' else 0) for j in (-2, -1, 0)}
            eta = {j: J1[st1][c].get(f'-1,{j}', 0) + J2s[st2][c].get(f'-1,{j}', 0) + dc*SOFT_ETA[j] for j in (-2, -1, 0)}
            res[c] = {'eps^-2': fin[-2].real, 'eps^-1': fin[-1].real, 'eps^0': fin[0].real,
                      'max |imag|': max(abs(fin[j].imag) for j in fin),
                      'max |1/eta coefficient|': max(abs(eta[j]) for j in eta)}
        out[(s1, s2)] = res
    # J1 alone, at x and at 1 - x: the finite part of the C_F and C_A coefficients per helicity structure
    j1 = {st: {c: J1[st][c].get('0,0', 0).real for c in DC} for st in ('ek', 'ke')}
    j1y = {st: {c: J2s[st][c].get('0,0', 0).real for c in DC} for st in ('ek', 'ke')}
    return out, (j1, j1y)


def main():
    results = {'x': {}}
    print(f'{"x":>5} {"col":>3} {"eps^-2":>13} {"expected":>9} {"eps^-1":>14} {"expected":>14} {"r0 (regions)":>14} '
          f'{"r0 (data)":>14} {"diff":>9}')
    for num, den in PAIRS:
        xx = num/den
        out, (j1, j1y) = kernel(num, den)
        data = r0_closed(xx)
        lx = np.log(xx*(1 - xx))
        expect = {'CF': (4.0, -4*lx + 6), 'CA': (-2.0, 0.0)}
        rec = {}
        for c in DC:
            th = out[('ek', 'ek')][c]
            spread = max(out[h][c]['eps^0'] for h in out) - min(out[h][c]['eps^0'] for h in out)
            print(f'{xx:5.2f} {c:>3} {th["eps^-2"]:13.9f} {expect[c][0]:9.4f} {th["eps^-1"]:14.9f} {expect[c][1]:14.9f}'
                  f' {th["eps^0"]:14.9f} {data[c]:14.9f} {th["eps^0"] - data[c]:9.1e}   helicity spread {spread:.1e}')
            rec[c] = {'theory, J1 structure ek, J2 structure ek': th,
                      'max spread of eps^0 over the four helicity configurations': spread,
                      'expected poles': {'eps^-2': expect[c][0], 'eps^-1': expect[c][1]},
                      'r0 closed form (data)': data[c], 'difference': th['eps^0'] - data[c],
                      'J1 finite part, ek': j1['ek'][c], 'J1 finite part, ke': j1['ke'][c],
                      'J1 at 1 - x, finite part, ek': j1y['ek'][c], 'J1 at 1 - x, finite part, ke': j1y['ke'][c]}
        results['x'][f'{num}/{den}'] = rec
    # precision: (a) higher quadrature orders, (b) 16 instead of 32 points on the eps circle (aliasing), at x = 1/2
    base, _ = kernel(1, 2)
    checks = {}
    for label, suffix in (('quadrature orders 96, 72, 40 instead of 64, 48, 28', '_nq96-72-40'),
                          ('16 instead of 32 points on the eps circle', '_neps16')):
        if os.path.exists(f'gqq_laurent_x1o2{suffix}.json'):
            out, _ = kernel(1, 2, suffix)
            checks[label] = {c: out[('ek', 'ek')][c]['eps^0'] - base[('ek', 'ek')][c]['eps^0'] for c in DC}
            print(f'x = 1/2, {label}: change of r0', {c: f'{v:+.1e}' for c, v in checks[label].items()})
    results['precision checks at x = 1/2 (change of r0)'] = checks
    json.dump(results, open('r0_theory_quarks.json', 'w'), indent=1)
    print('wrote r0_theory_quarks.json')


if __name__ == '__main__':
    main()


==> anc/paper2/r0/theory/run_fdh_x1o2.log <==
Vtri 51.2s support: [(-1/2, 0), (0, 1/2)] params: [[1, 1], [1, 2]]
Vgh1 1.4s support: [(-1/2, 0), (0, 1/2)] params: [[1, 1], [1, 2]]
Vgh2 1.3s support: [(-1/2, 0), (0, 1/2)] params: [[1, 1], [1, 2]]
Vq1 19.3s support: [(-1/2, 0), (0, 1/2)] params: [[1, 1], [1, 2]]
Vq2 23.3s support: [(-1/2, 0), (0, 1/2)] params: [[1, 1], [1, 2]]
Vbuba1 0.2s support: [(0, 1/2)] params: [[0]]
Vbubb1 0.2s support: [(0, 1/2)] params: [[0]]
Vbuba2 0.2s support: [(0, 1/2)] params: [[0]]
Vbubb2 0.2s support: [(0, 1/2)] params: [[0]]
Vbuba3 0.3s support: [(0, 1/2)] params: [[0]]
Vbubb3 0.2s support: [(0, 1/2)] params: [[0]]
tree (S1 normalised to its own value): {'S1': 1, 'S2': -2, 'S3': -2, 'T4': 0}


==> anc/paper2/r0/theory/run_gg.py <==
"""Parametric integrands of the one-loop collinear function J1 for g -> gg at a fixed x.

    python3 run_gg.py 3/10 [names]       (writes gg_integrands_x3o10.pkl)
"""
import sys, pickle, time
import sympy as sp
import gg_diagrams as G
from gg_driver import diagram_integrands, tree_coefficients, u, w
from cache_utils import arguments, checkpoint, new_integrands, selected_names

args = arguments(__doc__)
xval = sp.Rational(args.x)
only = args.only
selected = selected_names(only, G.DIAGRAMS)
tag = str(xval).replace('/', 'o')
fn = f'gg_integrands_x{tag}.pkl'
store = new_integrands(fn, 'gg', xval, recompute=args.recompute)
store['failed_diagrams'] = [name for name in store['failed_diagrams'] if name not in selected]
tree = tree_coefficients(G.tree(), xval)
store['tree'] = tree
norm = tree['S1']
b = sorted({sp.Rational(-1), -xval, xval - 1, sp.Integer(0), xval, 1 - xval, sp.Integer(1)})
intervals = [(sp.Rational(-3, 2), -1)] + list(zip(b[:-1], b[1:])) + [(1, sp.Rational(3, 2))]
for name, diag in G.DIAGRAMS.items():
    if only is not None and name not in only:
        continue
    if only is None and name in store['results']:
        continue
    store['results'].pop(name, None)
    t0 = time.time()
    try:
        res = diagram_integrands(diag, xval, intervals, norm, order=(u, w))
    except ValueError as e1:
        try:
            res = diagram_integrands(diag, xval, intervals, norm, order=(w, u))
        except ValueError as e2:
            print(name, 'FAILED', e1, '|', e2, flush=True)
            store['failed_diagrams'].append(name)
            checkpoint(fn, store, 'results')
            continue
    nz = [(iv, pcs) for iv, pcs in res if any(v != 0 for prm, o in pcs for v in o.values())]
    store['results'][name] = nz
    checkpoint(fn, store, 'results')
    print(name, f'{time.time()-t0:.1f}s', 'support:', [iv for iv, _ in nz], 'params:',
          [[len(p) for p, _ in pcs] for _, pcs in nz], flush=True)
print('tree (S1 normalised to its own value):', {k: sp.nsimplify(v/norm) for k, v in tree.items()})
checkpoint(fn, store, 'results')
if store['failed_diagrams']:
    sys.exit('integrand generation failed for: ' + ', '.join(store['failed_diagrams']))


==> anc/paper2/r0/theory/run_gg_x1o10.log <==
Vtri 138.7s support: [(-9/10, -1/10), (-1/10, 0), (0, 1/10)] params: [[1, 1], [1, 1], [1, 2]]
Vgh1 4.5s support: [(-9/10, -1/10), (-1/10, 0), (0, 1/10)] params: [[1, 1], [1, 1], [1, 2]]
Vgh2 4.3s support: [(-9/10, -1/10), (-1/10, 0), (0, 1/10)] params: [[1, 1], [1, 1], [1, 2]]
Vq1 65.9s support: [(-9/10, -1/10), (-1/10, 0), (0, 1/10)] params: [[1, 1], [1, 1], [1, 2]]
Vq2 61.5s support: [(-9/10, -1/10), (-1/10, 0), (0, 1/10)] params: [[1, 1], [1, 1], [1, 2]]
Vbuba1 0.3s support: [(0, 1/10)] params: [[0]]
Vbubb1 0.3s support: [(0, 1/10), (1/10, 9/10)] params: [[0], [0]]
Vbuba2 0.5s support: [(0, 1/10)] params: [[0]]
Vbubb2 0.4s support: [(0, 1/10), (1/10, 9/10)] params: [[0], [0]]
Vbuba3 0.3s support: [(0, 1/10)] params: [[0]]
Vbubb3 0.3s support: [(0, 1/10), (1/10, 9/10)] params: [[0], [0]]
W1g 1.0s support: [(0, 1/10)] params: [[1]]
W1kb 0.9s support: [(0, 1/10)] params: [[1]]
W1k 0.3s support: [(0, 1/10)] params: [[0]]
W1v41 0.2s support: [] params: []
W1v42 0.3s support: [] params: []
W1v43 0.2s support: [] params: []
W2g 0.6s support: [(0, 1/10), (1/10, 9/10)] params: [[1], [1]]
W2k 1.1s support: [(0, 1/10), (1/10, 9/10)] params: [[1], [1]]
W2kb 0.3s support: [(0, 1/10), (1/10, 9/10)] params: [[0], [0]]
W2v41 0.1s support: [] params: []
W2v42 0.2s support: [] params: []
W2v43 0.1s support: [] params: []
tree (S1 normalised to its own value): {'S1': 1, 'S2': -10/9, 'S3': -10, 'T4': 0}


==> anc/paper2/r0/theory/run_gg_x1o2.log <==
Vtri 67.2s support: [(-1/2, 0), (0, 1/2)] params: [[1, 1], [1, 2]]
Vgh1 2.0s support: [(-1/2, 0), (0, 1/2)] params: [[1, 1], [1, 2]]
Vgh2 1.8s support: [(-1/2, 0), (0, 1/2)] params: [[1, 1], [1, 2]]
Vq1 21.3s support: [(-1/2, 0), (0, 1/2)] params: [[1, 1], [1, 2]]
Vq2 20.9s support: [(-1/2, 0), (0, 1/2)] params: [[1, 1], [1, 2]]
Vbuba1 0.2s support: [(0, 1/2)] params: [[0]]
Vbubb1 0.2s support: [(0, 1/2)] params: [[0]]
Vbuba2 0.2s support: [(0, 1/2)] params: [[0]]
Vbubb2 0.2s support: [(0, 1/2)] params: [[0]]
Vbuba3 0.2s support: [(0, 1/2)] params: [[0]]
Vbubb3 0.2s support: [(0, 1/2)] params: [[0]]
W1g 0.8s support: [(0, 1/2)] params: [[1]]
W1kb 0.6s support: [(0, 1/2)] params: [[1]]
W1k 0.2s support: [(0, 1/2)] params: [[0]]
W1v41 0.1s support: [] params: []
W1v42 0.1s support: [] params: []
W1v43 0.1s support: [] params: []
W2g 0.3s support: [(0, 1/2)] params: [[1]]
W2k 0.6s support: [(0, 1/2)] params: [[1]]
W2kb 0.2s support: [(0, 1/2)] params: [[0]]
W2v41 0.1s support: [] params: []
W2v42 0.1s support: [] params: []
W2v43 0.1s support: [] params: []
tree (S1 normalised to its own value): {'S1': 1, 'S2': -2, 'S3': -2, 'T4': 0}


==> anc/paper2/r0/theory/run_gg_x3o10.log <==
Vtri 136.0s support: [(-7/10, -3/10), (-3/10, 0), (0, 3/10)] params: [[1, 1], [1, 1], [1, 2]]
Vgh1 4.1s support: [(-7/10, -3/10), (-3/10, 0), (0, 3/10)] params: [[1, 1], [1, 1], [1, 2]]
Vgh2 4.0s support: [(-7/10, -3/10), (-3/10, 0), (0, 3/10)] params: [[1, 1], [1, 1], [1, 2]]
Vq1 65.1s support: [(-7/10, -3/10), (-3/10, 0), (0, 3/10)] params: [[1, 1], [1, 1], [1, 2]]
Vq2 60.9s support: [(-7/10, -3/10), (-3/10, 0), (0, 3/10)] params: [[1, 1], [1, 1], [1, 2]]
Vbuba1 0.2s support: [(0, 3/10)] params: [[0]]
Vbubb1 0.3s support: [(0, 3/10), (3/10, 7/10)] params: [[0], [0]]
Vbuba2 0.3s support: [(0, 3/10)] params: [[0]]
Vbubb2 0.3s support: [(0, 3/10), (3/10, 7/10)] params: [[0], [0]]
Vbuba3 0.3s support: [(0, 3/10)] params: [[0]]
Vbubb3 0.3s support: [(0, 3/10), (3/10, 7/10)] params: [[0], [0]]
W1g 0.9s support: [(0, 3/10)] params: [[1]]
W1kb 0.9s support: [(0, 3/10)] params: [[1]]
W1k 0.5s support: [(0, 3/10)] params: [[0]]
W1v41 0.2s support: [] params: []
W1v42 0.2s support: [] params: []
W1v43 0.2s support: [] params: []
W2g 0.6s support: [(0, 3/10), (3/10, 7/10)] params: [[1], [1]]
W2k 1.0s support: [(0, 3/10), (3/10, 7/10)] params: [[1], [1]]
W2kb 0.3s support: [(0, 3/10), (3/10, 7/10)] params: [[0], [0]]
W2v41 0.2s support: [] params: []
W2v42 0.1s support: [] params: []
W2v43 0.2s support: [] params: []
tree (S1 normalised to its own value): {'S1': 1, 'S2': -10/7, 'S3': -10/3, 'T4': 0}


==> anc/paper2/r0/theory/run_gg_x7o10.log <==
Vq1 63.8s support: [(-3/10, 0), (0, 3/10), (3/10, 7/10)] params: [[1, 1], [1, 2], [1, 2]]
Vq2 64.6s support: [(-3/10, 0), (0, 3/10), (3/10, 7/10)] params: [[1, 1], [1, 2], [1, 2]]
tree (S1 normalised to its own value): {'S1': 1, 'S2': -10/3, 'S3': -10/7, 'T4': 0}
Vtri 142.1s support: [(-3/10, 0), (0, 3/10), (3/10, 7/10)] params: [[1, 1], [1, 2], [1, 2]]
Vgh1 5.3s support: [(-3/10, 0), (0, 3/10), (3/10, 7/10)] params: [[1, 1], [1, 2], [1, 2]]
Vgh2 4.6s support: [(-3/10, 0), (0, 3/10), (3/10, 7/10)] params: [[1, 1], [1, 2], [1, 2]]
Vbuba1 0.2s support: [(0, 3/10), (3/10, 7/10)] params: [[0], [0]]
Vbubb1 0.2s support: [(0, 3/10)] params: [[0]]
Vbuba2 0.3s support: [(0, 3/10), (3/10, 7/10)] params: [[0], [0]]
Vbubb2 0.3s support: [(0, 3/10)] params: [[0]]
Vbuba3 0.3s support: [(0, 3/10), (3/10, 7/10)] params: [[0], [0]]
Vbubb3 0.3s support: [(0, 3/10)] params: [[0]]
W1g 1.7s support: [(0, 3/10), (3/10, 7/10)] params: [[1], [1]]
W1kb 1.2s support: [(0, 3/10), (3/10, 7/10)] params: [[1], [1]]
W1k 0.3s support: [(0, 3/10), (3/10, 7/10)] params: [[0], [0]]
W1v41 0.2s support: [] params: []
W1v42 0.2s support: [] params: []
W1v43 0.2s support: [] params: []
W2g 0.5s support: [(0, 3/10)] params: [[1]]
W2k 1.1s support: [(0, 3/10)] params: [[1]]
W2kb 0.3s support: [(0, 3/10)] params: [[0]]
W2v41 0.1s support: [] params: []
W2v42 0.1s support: [] params: []
W2v43 0.1s support: [] params: []
tree (S1 normalised to its own value): {'S1': 1, 'S2': -10/3, 'S3': -10/7, 'T4': 0}


==> anc/paper2/r0/theory/run_gg_x9o10.log <==
Vtri 135.6s support: [(-1/10, 0), (0, 1/10), (1/10, 9/10)] params: [[1, 1], [1, 2], [1, 2]]
Vgh1 4.6s support: [(-1/10, 0), (0, 1/10), (1/10, 9/10)] params: [[1, 1], [1, 2], [1, 2]]
Vgh2 4.7s support: [(-1/10, 0), (0, 1/10), (1/10, 9/10)] params: [[1, 1], [1, 2], [1, 2]]
Vq1 66.5s support: [(-1/10, 0), (0, 1/10), (1/10, 9/10)] params: [[1, 1], [1, 2], [1, 2]]
Vq2 65.2s support: [(-1/10, 0), (0, 1/10), (1/10, 9/10)] params: [[1, 1], [1, 2], [1, 2]]
Vbuba1 0.2s support: [(0, 1/10), (1/10, 9/10)] params: [[0], [0]]
Vbubb1 0.2s support: [(0, 1/10)] params: [[0]]
Vbuba2 0.4s support: [(0, 1/10), (1/10, 9/10)] params: [[0], [0]]
Vbubb2 0.4s support: [(0, 1/10)] params: [[0]]
Vbuba3 0.5s support: [(0, 1/10), (1/10, 9/10)] params: [[0], [0]]
Vbubb3 0.5s support: [(0, 1/10)] params: [[0]]
W1g 1.2s support: [(0, 1/10), (1/10, 9/10)] params: [[1], [1]]
W1kb 1.1s support: [(0, 1/10), (1/10, 9/10)] params: [[1], [1]]
W1k 0.4s support: [(0, 1/10), (1/10, 9/10)] params: [[0], [0]]
W1v41 0.3s support: [] params: []
W1v42 0.2s support: [] params: []
W1v43 0.2s support: [] params: []
W2g 0.6s support: [(0, 1/10)] params: [[1]]
W2k 0.9s support: [(0, 1/10)] params: [[1]]
W2kb 0.4s support: [(0, 1/10)] params: [[0]]
W2v41 0.1s support: [] params: []
W2v42 0.2s support: [] params: []
W2v43 0.1s support: [] params: []
tree (S1 normalised to its own value): {'S1': 1, 'S2': -10, 'S3': -10/9, 'T4': 0}


==> anc/paper2/r0/theory/run_gqq.py <==
import sys, pickle, time
import sympy as sp
import mpmath as mp
import lc_engine as E
from gqq_diagrams import DIAGRAMS, x, z, u, w
from driver import diagram_integrands
from cache_utils import arguments, checkpoint, new_integrands, selected_names

args = arguments('Generate g -> q qbar integrands with verified resumable checkpoints.')
xval = sp.Rational(args.x)
only = args.only
selected = selected_names(only, DIAGRAMS)
fn = f'gqq_integrands_x{str(xval).replace("/", "o")}.pkl'
store = new_integrands(fn, 'gqq', xval, recompute=args.recompute)
store['failed_diagrams'] = [name for name in store['failed_diagrams'] if name not in selected]
b = sorted({sp.Rational(-1), -xval, xval - 1, sp.Integer(0), xval, 1 - xval, sp.Integer(1)})
intervals = [(sp.Rational(-3, 2), -1)] + list(zip(b[:-1], b[1:])) + [(1, sp.Rational(3, 2))]
results = store['results']
for name, diag in DIAGRAMS.items():
    if name not in selected or (only is None and name in results):
        continue
    results.pop(name, None)
    t0 = time.time()
    try:
        res = diagram_integrands(diag, xval, intervals, order=(u, w))
    except ValueError as e1:
        try:
            res = diagram_integrands(diag, xval, intervals, order=(w, u))
        except ValueError as e2:
            print(name, 'FAILED', e1, '|', e2)
            store['failed_diagrams'].append(name)
            checkpoint(fn, store, 'results')
            continue
    nz = [(iv, pcs) for iv, pcs in res if any(v != 0 for prm, o in pcs for v in o.values())]
    results[name] = nz
    checkpoint(fn, store, 'results')
    print(name, f'{time.time()-t0:.1f}s', 'support:', [iv for iv, _ in nz], 'params:', [[len(p) for p, _ in pcs] for _, pcs in nz], flush=True)
checkpoint(fn, store, 'results')
if store['failed_diagrams']:
    sys.exit('integrand generation failed for: ' + ', '.join(store['failed_diagrams']))


==> anc/paper2/r0/theory/run_gqq_x1o10.log <==
W2q 0.4s support: [(0, 1/10), (1/10, 9/10)] params: [[1], [1]]
W2qb 0.2s support: [(0, 1/10), (1/10, 9/10)] params: [[0], [0]]
W1q 0.2s support: [(0, 1/10)] params: [[0]]
W1qb 0.4s support: [(0, 1/10)] params: [[1]]
Vqq 4.4s support: [(-9/10, -1/10), (-1/10, 0), (0, 1/10)] params: [[1, 1], [1, 1], [1, 2]]
Vggq 1.5s support: [(0, 1/10), (1/10, 9/10), (9/10, 1)] params: [[1], [1], [1]]
W1g 0.4s support: [(0, 1/10)] params: [[1]]
W2g 0.4s support: [(0, 1/10), (1/10, 9/10)] params: [[1], [1]]


==> anc/paper2/r0/theory/run_gqq_x1o2.log <==
W2q 0.3s support: [(0, 1/2)] params: [[1]]
W2qb 0.1s support: [(0, 1/2)] params: [[0]]
W1q 0.1s support: [(0, 1/2)] params: [[0]]
W1qb 0.4s support: [(0, 1/2)] params: [[1]]
Vqq 2.9s support: [(-1/2, 0), (0, 1/2)] params: [[1, 1], [1, 2]]
Vggq 1.0s support: [(0, 1/2), (1/2, 1)] params: [[1], [1]]
W1g 0.3s support: [(0, 1/2)] params: [[1]]
W2g 0.2s support: [(0, 1/2)] params: [[1]]


==> anc/paper2/r0/theory/run_gqq_x3o10.log <==
W2q 0.7s support: [(0, 3/10), (3/10, 7/10)] params: [[1], [1]]
W2qb 0.3s support: [(0, 3/10), (3/10, 7/10)] params: [[0], [0]]
W1q 0.3s support: [(0, 3/10)] params: [[0]]
W1qb 0.4s support: [(0, 3/10)] params: [[1]]
Vqq 5.8s support: [(-7/10, -3/10), (-3/10, 0), (0, 3/10)] params: [[1, 1], [1, 1], [1, 2]]
Vggq 1.8s support: [(0, 3/10), (3/10, 7/10), (7/10, 1)] params: [[1], [1], [1]]
W1g 0.5s support: [(0, 3/10)] params: [[1]]
W2g 0.4s support: [(0, 3/10), (3/10, 7/10)] params: [[1], [1]]


==> anc/paper2/r0/theory/run_gqq_x7o10.log <==
W2q 0.7s support: [(0, 3/10)] params: [[1]]
W2qb 0.3s support: [(0, 3/10)] params: [[0]]
W1q 0.6s support: [(0, 3/10), (3/10, 7/10)] params: [[0], [0]]
W1qb 1.0s support: [(0, 3/10), (3/10, 7/10)] params: [[1], [1]]
Vqq 10.4s support: [(-3/10, 0), (0, 3/10), (3/10, 7/10)] params: [[1, 1], [1, 2], [1, 2]]
Vggq 2.7s support: [(0, 3/10), (3/10, 7/10), (7/10, 1)] params: [[1], [1], [1]]
W1g 1.0s support: [(0, 3/10), (3/10, 7/10)] params: [[1], [1]]
W2g 0.5s support: [(0, 3/10)] params: [[1]]


==> anc/paper2/r0/theory/run_gqq_x9o10.log <==
W2q 0.4s support: [(0, 1/10)] params: [[1]]
W2qb 0.2s support: [(0, 1/10)] params: [[0]]
W1q 0.2s support: [(0, 1/10), (1/10, 9/10)] params: [[0], [0]]
W1qb 0.4s support: [(0, 1/10), (1/10, 9/10)] params: [[1], [1]]
Vqq 5.2s support: [(-1/10, 0), (0, 1/10), (1/10, 9/10)] params: [[1, 1], [1, 2], [1, 2]]
Vggq 1.2s support: [(0, 1/10), (1/10, 9/10), (9/10, 1)] params: [[1], [1], [1]]
W1g 0.4s support: [(0, 1/10), (1/10, 9/10)] params: [[1], [1]]
W2g 0.2s support: [(0, 1/10)] params: [[1]]


==> anc/paper2/r0/theory/run_n4.py <==
"""Parametric integrands of the scalar-loop graphs of J1 for g -> gg (n4_diagrams.py) at a fixed x, as run_gg.py.

    python3 run_n4.py 3/10 [names]       (writes n4_integrands_x3o10.pkl)
    python3 run_n4.py 3/10 --fdh         (the gluon-loop graphs of gg_diagrams.py with g^mu_mu = 4: fdh_integrands_x3o10.pkl)
"""
import sys, pickle, time
import sympy as sp
import vec_engine
import gg_diagrams
import n4_diagrams
from gg_driver import diagram_integrands, tree_coefficients, u, w
from cache_utils import arguments, checkpoint, new_integrands, selected_names

args = arguments(__doc__, fdh=True)
fdh = args.fdh
xval = sp.Rational(args.x)
only = args.only
tag = str(xval).replace('/', 'o')
if fdh:
    vec_engine.METRIC_TRACE = 4
    DIAGRAMS = {k: v for k, v in gg_diagrams.DIAGRAMS.items() if k.startswith('V')}   # the graphs with closed loops
    fn = f'fdh_integrands_x{tag}.pkl'
else:
    DIAGRAMS = n4_diagrams.DIAGRAMS
    fn = f'n4_integrands_x{tag}.pkl'
selected = selected_names(only, DIAGRAMS)
store = new_integrands(fn, 'fdh' if fdh else 'n4', xval, recompute=args.recompute)
store['failed_diagrams'] = [name for name in store['failed_diagrams'] if name not in selected]
tree = tree_coefficients(gg_diagrams.tree(), xval)
store['tree'] = tree
norm = tree['S1']
b = sorted({sp.Rational(-1), -xval, xval - 1, sp.Integer(0), xval, 1 - xval, sp.Integer(1)})
intervals = [(sp.Rational(-3, 2), -1)] + list(zip(b[:-1], b[1:])) + [(1, sp.Rational(3, 2))]
for name, diag in DIAGRAMS.items():
    if only is not None and name not in only:
        continue
    if only is None and name in store['results']:
        continue
    store['results'].pop(name, None)
    t0 = time.time()
    try:
        res = diagram_integrands(diag, xval, intervals, norm, order=(u, w))
    except ValueError as e1:
        try:
            res = diagram_integrands(diag, xval, intervals, norm, order=(w, u))
        except ValueError as e2:
            print(name, 'FAILED', e1, '|', e2, flush=True)
            store['failed_diagrams'].append(name)
            checkpoint(fn, store, 'results')
            continue
    nz = [(iv, pcs) for iv, pcs in res if any(v != 0 for prm, o in pcs for v in o.values())]
    store['results'][name] = nz
    checkpoint(fn, store, 'results')
    print(name, f'{time.time()-t0:.1f}s', 'support:', [iv for iv, _ in nz], 'params:',
          [[len(p) for p, _ in pcs] for _, pcs in nz], flush=True)
print('tree (S1 normalised to its own value):', {k: sp.nsimplify(v/norm) for k, v in tree.items()})
checkpoint(fn, store, 'results')
if store['failed_diagrams']:
    sys.exit('integrand generation failed for: ' + ', '.join(store['failed_diagrams']))


==> anc/paper2/r0/theory/run_n4_x1o10.log <==
tree (S1 normalised to its own value): {'S1': 1, 'S2': -10/9, 'S3': -10, 'T4': 0}


==> anc/paper2/r0/theory/run_n4_x1o2.log <==
tree (S1 normalised to its own value): {'S1': 1, 'S2': -2, 'S3': -2, 'T4': 0}


==> anc/paper2/r0/theory/run_n4_x3o10.log <==
tree (S1 normalised to its own value): {'S1': 1, 'S2': -10/7, 'S3': -10/3, 'T4': 0}


==> anc/paper2/r0/theory/run_n4_x7o10.log <==
tree (S1 normalised to its own value): {'S1': 1, 'S2': -10/3, 'S3': -10/7, 'T4': 0}


==> anc/paper2/r0/theory/run_n4_x9o10.log <==
tree (S1 normalised to its own value): {'S1': 1, 'S2': -10, 'S3': -10/9, 'T4': 0}


==> anc/paper2/r0/theory/secdec.py <==
"""Sector decomposition and numerical Laurent expansion of the parametric integrals of the collinear functions.

An integral is  C(eps, eta) * int_{[0,1]^n} dv  prod_j P_j(v)^(e_j)  with P_j polynomials (positive inside the
cube) and e_j = n_j + m_j eps + l_j eta.  The cube is split at 1/2 in every variable and each half reflected,
so that all zeros on the boundary sit on the faces through the origin; iterated sector decomposition at the
origin then factorises every polynomial into a monomial times a polynomial that does not vanish on the cube.
Each sector integral  int dv prod v_i^(a_i + b_i eps + c_i eta) H(v)  is continued to the neighbourhood of
eps = eta = 0 by subtracting H at v_i = 0 for every exponent with integer part -1, and evaluated numerically for
complex (eps, eta); the Laurent coefficients are read off by FFT on circles (eta first, |eta| << |eps|).
"""
import itertools
import numpy as np
import sympy as sp
from lc_engine import eps
from factors import eta


# ----------------------------------------------------------------------------- decomposition
def _monomial_factor(P, vs):
    """write P = prod v^k * Q with Q not divisible by any v: returns (dict v->k, Q)"""
    ks = {}
    Q = sp.expand(P)
    for v in vs:
        k = 0
        while Q != 0 and sp.expand(Q.subs(v, 0)) == 0:
            Q = sp.cancel(Q/v)
            Q = sp.expand(Q)
            k += 1
        if k:
            ks[v] = k
    return ks, Q


def _vanishes_at_origin(Q, vs):
    return sp.expand(Q.subs({v: 0 for v in vs})) == 0


def _positive_on_cube(Q, vs, n=5):
    pts = np.linspace(0, 1, n)
    f = sp.lambdify(vs, Q.subs({eps: sp.Rational(1, 100), eta: sp.Rational(1, 1000)}), 'numpy')
    for p in itertools.product(pts, repeat=len(vs)):
        val = complex(f(*p)) if len(vs) else complex(Q)
        if not (val.real > 0):
            return False
    return True


def decompose(facs, vs):
    """facs: {P: exponent}, vs: variables on [0,1]^n.  Returns a list of sectors
    (jac, mono, rest, vmap) with jac a sympy Jacobian factor (regular), mono {new var: exponent},
    rest {Q: exponent} (Q non-vanishing on the cube) and vmap the substitution old var -> expression."""
    vs = list(vs)
    out = []
    # 1. split every variable at 1/2 and reflect the upper half
    for halves in itertools.product((0, 1), repeat=len(vs)):
        sub = {}
        jac = sp.Integer(1)
        for v, h in zip(vs, halves):
            sub[v] = v/2 if h == 0 else 1 - v/2
            jac *= sp.Rational(1, 2)
        f2 = {}
        for P, e in facs.items():
            P2 = sp.expand(P.subs(sub, simultaneous=True))
            f2[P2] = sp.expand(f2.get(P2, 0) + e)
        out.extend(_iterate(f2, vs, jac, dict(sub)))
    return out


def _iterate(facs, vs, jac, vmap, depth=0):
    """iterated sector decomposition at the origin"""
    assert depth < 6, 'sector decomposition does not terminate'
    mono = {v: 0 for v in vs}
    rest = {}
    bad = False
    for P, e in facs.items():
        ks, Q = _monomial_factor(P, vs)
        for v, k in ks.items():
            mono[v] = sp.expand(mono[v] + k*e)
        if Q.is_number:
            jac *= Q**e if sp.sympify(e).is_integer else sp.Abs(Q)**e
            continue
        harmless = sp.sympify(e).is_integer and sp.sympify(e) > 0
        if not harmless and _vanishes_at_origin(Q, vs):
            bad = True
        rest[Q] = sp.expand(rest.get(Q, 0) + e)

    def _harmless(e):
        e = sp.sympify(e)
        return bool(e.is_integer and e > 0)

    if not bad:
        for Q, e in rest.items():
            if not _harmless(e):
                assert _positive_on_cube(Q, vs), ('polynomial not positive on the cube', Q, vmap)
        return [(jac, mono, rest, vmap)]
    # the minimal set of variables whose vanishing makes a bad polynomial vanish identically
    badQ = [Q for Q, e in rest.items() if not _harmless(e) and _vanishes_at_origin(Q, vs)][0]
    S = None
    for size in range(1, len(vs) + 1):
        for comb in itertools.combinations(vs, size):
            if sp.expand(badQ.subs({v: 0 for v in comb})) == 0:
                S = list(comb)
                break
        if S:
            break
    assert S and len(S) >= 2, ('singular set not resolvable', badQ, S)
    # primary sectors in the variables of S: v_k = t, v_i = t u_i (i in S, i != k)
    res = []
    for vk in S:
        sub = {v: (vk if v == vk else (v*vk if v in S else v)) for v in vs}
        f2 = {}
        # the monomials already extracted are re-expressed
        for v, ex in mono.items():
            if ex != 0:
                key = sp.expand(sub[v])
                f2[key] = sp.expand(f2.get(key, 0) + ex)
        for Q, e in rest.items():
            Q2 = sp.expand(Q.subs(sub, simultaneous=True))
            f2[Q2] = sp.expand(f2.get(Q2, 0) + e)
        # Jacobian of the substitution: vk^(|S|-1)
        f2[vk] = sp.expand(f2.get(vk, 0) + len(S) - 1)
        vmap2 = {old: sp.expand(expr.subs(sub, simultaneous=True)) for old, expr in vmap.items()}
        # monomial pieces like (u*t) must be split into factors
        f3 = {}
        jac2 = jac
        centre = {v: sp.Rational(1, 2) for v in vs}
        for P, e in f2.items():
            for fac in sp.Mul.make_args(sp.factor(P)):
                pw = 1
                if isinstance(fac, sp.Pow):
                    fac, pw = fac.args
                ee = sp.expand(pw*e)
                if fac.is_number:
                    jac2 *= fac**ee if sp.sympify(ee).is_integer else sp.Abs(fac)**ee
                    continue
                if sp.N(fac.subs(centre).subs({eps: sp.Rational(1, 100), eta: sp.Rational(1, 1000)})) < 0:
                    fac = sp.expand(-fac)
                    if sp.sympify(ee).is_integer:
                        jac2 *= (-1)**ee
                f3[fac] = sp.expand(f3.get(fac, 0) + ee)
        res.extend(_iterate(f3, vs, jac2, vmap2, depth + 1))
    return res


# ----------------------------------------------------------------------------- numerics
_GL = {}


def _gl(n):
    if n not in _GL:
        x, w = np.polynomial.legendre.leggauss(n)
        _GL[n] = ((x + 1)/2, w/2)
    return _GL[n]


class Sector:
    def __init__(self, jac, mono, rest, vs, const):
        self.vs = list(vs)
        self.mono = mono
        self.const = const
        args = list(vs) + [eps, eta]
        H = jac
        for Q, e in rest.items():
            H = H*Q**e
        import scipy.special as _ss
        self.Hf = sp.lambdify(args, H, [{'gamma': _ss.gamma, 'loggamma': _ss.loggamma}, 'numpy'])
        self.cf = sp.lambdify([eps, eta], const, 'mpmath')
        self.expo = []
        for v in vs:
            e = sp.expand(mono.get(v, 0))
            a = e.subs({eps: 0, eta: 0})
            b = e.coeff(eps)
            c = e.coeff(eta)
            assert sp.expand(e - a - b*eps - c*eta) == 0
            self.expo.append((int(a), complex(b), complex(c)))
            assert int(a) >= -1, ('power divergence', v, e)

    def value(self, ep, et, n=48, p=3):
        """the sector integral at complex (eps, eta)"""
        dim = len(self.vs)
        kap = [complex(a + b*ep + c*et) for a, b, c in self.expo]
        sub = [a == -1 for a, b, c in self.expo]
        t, wt = _gl(n)
        tot = 0j
        # loop over subsets of subtracted variables set to zero (the h(0)/kappa terms)
        for mask in itertools.product((0, 1), repeat=dim):
            # mask[i] = 1: variable i replaced by 0 (term h(0)/(kappa_i + 1)) -- only for subtracted variables
            if any(m and not s for m, s in zip(mask, sub)):
                continue
            free = [i for i in range(dim) if not mask[i]]
            coef = 1.0 + 0j
            for i in range(dim):
                if mask[i]:
                    coef /= (kap[i] + 1)
            # integrand over the free variables: prod v^kap * [H with subtractions over the free subtracted vars]
            if not free:
                vals = [0.0]*dim
                tot += coef*complex(self.Hf(*vals, ep, et))
                continue
            grids = np.meshgrid(*([t]*len(free)), indexing='ij')
            wgrid = np.ones_like(grids[0])
            for g, i in zip(range(len(free)), free):
                pass
            # substitution v = s^p on each free variable
            V = [g**p for g in grids]
            J = np.ones_like(grids[0])
            for g in grids:
                J = J*p*g**(p - 1)
            W = np.ones_like(grids[0])
            for k in range(len(free)):
                sh = [1]*len(free); sh[k] = n
                W = W*wt.reshape(sh)
            # subtracted H: sum over subsets of the free subtracted variables
            fsub = [i for i in free if sub[i]]
            Hs = np.zeros_like(grids[0], dtype=complex)
            for smask in itertools.product((0, 1), repeat=len(fsub)):
                args = []
                vi = {}
                for k, i in enumerate(free):
                    vi[i] = V[k]
                for i in range(dim):
                    if mask[i]:
                        vi[i] = np.zeros_like(grids[0])
                sign = 1
                for bit, i in zip(smask, fsub):
                    if bit:
                        vi[i] = np.zeros_like(grids[0]); sign = -sign
                args = [vi[i] for i in range(dim)]
                Hs = Hs + sign*np.asarray(self.Hf(*args, ep, et), dtype=complex)*np.ones_like(grids[0])
            mon = np.ones_like(grids[0], dtype=complex)
            for k, i in enumerate(free):
                mon = mon*V[k]**kap[i]
            tot += coef*np.sum(W*J*mon*Hs)
        return complex(self.cf(ep, et))*tot


def laurent(fun, r_eps=0.2, n_eps=16, r_eta_frac=0.05, n_eta=8, eta_orders=(-1, 0), eps_orders=(-2, -1, 0),
            has_eta=True):
    """Laurent coefficients c[(i, j)] of fun(eps, eta) ~ sum eta^i eps^j, eta expanded first.
    fun must be analytic in eta on |eta| <= r_eta except at eta = 0, and in eps on |eps| = r_eps except at 0."""
    th_e = 2*np.pi*(np.arange(n_eps) + 0.5)/n_eps
    th_h = 2*np.pi*(np.arange(n_eta) + 0.5)/n_eta
    res = {}
    # inner: eta-Laurent coefficients at each eps on the circle
    inner = {i: np.zeros(n_eps, dtype=complex) for i in eta_orders}
    for a, te in enumerate(th_e):
        ep = r_eps*np.exp(1j*te)
        if not has_eta:
            v0 = fun(ep, 0.0)
            for i in eta_orders:
                inner[i][a] = v0 if i == 0 else 0.0
            continue
        rh = r_eta_frac*abs(ep)
        vals = np.array([fun(ep, rh*np.exp(1j*th)) for th in th_h])
        for i in eta_orders:
            # c_i = (1/N) sum f(eta_k) eta_k^(-i)
            inner[i][a] = np.mean(vals*(rh*np.exp(1j*th_h))**(-i))
    for i in eta_orders:
        epsv = r_eps*np.exp(1j*th_e)
        for j in eps_orders:
            res[(i, j)] = np.mean(inner[i]*epsv**(-j))
    return res


==> anc/paper2/r0/theory/stored/fdh_check_x1o2.json <==
{
 "x": "1/2",
 "largest deviation": 2.1717718860454835e-13,
 "graphs": [
  "Vbuba1",
  "Vbuba2",
  "Vbuba3",
  "Vbubb1",
  "Vbubb2",
  "Vbubb3",
  "Vgh1",
  "Vgh2",
  "Vq1",
  "Vq2",
  "Vtri"
 ],
 "statement": "gluon-loop graphs of J1 in the FDH scheme minus CDR = eps x the graphs of one complex adjoint scalar"
}

==> anc/paper2/r0/theory/stored/fdh_laurent_x1o2.json <==
{
 "x": "1/2",
 "diagrams": {
  "Vtri": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      4.45391640235826e-12,
      -1.321711837198869e-13
     ],
     "0,-1": [
      2.6362943597835575,
      -2.0808632594793153e-12
     ],
     "0,0": [
      4.598988482779051,
      -8.652006194820316e-12
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -5.754773393928936e-12,
      -4.6775179216029805e-12
     ],
     "0,-1": [
      -3.465735898668301,
      -1.1531629817707056e-11
     ],
     "0,0": [
      -8.520059912177313,
      -1.5236180372912855e-11
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -6.420145665098076e-12,
      -4.249960626478977e-12
     ],
     "0,-1": [
      -3.4657359001118904,
      -2.6961925747581716e-11
     ],
     "0,0": [
      -8.520059966717607,
      -1.6361723087499058e-10
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -9.052719511515317e-14,
      8.673617379884035e-18
     ],
     "0,-1": [
      -1.8105308918769936e-13,
      4.7271214720367993e-17
     ],
     "0,0": [
      1.499999999999662,
      1.0755285551056204e-16
     ]
    }
   }
  },
  "Vgh1": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      3.1718876657149675e-15,
      3.4558944247975454e-19
     ],
     "0,-1": [
      -0.041666666666659816,
      3.943785402416022e-18
     ],
     "0,0": [
      -0.05334884601190852,
      -1.1492543028346347e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -9.516421938665642e-15,
      3.2526065174565133e-19
     ],
     "0,-1": [
      0.08333333333331512,
      -3.2526065174565133e-19
     ],
     "0,0": [
      0.14836435880507778,
      4.445228907190568e-18
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -9.514524584863793e-15,
      1.3010426069826053e-18
     ],
     "0,-1": [
      0.08333333333331464,
      2.710505431213761e-19
     ],
     "0,0": [
      0.14836435877642604,
      3.686287386450715e-18
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      5.029129375314426e-15,
      -3.3203691532368573e-19
     ],
     "0,-1": [
      1.0057113562084163e-14,
      -2.6291902682773483e-18
     ],
     "0,0": [
      -0.08333333333331458,
      -2.168404344971009e-18
     ]
    }
   }
  },
  "Vgh2": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.1718876657149675e-15,
      -3.4558944247975454e-19
     ],
     "0,-1": [
      0.041666666666659816,
      -3.943785402416022e-18
     ],
     "0,0": [
      0.05334884601190852,
      1.1492543028346347e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      9.516421938665642e-15,
      -3.2526065174565133e-19
     ],
     "0,-1": [
      -0.08333333333331512,
      3.2526065174565133e-19
     ],
     "0,0": [
      -0.14836435880507778,
      -4.445228907190568e-18
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      9.514524584863793e-15,
      -1.3010426069826053e-18
     ],
     "0,-1": [
      -0.08333333333331464,
      -2.710505431213761e-19
     ],
     "0,0": [
      -0.14836435877642604,
      -3.686287386450715e-18
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -5.029129375314426e-15,
      3.3203691532368573e-19
     ],
     "0,-1": [
      -1.0057113562084163e-14,
      2.6291902682773483e-18
     ],
     "0,0": [
      0.08333333333331458,
      2.168404344971009e-18
     ]
    }
   }
  },
  "Vq1": {
   "colour": {
    "CA": [
     0.0,
     0.0
    ],
    "nf": [
     0.0,
     -0.5
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.1008182133085427e-17,
      -2.2468138460851605e-14
     ],
     "0,-1": [
      -2.3201926491189795e-17,
      1.333333333333309
     ],
     "0,0": [
      7.979727989493313e-16,
      0.3738297404233657
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.0148132334464322e-16,
      -3.4246910862734126e-14
     ],
     "0,-1": [
      1.437652080715779e-16,
      -2.666666666666761
     ],
     "0,0": [
      -6.38378239159465e-16,
      -0.08099281291973892
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      6.114900252818245e-17,
      2.248722041908735e-14
     ],
     "0,-1": [
      -2.3635607360183997e-17,
      -2.66666666666665
     ],
     "0,0": [
      -9.992007221626409e-16,
      -0.08099281429470712
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      6.288372600415926e-18,
      8.046601579492219e-14
     ],
     "0,-1": [
      3.859759734048396e-17,
      1.6091121490813265e-13
     ],
     "0,0": [
      3.469446951953614e-17,
      -1.3333333333330333
     ]
    }
   }
  },
  "Vq2": {
   "colour": {
    "CA": [
     0.0,
     0.0
    ],
    "nf": [
     0.0,
     0.5
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      3.1008182133085427e-17,
      2.2468138460851605e-14
     ],
     "0,-1": [
      2.3201926491189795e-17,
      -1.333333333333309
     ],
     "0,0": [
      -7.979727989493313e-16,
      -0.3738297404233657
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.0148132334464322e-16,
      3.4246910862734126e-14
     ],
     "0,-1": [
      -1.437652080715779e-16,
      2.666666666666761
     ],
     "0,0": [
      6.38378239159465e-16,
      0.08099281291973892
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -6.114900252818245e-17,
      -2.248722041908735e-14
     ],
     "0,-1": [
      2.3635607360183997e-17,
      2.66666666666665
     ],
     "0,0": [
      9.992007221626409e-16,
      0.08099281429470712
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -6.288372600415926e-18,
      -8.046601579492219e-14
     ],
     "0,-1": [
      -3.859759734048396e-17,
      -1.6091121490813265e-13
     ],
     "0,0": [
      -3.469446951953614e-17,
      1.3333333333330333
     ]
    }
   }
  },
  "Vbuba1": {
   "colour": {
    "CA": [
     -1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -6.497840460140125e-14,
      7.589415207398531e-18
     ],
     "0,-1": [
      0.7499999999998694,
      1.1275702593849246e-17
     ],
     "0,0": [
      0.9801396145487271,
      -1.734723475976807e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.299568092028025e-13,
      -1.5178830414797062e-17
     ],
     "0,-1": [
      -1.4999999999997389,
      -2.2551405187698492e-17
     ],
     "0,0": [
      -1.9602792290974542,
      3.469446951953614e-17
     ]
    },
    "S3": {},
    "T4": {}
   }
  },
  "Vbubb1": {
   "colour": {
    "CA": [
     1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      6.497840460140125e-14,
      -7.589415207398531e-18
     ],
     "0,-1": [
      -0.7499999999998694,
      -1.1275702593849246e-17
     ],
     "0,0": [
      -0.9801396145487271,
      1.734723475976807e-17
     ]
    },
    "S2": {},
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.299568092028025e-13,
      1.5178830414797062e-17
     ],
     "0,-1": [
      1.4999999999997389,
      2.2551405187698492e-17
     ],
     "0,0": [
      1.9602792290974542,
      -3.469446951953614e-17
     ]
    },
    "T4": {}
   }
  },
  "Vbuba2": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.248941914113512e-14,
      4.553649124439119e-18
     ],
     "0,-1": [
      0.3749999999999347,
      7.15573433840433e-18
     ],
     "0,0": [
      0.49006980727436356,
      4.85722573273506e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      6.497883828227025e-14,
      -9.107298248878237e-18
     ],
     "0,-1": [
      -0.7499999999998694,
      -1.431146867680866e-17
     ],
     "0,0": [
      -0.9801396145487271,
      -9.71445146547012e-17
     ]
    },
    "S3": {},
    "T4": {}
   }
  },
  "Vbubb2": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      3.248941914113512e-14,
      -4.553649124439119e-18
     ],
     "0,-1": [
      -0.3749999999999347,
      -7.15573433840433e-18
     ],
     "0,0": [
      -0.49006980727436356,
      -4.85722573273506e-17
     ]
    },
    "S2": {},
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -6.497883828227025e-14,
      9.107298248878237e-18
     ],
     "0,-1": [
      0.7499999999998694,
      1.431146867680866e-17
     ],
     "0,0": [
      0.9801396145487271,
      9.71445146547012e-17
     ]
    },
    "T4": {}
   }
  },
  "Vbuba3": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      3.248941914113512e-14,
      -4.553649124439119e-18
     ],
     "0,-1": [
      -0.3749999999999347,
      -7.15573433840433e-18
     ],
     "0,0": [
      -0.49006980727436356,
      -4.85722573273506e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -6.497883828227025e-14,
      9.107298248878237e-18
     ],
     "0,-1": [
      0.7499999999998694,
      1.431146867680866e-17
     ],
     "0,0": [
      0.9801396145487271,
      9.71445146547012e-17
     ]
    },
    "S3": {},
    "T4": {}
   }
  },
  "Vbubb3": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.248941914113512e-14,
      4.553649124439119e-18
     ],
     "0,-1": [
      0.3749999999999347,
      7.15573433840433e-18
     ],
     "0,0": [
      0.49006980727436356,
      4.85722573273506e-17
     ]
    },
    "S2": {},
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      6.497883828227025e-14,
      -9.107298248878237e-18
     ],
     "0,-1": [
      -0.7499999999998694,
      -1.431146867680866e-17
     ],
     "0,0": [
      -0.9801396145487271,
      -9.71445146547012e-17
     ]
    },
    "T4": {}
   }
  }
 },
 "tree": {
  "S1": [
   0.0,
   -2.0
  ],
  "S2": [
   0.0,
   4.0
  ],
  "S3": [
   0.0,
   4.0
  ],
  "T4": [
   0.0,
   0.0
  ]
 }
}

==> anc/paper2/r0/theory/stored/history/2026-10-22-pr1-initial-fdh/README.md <==
# FDH records before the follow-up regeneration

These seven files were preserved byte for byte from the initial draft PR head,
`2b5cbeb6b6dd7979b1a39de925a2dc43791b9f35`, before the 22 October follow-up.
`SHA256SUMS` records their exact contents. The old check quotes a residual of
`1.2779728801307832e-10`; the separate older `stored/` record quotes
`2.1717718860454835e-13`. Both passed the existing numerical tolerance, but their
original producer provenance is not established by those numbers.

The active FDH files were regenerated from fresh symbolic integrands and fresh
sector decompositions using the reviewed scripts. Their metadata records actual
source/input hashes, parameters and runtime. The CDR and scalar Laurent inputs
to the scheme comparison remain explicitly identified stored inputs; this was
not a new full quark/gluon/scalar production campaign. For scope and evidence,
see the [follow-up audit at the preserved revision](https://github.com/abhattacharya1992/DPS_papers/blob/550b060f7aee329bdab183de3aa7919165ea2a2a/docs/AUDIT_FOLLOWUP_2026-10-22.md)
The original `checks/reproduce_fdh.py` is not included in this
release; the retained records and active `paper2/r0/theory/check_fdh.py`
provide the available verification evidence.


==> anc/paper2/r0/theory/stored/history/2026-10-22-pr1-initial-fdh/SHA256SUMS <==
dfb31ae7c79a202e7b1cda1a66231079a230d5bfd77f7a09d78ac7891f88490c  fdh_integrands_x1o2.pkl
5cb6bf2a634324f02c0b4250544622eaac047fafc8a259a0be9737d512729f6f  fdh_laurent_x1o2.json
28c53f5480402c13b86e66b1351ac0e011005fd103621f7b50e418b44d9ea4a2  fdh_check_x1o2.json
c5b90a51447141832978c854a0a15af2b9e4214cbd1ffe88952a4548ec6c4f4b  secdec_cache_fdh_x1o2.pkl
f22b09a7c89276a7952d4af645f4943253a29edb74491bd726da72224500a463  run_fdh_x1o2.log
d2924e0caf84fab133e4e0bc07e2ea78ddd04081fb7e1a4fb6076c3ed1a1c8bd  assemble_fdh_x1o2.log
914c5639349225d25e3119aaa7454e55422ec3e290b3f1200913841d0f8f2154  check_fdh.log


==> anc/paper2/r0/theory/stored/history/2026-10-22-pr1-initial-fdh/assemble_fdh_x1o2.log <==
/home/arunimab/DPS_papers/paper2/r0/theory/gg_diagrams.py:243: RuntimeWarning: invalid value encountered in divide
  ratio = val/_F
Vtri 81.7s {'S1': {'0,-1': (2.63629436, 0.0), '0,0': (4.59898848, 0.0)}, 'S2': {'0,-1': (-3.4657359, -0.0), '0,0': (-8.52005991, -0.0)}, 'S3': {'0,-1': (-3.4657359, -0.0), '0,0': (-8.52005997, -0.0)}, 'T4': {'0,0': (1.5, 0.0)}}
/home/arunimab/DPS_papers/paper2/r0/theory/gg_diagrams.py:243: RuntimeWarning: invalid value encountered in divide
  ratio = val/_F
Vgh1 11.8s {'S1': {'0,-1': (-0.04166667, 0.0), '0,0': (-0.05334885, 0.0)}, 'S2': {'0,-1': (0.08333333, 0.0), '0,0': (0.14836436, -0.0)}, 'S3': {'0,-1': (0.08333333, 0.0), '0,0': (0.14836436, 0.0)}, 'T4': {'0,0': (-0.08333333, -0.0)}}
Vgh2 11.9s {'S1': {'0,-1': (0.04166667, -0.0), '0,0': (0.05334885, -0.0)}, 'S2': {'0,-1': (-0.08333333, -0.0), '0,0': (-0.14836436, 0.0)}, 'S3': {'0,-1': (-0.08333333, -0.0), '0,0': (-0.14836436, -0.0)}, 'T4': {'0,0': (0.08333333, 0.0)}}
Vq1 36.6s {'S1': {'0,-1': (0.0, 1.33333333), '0,0': (-0.0, 0.37382974)}, 'S2': {'0,-1': (0.0, -2.66666667), '0,0': (0.0, -0.08099281)}, 'S3': {'0,-1': (-0.0, -2.66666667), '0,0': (-0.0, -0.08099281)}, 'T4': {'0,0': (0.0, -1.33333333)}}
Vq2 34.9s {'S1': {'0,-1': (-0.0, -1.33333333), '0,0': (0.0, -0.37382974)}, 'S2': {'0,-1': (-0.0, 2.66666667), '0,0': (-0.0, 0.08099281)}, 'S3': {'0,-1': (0.0, 2.66666667), '0,0': (0.0, 0.08099281)}, 'T4': {'0,0': (-0.0, 1.33333333)}}
/home/arunimab/DPS_papers/paper2/r0/theory/gg_diagrams.py:255: RuntimeWarning: invalid value encountered in divide
  return {'CA': _ratio(val/_F)/3, 'nf': 0}
Vbuba1 0.1s {'S1': {'0,-1': (0.75, 0.0), '0,0': (0.98013961, 0.0)}, 'S2': {'0,-1': (-1.5, -0.0), '0,0': (-1.96027923, -0.0)}, 'S3': {}, 'T4': {}}
Vbubb1 0.1s {'S1': {'0,-1': (-0.75, -0.0), '0,0': (-0.98013961, -0.0)}, 'S2': {}, 'S3': {'0,-1': (1.5, 0.0), '0,0': (1.96027923, 0.0)}, 'T4': {}}
Vbuba2 0.1s {'S1': {'0,-1': (0.375, 0.0), '0,0': (0.49006981, 0.0)}, 'S2': {'0,-1': (-0.75, -0.0), '0,0': (-0.98013961, -0.0)}, 'S3': {}, 'T4': {}}
Vbubb2 0.2s {'S1': {'0,-1': (-0.375, -0.0), '0,0': (-0.49006981, -0.0)}, 'S2': {}, 'S3': {'0,-1': (0.75, 0.0), '0,0': (0.98013961, 0.0)}, 'T4': {}}
Vbuba3 0.1s {'S1': {'0,-1': (-0.375, -0.0), '0,0': (-0.49006981, -0.0)}, 'S2': {'0,-1': (0.75, 0.0), '0,0': (0.98013961, 0.0)}, 'S3': {}, 'T4': {}}
Vbubb3 0.1s {'S1': {'0,-1': (0.375, 0.0), '0,0': (0.49006981, 0.0)}, 'S2': {}, 'S3': {'0,-1': (-0.75, -0.0), '0,0': (-0.98013961, -0.0)}, 'T4': {}}


==> anc/paper2/r0/theory/stored/history/2026-10-22-pr1-initial-fdh/check_fdh.log <==
CA S1 eps^-2: FDH - CDR = +0.000000000  eps x scalar = +0.000000000  dev 3.5e-13
CA S1 eps^-1: FDH - CDR = -0.000000000  eps x scalar = -0.000000000  dev 5.0e-12
CA S1 eps^+0: FDH - CDR = +0.333333333  eps x scalar = +0.333333333  dev 5.1e-11
CA S2 eps^-2: FDH - CDR = -0.000000000  eps x scalar = +0.000000000  dev 3.9e-12
CA S2 eps^-1: FDH - CDR = +0.000000000  eps x scalar = +0.000000000  dev 3.8e-12
CA S2 eps^+0: FDH - CDR = -0.666666667  eps x scalar = -0.666666667  dev 1.3e-10
CA S3 eps^-2: FDH - CDR = -0.000000000  eps x scalar = +0.000000000  dev 2.1e-12
CA S3 eps^-1: FDH - CDR = +0.000000000  eps x scalar = +0.000000000  dev 4.5e-12
CA S3 eps^+0: FDH - CDR = -0.666666667  eps x scalar = -0.666666667  dev 5.8e-11
CA T4 eps^-2: FDH - CDR = -0.000000000  eps x scalar = +0.000000000  dev 2.0e-14
CA T4 eps^-1: FDH - CDR = -0.000000000  eps x scalar = -0.000000000  dev 1.1e-17
CA T4 eps^+0: FDH - CDR = -0.000000000  eps x scalar = -0.000000000  dev 8.6e-17
nf S1 eps^-2: FDH - CDR = -0.000000000  eps x scalar = +0.000000000  dev 3.3e-18
nf S1 eps^-1: FDH - CDR = -0.000000000  eps x scalar = +0.000000000  dev 2.2e-15
nf S1 eps^+0: FDH - CDR = +0.000000000  eps x scalar = +0.000000000  dev 1.0e-15
nf S2 eps^-2: FDH - CDR = +0.000000000  eps x scalar = +0.000000000  dev 8.0e-17
nf S2 eps^-1: FDH - CDR = +0.000000000  eps x scalar = +0.000000000  dev 4.6e-16
nf S2 eps^+0: FDH - CDR = -0.000000000  eps x scalar = +0.000000000  dev 4.5e-15
nf S3 eps^-2: FDH - CDR = +0.000000000  eps x scalar = +0.000000000  dev 7.1e-17
nf S3 eps^-1: FDH - CDR = +0.000000000  eps x scalar = +0.000000000  dev 4.0e-15
nf S3 eps^+0: FDH - CDR = -0.000000000  eps x scalar = +0.000000000  dev 6.1e-15
nf T4 eps^-2: FDH - CDR = -0.000000000  eps x scalar = +0.000000000  dev 5.5e-18
nf T4 eps^-1: FDH - CDR = +0.000000000  eps x scalar = +0.000000000  dev 2.0e-17
nf T4 eps^+0: FDH - CDR = +0.000000000  eps x scalar = +0.000000000  dev 4.4e-17
largest deviation 1.3e-10
FDH = CDR + eps x (one complex adjoint scalar): OK


==> anc/paper2/r0/theory/stored/history/2026-10-22-pr1-initial-fdh/fdh_check_x1o2.json <==
{
 "x": "1/2",
 "largest deviation": 1.2779728801307832e-10,
 "graphs": [
  "Vbuba1",
  "Vbuba2",
  "Vbuba3",
  "Vbubb1",
  "Vbubb2",
  "Vbubb3",
  "Vgh1",
  "Vgh2",
  "Vq1",
  "Vq2",
  "Vtri"
 ],
 "statement": "gluon-loop graphs of J1 in the FDH scheme minus CDR = eps x the graphs of one complex adjoint scalar"
}

==> anc/paper2/r0/theory/stored/history/2026-10-22-pr1-initial-fdh/fdh_laurent_x1o2.json <==
{
 "x": "1/2",
 "diagrams": {
  "Vtri": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      4.899702171767828e-12,
      4.188177582520325e-13
     ],
     "0,-1": [
      2.6362943597745403,
      2.0249166926555873e-12
     ],
     "0,0": [
      4.598988482679526,
      1.5588915575071027e-11
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.3656825670338435e-11,
      -5.008070347312099e-12
     ],
     "0,-1": [
      -3.4657358986633,
      -1.7356081849495553e-11
     ],
     "0,0": [
      -8.520059911925086,
      -5.910824607546772e-11
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.0450208406953543e-11,
      -5.39855573439274e-12
     ],
     "0,-1": [
      -3.465735900111662,
      -3.5906354278747443e-11
     ],
     "0,0": [
      -8.520059966618545,
      -2.2347423911384112e-10
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -9.051933464940265e-14,
      5.637851296924623e-18
     ],
     "0,-1": [
      -1.8102186416513177e-13,
      2.6020852139652106e-17
     ],
     "0,0": [
      1.4999999999996625,
      8.673617379884035e-17
     ]
    }
   }
  },
  "Vgh1": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      3.172375556692586e-15,
      -5.89534931288993e-19
     ],
     "0,-1": [
      -0.0416666666666599,
      5.421010862427522e-20
     ],
     "0,0": [
      -0.05334884601190863,
      7.209944447028604e-18
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -9.514199324212047e-15,
      3.5236570605778894e-19
     ],
     "0,-1": [
      0.08333333333331497,
      5.963111948670274e-19
     ],
     "0,0": [
      0.14836435880507798,
      -6.830473686658678e-18
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -9.515175106167284e-15,
      -2.710505431213761e-20
     ],
     "0,-1": [
      0.08333333333331455,
      1.3010426069826053e-18
     ],
     "0,0": [
      0.148364358776426,
      1.22514845490862e-17
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      5.028932863670663e-15,
      -1.0842021724855044e-19
     ],
     "0,-1": [
      1.0058197764256649e-14,
      -1.5178830414797062e-18
     ],
     "0,0": [
      -0.08333333333331458,
      -4.933119884809045e-18
     ]
    }
   }
  },
  "Vgh2": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.172375556692586e-15,
      5.89534931288993e-19
     ],
     "0,-1": [
      0.0416666666666599,
      -5.421010862427522e-20
     ],
     "0,0": [
      0.05334884601190863,
      -7.209944447028604e-18
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      9.514199324212047e-15,
      -3.5236570605778894e-19
     ],
     "0,-1": [
      -0.08333333333331497,
      -5.963111948670274e-19
     ],
     "0,0": [
      -0.14836435880507798,
      6.830473686658678e-18
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      9.515175106167284e-15,
      2.710505431213761e-20
     ],
     "0,-1": [
      -0.08333333333331455,
      -1.3010426069826053e-18
     ],
     "0,0": [
      -0.148364358776426,
      -1.22514845490862e-17
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -5.028932863670663e-15,
      1.0842021724855044e-19
     ],
     "0,-1": [
      -1.0058197764256649e-14,
      1.5178830414797062e-18
     ],
     "0,0": [
      0.08333333333331458,
      4.933119884809045e-18
     ]
    }
   }
  },
  "Vq1": {
   "colour": {
    "CA": [
     0.0,
     0.0
    ],
    "nf": [
     0.0,
     -0.5
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.2959746043559335e-17,
      -2.247074054606557e-14
     ],
     "0,-1": [
      2.688821387764051e-17,
      1.3333333333333068
     ],
     "0,0": [
      -1.1102230246251565e-16,
      0.3738297404233662
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      3.9898639947466563e-17,
      -3.41966038819308e-14
     ],
     "0,-1": [
      1.929879867024198e-17,
      -2.6666666666667607
     ],
     "0,0": [
      2.0122792321330962e-16,
      -0.0809928129197433
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      6.505213034913027e-17,
      2.25583440816024e-14
     ],
     "0,-1": [
      -6.310056643865636e-17,
      -2.666666666666646
     ],
     "0,0": [
      -4.996003610813204e-16,
      -0.08099281429471317
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.710505431213761e-18,
      8.046184161655812e-14
     ],
     "0,-1": [
      2.688821387764051e-17,
      1.6092682741941644e-13
     ],
     "0,0": [
      7.892991815694472e-17,
      -1.3333333333330333
     ]
    }
   }
  },
  "Vq2": {
   "colour": {
    "CA": [
     0.0,
     0.0
    ],
    "nf": [
     0.0,
     0.5
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      3.2959746043559335e-17,
      2.247074054606557e-14
     ],
     "0,-1": [
      -2.688821387764051e-17,
      -1.3333333333333068
     ],
     "0,0": [
      1.1102230246251565e-16,
      -0.3738297404233662
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.9898639947466563e-17,
      3.41966038819308e-14
     ],
     "0,-1": [
      -1.929879867024198e-17,
      2.6666666666667607
     ],
     "0,0": [
      -2.0122792321330962e-16,
      0.0809928129197433
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -6.505213034913027e-17,
      -2.25583440816024e-14
     ],
     "0,-1": [
      6.310056643865636e-17,
      2.666666666666646
     ],
     "0,0": [
      4.996003610813204e-16,
      0.08099281429471317
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -2.710505431213761e-18,
      -8.046184161655812e-14
     ],
     "0,-1": [
      -2.688821387764051e-17,
      -1.6092682741941644e-13
     ],
     "0,0": [
      -7.892991815694472e-17,
      1.3333333333330333
     ]
    }
   }
  },
  "Vbuba1": {
   "colour": {
    "CA": [
     -1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -6.497797092053226e-14,
      4.553649124439119e-18
     ],
     "0,-1": [
      0.7499999999998701,
      1.3444106938820255e-17
     ],
     "0,0": [
      0.9801396145487269,
      6.071532165918825e-18
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.2995594184106452e-13,
      -9.107298248878237e-18
     ],
     "0,-1": [
      -1.4999999999997402,
      -2.688821387764051e-17
     ],
     "0,0": [
      -1.9602792290974538,
      -1.214306433183765e-17
     ]
    },
    "S3": {},
    "T4": {}
   }
  },
  "Vbubb1": {
   "colour": {
    "CA": [
     1.0,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      6.497797092053226e-14,
      -4.553649124439119e-18
     ],
     "0,-1": [
      -0.7499999999998701,
      -1.3444106938820255e-17
     ],
     "0,0": [
      -0.9801396145487269,
      -6.071532165918825e-18
     ]
    },
    "S2": {},
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.2995594184106452e-13,
      9.107298248878237e-18
     ],
     "0,-1": [
      1.4999999999997402,
      2.688821387764051e-17
     ],
     "0,0": [
      1.9602792290974538,
      1.214306433183765e-17
     ]
    },
    "T4": {}
   }
  },
  "Vbuba2": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.2491587545480094e-14,
      3.2526065174565133e-18
     ],
     "0,-1": [
      0.37499999999993505,
      6.071532165918825e-18
     ],
     "0,0": [
      0.49006980727436344,
      4.2500725161431774e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      6.498317509096019e-14,
      -6.5052130349130266e-18
     ],
     "0,-1": [
      -0.7499999999998701,
      -1.214306433183765e-17
     ],
     "0,0": [
      -0.9801396145487269,
      -8.500145032286355e-17
     ]
    },
    "S3": {},
    "T4": {}
   }
  },
  "Vbubb2": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      3.2491587545480094e-14,
      -3.2526065174565133e-18
     ],
     "0,-1": [
      -0.37499999999993505,
      -6.071532165918825e-18
     ],
     "0,0": [
      -0.49006980727436344,
      -4.2500725161431774e-17
     ]
    },
    "S2": {},
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -6.498317509096019e-14,
      6.5052130349130266e-18
     ],
     "0,-1": [
      0.7499999999998701,
      1.214306433183765e-17
     ],
     "0,0": [
      0.9801396145487269,
      8.500145032286355e-17
     ]
    },
    "T4": {}
   }
  },
  "Vbuba3": {
   "colour": {
    "CA": [
     0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      3.2491587545480094e-14,
      -3.2526065174565133e-18
     ],
     "0,-1": [
      -0.37499999999993505,
      -6.071532165918825e-18
     ],
     "0,0": [
      -0.49006980727436344,
      -4.2500725161431774e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -6.498317509096019e-14,
      6.5052130349130266e-18
     ],
     "0,-1": [
      0.7499999999998701,
      1.214306433183765e-17
     ],
     "0,0": [
      0.9801396145487269,
      8.500145032286355e-17
     ]
    },
    "S3": {},
    "T4": {}
   }
  },
  "Vbubb3": {
   "colour": {
    "CA": [
     -0.5,
     0.0
    ],
    "nf": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.2491587545480094e-14,
      3.2526065174565133e-18
     ],
     "0,-1": [
      0.37499999999993505,
      6.071532165918825e-18
     ],
     "0,0": [
      0.49006980727436344,
      4.2500725161431774e-17
     ]
    },
    "S2": {},
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      6.498317509096019e-14,
      -6.5052130349130266e-18
     ],
     "0,-1": [
      -0.7499999999998701,
      -1.214306433183765e-17
     ],
     "0,0": [
      -0.9801396145487269,
      -8.500145032286355e-17
     ]
    },
    "T4": {}
   }
  }
 },
 "tree": {
  "S1": [
   0.0,
   -2.0
  ],
  "S2": [
   0.0,
   4.0
  ],
  "S3": [
   0.0,
   4.0
  ],
  "T4": [
   0.0,
   0.0
  ]
 }
}

==> anc/paper2/r0/theory/stored/history/2026-10-22-pr1-initial-fdh/run_fdh_x1o2.log <==
tree (S1 normalised to its own value): {'S1': 1, 'S2': -2, 'S3': -2, 'T4': 0}


==> anc/paper2/r0/theory/stored/kappa1_n4.json <==
{
 "symbolic": {
  "poles": "cancel",
  "B": "-X**2/2 + ln1mx*lnx + ln1my*lny + 7*pi**2/12",
  "X^2": "-1/2",
  "X^1": "0",
  "depends on t1, t2": false
 },
 "zeta_2": 1.6449340668482264,
 "pairs": [
  {
   "x1": "1/10",
   "x2": "1/10",
   "expected poles (a_s C_A units)": {
    "eps^-2": 2.0,
    "eps^-1": 9.631782434607487
   },
   "nu=0": {
    "eps^-2": 2.000000000014684,
    "eps^-1": 9.631782434427283,
    "eps^0": -9.195076560358574,
    "max |1/eta coefficient|": 5.466845927344517e-14,
    "max |imag|": 4.076977072365902e-11,
    "kappa_1": 1.6449340592772588,
    "kappa_1 - zeta_2": -7.570967630599057e-09,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -1.5141937481644163e-08
   },
   "nu=2": {
    "eps^-2": 1.999999999862287,
    "eps^-1": 9.63178243251799,
    "eps^0": -9.195076134734641,
    "max |1/eta coefficient|": 8.40010606538353e-14,
    "max |imag|": 1.3000547796165239e-09,
    "kappa_1": 1.644934272089225,
    "kappa_1 - zeta_2": 2.0524099864083212e-07,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": 4.104819950612182e-07
   }
  },
  {
   "x1": "1/10",
   "x2": "3/10",
   "expected poles (a_s C_A units)": {
    "eps^-2": 2.0,
    "eps^-1": 7.93718671383308
   },
   "nu=0": {
    "eps^-2": 2.0000000000139564,
    "eps^-1": 7.937186713320557,
    "eps^0": -9.56872732833824,
    "max |1/eta coefficient|": 6.126917759833022e-14,
    "max |imag|": 9.60218412132979e-11,
    "kappa_1": 1.6449340550302622,
    "kappa_1 - zeta_2": -1.1817964162830208e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -2.3635930546106465e-08
   },
   "nu=2": {
    "eps^-2": 2.0000000000152287,
    "eps^-1": 7.937186712680463,
    "eps^0": -9.56872731511259,
    "max |1/eta coefficient|": 1.2927995693437102e-13,
    "max |imag|": 3.1704801839117085e-10,
    "kappa_1": 1.6449340616430872,
    "kappa_1 - zeta_2": -5.205139208541709e-09,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -1.0410280637529468e-08
   }
  },
  {
   "x1": "1/10",
   "x2": "1/2",
   "expected poles (a_s C_A units)": {
    "eps^-2": 2.0,
    "eps^-1": 7.588479939543525
   },
   "nu=0": {
    "eps^-2": 2.0000000000084572,
    "eps^-1": 7.588479938619347,
    "eps^0": -9.670779500744421,
    "max |1/eta coefficient|": 3.1750795464401335e-14,
    "max |imag|": 2.3078104249543502e-11,
    "kappa_1": 1.6449340502586605,
    "kappa_1 - zeta_2": -1.6589565943192497e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -3.317913410683104e-08
   },
   "nu=2": {
    "eps^-2": 2.0000000000082188,
    "eps^-1": 7.588479938058425,
    "eps^0": -9.670779512644836,
    "max |1/eta coefficient|": 4.686324961617845e-14,
    "max |imag|": 3.4145635684896765e-11,
    "kappa_1": 1.644934044308453,
    "kappa_1 - zeta_2": -2.2539773381069494e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -4.507954898258504e-08
   }
  },
  {
   "x1": "1/10",
   "x2": "7/10",
   "expected poles (a_s C_A units)": {
    "eps^-2": 2.0,
    "eps^-1": 7.93718671383308
   },
   "nu=0": {
    "eps^-2": 2.0000000000061835,
    "eps^-1": 7.937186712974238,
    "eps^0": -9.56872733272215,
    "max |1/eta coefficient|": 3.9562651943301386e-14,
    "max |imag|": 3.055478324786983e-11,
    "kappa_1": 1.6449340528383063,
    "kappa_1 - zeta_2": -1.40099201129118e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -2.801984244626965e-08
   },
   "nu=2": {
    "eps^-2": 2.0000000000024567,
    "eps^-1": 7.9371867127375015,
    "eps^0": -9.568727338149486,
    "max |1/eta coefficient|": 5.627596717094509e-14,
    "max |imag|": 7.783037169357064e-11,
    "kappa_1": 1.644934050124638,
    "kappa_1 - zeta_2": -1.6723588514011567e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -3.344717924846918e-08
   }
  },
  {
   "x1": "1/10",
   "x2": "9/10",
   "expected poles (a_s C_A units)": {
    "eps^-2": 2.0,
    "eps^-1": 9.631782434607487
   },
   "nu=0": {
    "eps^-2": 1.9999999999934392,
    "eps^-1": 9.631782432753074,
    "eps^0": -9.19507659437893,
    "max |1/eta coefficient|": 4.810448371945678e-14,
    "max |imag|": 2.4372661604180473e-10,
    "kappa_1": 1.6449340422670815,
    "kappa_1 - zeta_2": -2.4581144897339868e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -4.9162292015125786e-08
   },
   "nu=2": {
    "eps^-2": 1.9999999999949678,
    "eps^-1": 9.631782432654425,
    "eps^0": -9.195076598424082,
    "max |1/eta coefficient|": 3.5887287585504133e-14,
    "max |imag|": 2.633831535670916e-10,
    "kappa_1": 1.6449340402445056,
    "kappa_1 - zeta_2": -2.6603720781892548e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -5.3207443784231145e-08
   }
  },
  {
   "x1": "3/10",
   "x2": "3/10",
   "expected poles (a_s C_A units)": {
    "eps^-2": 2.0,
    "eps^-1": 6.242590993058673
   },
   "nu=0": {
    "eps^-2": 2.0000000000142366,
    "eps^-1": 6.242590992203956,
    "eps^0": -9.942378097472803,
    "max |1/eta coefficient|": 7.522116790465911e-14,
    "max |imag|": 1.6196733984911018e-10,
    "kappa_1": 1.6449340502058156,
    "kappa_1 - zeta_2": -1.6642410782807815e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -3.328482200970484e-08
   },
   "nu=2": {
    "eps^-2": 2.000000000023214,
    "eps^-1": 6.242590991691031,
    "eps^0": -9.942378108100566,
    "max |1/eta coefficient|": 1.1612932202033203e-13,
    "max |imag|": 5.612692804788567e-10,
    "kappa_1": 1.6449340448919338,
    "kappa_1 - zeta_2": -2.1956292561853274e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -4.391258556779576e-08
   }
  },
  {
   "x1": "3/10",
   "x2": "1/2",
   "expected poles (a_s C_A units)": {
    "eps^-2": 2.0,
    "eps^-1": 5.893884218769118
   },
   "nu=0": {
    "eps^-2": 2.000000000009374,
    "eps^-1": 5.893884217484988,
    "eps^0": -10.044430271234745,
    "max |1/eta coefficient|": 3.516694825120121e-14,
    "max |imag|": 4.929994106178543e-11,
    "kappa_1": 1.6449340447563339,
    "kappa_1 - zeta_2": -2.2091892537545732e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -4.4183785519180674e-08
   },
   "nu=2": {
    "eps^-2": 2.000000000009229,
    "eps^-1": 5.893884217015323,
    "eps^0": -10.044430281981935,
    "max |1/eta coefficient|": 6.365581037658237e-14,
    "max |imag|": 1.5969838052240886e-10,
    "kappa_1": 1.644934039382739,
    "kappa_1 - zeta_2": -2.746548743992605e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -5.493097532394131e-08
   }
  },
  {
   "x1": "3/10",
   "x2": "7/10",
   "expected poles (a_s C_A units)": {
    "eps^-2": 2.0,
    "eps^-1": 6.242590993058673
   },
   "nu=0": {
    "eps^-2": 2.000000000007702,
    "eps^-1": 6.242590991837991,
    "eps^0": -9.94237810422014,
    "max |1/eta coefficient|": 5.713901482357641e-14,
    "max |imag|": 7.814140178787547e-11,
    "kappa_1": 1.6449340468321463,
    "kappa_1 - zeta_2": -2.0016080126694646e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -4.00321606974785e-08
   },
   "nu=2": {
    "eps^-2": 2.0000000000008704,
    "eps^-1": 6.24259099166172,
    "eps^0": -9.942378104292315,
    "max |1/eta coefficient|": 9.319767389266048e-14,
    "max |imag|": 7.620217615647416e-11,
    "kappa_1": 1.6449340467960587,
    "kappa_1 - zeta_2": -2.0052167704065482e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -4.0104335852220174e-08
   }
  },
  {
   "x1": "3/10",
   "x2": "9/10",
   "expected poles (a_s C_A units)": {
    "eps^-2": 2.0,
    "eps^-1": 7.937186713833081
   },
   "nu=0": {
    "eps^-2": 1.9999999999958877,
    "eps^-1": 7.9371867116104085,
    "eps^0": -9.568727367548837,
    "max |1/eta coefficient|": 4.600494039503932e-14,
    "max |imag|": 3.278045384999766e-10,
    "kappa_1": 1.6449340354249635,
    "kappa_1 - zeta_2": -3.142326288063657e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -6.284652620536235e-08
   },
   "nu=2": {
    "eps^-2": 1.9999999999926399,
    "eps^-1": 7.937186711582735,
    "eps^0": -9.568727363520782,
    "max |1/eta coefficient|": 5.0432491788658034e-14,
    "max |imag|": 4.0909533073075575e-10,
    "kappa_1": 1.6449340374389907,
    "kappa_1 - zeta_2": -2.9409235713373505e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -5.881847187083622e-08
   }
  },
  {
   "x1": "1/2",
   "x2": "1/2",
   "expected poles (a_s C_A units)": {
    "eps^-2": 2.0,
    "eps^-1": 5.545177444479562
   },
   "nu=0": {
    "eps^-2": 2.000000000004177,
    "eps^-1": 5.545177442734996,
    "eps^0": -10.14648244597782,
    "max |1/eta coefficient|": 7.997412722697254e-15,
    "max |imag|": 5.237929285185211e-11,
    "kappa_1": 1.6449340388162854,
    "kappa_1 - zeta_2": -2.80319409906582e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -5.606388242540561e-08
   },
   "nu=2": {
    "eps^-2": 2.0000000000022493,
    "eps^-1": 5.545177442403588,
    "eps^0": -10.14648245035901,
    "max |1/eta coefficient|": 4.9071279590881036e-14,
    "max |imag|": 1.0008197970454852e-10,
    "kappa_1": 1.644934036625691,
    "kappa_1 - zeta_2": -3.022253536322239e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -6.044507117053399e-08
   }
  },
  {
   "x1": "1/2",
   "x2": "7/10",
   "expected poles (a_s C_A units)": {
    "eps^-2": 2.0,
    "eps^-1": 5.893884218769118
   },
   "nu=0": {
    "eps^-2": 2.0000000000017906,
    "eps^-1": 5.89388421707773,
    "eps^0": -10.044430278998167,
    "max |1/eta coefficient|": 4.769701033538246e-14,
    "max |imag|": 2.7964574822099013e-11,
    "kappa_1": 1.644934040874622,
    "kappa_1 - zeta_2": -2.5973604378393134e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -5.194720920087548e-08
   },
   "nu=2": {
    "eps^-2": 1.9999999999959324,
    "eps^-1": 5.893884217024441,
    "eps^0": -10.044430272939518,
    "max |1/eta coefficient|": 9.796372126228367e-14,
    "max |imag|": 1.6265643337515067e-10,
    "kappa_1": 1.6449340439039464,
    "kappa_1 - zeta_2": -2.29442800314672e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -4.588856050702361e-08
   }
  },
  {
   "x1": "1/2",
   "x2": "9/10",
   "expected poles (a_s C_A units)": {
    "eps^-2": 2.0,
    "eps^-1": 7.588479939543525
   },
   "nu=0": {
    "eps^-2": 1.9999999999897822,
    "eps^-1": 7.58847993683621,
    "eps^0": -9.670779542704665,
    "max |1/eta coefficient|": 1.4903513583378524e-14,
    "max |imag|": 2.2127765906682462e-10,
    "kappa_1": 1.6449340292785388,
    "kappa_1 - zeta_2": -3.756968758317214e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -7.513937561043349e-08
   },
   "nu=2": {
    "eps^-2": 1.9999999999876612,
    "eps^-1": 7.588479936986831,
    "eps^0": -9.670779530549797,
    "max |1/eta coefficient|": 2.8968345488637645e-14,
    "max |imag|": 1.7955643402681055e-10,
    "kappa_1": 1.6449340353559725,
    "kappa_1 - zeta_2": -3.149225391574362e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -6.298450827557645e-08
   }
  },
  {
   "x1": "7/10",
   "x2": "7/10",
   "expected poles (a_s C_A units)": {
    "eps^-2": 2.0,
    "eps^-1": 6.242590993058673
   },
   "nu=0": {
    "eps^-2": 1.9999999999983136,
    "eps^-1": 6.242590991440595,
    "eps^0": -9.942378110840378,
    "max |1/eta coefficient|": 9.494033934586937e-14,
    "max |imag|": 2.356323617962248e-11,
    "kappa_1": 1.644934043522026,
    "kappa_1 - zeta_2": -2.3326200304651934e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -4.665240105339308e-08
   },
   "nu=2": {
    "eps^-2": 1.999999999994117,
    "eps^-1": 6.242590991437602,
    "eps^0": -9.942378102544623,
    "max |1/eta coefficient|": 3.0872692877710093e-13,
    "max |imag|": 2.4927144777562433e-10,
    "kappa_1": 1.6449340476699037,
    "kappa_1 - zeta_2": -1.9178322707702478e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -3.8356645859494165e-08
   }
  },
  {
   "x1": "7/10",
   "x2": "9/10",
   "expected poles (a_s C_A units)": {
    "eps^-2": 2.0,
    "eps^-1": 7.937186713833081
   },
   "nu=0": {
    "eps^-2": 1.9999999999860225,
    "eps^-1": 7.937186711217979,
    "eps^0": -9.568727373706698,
    "max |1/eta coefficient|": 3.1805802961441404e-14,
    "max |imag|": 2.3198594001315967e-10,
    "kappa_1": 1.6449340323460317,
    "kappa_1 - zeta_2": -3.4502194656838014e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -6.900438975776524e-08
   },
   "nu=2": {
    "eps^-2": 1.9999999999887692,
    "eps^-1": 7.937186711380676,
    "eps^0": -9.568727360441228,
    "max |1/eta coefficient|": 1.8386176871773117e-13,
    "max |imag|": 8.361106625951701e-11,
    "kappa_1": 1.644934038978767,
    "kappa_1 - zeta_2": -2.7869459406915098e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -5.5738919257919406e-08
   }
  },
  {
   "x1": "9/10",
   "x2": "9/10",
   "expected poles (a_s C_A units)": {
    "eps^-2": 2.0,
    "eps^-1": 9.631782434607489
   },
   "nu=0": {
    "eps^-2": 1.9999999999744509,
    "eps^-1": 9.63178243101298,
    "eps^0": -9.195076636063309,
    "max |1/eta coefficient|": 3.359063978331328e-14,
    "max |imag|": 5.004464810787539e-10,
    "kappa_1": 1.6449340214248922,
    "kappa_1 - zeta_2": -4.542333420509692e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -9.084666885428305e-08
   },
   "nu=2": {
    "eps^-2": 2.0000000000177396,
    "eps^-1": 9.631782431732294,
    "eps^0": -9.195076598202364,
    "max |1/eta coefficient|": 4.822935192951548e-13,
    "max |imag|": 3.416943267381845e-10,
    "kappa_1": 1.6449340403553645,
    "kappa_1 - zeta_2": -2.6492861904259257e-08,
    "r0 - [-5 z2 - 2 ln x ln(1-x) terms]": -5.2985724252607724e-08
   }
  }
 ],
 "largest |kappa_1 - zeta_2|": 2.0524099864083212e-07,
 "largest spread of kappa_1 between pairs and components": 2.5066433284592904e-07,
 "change of r0/C_A at x = 1/2, quadrature orders 96, 72, 40": {
  "nu=0": 5.035175121292923e-08,
  "nu=2": 5.464669605714789e-08
 },
 "change of r0/C_A at x = 1/2, 16 points on the eps circle": {
  "nu=0": 4.0120571398460925e-07,
  "nu=2": 4.050798665389266e-07
 }
}

==> anc/paper2/r0/theory/stored/n4_laurent_x1o10.json <==
{
 "x": "1/10",
 "diagrams": {
  "Vs1": {
   "colour": {
    "ns": [
     0.5,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.622378446863859e-14,
      -1.9049432170570313e-16
     ],
     "0,-1": [
      0.3333333333332875,
      7.299933227344901e-16
     ],
     "0,0": [
      0.08624034124921706,
      3.490263633665336e-15
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      3.31418920085369e-14,
      -4.688090193827321e-16
     ],
     "0,-1": [
      -0.37037037037031656,
      1.4693107841523556e-15
     ],
     "0,0": [
      -0.4291559576423176,
      8.049984290270373e-15
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.9192286648817003e-13,
      1.4224732503009818e-16
     ],
     "0,-1": [
      -3.3333333333329236,
      -7.693498615957139e-16
     ],
     "0,0": [
      -1.1957368592846027,
      -5.1209037010835345e-15
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -2.762003679154107e-14,
      -7.161155349266757e-17
     ],
     "0,-1": [
      -5.636940567099735e-14,
      5.73976630113826e-16
     ],
     "0,0": [
      0.6666666666665797,
      -1.9717300708821384e-15
     ]
    }
   }
  },
  "Vs2": {
   "colour": {
    "ns": [
     -0.5,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.622378446863859e-14,
      1.9049432170570313e-16
     ],
     "0,-1": [
      -0.3333333333332875,
      -7.299933227344901e-16
     ],
     "0,0": [
      -0.08624034124921706,
      -3.490263633665336e-15
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.31418920085369e-14,
      4.688090193827321e-16
     ],
     "0,-1": [
      0.37037037037031656,
      -1.4693107841523556e-15
     ],
     "0,0": [
      0.4291559576423176,
      -8.049984290270373e-15
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.9192286648817003e-13,
      -1.4224732503009818e-16
     ],
     "0,-1": [
      3.3333333333329236,
      7.693498615957139e-16
     ],
     "0,0": [
      1.1957368592846027,
      5.1209037010835345e-15
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.762003679154107e-14,
      7.161155349266757e-17
     ],
     "0,-1": [
      5.636940567099735e-14,
      -5.73976630113826e-16
     ],
     "0,0": [
      -0.6666666666665797,
      1.9717300708821384e-15
     ]
    }
   }
  },
  "Vsbuba": {
   "colour": {
    "ns": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "Vsbubb": {
   "colour": {
    "ns": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  }
 },
 "tree": {
  "S1": [
   0.0,
   -2.0
  ],
  "S2": [
   0.0,
   2.2222222222222223
  ],
  "S3": [
   0.0,
   20.0
  ],
  "T4": [
   0.0,
   0.0
  ]
 }
}

==> anc/paper2/r0/theory/stored/n4_laurent_x1o2.json <==
{
 "x": "1/2",
 "diagrams": {
  "Vs1": {
   "colour": {
    "ns": [
     0.5,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -2.537510132571974e-14,
      -2.7647155398380363e-18
     ],
     "0,-1": [
      0.3333333333332785,
      -3.155028321932818e-17
     ],
     "0,0": [
      0.42679076809526817,
      9.194034422677078e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      7.613137550932514e-14,
      -2.6020852139652106e-18
     ],
     "0,-1": [
      -0.666666666666521,
      2.6020852139652106e-18
     ],
     "0,0": [
      -1.1869148704406223,
      -3.5561831257524545e-17
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      7.611619667891034e-14,
      -1.0408340855860843e-17
     ],
     "0,-1": [
      -0.6666666666665171,
      -2.168404344971009e-18
     ],
     "0,0": [
      -1.1869148702114083,
      -2.949029909160572e-17
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -4.0233035002515405e-14,
      2.656295322589486e-18
     ],
     "0,-1": [
      -8.045690849667331e-14,
      2.1033522146218786e-17
     ],
     "0,0": [
      0.6666666666665166,
      1.734723475976807e-17
     ]
    }
   }
  },
  "Vs2": {
   "colour": {
    "ns": [
     -0.5,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.537510132571974e-14,
      2.7647155398380363e-18
     ],
     "0,-1": [
      -0.3333333333332785,
      3.155028321932818e-17
     ],
     "0,0": [
      -0.42679076809526817,
      -9.194034422677078e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -7.613137550932514e-14,
      2.6020852139652106e-18
     ],
     "0,-1": [
      0.666666666666521,
      -2.6020852139652106e-18
     ],
     "0,0": [
      1.1869148704406223,
      3.5561831257524545e-17
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -7.611619667891034e-14,
      1.0408340855860843e-17
     ],
     "0,-1": [
      0.6666666666665171,
      2.168404344971009e-18
     ],
     "0,0": [
      1.1869148702114083,
      2.949029909160572e-17
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      4.0233035002515405e-14,
      -2.656295322589486e-18
     ],
     "0,-1": [
      8.045690849667331e-14,
      -2.1033522146218786e-17
     ],
     "0,0": [
      -0.6666666666665166,
      -1.734723475976807e-17
     ]
    }
   }
  },
  "Vsbuba": {
   "colour": {
    "ns": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "Vsbubb": {
   "colour": {
    "ns": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  }
 },
 "tree": {
  "S1": [
   0.0,
   -2.0
  ],
  "S2": [
   0.0,
   4.0
  ],
  "S3": [
   0.0,
   4.0
  ],
  "T4": [
   0.0,
   0.0
  ]
 }
}

==> anc/paper2/r0/theory/stored/n4_laurent_x1o2_neps16.json <==
{
 "x": "1/2",
 "diagrams": {
  "Vs1": {
   "colour": {
    "ns": [
     0.5,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -5.906888434826542e-08,
      1.734723475976807e-18
     ],
     "0,-1": [
      0.3333332151955656,
      5.637851296924623e-18
     ],
     "0,0": [
      0.42679053181985405,
      -9.194034422677078e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.7720310214433717e-07,
      -3.469446951953614e-18
     ],
     "0,-1": [
      -0.6666663122580319,
      -3.469446951953614e-18
     ],
     "0,0": [
      -1.1869141616211953,
      -9.367506770274758e-17
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.7720396649372784e-07,
      2.6020852139652106e-18
     ],
     "0,-1": [
      -0.6666663122561642,
      1.3877787807814457e-17
     ],
     "0,0": [
      -1.1869141613881258,
      -1.8388068845354155e-16
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -9.366640889253361e-08,
      0.0
     ],
     "0,-1": [
      -1.8733540968983962e-07,
      -1.734723475976807e-18
     ],
     "0,0": [
      0.6666662919932747,
      -2.6020852139652106e-17
     ]
    }
   }
  },
  "Vs2": {
   "colour": {
    "ns": [
     -0.5,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      5.906888434826542e-08,
      -1.734723475976807e-18
     ],
     "0,-1": [
      -0.3333332151955656,
      -5.637851296924623e-18
     ],
     "0,0": [
      -0.42679053181985405,
      9.194034422677078e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.7720310214433717e-07,
      3.469446951953614e-18
     ],
     "0,-1": [
      0.6666663122580319,
      3.469446951953614e-18
     ],
     "0,0": [
      1.1869141616211953,
      9.367506770274758e-17
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.7720396649372784e-07,
      -2.6020852139652106e-18
     ],
     "0,-1": [
      0.6666663122561642,
      -1.3877787807814457e-17
     ],
     "0,0": [
      1.1869141613881258,
      1.8388068845354155e-16
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      9.366640889253361e-08,
      0.0
     ],
     "0,-1": [
      1.8733540968983962e-07,
      1.734723475976807e-18
     ],
     "0,0": [
      -0.6666662919932747,
      2.6020852139652106e-17
     ]
    }
   }
  },
  "Vsbuba": {
   "colour": {
    "ns": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "Vsbubb": {
   "colour": {
    "ns": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  }
 },
 "tree": {
  "S1": [
   0.0,
   -2.0
  ],
  "S2": [
   0.0,
   4.0
  ],
  "S3": [
   0.0,
   4.0
  ],
  "T4": [
   0.0,
   0.0
  ]
 }
}

==> anc/paper2/r0/theory/stored/n4_laurent_x1o2_nq96-72-40.json <==
{
 "x": "1/2",
 "diagrams": {
  "Vs1": {
   "colour": {
    "ns": [
     0.5,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -2.5367078229643347e-14,
      2.8189256484623115e-18
     ],
     "0,-1": [
      0.3333333333332785,
      -9.75781955236954e-19
     ],
     "0,0": [
      0.42679076847785435,
      -3.3393426912553537e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      7.614091648844301e-14,
      -2.168404344971009e-19
     ],
     "0,-1": [
      -0.6666666666665206,
      -3.469446951953614e-18
     ],
     "0,0": [
      -1.1869148703710553,
      -1.8214596497756474e-17
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      7.61196661258623e-14,
      -1.0842021724855044e-18
     ],
     "0,-1": [
      -0.6666666666665169,
      -1.0842021724855044e-17
     ],
     "0,0": [
      -1.1869148703505294,
      -7.979727989493313e-17
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -4.023626050397855e-14,
      2.0599841277224584e-18
     ],
     "0,-1": [
      -8.047512309317106e-14,
      9.324138683375338e-18
     ],
     "0,0": [
      0.6666666666665121,
      4.7704895589362195e-18
     ]
    }
   }
  },
  "Vs2": {
   "colour": {
    "ns": [
     -0.5,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.5367078229643347e-14,
      -2.8189256484623115e-18
     ],
     "0,-1": [
      -0.3333333333332785,
      9.75781955236954e-19
     ],
     "0,0": [
      -0.42679076847785435,
      3.3393426912553537e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -7.614091648844301e-14,
      2.168404344971009e-19
     ],
     "0,-1": [
      0.6666666666665206,
      3.469446951953614e-18
     ],
     "0,0": [
      1.1869148703710553,
      1.8214596497756474e-17
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -7.61196661258623e-14,
      1.0842021724855044e-18
     ],
     "0,-1": [
      0.6666666666665169,
      1.0842021724855044e-17
     ],
     "0,0": [
      1.1869148703505294,
      7.979727989493313e-17
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      4.023626050397855e-14,
      -2.0599841277224584e-18
     ],
     "0,-1": [
      8.047512309317106e-14,
      -9.324138683375338e-18
     ],
     "0,0": [
      -0.6666666666665121,
      -4.7704895589362195e-18
     ]
    }
   }
  },
  "Vsbuba": {
   "colour": {
    "ns": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "Vsbubb": {
   "colour": {
    "ns": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  }
 },
 "tree": {
  "S1": [
   0.0,
   -2.0
  ],
  "S2": [
   0.0,
   4.0
  ],
  "S3": [
   0.0,
   4.0
  ],
  "T4": [
   0.0,
   0.0
  ]
 }
}

==> anc/paper2/r0/theory/stored/n4_laurent_x3o10.json <==
{
 "x": "3/10",
 "diagrams": {
  "Vs1": {
   "colour": {
    "ns": [
     0.5,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -2.352762082380444e-14,
      1.8431436932253575e-18
     ],
     "0,-1": [
      0.33333333333327897,
      -5.681219383824043e-17
     ],
     "0,0": [
      0.3686729715653837,
      2.1467203015212988e-16
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      5.531729588281742e-14,
      -7.589415207398531e-18
     ],
     "0,-1": [
      -0.4761904761903735,
      6.5052130349130266e-18
     ],
     "0,0": [
      -0.8600090095448623,
      2.211772431870429e-16
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.0639059078165758e-13,
      1.5395670849294163e-17
     ],
     "0,-1": [
      -1.111111111110898,
      -6.071532165918825e-18
     ],
     "0,0": [
      -1.562243242413789,
      -5.169475958410885e-16
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.790948132666172e-14,
      -6.396792817664476e-18
     ],
     "0,-1": [
      -7.581131902800742e-14,
      1.7564075194265172e-17
     ],
     "0,0": [
      0.6666666666665299,
      1.1275702593849246e-17
     ]
    }
   }
  },
  "Vs2": {
   "colour": {
    "ns": [
     -0.5,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.352762082380444e-14,
      -1.8431436932253575e-18
     ],
     "0,-1": [
      -0.33333333333327897,
      5.681219383824043e-17
     ],
     "0,0": [
      -0.3686729715653837,
      -2.1467203015212988e-16
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -5.531729588281742e-14,
      7.589415207398531e-18
     ],
     "0,-1": [
      0.4761904761903735,
      -6.5052130349130266e-18
     ],
     "0,0": [
      0.8600090095448623,
      -2.211772431870429e-16
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.0639059078165758e-13,
      -1.5395670849294163e-17
     ],
     "0,-1": [
      1.111111111110898,
      6.071532165918825e-18
     ],
     "0,0": [
      1.562243242413789,
      5.169475958410885e-16
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      3.790948132666172e-14,
      6.396792817664476e-18
     ],
     "0,-1": [
      7.581131902800742e-14,
      -1.7564075194265172e-17
     ],
     "0,0": [
      -0.6666666666665299,
      -1.1275702593849246e-17
     ]
    }
   }
  },
  "Vsbuba": {
   "colour": {
    "ns": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "Vsbubb": {
   "colour": {
    "ns": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  }
 },
 "tree": {
  "S1": [
   0.0,
   -2.0
  ],
  "S2": [
   0.0,
   2.857142857142857
  ],
  "S3": [
   0.0,
   6.666666666666667
  ],
  "T4": [
   0.0,
   0.0
  ]
 }
}

==> anc/paper2/r0/theory/stored/n4_laurent_x7o10.json <==
{
 "x": "7/10",
 "diagrams": {
  "Vs1": {
   "colour": {
    "ns": [
     0.5,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -2.3542799654219237e-14,
      -1.5720931501039814e-18
     ],
     "0,-1": [
      0.33333333333328563,
      -7.806255641895632e-18
     ],
     "0,0": [
      0.36867297260488274,
      2.7755575615628914e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.0638798869644361e-13,
      -4.553649124439119e-18
     ],
     "0,-1": [
      -1.1111111111109047,
      5.5077470362263625e-17
     ],
     "0,0": [
      -1.5622432424839587,
      -9.71445146547012e-17
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      5.5314476957168957e-14,
      -2.4936649967166602e-18
     ],
     "0,-1": [
      -0.4761904761903682,
      -1.0842021724855044e-18
     ],
     "0,0": [
      -0.8600090086534891,
      -6.852157730108388e-17
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.789720273705832e-14,
      3.3610267347050637e-18
     ],
     "0,-1": [
      -7.578052768630883e-14,
      -9.540979117872439e-18
     ],
     "0,0": [
      0.6666666666665241,
      -5.377642775528102e-17
     ]
    }
   }
  },
  "Vs2": {
   "colour": {
    "ns": [
     -0.5,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.3542799654219237e-14,
      1.5720931501039814e-18
     ],
     "0,-1": [
      -0.33333333333328563,
      7.806255641895632e-18
     ],
     "0,0": [
      -0.36867297260488274,
      -2.7755575615628914e-17
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.0638798869644361e-13,
      4.553649124439119e-18
     ],
     "0,-1": [
      1.1111111111109047,
      -5.5077470362263625e-17
     ],
     "0,0": [
      1.5622432424839587,
      9.71445146547012e-17
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -5.5314476957168957e-14,
      2.4936649967166602e-18
     ],
     "0,-1": [
      0.4761904761903682,
      1.0842021724855044e-18
     ],
     "0,0": [
      0.8600090086534891,
      6.852157730108388e-17
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      3.789720273705832e-14,
      -3.3610267347050637e-18
     ],
     "0,-1": [
      7.578052768630883e-14,
      9.540979117872439e-18
     ],
     "0,0": [
      -0.6666666666665241,
      5.377642775528102e-17
     ]
    }
   }
  },
  "Vsbuba": {
   "colour": {
    "ns": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "Vsbubb": {
   "colour": {
    "ns": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  }
 },
 "tree": {
  "S1": [
   0.0,
   -2.0
  ],
  "S2": [
   0.0,
   6.666666666666667
  ],
  "S3": [
   0.0,
   2.857142857142857
  ],
  "T4": [
   0.0,
   0.0
  ]
 }
}

==> anc/paper2/r0/theory/stored/n4_laurent_x9o10.json <==
{
 "x": "9/10",
 "diagrams": {
  "Vs1": {
   "colour": {
    "ns": [
     0.5,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.622161606429362e-14,
      -2.1141942363467336e-18
     ],
     "0,-1": [
      0.33333333333330184,
      2.927345865710862e-18
     ],
     "0,0": [
      0.08624035256824703,
      1.0885389811754465e-16
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.9204256240801243e-13,
      5.5077470362263625e-17
     ],
     "0,-1": [
      -3.333333333332969,
      2.0816681711721685e-16
     ],
     "0,0": [
      -1.1957368592986901,
      -3.885780586188048e-16
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      3.274854346035916e-14,
      4.119968255444917e-18
     ],
     "0,-1": [
      -0.3703703703703064,
      6.071532165918825e-18
     ],
     "0,0": [
      -0.42915594732786466,
      -7.155734338404329e-17
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -2.7770022609577283e-14,
      -9.812029660993815e-18
     ],
     "0,-1": [
      -5.542918554701792e-14,
      -1.5189672436521917e-16
     ],
     "0,0": [
      0.6666666666665771,
      -4.2760933682828295e-16
     ]
    }
   }
  },
  "Vs2": {
   "colour": {
    "ns": [
     -0.5,
     0.0
    ]
   },
   "laurent": {
    "S1": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      1.622161606429362e-14,
      2.1141942363467336e-18
     ],
     "0,-1": [
      -0.33333333333330184,
      -2.927345865710862e-18
     ],
     "0,0": [
      -0.08624035256824703,
      -1.0885389811754465e-16
     ]
    },
    "S2": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -1.9204256240801243e-13,
      -5.5077470362263625e-17
     ],
     "0,-1": [
      3.333333333332969,
      -2.0816681711721685e-16
     ],
     "0,0": [
      1.1957368592986901,
      3.885780586188048e-16
     ]
    },
    "S3": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      -3.274854346035916e-14,
      -4.119968255444917e-18
     ],
     "0,-1": [
      0.3703703703703064,
      -6.071532165918825e-18
     ],
     "0,0": [
      0.42915594732786466,
      7.155734338404329e-17
     ]
    },
    "T4": {
     "-1,-2": [
      0.0,
      0.0
     ],
     "-1,-1": [
      0.0,
      0.0
     ],
     "-1,0": [
      0.0,
      0.0
     ],
     "0,-2": [
      2.7770022609577283e-14,
      9.812029660993815e-18
     ],
     "0,-1": [
      5.542918554701792e-14,
      1.5189672436521917e-16
     ],
     "0,0": [
      -0.6666666666665771,
      4.2760933682828295e-16
     ]
    }
   }
  },
  "Vsbuba": {
   "colour": {
    "ns": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  },
  "Vsbubb": {
   "colour": {
    "ns": [
     0.0,
     0.0
    ]
   },
   "laurent": {
    "S1": {},
    "S2": {},
    "S3": {},
    "T4": {}
   }
  }
 },
 "tree": {
  "S1": [
   0.0,
   -2.0
  ],
  "S2": [
   0.0,
   20.0
  ],
  "S3": [
   0.0,
   2.2222222222222223
  ],
  "T4": [
   0.0,
   0.0
  ]
 }
}

==> anc/paper2/r0/theory/test_cache.py <==
"""Small regressions for region cache provenance, partial runs and failed checks.

Expensive symbolic diagrams/quadrature are mocked; all outputs use temporary
directories. Bundled numerical datasets are never rewritten by these tests.
"""
from contextlib import ExitStack, contextmanager
import json
import os
from pathlib import Path
import pickle
import runpy
import shutil
import subprocess
import sys
import tempfile
import unittest
from unittest.mock import patch
import warnings

import mpmath as mp
import sympy as sp
import cache_utils as cache
import assemble_lib
import archive_run
import gg_diagrams
import gg_driver

HERE = Path(__file__).resolve().parent


@contextmanager
def working_directory(path):
    before = Path.cwd()
    os.chdir(path)
    try:
        yield
    finally:
        os.chdir(before)


class RegionCacheTests(unittest.TestCase):
    def setUp(self):
        self.tmp = tempfile.TemporaryDirectory()
        self.addCleanup(self.tmp.cleanup)
        self.root = Path(self.tmp.name)
        self.input_path = self.root / 'fdh_integrands_x1o2.pkl'
        self.output_path = self.root / 'fdh_laurent_x1o2.json'
        self.sector_path = self.root / 'sector.pkl'
        self.x = sp.Rational(1, 2)

    def integrands(self):
        data = cache.new_integrands(self.input_path, 'fdh', self.x)
        data['results'] = {name: [] for name in cache.diagram_names('fdh')}
        data['tree'] = {name: sp.Integer(1) for name in assemble_lib.STRUCT}
        cache.checkpoint(self.input_path, data, 'results')
        return cache.load_integrands(self.input_path, 'fdh', self.x)

    def assemble(self, data, **kwargs):
        return assemble_lib.assemble(data, gg_diagrams.DIAGRAMS, gg_diagrams.colour,
            self.output_path, self.sector_path, input_path=self.input_path, verbose=False, **kwargs)

    def source_copy(self):
        copy = self.root / 'sources'
        copy.mkdir(exist_ok=True)
        for name in set(cache.ASSEMBLY_SOURCES).union(*map(set, cache.INTEGRAND_SOURCES.values())):
            shutil.copy(HERE / name, copy / name)
        return copy

    def test_legacy_inputs_require_explicit_opt_in_and_are_not_relabelled(self):
        legacy = {'x': self.x, 'results': {name: [] for name in cache.diagram_names('fdh')},
                  'tree': {name: sp.Integer(1) for name in assemble_lib.STRUCT}}
        cache.atomic_write(self.input_path, legacy, binary=True)
        before = self.input_path.read_bytes()
        with self.assertRaisesRegex(cache.CacheMismatch, 'legacy'):
            cache.new_integrands(self.input_path, 'fdh', self.x)
        with self.assertRaisesRegex(cache.CacheMismatch, 'legacy'):
            cache.load_integrands(self.input_path, 'fdh', self.x)
        with warnings.catch_warnings(record=True):
            data = cache.load_integrands(self.input_path, 'fdh', self.x, allow_legacy=True)
        self.assertEqual(data['_input_provenance_status'], 'legacy-unverified')
        self.assertNotIn('provenance', data)
        self.assertEqual(self.input_path.read_bytes(), before)
        new = cache.new_integrands(self.input_path, 'fdh', self.x, recompute=True)
        self.assertFalse(new['complete'])
        self.assertEqual(new['results'], {})

    def test_partial_or_malformed_integrands_cannot_be_assembled(self):
        data = cache.new_integrands(self.input_path, 'fdh', self.x)
        data['tree'] = {name: sp.Integer(1) for name in assemble_lib.STRUCT}
        data['results'][data['expected_diagrams'][0]] = []
        cache.checkpoint(self.input_path, data, 'results')
        with self.assertRaisesRegex(cache.CacheMismatch, 'incomplete'):
            cache.load_integrands(self.input_path, 'fdh', self.x)
        data['results'][data['expected_diagrams'][0]] = None
        cache.atomic_write(self.input_path, data, binary=True)
        with self.assertRaisesRegex(cache.CacheMismatch, 'malformed'):
            cache.new_integrands(self.input_path, 'fdh', self.x)

    def test_integrand_source_change_rejects_old_checkpoint(self):
        self.integrands()
        before = self.input_path.read_bytes()
        copy = self.source_copy()
        with patch.object(cache, 'HERE', copy):
            cache.load_integrands(self.input_path, 'fdh', self.x)
            with (copy / 'vec_engine.py').open('a') as stream:
                stream.write('\n# source change for invalidation regression\n')
            with self.assertRaises(cache.CacheMismatch):
                cache.load_integrands(self.input_path, 'fdh', self.x)
        self.assertEqual(self.input_path.read_bytes(), before)

    def test_laurent_resume_binds_input_source_and_precision(self):
        data = self.integrands()
        fake = {name: {} for name in assemble_lib.STRUCT}
        with patch.object(assemble_lib, 'laurent_of_graph', return_value=fake) as numerical:
            self.assemble(data)
            count = numerical.call_count
            self.assertGreater(count, 0)
            original = self.output_path.read_bytes()
            self.assemble(data)
            self.assertEqual(numerical.call_count, count)
            for options in ({'neps': 16}, {'nq': {1: 96, 2: 72, 3: 40}}):
                with self.assertRaises(cache.CacheMismatch):
                    self.assemble(data, **options)
            with mp.workdps(mp.mp.dps + 5):
                with self.assertRaises(cache.CacheMismatch):
                    self.assemble(data)
            copy = self.source_copy()
            with (copy / 'secdec.py').open('a') as stream:
                stream.write('\n# changed quadrature implementation\n')
            with patch.object(cache, 'HERE', copy), self.assertRaises(cache.CacheMismatch):
                self.assemble(data)
            loaded = pickle.loads(self.input_path.read_bytes())
            loaded['note'] = 'same filename, different actual input bytes'
            cache.atomic_write(self.input_path, loaded, binary=True)
            with self.assertRaises(cache.CacheMismatch):
                self.assemble(data)
            self.assertEqual(self.output_path.read_bytes(), original)
            self.assemble(data, recompute=True)
            self.assertEqual(numerical.call_count, count * 2)
            runtime = json.loads(self.output_path.read_text())['provenance']['runtime']
            self.assertIn('scipy', runtime)

    def test_matching_metadata_does_not_certify_malformed_laurent(self):
        data = self.integrands()
        self.assemble(data)  # empty integrand pieces are exact zero; no quadrature
        record = json.loads(self.output_path.read_text())
        name = next(iter(record['diagrams']))
        del record['diagrams'][name]['laurent']['S1']
        self.output_path.write_text(json.dumps(record))
        before = self.output_path.read_bytes()
        with self.assertRaisesRegex(cache.CacheMismatch, 'malformed'):
            self.assemble(data)
        self.assertEqual(self.output_path.read_bytes(), before)

    def test_missing_or_nonfinite_colour_weights_cannot_be_resumed(self):
        data = self.integrands()
        self.assemble(data)
        original = json.loads(self.output_path.read_text())
        name = next(iter(original['diagrams']))
        for weights in ({}, {'CA': [1, 0]}, {'CA': [float('nan'), 0], 'nf': [0, 0]}):
            record = json.loads(json.dumps(original))
            record['diagrams'][name]['colour'] = weights
            self.output_path.write_text(json.dumps(record))
            before = self.output_path.read_bytes()
            with self.assertRaisesRegex(cache.CacheMismatch, 'malformed'):
                self.assemble(data)
            self.assertEqual(self.output_path.read_bytes(), before)

    def test_sector_cache_discards_legacy_and_changed_source(self):
        cache.atomic_write(self.sector_path, {'old-expression': 'old-sectors'}, binary=True)
        with warnings.catch_warnings(record=True) as caught:
            metadata, entries = cache.sector_cache(self.sector_path)
        self.assertTrue(caught)
        self.assertEqual(entries, {})
        cache.atomic_write(self.sector_path, {'provenance': metadata, 'entries': {'sentinel': 1}}, binary=True)
        self.assertEqual(cache.sector_cache(self.sector_path)[1], {'sentinel': 1})
        copy = self.source_copy()
        with (copy / 'factors.py').open('a') as stream:
            stream.write('\n# changed sector normal form\n')
        with patch.object(cache, 'HERE', copy), warnings.catch_warnings(record=True):
            self.assertEqual(cache.sector_cache(self.sector_path)[1], {})

    def test_failed_generation_exits_nonzero_and_checkpoint_can_resume(self):
        import driver, gqq_diagrams, n4_diagrams, vec_engine
        for script, module, generator, kind, flags in (
                ('run_gg.py', gg_diagrams, gg_driver, 'gg', []),
                ('run_gqq.py', gqq_diagrams, driver, 'gqq', []),
                ('run_n4.py', gg_diagrams, gg_driver, 'fdh', ['--fdh'])):
            with self.subTest(script=script), ExitStack() as stack:
                directory = self.root / kind
                directory.mkdir()
                stack.enter_context(working_directory(directory))
                stack.enter_context(patch.object(module, 'DIAGRAMS', {'Vfixture': {}}))
                stack.enter_context(patch.object(gg_driver, 'tree_coefficients',
                                             return_value={name: sp.Integer(1) for name in assemble_lib.STRUCT}))
                stack.enter_context(patch.object(vec_engine, 'METRIC_TRACE', vec_engine.METRIC_TRACE))
                stack.enter_context(patch.object(sys, 'argv', [script, '1/2'] + flags))
                with patch.object(generator, 'diagram_integrands', side_effect=ValueError('fixture failure')):
                    with self.assertRaises(SystemExit) as failed:
                        runpy.run_path(str(HERE / script), run_name='__main__')
                self.assertTrue(failed.exception.code)
                path = directory / f'{kind}_integrands_x1o2.pkl'
                checkpoint = pickle.loads(path.read_bytes())
                self.assertFalse(checkpoint['complete'])
                self.assertEqual(checkpoint['failed_diagrams'], ['Vfixture'])
                with patch.object(generator, 'diagram_integrands', return_value=[]):
                    runpy.run_path(str(HERE / script), run_name='__main__')
                checkpoint = pickle.loads(path.read_bytes())
                self.assertTrue(checkpoint['complete'])
                self.assertEqual(checkpoint['failed_diagrams'], [])

    def test_archiving_preserves_both_current_and_previous_integrands(self):
        current = self.root / 'gg_integrands_x1o2.pkl'
        stored = self.root / 'stored'
        stored.mkdir()
        current_bytes = pickle.dumps({'complete': True, 'generation': 'current'})
        previous_bytes = pickle.dumps({'complete': True, 'generation': 'previous'})
        current.write_bytes(current_bytes)
        (stored / current.name).write_bytes(previous_bytes)
        archive_run.archive('gg', self.root)
        self.assertFalse(current.exists())
        self.assertEqual((stored / current.name).read_bytes(), current_bytes)
        history = list((stored / 'history').glob(f'gg-*/{current.name}'))
        self.assertEqual(len(history), 1)
        self.assertEqual(history[0].read_bytes(), previous_bytes)

    def test_interrupted_or_empty_rerun_retains_full_comparison_baseline(self):
        stored = self.root / 'stored'
        stored.mkdir()
        name = 'gg_laurent_x1o2.json'
        baseline = b'{"complete": true, "diagrams": {"one": {}, "two": {}}}'
        (stored / name).write_bytes(baseline)
        (self.root / name).write_text('{"complete": false, "diagrams": {"one": {}}}')
        archive_run.archive('gg', self.root)
        self.assertEqual((stored / name).read_bytes(), baseline)
        self.assertEqual(len(list((stored / 'history').glob(f'gg-*/incomplete-{name}'))), 1)
        archive_run.archive('gg', self.root)
        self.assertEqual((stored / name).read_bytes(), baseline)
        run = subprocess.run([sys.executable, '-B', str(HERE / 'compare_stored.py'), 'gqq'],
                             cwd=self.root, capture_output=True, text=True)
        self.assertNotEqual(run.returncode, 0)
        self.assertIn('comparison is unavailable', run.stderr)

    def test_fdh_checker_hashes_actual_inputs_and_fails_wrong_x_or_incomplete_set(self):
        for kind in ('gg', 'fdh', 'n4'):
            shutil.copy(HERE / f'{kind}_laurent_x1o2.json', self.root)
        command = [sys.executable, '-B', str(HERE / 'check_fdh.py'), '1/2']
        run = subprocess.run(command, cwd=self.root, capture_output=True, text=True)
        self.assertEqual(run.returncode, 0, run.stderr)
        checked = json.loads((self.root / 'fdh_check_x1o2.json').read_text())
        for name, digest in checked['provenance']['inputs'].items():
            self.assertEqual(digest, cache.provenance.sha256_file(self.root / name))
        path = self.root / 'fdh_laurent_x1o2.json'
        record = json.loads(path.read_text())
        original = json.dumps(record)
        record['x'] = '3/10'
        path.write_text(json.dumps(record))
        run = subprocess.run(command, cwd=self.root, capture_output=True, text=True)
        self.assertNotEqual(run.returncode, 0)
        self.assertIn('recorded x', run.stderr)
        record['x'] = '1/2'
        record['diagrams'].pop(next(iter(record['diagrams'])))
        path.write_text(json.dumps(record))
        run = subprocess.run(command, cwd=self.root, capture_output=True, text=True)
        self.assertNotEqual(run.returncode, 0)
        self.assertIn('incomplete', run.stderr)
        record = json.loads(original)
        name = next(name for name, diagram in record['diagrams'].items()
                    if complex(*diagram['colour']['CA']) != 0 and '0,0' in diagram['laurent']['S1'])
        record['diagrams'][name]['laurent']['S1']['0,0'][0] += 1
        path.write_text(json.dumps(record))
        run = subprocess.run(command, cwd=self.root, capture_output=True, text=True)
        self.assertNotEqual(run.returncode, 0)
        failed = json.loads((self.root / 'fdh_check_x1o2.json').read_text())
        self.assertFalse(failed['passed'])
        self.assertGreater(failed['largest deviation'], failed['absolute_tolerance'])


if __name__ == '__main__':
    unittest.main()


==> anc/paper2/r0/theory/test_colour.py <==
"""Colour proportionality must include components where the tree vanishes."""
import json
from pathlib import Path
import unittest
import numpy as np
import gg_diagrams as G
import n4_diagrams as N4

HERE=Path(__file__).resolve().parent

class ColourValidation(unittest.TestCase):
    def ratio_tensor(self,value):
        out=np.zeros_like(G._F,dtype=complex)
        out[np.abs(G._F)>1e-9]=value
        return out

    def test_zero_tree_component_is_checked(self):
        value=self.ratio_tensor(.5)
        self.assertEqual(G._ratio(value),.5)
        value[0,0,0]=1
        with self.assertRaises(ValueError):G._ratio(value)

    def test_nonfinite_and_malformed_tensors_fail(self):
        for number in (float('nan'),float('inf')):
            for index in ((0,0,0),(0,1,2)):
                value=self.ratio_tensor(1);value[index]=number
                with self.assertRaises(ValueError):G._ratio(value)
        with self.assertRaises(ValueError):G._ratio(np.zeros((8,8)))

    def test_all_production_factors_match_preserved_records(self):
        for kind,module in (('gg',G),('n4',N4)):
            records=json.loads((HERE/f'{kind}_laurent_x3o10.json').read_text())['diagrams']
            self.assertEqual(set(records),set(module.DIAGRAMS))
            for name,diagram in module.DIAGRAMS.items():
                with self.subTest(channel=kind,diagram=name):
                    actual=module.colour(diagram['colour']);expected=records[name]['colour']
                    self.assertEqual(set(actual),set(expected))
                    for key,value in actual.items():
                        self.assertLessEqual(abs(value-complex(*expected[key])),1e-12)

if __name__=='__main__':unittest.main()


==> anc/paper2/r0/theory/test_gg_tree.log <==
x = 1/10: tree {'S1': 1, 'S2': -10/9, 'S3': -10, 'T4': 0}, nu=0/nu=2 contraction 0.774306613837, F_0/(2 F_2) 0.774306613837
x = 3/10: tree {'S1': 1, 'S2': -10/7, 'S3': -10/3, 'T4': 0}, nu=0/nu=2 contraction 2.192183722804, F_0/(2 F_2) 2.192183722804
x = 1/2: tree {'S1': 1, 'S2': -2, 'S3': -2, 'T4': 0}, nu=0/nu=2 contraction 4.500000000000, F_0/(2 F_2) 4.500000000000
passed


==> anc/paper2/r0/theory/test_gg_tree.py <==
"""Gate A1 for gluon splittings: the tree-level collinear function of g -> gg and the two components of the kernel.

The tree is t1 [S1 - S2/(1-x) - S3/x] with no T4, and the contraction of the two sectors (combine_gg) has the
x-dependence F_0 = 1/(x(1-x)) + 2x(1-x) for nu = 0 and F_2 = (x^4 + (1-x)^4)/(x(1-x)) for nu = 2, in the ratio
F_0/(2 F_2) (the nu = 0 part of (e1.b)(e2.b) is half the trace).

    python3 test_gg_tree.py
"""
import sympy as sp
import gg_diagrams as G
from gg_driver import tree_coefficients
import combine_gg as C

for xv in (sp.Rational(1, 10), sp.Rational(3, 10), sp.Rational(1, 2)):
    t = tree_coefficients(G.tree(), xv)
    tau = {k: sp.nsimplify(v/t['S1']) for k, v in t.items()}
    assert tau == {'S1': 1, 'S2': -1/(1 - xv), 'S3': -1/xv, 'T4': 0}, tau
    ty = tree_coefficients(G.tree(), 1 - xv)
    tauy = {k: complex(v/ty['S1']) for k, v in ty.items()}
    taux = {k: complex(v) for k, v in tau.items()}
    den = {nu: sum(taux[s]*tauy[u]*C.CT[nu][(s, u)] for s in C.STRUCT for u in C.STRUCT) for nu in (0, 2)}
    xf = float(xv)
    F0 = 1/(xf*(1 - xf)) + 2*xf*(1 - xf)
    F2 = (xf**4 + (1 - xf)**4)/(xf*(1 - xf))
    r = (den[0]/den[2]).real
    print(f'x = {xv}: tree {tau}, nu=0/nu=2 contraction {r:.12f}, F_0/(2 F_2) {F0/(2*F2):.12f}')
    assert abs(r - F0/(2*F2)) < 1e-12
print('passed')


==> anc/paper2/r0/theory/test_laurent_inputs.py <==
"""Downstream kernels must reject partial or nonfinite Laurent records."""
from contextlib import contextmanager
import json
import os
from pathlib import Path
import sys
import tempfile
import unittest
from unittest.mock import patch

from laurent_inputs import load_laurent
import combine_gg
import combine_n4
import r0_theory_quarks
with patch.object(sys, 'argv', ['test_laurent_inputs.py']):
    import combine_gqq

HERE = Path(__file__).resolve().parent


@contextmanager
def working_directory(path):
    before = Path.cwd()
    os.chdir(path)
    try:
        yield
    finally:
        os.chdir(before)


class LaurentConsumerTests(unittest.TestCase):
    def setUp(self):
        temporary = tempfile.TemporaryDirectory()
        self.addCleanup(temporary.cleanup)
        self.root = Path(temporary.name)
        self.original = {}
        for kind in ('gg', 'gqq', 'n4', 'fdh'):
            name = f'{kind}_laurent_x1o2.json'
            record = json.loads((HERE / name).read_text())
            for key in ('provenance', 'complete', 'expected_diagrams', 'failed_diagrams'):
                record.pop(key, None)
            self.original[kind] = json.dumps(record)
            (self.root / name).write_text(self.original[kind])
        self.consumers = (
            ('gg', lambda: combine_gg.load('1o2', 'CA')),
            ('gqq', lambda: combine_gqq.load('1o2')),
            ('n4', lambda: combine_n4.load_n4('1o2')),
            ('gqq', lambda: r0_theory_quarks.load('1o2')),
        )

    def write(self, kind, record):
        path = self.root / f'{kind}_laurent_x1o2.json'
        path.write_text(json.dumps(record))
        return path

    def test_complete_legacy_data_remain_usable_and_unmodified(self):
        with working_directory(self.root):
            for kind, consumer in self.consumers:
                with self.subTest(kind=kind, consumer=consumer):
                    self.assertTrue(consumer())
            for kind in self.original:
                path = self.root / f'{kind}_laurent_x1o2.json'
                result = load_laurent(path, kind, expected_x='1/2')
                self.assertNotIn('provenance', result)
                self.assertEqual(path.read_text(), self.original[kind])

    def test_complete_tagged_records_preserve_their_existing_metadata(self):
        for kind in self.original:
            record = json.loads(self.original[kind])
            record.update(provenance={'stage': 'test fixture'}, complete=True,
                          expected_diagrams=sorted(record['diagrams']))
            path = self.write(kind, record)
            self.assertEqual(load_laurent(path, kind, expected_x='1/2'), record)

    def test_all_consumers_reject_a_missing_diagram_or_incomplete_flag(self):
        with working_directory(self.root):
            for kind, consumer in self.consumers:
                for missing in (True, False):
                    with self.subTest(kind=kind, missing=missing, consumer=consumer):
                        record = json.loads(self.original[kind])
                        if missing:
                            record['diagrams'].pop(next(iter(record['diagrams'])))
                        else:
                            record['complete'] = False
                        path = self.write(kind, record)
                        before = path.read_bytes()
                        with self.assertRaisesRegex(ValueError, 'invalid or incomplete'):
                            consumer()
                        self.assertEqual(path.read_bytes(), before)
                        path.write_text(self.original[kind])

    def test_all_consumers_reject_nonfinite_coefficients(self):
        with working_directory(self.root):
            for kind, consumer in self.consumers:
                with self.subTest(kind=kind, consumer=consumer):
                    record = json.loads(self.original[kind])
                    coefficients = next(coefficients for graph in record['diagrams'].values()
                                        for coefficients in graph['laurent'].values() if coefficients)
                    coefficients[next(iter(coefficients))][0] = float('nan')
                    path = self.write(kind, record)
                    with self.assertRaisesRegex(ValueError, 'finite numbers'):
                        consumer()
                    path.write_text(self.original[kind])

    def test_missing_colour_weights_wrong_x_and_missing_orders_are_rejected(self):
        for kind in self.original:
            for defect in ('colour', 'x', 'orders'):
                with self.subTest(kind=kind, defect=defect):
                    record = json.loads(self.original[kind])
                    first = next(iter(record['diagrams'].values()))
                    if defect == 'colour':
                        first['pref' if kind == 'gqq' else 'colour'] = {}
                    elif defect == 'x':
                        record['x'] = '3/10'
                    else:
                        coefficients = next(coefficients for graph in record['diagrams'].values()
                                            for coefficients in graph['laurent'].values() if coefficients)
                        coefficients.pop(next(iter(coefficients)))
                    path = self.write(kind, record)
                    with self.assertRaisesRegex(ValueError, 'invalid or incomplete'):
                        load_laurent(path, kind, expected_x='1/2')


if __name__ == '__main__':
    unittest.main()


==> anc/paper2/r0/theory/test_numerical_checks.py <==
"""Numerical regression gates: disagreement, incomplete data and shell failures."""
import json
import copy
from pathlib import Path
import runpy
import subprocess
import sys
import tempfile
import unittest
from unittest.mock import patch

import numpy as np
import mpmath as mp
import secdec
from numeric_checks import close,finite_array,interior_values
from compare_stored import compare,validate_laurent

HERE=Path(__file__).resolve().parent


class NumericalTests(unittest.TestCase):
    def test_laurent_and_assembled_mismatches_fail(self):
        original=json.loads((HERE/'gqq_laurent_x1o2.json').read_text())
        def record(value):
            out=copy.deepcopy(original)
            next(iter(out['diagrams'].values()))['laurent']['ek']['0,0']=[value,0]
            return out
        with tempfile.TemporaryDirectory() as tmp:
            p=Path(tmp);(p/'stored').mkdir()
            old=p/'stored/gqq_laurent_x1o2.json';new=p/'gqq_laurent_x1o2.json'
            old.write_text(json.dumps(record(1)));new.write_text(json.dumps(record(1e100)))
            run=lambda:subprocess.run([sys.executable,str(HERE/'compare_stored.py'),'gqq'],cwd=p,capture_output=True,text=True)
            self.assertNotEqual(run().returncode,0)
            new.write_bytes(old.read_bytes());self.assertEqual(run().returncode,0)
            (p/'stored/r0_theory_quarks.json').write_text('{"r0":1}')
            (p/'r0_theory_quarks.json').write_text('{"r0":2}')
            self.assertNotEqual(run().returncode,0)
            with self.assertRaises(ValueError):compare({'x':[1]},{'x':[]},1e-7,1e-6)
            for bad in ({},{'ek':[]},{'ek':{'0,0':['nan',0]}},{'ek':{'0,0':[float('nan'),0]}}):
                with self.assertRaises(ValueError):validate_laurent(bad,'test')

    def test_zero_scalar_structures_pass_but_missing_structures_fail(self):
        with tempfile.TemporaryDirectory() as tmp:
            p=Path(tmp);(p/'stored').mkdir()
            old=p/'stored/n4_laurent_x3o10.json';new=p/'n4_laurent_x3o10.json'
            old.write_bytes((HERE/old.name).read_bytes());new.write_bytes(old.read_bytes())
            run=lambda:subprocess.run([sys.executable,str(HERE/'compare_stored.py'),'n4'],cwd=p,capture_output=True,text=True)
            passed=run();self.assertEqual(passed.returncode,0,passed.stdout+passed.stderr)
            incomplete=json.loads(old.read_text())
            incomplete['diagrams']['Vsbuba']['laurent'].pop('T4')
            # Identical omissions in old and fresh data must still be rejected.
            old.write_text(json.dumps(incomplete));new.write_bytes(old.read_bytes())
            self.assertNotEqual(run().returncode,0)

    def test_fake_laurent_values_fail_exact_examples(self):
        with patch.object(secdec,'laurent',return_value={(-1,-2):1e20,(0,-1):1e20,(0,0):1e20}),self.assertRaises(ValueError):
            runpy.run_path(str(HERE/'test_secdec.py'),run_name='__main__')

    def test_failed_python_stops_logging_targets(self):
        with tempfile.TemporaryDirectory() as tmp:
            for target in ('glauber','threeloop'):
                run=subprocess.run(['make','-f',str(HERE/'Makefile'),target,'PY=false'],cwd=tmp,capture_output=True,text=True)
                self.assertNotEqual(run.returncode,0)

    def test_nonfinite_and_disagreeing_quadratures_fail(self):
        for value in (float('nan'),float('inf')):
            with self.assertRaises(ValueError):close(value,1)
            with self.assertRaises(ValueError):finite_array([1,value])
        with self.assertRaises(ValueError):close(2,1)
        close(1+1e-7,1)

    def test_endpoint_cancellation_is_evaluated_without_discarding_nodes(self):
        import sympy as sp
        x,y=sp.symbols('x y')
        node=np.array([1-1e-14])
        value=interior_values(1/(1-x-y+x*y),[x,y],[node,node])
        expected=1/((1-node)*(1-node))
        np.testing.assert_allclose(value,expected,rtol=1e-14)

    def test_eikonal_offset_signs_against_quadrature(self):
        import glauber,glauber_regions
        with mp.workdps(35):
            A=mp.mpf('.7')
            for first,second in [('.2','.5'),('-.2','-.5'),('.2','-.5')]:
                s1,s2=mp.mpf(first),mp.mpf(second)
                coarse=glauber.J_numeric(A,s1,s2,mp.mpf('1e-6'))
                fine=glauber.J_numeric(A,s1,s2,mp.mpf('5e-7'))
                value=2*fine-coarse
                expected=glauber.J_closed(A,s1,s2)
                self.assertLess(abs(value-expected),mp.mpf('1e-8'))
                self.assertLess(abs(glauber_regions.exact(A,s1,s2)-expected),mp.mpf('1e-30'))


if __name__=='__main__':unittest.main()


==> anc/paper2/r0/theory/test_secdec.log <==
test1 sectors 2 {(0, -1): (-0.9999999999999762+2.42861286636753e-17j), (0, 0): (-0.9999999999999738+5.551115123125783e-17j)}
   exact: -1/eps - 1
test2 {(-1, 0): (-0.9999999999999978+5.4436686838480666e-17j)}
test3 sectors 5 {(-1, -1): (-0.999999999999998+1.100194637800245e-16j), (0, -2): (-1.0000000000066298+3.961674738262033e-16j), (0, -1): (-6.448945544246243e-12-7.28583859910259e-15j), (0, 0): (2.4674011000364686-3.4416913763379853e-15j)}


==> anc/paper2/r0/theory/test_secdec.py <==
import numpy as np, sympy as sp, mpmath as mp
from secdec import decompose, Sector, laurent
from lc_engine import eps
from factors import eta
from numeric_checks import close
zz, tt = sp.symbols('s t')
def total(facs, vs, const=1):
    secs = [Sector(j, m, r, vs, const) for j, m, r, vm in decompose(facs, vs)]
    return (lambda ep, et: sum(S.value(ep, et) for S in secs)), len(secs)
# test 1: int z^(-1-eta-eps)(1-z)^(1-eps) = B(-eta-eps, 2-eps)
f, ns = total({zz: -1 - eta - eps, 1 - zz: 1 - eps}, [zz])
c = laurent(f)
def check_coefficients(observed, expected):
    if not observed:
        raise ValueError('No Laurent coefficients were computed')
    for key in observed.keys() | expected.keys():
        close(complex(observed.get(key,0)),complex(expected.get(key,0)),
              atol=1e-8,rtol=0,label=f'Laurent coefficient {key}')
check_coefficients(c,{(0,-1):-1,(0,0):-1})
print('test1 sectors', ns, {k: complex(v) for k, v in c.items() if abs(v) > 1e-12})
print('   exact: -1/eps - 1')
# test 2: pure eta pole
f, ns = total({zz: -1 - eta}, [zz])
c=laurent(f)
check_coefficients(c,{(-1,0):-1})
print('test2', {k: complex(v) for k, v in c.items() if abs(v) > 1e-12})
# test 3: corner  int dz dt z^(-1-eta) t^(-eps) (z+t)^(-1+2eps)
f, ns = total({zz: -1 - eta, tt: -eps, zz + tt: -1 + 2*eps}, [zz, tt])
c = laurent(f)
check_coefficients(c,{(-1,-1):-1,(0,-2):-1,(0,0):mp.pi**2/4})
print('test3 sectors', ns, {k: complex(v) for k, v in c.items() if abs(v) > 1e-12})


==> anc/paper2/r0/theory/test_theory.py <==
"""Recombine the stored Laurent coefficients of the collinear functions into r0 (quark and gluon splittings) and
check that the stored results r0_theory_quarks.json and r0_theory_gluons.json are reproduced, and that the
statements of the paper hold: 1/eta poles cancel, poles as expected, finite parts equal to the closed forms
found in the data, helicity independence for quarks.  Then the same for planar N = 4 (kappa1_n4.json from the
stored n4_laurent_x*.json and gg_laurent_x*.json): poles 2/eps^2 + 2L_*/eps, kappa_1 = zeta_2 for every pair of
momentum fractions and both components, and the scheme check fdh_check_x1o2.json.  Then the imaginary part of
the kernel (glauber.py -> glauber.json, workbook VII.15): the pole 2 pi i Dc/eps with no finite part at mu = mu_b,
the four eta-regulated regions of the off-shell exchange (glauber_regions.py: their sum is the exact exchange and the
Glauber region alone its -i pi term), the explicit two-loop graph, Im r0 = 0 in the data, and planar N = 4 in 2 -> 4
kinematics (c_G = 0, no v).

    python3 test_theory.py        (about fifteen seconds; no recomputation of the collinear functions)
"""
import json, os, shutil, subprocess, sys, tempfile

HERE = os.path.dirname(os.path.abspath(__file__))
TOL = 1e-12


def walk(a, b, path=''):
    """largest numerical difference between two nested JSON structures with the same keys"""
    if isinstance(a, dict):
        assert set(a) == set(b), (path, set(a) ^ set(b))
        return max([walk(a[k], b[k], path + '/' + k) for k in a] or [0])
    if isinstance(a, list):
        assert len(a) == len(b), path
        return max([walk(x, y, path) for x, y in zip(a, b)] or [0])
    if isinstance(a, (int, float)):
        return abs(a - b)
    assert a == b, (path, a, b)
    return 0


def walk_rel(a, b, path=''):
    """largest relative difference between two nested JSON structures with the same keys (strings must agree)"""
    if isinstance(a, dict):
        assert set(a) == set(b), (path, set(a) ^ set(b))
        return max([walk_rel(a[k], b[k], path + '/' + k) for k in a] or [0])
    if isinstance(a, (list, tuple)):
        assert len(a) == len(b), path
        return max([walk_rel(x, y, path) for x, y in zip(a, b)] or [0])
    if isinstance(a, bool) or a is None:
        assert a == b, (path, a, b)
        return 0
    if isinstance(a, (int, float)):
        return abs(a - b)/max(abs(a), abs(b), 1e-300) if (a != 0 or b != 0) else 0
    if a != b and isinstance(a, str):
        assert sp_equal(a, b), (path, a, b)              # sympy prints expressions differently across versions
    else:
        assert a == b, (path, a, b)
    return 0


def sp_equal(x, y):
    import sympy as sp
    try:
        return sp.simplify(sp.sympify(x) - sp.sympify(y)) == 0
    except Exception:
        return False


def main():
    tmp = tempfile.mkdtemp()
    try:
        for name in ('r0_theory_quarks', 'r0_theory_gluons'):
            stored = json.load(open(os.path.join(HERE, name + '.json')))
            shutil.copy(os.path.join(HERE, name + '.json'), os.path.join(tmp, name + '.json'))
            subprocess.run([sys.executable, name + '.py'], cwd=HERE, check=True, stdout=subprocess.DEVNULL,
                           stderr=subprocess.DEVNULL)
            new = json.load(open(os.path.join(HERE, name + '.json')))
            d = walk(stored, new)
            print(f'{name}.json reproduced, largest difference {d:.1e}')
            assert d < TOL
        q = json.load(open(os.path.join(HERE, 'r0_theory_quarks.json')))
        g = json.load(open(os.path.join(HERE, 'r0_theory_gluons.json')))
        worst = 0
        for xk, rec in q['x'].items():
            for c in ('CF', 'CA'):
                t = rec[c]['theory, J1 structure ek, J2 structure ek']
                assert t['max |1/eta coefficient|'] < 1e-9 and t['max |imag|'] < 1e-9
                ex = rec[c]['expected poles']
                assert abs(t['eps^-2'] - ex['eps^-2']) < 1e-8 and abs(t['eps^-1'] - ex['eps^-1']) < 1e-8
                assert rec[c]['max spread of eps^0 over the four helicity configurations'] < 1e-6
                worst = max(worst, abs(rec[c]['difference']))
        for xk, rec in g['x'].items():
            for c in ('CA', 'nf'):
                for nu, t in rec[c].items():
                    assert t['max |1/eta coefficient|'] < 1e-9 and t['max |imag|'] < 1e-9
                    ex = t['expected poles']
                    assert abs(t['eps^-2'] - ex['eps^-2']) < 1e-8 and abs(t['eps^-1'] - ex['eps^-1']) < 1e-8
                    worst = max(worst, abs(t['difference']))
        assert worst < 1e-6
        print(f'poles, 1/eta cancellation and helicity independence as stated; r0 equals the closed forms to {worst:.1e}')
        # planar N = 4: kappa_1 from the regions
        name = 'kappa1_n4'
        if os.path.exists(os.path.join(HERE, name + '.json')):
            stored = json.load(open(os.path.join(HERE, name + '.json')))
            shutil.copy(os.path.join(HERE, name + '.json'), os.path.join(tmp, name + '.json'))
            subprocess.run([sys.executable, 'n4_hexagon.py'], cwd=HERE, check=True, stdout=subprocess.DEVNULL,
                           stderr=subprocess.DEVNULL)
            new = json.load(open(os.path.join(HERE, name + '.json')))
            d = walk(stored, new)
            print(f'{name}.json reproduced, largest difference {d:.1e}')
            assert d < TOL
            assert new['symbolic']['poles'] == 'cancel' and new['symbolic']['X^2'] == '-1/2' and new['symbolic']['X^1'] == '0'
            z2 = new['zeta_2']
            assert len(new['pairs']) >= 15, len(new['pairs'])
            for rec in new['pairs']:
                ex = rec['expected poles (a_s C_A units)']
                for nu in ('nu=0', 'nu=2'):
                    t = rec[nu]
                    assert t['max |1/eta coefficient|'] < 1e-9 and t['max |imag|'] < 1e-8
                    assert abs(t['eps^-2'] - ex['eps^-2']) < 1e-8 and abs(t['eps^-1'] - ex['eps^-1']) < 1e-8
                    assert abs(t['kappa_1'] - z2) < 1e-6, (rec['x1'], rec['x2'], nu, t['kappa_1'] - z2)
            fdh = json.load(open(os.path.join(HERE, 'fdh_check_x1o2.json')))
            assert fdh['largest deviation'] < 1e-9
            print(f'planar N = 4: poles as stated, kappa_1 = zeta_2 to {new["largest |kappa_1 - zeta_2|"]:.1e} for '
                  f'{len(new["pairs"])} pairs of fractions and both components; FDH = CDR + eps x scalar to '
                  f'{fdh["largest deviation"]:.1e}')
        else:
            print('kappa1_n4.json not present (make n4)')
        # the imaginary part of the kernel: the Coulomb phase and the Glauber region (glauber.py, workbook VII.15)
        name = 'glauber'
        stored = json.load(open(os.path.join(HERE, name + '.json')))
        shutil.copy(os.path.join(HERE, name + '.json'), os.path.join(tmp, name + '.json'))
        subprocess.run([sys.executable, 'glauber.py'], cwd=HERE, check=True, stdout=subprocess.DEVNULL,
                       stderr=subprocess.DEVNULL)
        new = json.load(open(os.path.join(HERE, name + '.json')))
        # the data part depends on which result files exist (gg -> AA once common/dps/results_aa.json is there)
        d = walk_rel({k: v for k, v in stored.items() if k != 'qcd_imaginary_parts'},
                     {k: v for k, v in new.items() if k != 'qcd_imaginary_parts'})
        print(f'{name}.json reproduced, largest relative difference {d:.1e}')
        assert d < 1e-6                 # the model graph is double precision: the last digits may differ between machines
        g = new['b_space']
        assert g['Im K/K0 in units of 2 pi i Dc']['eps^-1'] == '1' and g['finite part at mu = mu_b'] == 0
        assert g['pole equals that of 2 I_K'] and g['X_mu term equals Im of the RG bracket']
        assert new['off_shell_eikonal_pair']['worst rel diff'] < 1e-9
        assert all(r['phase relative to the log'] == ('ln(A/sigma1 sigma2) - i pi' if r['sigma1'] > 0 and r['sigma2'] > 0 else 'none (real)')
                   for r in new['off_shell_eikonal_pair']['rows'])
        r = new['eta_regulated_regions']
        assert r['worst rel diff of the sum from J at A/|s1 s2| = 5e5'] < 1e-5 and r['worst rel deviation of G from 2 pi^2/A'] < 1e-8
        assert r['largest real part of C_n + C_nbar + S (s2 > 0)'] < 1e-20 and r['worst rel deviation of the 3 -> 3 cancellation'] < 1e-5
        assert len(r['cases']) == 4 and all(abs(c['pole coefficients x eta/(2 pi i/A) at the smallest eta (collinear, soft)'][0] + 2) < 0.1 for c in r['cases'])
        m = new['explicit_two_loop_graph']
        assert m['worst rel deviation of Re f0 from -(pi/2) Im f1'] < 1e-3 and len(m['rows']) == 18
        assert all(abs(row['Glauber region from the leading-power integrand']/row['-(pi/2) Im f1'] - 1) < 1e-12 for row in m['rows'])
        q = new['qcd_imaginary_parts']
        assert q['largest |Im r0|'] < 1e-8 and q['largest |Im r0|/uncertainty'] < 1 and {'gg -> HH', 'gg -> ZZ'} <= set(q['processes'])
        h = new['n4_two_to_four']
        assert h['poles cancel with the kernel L_*/eps, L_* = -X_r + i pi'] and not h['depends on t1, t2 or v']
        assert h['c_G from the single logarithm'] == '0'
        de, st = h['DE coefficients of ln^k delta in E^(2) (H^v_w = H_w(1-v))'], h['structure (kappa_1 = zeta_2 + c_G)']
        assert all(sp_equal(de[k], st[k].replace('c_G', '0')) for k in ('3', '2', '1'))
        assert sp_equal(de['1'], '-2*I*pi**3/3') and sp_equal(de['2'], '-pi**2/2') and sp_equal(de['3'], 'I*pi/6')
        print(f'imaginary part of the kernel: 2 pi i Dc/eps and no finite part at mu = mu_b; the four eta-regulated regions sum to the '
              f'exact exchange to {r["worst rel diff of the sum from J at A/|s1 s2| = 5e5"]:.0e} with the Glauber region alone the -i pi term '
              f'(to {r["worst rel deviation of G from 2 pi^2/A"]:.0e}); the explicit two-loop graph has '
              f'Re f0 = Glauber region = -(pi/2) Im f1 to {m["worst rel deviation of Re f0 from -(pi/2) Im f1"]:.0e}; Im r0 = 0 in '
              f'{", ".join(q["processes"])} (largest {q["largest |Im r0|"]:.0e}, at most {q["largest |Im r0|/uncertainty"]:.2f} of '
              f'the fit uncertainty); planar N = 4 in 2 -> 4: c_G = {h["c_G from the single logarithm"]}, no v dependence')
        # the conditional three-loop prediction (three_loop.py -> three_loop.json, Paper II Sec. 7.2): rerun and compare;
        # within the boundary ansatz, the coefficients contain no open quantity and the two-loop checks must pass
        name = 'three_loop'
        stored = json.load(open(os.path.join(HERE, name + '.json')))
        shutil.copy(os.path.join(HERE, name + '.json'), os.path.join(tmp, name + '.json'))
        subprocess.run([sys.executable, 'three_loop.py'], cwd=HERE, check=True, stdout=subprocess.DEVNULL,
                       stderr=subprocess.DEVNULL)
        new = json.load(open(os.path.join(HERE, name + '.json')))
        assert new == stored, 'three_loop.json differs from the stored file'
        assert all(not new[nu][k]['open'] for nu, ks in (('nu=0', ('G^5', 'G^4', 'G^3')), ('nu=2', ('G^4', 'G^3', 'G^2'))) for k in ks)
        assert new['nu=0']['G^5']['coefficient'] == '8*Delta_C**2/5' and new['nu=2']['G^4']['coefficient'] == '8*Delta_C**2'
        print('three_loop.json reproduced: the G^5, G^4, G^3 (nu = 0) and G^4, G^3, G^2 (nu = 2) coefficients of the three-loop '
              'amplitude follow from Delta_C, beta_0, B, the two-loop cusp, r_0 and h within the boundary ansatz '
              'with no independent quadratic or higher-power boundary logarithm; the next coefficients remain open')
        print('passed')
    finally:
        for name in ('r0_theory_quarks', 'r0_theory_gluons', 'kappa1_n4', 'glauber', 'three_loop'):
            if os.path.exists(os.path.join(tmp, name + '.json')):
                shutil.copy(os.path.join(tmp, name + '.json'), os.path.join(HERE, name + '.json'))
        shutil.rmtree(tmp)


if __name__ == '__main__':
    main()


==> anc/paper2/r0/theory/three_loop.json <==
{
 "nu=0": {
  "G^5": {
   "coefficient": "8*Delta_C**2/5",
   "open": []
  },
  "G^4": {
   "coefficient": "2*B*Delta_C + 4*Delta_C*beta0/3",
   "open": []
  },
  "G^3": {
   "coefficient": "2*B**2/3 - 4*B*Delta_C*L_*/3 + 2*B*beta0/3 - 4*Delta_C**2*L_***2/3 - 4*Delta_C*L_**beta0/3 - Delta_C*g1/3 - 8*Delta_C*h/3 - 4*Delta_C*r0/3",
   "open": []
  },
  "G^2": {
   "coefficient": "-B**2*L_* - B*Delta_C*L_***2 - B*L_**beta0 - 2*B*h - B*r0 - DG1 + 8*Delta_C**2*zeta3 - beta0*r0 - beta1 - r1_3",
   "open": [
    "DG1",
    "beta1",
    "r1_3"
   ]
  },
  "G^1": {
   "coefficient": "B**2*L_***2/2 + B*Delta_C*L_***3 + 4*B*Delta_C*zeta3 + B*L_***2*beta0/2 + 2*B*L_**h + B*L_**r0 + DG1*L_* + Delta_C**2*L_***4/2 + Delta_C*L_***3*beta0/3 + Delta_C*L_***2*g1/4 + 2*Delta_C*L_***2*h + Delta_C*L_***2*r0 + 8*Delta_C*beta0*zeta3/3 + L_**beta0*r0 + L_**beta1 + h**2 + 2*h*r0 + 2*h2 + r0_3",
   "open": [
    "DG1",
    "beta1",
    "h2",
    "r0_3"
   ]
  },
  "G^0": {
   "coefficient": "B**2*zeta3/3 - 2*B*Delta_C*L_**zeta3/3 + B*beta0*zeta3/3 - 2*Delta_C**2*L_***2*zeta3/3 + 12*Delta_C**2*zeta5/5 - 2*Delta_C*L_**beta0*zeta3/3 - Delta_C*g1*zeta3/6 - 4*Delta_C*h*zeta3/3 - 2*Delta_C*r0*zeta3/3",
   "open": []
  }
 },
 "nu=2": {
  "G^4": {
   "coefficient": "8*Delta_C**2",
   "open": []
  },
  "G^3": {
   "coefficient": "8*B*Delta_C - 16*Delta_C**2 + 16*Delta_C*beta0/3",
   "open": []
  },
  "G^2": {
   "coefficient": "2*B**2 - 4*B*Delta_C*L_* - 12*B*Delta_C + 2*B*beta0 - 4*Delta_C**2*L_***2 + 24*Delta_C**2 - 4*Delta_C*L_**beta0 - 8*Delta_C*beta0 - Delta_C*g1 - 8*Delta_C*h - 4*Delta_C*r0",
   "open": []
  },
  "G^1": {
   "coefficient": "-2*B**2*L_* - 2*B**2 - 2*B*Delta_C*L_***2 + 4*B*Delta_C*L_* + 12*B*Delta_C - 2*B*L_**beta0 - 2*B*beta0 - 4*B*h - 2*B*r0 - 2*DG1 + 4*Delta_C**2*L_***2 + 16*Delta_C**2*zeta3 - 24*Delta_C**2 + 4*Delta_C*L_**beta0 + 8*Delta_C*beta0 + Delta_C*g1 + 8*Delta_C*h + 4*Delta_C*r0 - 2*beta0*r0 - 2*beta1 - 2*r1_3",
   "open": [
    "DG1",
    "beta1",
    "r1_3"
   ]
  },
  "G^0": {
   "coefficient": "B**2*L_***2/2 + B**2*L_* + B**2 + B*Delta_C*L_***3 + B*Delta_C*L_***2 - 2*B*Delta_C*L_* + 4*B*Delta_C*zeta3 - 6*B*Delta_C + B*L_***2*beta0/2 + B*L_**beta0 + 2*B*L_**h + B*L_**r0 + B*beta0 + 2*B*h + B*r0 + DG1*L_* + DG1 + Delta_C**2*L_***4/2 - 2*Delta_C**2*L_***2 - 8*Delta_C**2*zeta3 + 12*Delta_C**2 + Delta_C*L_***3*beta0/3 + Delta_C*L_***2*g1/4 + 2*Delta_C*L_***2*h + Delta_C*L_***2*r0 - 2*Delta_C*L_**beta0 + 8*Delta_C*beta0*zeta3/3 - 4*Delta_C*beta0 - Delta_C*g1/2 - 4*Delta_C*h - 2*Delta_C*r0 + L_**beta0*r0 + L_**beta1 + beta0*r0 + beta1 + h**2 + 2*h*r0 + 2*h2 + r0_3 + r1_3",
   "open": [
    "DG1",
    "beta1",
    "h2",
    "r0_3",
    "r1_3"
   ]
  }
 },
 "cases": {
  "gluon splittings (gg -> HH)": {
   "nu=0 G^5": "8*C_A**2/5",
   "nu=0 G^4": "176*C_A**2/9 - 32*C_A*n_f/9",
   "nu=0 G^3": "C_A**2*(16*log(x)*log(1 - x)/3 - 4*log(-x**2 + x)**2/3 + 44*log(-x**2 + x)/3 + 8*I*pi*log(-x**2 + x)/3 - 2*pi**2/9 + 24 - 44*I*pi/3 - 8/(-18*x**2 + 18*x + 9/(-x**2 + x))) + C_A*(-8*n_f*log(-x**2 + x)/3 - 136*n_f/9 + 8*I*pi*n_f/3 + 8*n_f/(-18*x**2 + 18*x + 9/(-x**2 + x))) + 16*n_f**2/9",
   "nu=2 G^4": "8*C_A**2",
   "nu=2 G^3": "560*C_A**2/9 - 128*C_A*n_f/9",
   "nu=2 G^2": "C_A**2*(8*x**2/(6*x**4 - 12*x**3 + 18*x**2 - 12*x + 3) - 8*x/(6*x**4 - 12*x**3 + 18*x**2 - 12*x + 3) + 16*log(x)*log(1 - x) - 4*log(-x**2 + x)**2 + 44*log(-x**2 + x) + 8*I*pi*log(-x**2 + x) - 64/3 - 2*pi**2/3 - 44*I*pi) + C_A*(-8*n_f*x**2/(6*x**4 - 12*x**3 + 18*x**2 - 12*x + 3) + 8*n_f*x/(6*x**4 - 12*x**3 + 18*x**2 - 12*x + 3) - 8*n_f*log(-x**2 + x) - 24*n_f + 8*I*pi*n_f) + 16*n_f**2/3"
  },
  "quark splittings (gg -> ZZ)": {
   "nu=0 G^5": "8*C_A**2/5 - 32*C_A*C_F/5 + 32*C_F**2/5",
   "nu=0 G^4": "-44*C_A**2/9 + C_A*(-20*C_F/9 + 8*n_f/9) + 24*C_F**2 - 16*C_F*n_f/9",
   "nu=0 G^3": "C_A**2*(-4*L_***2/3 + 44*L_*/9 - 8*log(x)**2/3 - 8*log(1 - x)**2/3 - 2*pi**2/9 + 340/27) + C_A*(16*C_F*L_***2/3 - 16*C_F*L_*/9 + 8*C_F*log(x)**2 - 16*C_F*log(x)*log(1 - x)/3 + 8*C_F*log(1 - x)**2 - 428*C_F/27 + 20*pi**2*C_F/9 - 8*I*pi*C_F - 8*L_**n_f/9 - 40*n_f/27) + C_F**2*(-16*L_***2/3 - 16*L_* - 16*log(x)**2/3 + 32*log(x)*log(1 - x)/3 - 16*log(1 - x)**2/3 - 32*pi**2/9 + 104/3 + 16*I*pi) + C_F*(16*L_**n_f/9 + 8*n_f/27)",
   "nu=2 G^4": "8*C_A**2 - 32*C_A*C_F + 32*C_F**2",
   "nu=2 G^3": "-320*C_A**2/9 + C_A*(496*C_F/9 + 32*n_f/9) + 32*C_F**2 - 64*C_F*n_f/9",
   "nu=2 G^2": "C_A**2*(-4*L_***2 + 44*L_*/3 - 8*log(x)**2 - 8*log(1 - x)**2 - 2*pi**2/3 + 820/9) + C_A*(16*C_F*L_***2 - 16*C_F*L_*/3 + 24*C_F*log(x)**2 - 16*C_F*log(x)*log(1 - x) + 24*C_F*log(1 - x)**2 - 1172*C_F/9 + 20*pi**2*C_F/3 - 24*I*pi*C_F - 8*L_**n_f/3 - 88*n_f/9) + C_F**2*(-16*L_***2 - 48*L_* - 16*log(x)**2 + 32*log(x)*log(1 - x) - 16*log(1 - x)**2 - 32*pi**2/3 + 56 + 48*I*pi) + C_F*(16*L_**n_f/3 + 104*n_f/9)"
  }
 },
 "numbers gg -> HH at mu = m": {
  "5/8": {
   "nu=0 G^5": {
    "N^2": [
     1.6,
     0.0
    ],
    "N n_f": [
     0.0,
     0.0
    ],
    "n_f^2": [
     0.0,
     0.0
    ]
   },
   "nu=0 G^4": {
    "N^2": [
     19.555555555555557,
     0.0
    ],
    "N n_f": [
     -3.5555555555555554,
     0.0
    ],
    "n_f^2": [
     0.0,
     0.0
    ]
   },
   "nu=0 G^3": {
    "N^2": [
     -0.007762260804661766,
     -58.231161384614424
    ],
    "N n_f": [
     -11.054512617054844,
     8.377580409572783
    ],
    "n_f^2": [
     1.7777777777777777,
     0.0
    ]
   },
   "nu=2 G^4": {
    "N^2": [
     8.0,
     0.0
    ],
    "N n_f": [
     0.0,
     0.0
    ],
    "n_f^2": [
     0.0,
     0.0
    ]
   },
   "nu=2 G^3": {
    "N^2": [
     62.22222222222222,
     0.0
    ],
    "N n_f": [
     -14.222222222222221,
     0.0
    ],
    "n_f^2": [
     0.0,
     0.0
    ]
   },
   "nu=2 G^2": {
    "N^2": [
     -96.41955001458439,
     -174.6934841538433
    ],
    "N n_f": [
     -8.76727461899413,
     25.132741228718345
    ],
    "n_f^2": [
     5.333333333333333,
     0.0
    ]
   }
  },
  "3/4": {
   "nu=0 G^5": {
    "N^2": [
     1.6,
     0.0
    ],
    "N n_f": [
     0.0,
     0.0
    ],
    "n_f^2": [
     0.0,
     0.0
    ]
   },
   "nu=0 G^4": {
    "N^2": [
     19.555555555555557,
     0.0
    ],
    "N n_f": [
     -3.5555555555555554,
     0.0
    ],
    "n_f^2": [
     0.0,
     0.0
    ]
   },
   "nu=0 G^3": {
    "N^2": [
     -4.509882824156104,
     -60.100564428626846
    ],
    "N n_f": [
     -10.49145619336281,
     8.377580409572783
    ],
    "n_f^2": [
     1.7777777777777777,
     0.0
    ]
   },
   "nu=2 G^4": {
    "N^2": [
     8.0,
     0.0
    ],
    "N n_f": [
     0.0,
     0.0
    ],
    "n_f^2": [
     0.0,
     0.0
    ]
   },
   "nu=2 G^3": {
    "N^2": [
     62.22222222222222,
     0.0
    ],
    "N n_f": [
     -14.222222222222221,
     0.0
    ],
    "n_f^2": [
     0.0,
     0.0
    ]
   },
   "nu=2 G^2": {
    "N^2": [
     -107.95680413088621,
     -180.30169328588056
    ],
    "N n_f": [
     -9.04721292167053,
     25.132741228718345
    ],
    "n_f^2": [
     5.333333333333333,
     0.0
    ]
   }
  },
  "5/6": {
   "nu=0 G^5": {
    "N^2": [
     1.6,
     0.0
    ],
    "N n_f": [
     0.0,
     0.0
    ],
    "n_f^2": [
     0.0,
     0.0
    ]
   },
   "nu=0 G^4": {
    "N^2": [
     19.555555555555557,
     0.0
    ],
    "N n_f": [
     -3.5555555555555554,
     0.0
    ],
    "n_f^2": [
     0.0,
     0.0
    ]
   },
   "nu=0 G^3": {
    "N^2": [
     -10.719025057510633,
     -62.614714783161624
    ],
    "N n_f": [
     -9.728024313635876,
     8.377580409572783
    ],
    "n_f^2": [
     1.7777777777777777,
     0.0
    ]
   },
   "nu=2 G^4": {
    "N^2": [
     8.0,
     0.0
    ],
    "N n_f": [
     0.0,
     0.0
    ],
    "n_f^2": [
     0.0,
     0.0
    ]
   },
   "nu=2 G^3": {
    "N^2": [
     62.22222222222222,
     0.0
    ],
    "N n_f": [
     -14.222222222222221,
     0.0
    ],
    "n_f^2": [
     0.0,
     0.0
    ]
   },
   "nu=2 G^2": {
    "N^2": [
     -125.9005694845549,
     -187.84414434948488
    ],
    "N n_f": [
     -7.440578628884626,
     25.132741228718345
    ],
    "n_f^2": [
     5.333333333333333,
     0.0
    ]
   }
  }
 }
}

==> anc/paper2/r0/theory/three_loop.log <==
three-loop coefficients, nu = 0 (units of C_1), general Delta_C, B = beta0 + DG0, L_* = ln[mu^2/(Q_*^2 e^{-i pi})]:
  G^5: 8*Delta_C**2/5
  G^4: 2*B*Delta_C + 4*Delta_C*beta0/3
  G^3: 2*B**2/3 - 4*B*Delta_C*L_*/3 + 2*B*beta0/3 - 4*Delta_C**2*L_***2/3 - 4*Delta_C*L_**beta0/3 - Delta_C*g1/3 - 8*Delta_C*h/3 - 4*Delta_C*r0/3
  G^2: -B**2*L_* - B*Delta_C*L_***2 - B*L_**beta0 - 2*B*h - B*r0 - DG1 + 8*Delta_C**2*zeta3 - beta0*r0 - beta1 - r1_3  [open: DG1, beta1, r1_3]
  G^1: B**2*L_***2/2 + B*Delta_C*L_***3 + 4*B*Delta_C*zeta3 + B*L_***2*beta0/2 + 2*B*L_**h + B*L_**r0 + DG1*L_* + Delta_C**2*L_***4/2 + Delta_C*L_***3*beta0/3 + Delta_C*L_***2*g1/4 + 2*Delta_C*L_***2*h + Delta_C*L_***2*r0 + 8*Delta_C*beta0*zeta3/3 + L_**beta0*r0 + L_**beta1 + h**2 + 2*h*r0 + 2*h2 + r0_3  [open: DG1, beta1, h2, r0_3]
  G^0: B**2*zeta3/3 - 2*B*Delta_C*L_**zeta3/3 + B*beta0*zeta3/3 - 2*Delta_C**2*L_***2*zeta3/3 + 12*Delta_C**2*zeta5/5 - 2*Delta_C*L_**beta0*zeta3/3 - Delta_C*g1*zeta3/6 - 4*Delta_C*h*zeta3/3 - 2*Delta_C*r0*zeta3/3
nu = 2 (units of K):
  G^4: 8*Delta_C**2
  G^3: 8*B*Delta_C - 16*Delta_C**2 + 16*Delta_C*beta0/3
  G^2: 2*B**2 - 4*B*Delta_C*L_* - 12*B*Delta_C + 2*B*beta0 - 4*Delta_C**2*L_***2 + 24*Delta_C**2 - 4*Delta_C*L_**beta0 - 8*Delta_C*beta0 - Delta_C*g1 - 8*Delta_C*h - 4*Delta_C*r0
  G^1: -2*B**2*L_* - 2*B**2 - 2*B*Delta_C*L_***2 + 4*B*Delta_C*L_* + 12*B*Delta_C - 2*B*L_**beta0 - 2*B*beta0 - 4*B*h - 2*B*r0 - 2*DG1 + 4*Delta_C**2*L_***2 + 16*Delta_C**2*zeta3 - 24*Delta_C**2 + 4*Delta_C*L_**beta0 + 8*Delta_C*beta0 + Delta_C*g1 + 8*Delta_C*h + 4*Delta_C*r0 - 2*beta0*r0 - 2*beta1 - 2*r1_3  [open: DG1, beta1, r1_3]
  G^0: B**2*L_***2/2 + B**2*L_* + B**2 + B*Delta_C*L_***3 + B*Delta_C*L_***2 - 2*B*Delta_C*L_* + 4*B*Delta_C*zeta3 - 6*B*Delta_C + B*L_***2*beta0/2 + B*L_**beta0 + 2*B*L_**h + B*L_**r0 + B*beta0 + 2*B*h + B*r0 + DG1*L_* + DG1 + Delta_C**2*L_***4/2 - 2*Delta_C**2*L_***2 - 8*Delta_C**2*zeta3 + 12*Delta_C**2 + Delta_C*L_***3*beta0/3 + Delta_C*L_***2*g1/4 + 2*Delta_C*L_***2*h + Delta_C*L_***2*r0 - 2*Delta_C*L_**beta0 + 8*Delta_C*beta0*zeta3/3 - 4*Delta_C*beta0 - Delta_C*g1/2 - 4*Delta_C*h - 2*Delta_C*r0 + L_**beta0*r0 + L_**beta1 + beta0*r0 + beta1 + h**2 + 2*h*r0 + 2*h2 + r0_3 + r1_3  [open: DG1, beta1, h2, r0_3, r1_3]
gluon splittings (gg -> HH):
  nu=0 G^5: 8*C_A**2/5
  nu=0 G^4: 176*C_A**2/9 - 32*C_A*n_f/9
  nu=0 G^3: C_A**2*(16*log(x)*log(1 - x)/3 - 4*log(-x**2 + x)**2/3 + 44*log(-x**2 + x)/3 + 8*I*pi*log(-x**2 + x)/3 - 2*pi**2/9 + 24 - 44*I*pi/3 - 8/(-18*x**2 + 18*x + 9/(-x**2 + x))) + C_A*(-8*n_f*log(-x**2 + x)/3 - 136*n_f/9 + 8*I*pi*n_f/3 + 8*n_f/(-18*x**2 + 18*x + 9/(-x**2 + x))) + 16*n_f**2/9
  nu=2 G^4: 8*C_A**2
  nu=2 G^3: 560*C_A**2/9 - 128*C_A*n_f/9
  nu=2 G^2: C_A**2*(8*x**2/(6*x**4 - 12*x**3 + 18*x**2 - 12*x + 3) - 8*x/(6*x**4 - 12*x**3 + 18*x**2 - 12*x + 3) + 16*log(x)*log(1 - x) - 4*log(-x**2 + x)**2 + 44*log(-x**2 + x) + 8*I*pi*log(-x**2 + x) - 64/3 - 2*pi**2/3 - 44*I*pi) + C_A*(-8*n_f*x**2/(6*x**4 - 12*x**3 + 18*x**2 - 12*x + 3) + 8*n_f*x/(6*x**4 - 12*x**3 + 18*x**2 - 12*x + 3) - 8*n_f*log(-x**2 + x) - 24*n_f + 8*I*pi*n_f) + 16*n_f**2/3
quark splittings (gg -> ZZ):
  nu=0 G^5: 8*C_A**2/5 - 32*C_A*C_F/5 + 32*C_F**2/5
  nu=0 G^4: -44*C_A**2/9 + C_A*(-20*C_F/9 + 8*n_f/9) + 24*C_F**2 - 16*C_F*n_f/9
  nu=0 G^3: C_A**2*(-4*L_***2/3 + 44*L_*/9 - 8*log(x)**2/3 - 8*log(1 - x)**2/3 - 2*pi**2/9 + 340/27) + C_A*(16*C_F*L_***2/3 - 16*C_F*L_*/9 + 8*C_F*log(x)**2 - 16*C_F*log(x)*log(1 - x)/3 + 8*C_F*log(1 - x)**2 - 428*C_F/27 + 20*pi**2*C_F/9 - 8*I*pi*C_F - 8*L_**n_f/9 - 40*n_f/27) + C_F**2*(-16*L_***2/3 - 16*L_* - 16*log(x)**2/3 + 32*log(x)*log(1 - x)/3 - 16*log(1 - x)**2/3 - 32*pi**2/9 + 104/3 + 16*I*pi) + C_F*(16*L_**n_f/9 + 8*n_f/27)
  nu=2 G^4: 8*C_A**2 - 32*C_A*C_F + 32*C_F**2
  nu=2 G^3: -320*C_A**2/9 + C_A*(496*C_F/9 + 32*n_f/9) + 32*C_F**2 - 64*C_F*n_f/9
  nu=2 G^2: C_A**2*(-4*L_***2 + 44*L_*/3 - 8*log(x)**2 - 8*log(1 - x)**2 - 2*pi**2/3 + 820/9) + C_A*(16*C_F*L_***2 - 16*C_F*L_*/3 + 24*C_F*log(x)**2 - 16*C_F*log(x)*log(1 - x) + 24*C_F*log(1 - x)**2 - 1172*C_F/9 + 20*pi**2*C_F/3 - 24*I*pi*C_F - 8*L_**n_f/3 - 88*n_f/9) + C_F**2*(-16*L_***2 - 48*L_* - 16*log(x)**2 + 32*log(x)*log(1 - x) - 16*log(1 - x)**2 - 32*pi**2/3 + 56 + 48*I*pi) + C_F*(16*L_**n_f/3 + 104*n_f/9)
wrote three_loop.json
passed


==> anc/paper2/r0/theory/three_loop.py <==
#!/usr/bin/env python3
"""Conditional three-loop DPS logarithms from the renormalisation group (Paper II, Sec. 7.2).

The kernel of eq. (5.3) is evolved from mu_b to mu to one order beyond the two-loop structure tested in the
paper.  With X = ln(Q_*^2 e^{-i pi} b^2/b_0^2), X_mu = ln(mu^2 b^2/b_0^2), a = a_s(mu) = alpha_s(mu)/(4 pi),

    d K~/d ln mu = gamma_K K~,   gamma_K(a, mu) = -Dc gamma_cusp(a) (X - X_mu) + 2 DG(a),
    gamma_cusp(a) = 4 a + g1 a^2 + ...  (per unit Casimir: g1 = 4[(67/9 - 2 zeta2) C_A - (20/9) T_F n_f]),
    DG(a) = DG0 a + DG1 a^2 + ...        (non-cusp: gamma_a - gamma_R1 - gamma_R2),
    da/d ln mu^2 = -beta0 a^2 - beta1 a^3,
    K~(mu_b) = a(mu_b) K0 [1 + a(mu_b) r0 + a(mu_b)^2 (r0_3 + r1_3 X)]        (the boundary condition at mu_b:
        r1 = r2 = 0 at two loops; at three loops the boundary ansatz assumes r2_3 = 0 and no higher powers of X,
        with r0_3 and r1_3 open; the one-loop ultrasoft argument does not prove this higher-order assumption),

so that K~(mu)/(a K0) = [a(mu_b)/a] [1 + ...] exp( (1/2) int_0^{X_mu} gamma_K(a(X'), X') dX' ).  Expanded to a^2
relative to the lowest order, the a^1 term must be Dc X_mu^2 - 2 Dc X X_mu + B X_mu with B = beta0 + DG0 (eq. (5.3)),
and the a^2 term is new.  The amplitude is H1 H2 K~ with H_i = H_i^(0) (1 + a h + a^2 h2); the Fourier transforms of
X^n are those of eq. (5.5): for nu = 0, X^n -> -C_1 F_n(G) with F_0 = -G, F_1 = G^2, F_2 = -(4/3) G^3 - (2/3) zeta3,
and for nu = 2, X^n -> K R_n(G) with R_0 = 1, R_1 = 1 - 2 G, R_2 = 4 G^2 - 4 G + 2.  At a general scale,
X_mu = X + L_*, L_* = ln[mu^2/(Q_*^2 e^{-i pi})], as in eq. (7.1).

Conditional result: in units of C_1 (nu = 0) and K (nu = 2), the three-loop amplitude is a polynomial in G whose coefficients of
G^5, G^4, G^3 (nu = 0) and G^4, G^3, G^2 (nu = 2) depend only on Dc, beta0, B, g1, r0, h and L_*, all known; the
next coefficient contains DG1, beta1, h2 and the boundary term r1_3, which this analysis does not fix. An independent
r2_3 X^2 term would shift the G^3 coefficient by 4 r2_3/3 (nu = 0) and the G^2 coefficient by 4 r2_3 (nu = 2).
The checks below verify the algebra within the boundary ansatz, not the absence of such a term. The script
prints the coefficients for gluon splittings (gg -> HH: Dc = C_A, B = 2 beta0, h = C_A(-L^2 + zeta2) with
L = ln(m^2/mu^2) - i pi, r0 of eq. (7.3)) and for quark splittings (gg -> ZZ: Dc = 2 C_F - C_A, B = 6 C_F,
h = C_F(-L^2 + 3L - 8 + zeta2), r0 of eq. (7.4)), checks the two-loop terms against eqs. (5.3), (5.6) and (7.1) and
the conformal limit against the exponentiated form of the planar N = 4 section, and writes three_loop.json.

    python3 three_loop.py          (a few seconds; sympy)
"""
import json, pathlib
import sympy as sp

HERE = pathlib.Path(__file__).resolve().parent
a, X, Xmu, Ls, G, al = sp.symbols('a X X_mu L_* G alpha')
Dc, B, b0, b1, g1, DG0, DG1, r0, r0_3, r1_3, h, h2 = sp.symbols('Delta_C B beta0 beta1 g1 DG0 DG1 r0 r0_3 r1_3 h h2')
CA, CF, nf, x = sp.symbols('C_A C_F n_f x')
z2, z3 = sp.zeta(2), sp.Symbol('zeta3')
TF = sp.Rational(1, 2)
NA = 2                                                   # orders in a beyond the lowest-order kernel: three loops


def running(t):
    """a(mu') in terms of a = a(mu), t = ln(mu'^2/mu^2), through a^3"""
    return a - (b0*a**2 + b1*a**3)*t + b0**2*a**3*t**2


def kernel_bracket():
    """K~(mu)/(a K0) as a polynomial in X and X_mu through a^2 (three loops)"""
    Xp = sp.Symbol('Xp')
    at = running(Xp - Xmu)                                                    # a at the scale X'
    gamma_cusp = 4*at + g1*at**2
    DG = DG0*at + DG1*at**2
    integrand = -Dc*gamma_cusp*(X - Xp) + 2*DG
    E = sp.Rational(1, 2)*sp.integrate(sp.expand(integrand), (Xp, 0, Xmu))
    ab = running(-Xmu)                                                        # a(mu_b)
    boundary = ab*(1 + ab*r0 + ab**2*(r0_3 + r1_3*X))/a
    full = sp.series(boundary*sp.exp(E), a, 0, NA + 1).removeO()
    return sp.expand(full)


def transforms(nmax):
    """F_n (nu = 0, units of -C_1) and R_n (nu = 2, units of K) of eq. (5.5), n = 0..nmax"""
    expo = sp.exp(-2*G*al - sp.Rational(2, 3)*z3*al**3 - sp.Rational(2, 5)*sp.Symbol('zeta5')*al**5)
    gen0 = sp.series(expo/(2*al) - 1/(2*al), al, 0, nmax + 1).removeO()
    gen2 = sp.series(expo/(1 - al), al, 0, nmax + 1).removeO()
    F = [sp.expand(sp.factorial(n)*gen0.coeff(al, n)) for n in range(nmax + 1)]
    R = [sp.expand(sp.factorial(n)*gen2.coeff(al, n)) for n in range(nmax + 1)]
    assert F[0] == -G and sp.expand(F[1] - G**2) == 0 and sp.expand(F[2] + sp.Rational(4, 3)*G**3 + sp.Rational(2, 3)*z3) == 0
    assert R[0] == 1 and sp.expand(R[1] - (1 - 2*G)) == 0 and sp.expand(R[2] - (4*G**2 - 4*G + 2)) == 0
    return F, R


def amplitude(bracket, F, R):
    """the DPS term H1 H2 K~ transformed: nu = 0 in units of C_1, nu = 2 in units of K, through a^2 beyond the
    one-loop term; X_mu = X + L_*"""
    br = sp.expand(bracket.subs(Xmu, X + Ls))
    hard = sp.series((1 + a*h + a**2*h2)**2, a, 0, NA + 1).removeO()
    p = sp.Poly(sp.expand(br*hard), X)
    nu0 = sp.expand(sum(-c*F[m[0]] for m, c in zip(p.monoms(), p.coeffs())))     # X^n -> -C_1 F_n: units of C_1
    nu2 = sp.expand(sum(c*R[m[0]] for m, c in zip(p.monoms(), p.coeffs())))
    nu0 = sp.expand(sp.series(nu0, a, 0, NA + 1).removeO())
    nu2 = sp.expand(sp.series(nu2, a, 0, NA + 1).removeO())
    return nu0, nu2


def coefficients(expr, order):
    """the G-polynomial at a^order as {power: coefficient}"""
    e = sp.expand(expr.coeff(a, order))
    p = sp.Poly(e, G)
    return {m[0]: sp.factor(c) for m, c in zip(p.monoms(), p.coeffs())}


def main():
    br = kernel_bracket()
    # ---- checks at two loops: eq. (5.3) with B = beta0 + DG0
    two = sp.expand(br.coeff(a, 1))
    assert sp.expand(two - (Dc*Xmu**2 - 2*Dc*X*Xmu + (b0 + DG0)*Xmu + r0)) == 0, two
    # ---- the conformal limit (no running, no one-loop non-cusp term): exp(-Dc gamma_cusp X^2/4 + DG1 a^2 X) at
    #      X_mu = X, times the boundary constants, as the exponentiated form of the planar N = 4 section
    conf = {b0: 0, b1: 0, DG0: 0, r1_3: 0}
    expo = sp.series(sp.exp(-Dc*(4*a + g1*a**2)*X**2/4 + DG1*a**2*X)*(1 + a*r0 + a**2*r0_3), a, 0, NA + 1).removeO()
    assert sp.expand(br.subs(conf).subs(Xmu, X) - sp.expand(expo)) == 0
    F, R = transforms(2*NA + 1)
    nu0, nu2 = amplitude(br, F, R)
    # ---- two-loop amplitude against eqs. (5.6) and (7.1)
    c = coefficients(nu0, 1)
    assert sp.expand(c[3] + sp.Rational(4, 3)*Dc) == 0 and sp.expand(c[2] + (b0 + DG0)) == 0
    assert sp.expand(c[1] - (2*h + Dc*Ls**2 + (b0 + DG0)*Ls + r0)) == 0, c[1]
    d = coefficients(nu2, 1)
    assert sp.expand(d[2] + 4*Dc) == 0 and sp.expand(d[1] - (4*Dc - 2*(b0 + DG0))) == 0
    assert sp.expand(d[0] - ((b0 + DG0) - 2*Dc + 2*h + Dc*Ls**2 + (b0 + DG0)*Ls + r0)) == 0, d[0]
    # ---- three loops
    c3 = coefficients(nu0.subs(DG0, B - b0), 2)
    d3 = coefficients(nu2.subs(DG0, B - b0), 2)
    open_syms = {DG1, b1, h2, r1_3, r0_3}
    out = {'nu=0': {}, 'nu=2': {}}
    print('three-loop coefficients, nu = 0 (units of C_1), general Delta_C, B = beta0 + DG0, L_* = ln[mu^2/(Q_*^2 e^{-i pi})]:')
    for k in sorted(c3, reverse=True):
        free = sorted(str(s) for s in c3[k].free_symbols & open_syms)
        tag = '  [open: ' + ', '.join(free) + ']' if free else ''
        print(f'  G^{k}: {sp.expand(c3[k])}{tag}')
        out['nu=0'][f'G^{k}'] = {'coefficient': str(sp.expand(c3[k])), 'open': free}
    print('nu = 2 (units of K):')
    for k in sorted(d3, reverse=True):
        free = sorted(str(s) for s in d3[k].free_symbols & open_syms)
        tag = '  [open: ' + ', '.join(free) + ']' if free else ''
        print(f'  G^{k}: {sp.expand(d3[k])}{tag}')
        out['nu=2'][f'G^{k}'] = {'coefficient': str(sp.expand(d3[k])), 'open': free}
    # the predicted coefficients contain no open quantity
    assert all(not (c3[k].free_symbols & open_syms) for k in (5, 4, 3))
    assert all(not (d3[k].free_symbols & open_syms) for k in (4, 3, 2))
    assert (c3[2].free_symbols & open_syms) and (d3[1].free_symbols & open_syms)
    # ---- the two splittings at mu^2 = m^2 (L = -i pi in h), expressed through C_A, n_f, C_F, x
    beta0 = sp.Rational(11, 3)*CA - sp.Rational(4, 3)*TF*nf
    g1val = 4*((sp.Rational(67, 9) - 2*z2)*CA - sp.Rational(20, 9)*TF*nf)
    lx, ly = sp.log(x), sp.log(1 - x)
    cases = {
        'gluon splittings (gg -> HH)': {
            Dc: CA, B: 2*beta0, b0: beta0, g1: g1val, h: CA*(-(-sp.I*sp.pi)**2 + z2),
            'r0': {0: CA*(sp.Rational(134, 9) - 5*z2 - 4*lx*ly) - sp.Rational(40, 9)*TF*nf
                      + sp.Rational(2, 3)*(CA - 2*TF*nf)/(1/(x*(1 - x)) + 2*x*(1 - x)),
                   2: CA*(sp.Rational(134, 9) - 5*z2 - 4*lx*ly) - sp.Rational(40, 9)*TF*nf
                      + sp.Rational(2, 3)*(CA - 2*TF*nf)/((x**4 + (1 - x)**4)/(x*(1 - x)))},
            'L_*': -sp.log(x*(1 - x)) + sp.I*sp.pi},                        # Q_*^2 = m^4/s, m^2 = x(1-x) s, mu = m
        'quark splittings (gg -> ZZ)': {
            Dc: 2*CF - CA, B: 6*CF, b0: beta0, g1: g1val, h: CF*(-(-sp.I*sp.pi)**2 + 3*(-sp.I*sp.pi) - 8 + z2),
            'r0': {0: CF*(12 - 6*z2 + 2*(lx - ly)**2) + CA*(2 + z2 - 2*(lx**2 + ly**2)),
                   2: CF*(12 - 6*z2 + 2*(lx - ly)**2) + CA*(2 + z2 - 2*(lx**2 + ly**2))},
            'L_*': sp.Symbol('L_*')},                                        # Q_* of eq. (5.2) for quarks: kept symbolic
    }
    out['cases'] = {}
    for name, sub in cases.items():
        subs = {k: v for k, v in sub.items() if isinstance(k, sp.Symbol)}
        rec = {}
        print(name + ':')
        for nu, cc, powers in (('nu=0', c3, (5, 4, 3)), ('nu=2', d3, (4, 3, 2))):
            for k in powers:
                e = sp.expand(cc[k].subs(subs).subs(r0, sub['r0'][int(nu[-1])]).subs(Ls, sub['L_*']))
                e = sp.collect(sp.expand(e), [CA, CF, nf])
                rec[f'{nu} G^{k}'] = str(e)
                print(f'  {nu} G^{k}: {e}')
        out['cases'][name] = rec
    # ---- numbers for gg -> HH at mu = m, x = 5/8, 3/4, 5/6, by colour structure (N^2, N n_f, n_f^2), real and imaginary parts
    sub = cases['gluon splittings (gg -> HH)']
    subs = {k: v for k, v in sub.items() if isinstance(k, sp.Symbol)}
    out['numbers gg -> HH at mu = m'] = {}
    for xv in (sp.Rational(5, 8), sp.Rational(3, 4), sp.Rational(5, 6)):
        rec = {}
        for nu, cc, powers in (('nu=0', c3, (5, 4, 3)), ('nu=2', d3, (4, 3, 2))):
            for k in powers:
                e = sp.expand(cc[k].subs(subs).subs(r0, sub['r0'][int(nu[-1])]).subs(Ls, sub['L_*']).subs(x, xv))
                e = sp.expand(e.subs(z3, sp.zeta(3)))
                parts = {}
                for name_c, mono in (('N^2', CA**2), ('N n_f', CA*nf), ('n_f^2', nf**2)):
                    coeff = sp.Poly(e, CA, nf).coeff_monomial(mono)
                    val = complex(sp.N(coeff, 20))
                    parts[name_c] = [val.real, val.imag]
                assert sp.expand(e - sum(sp.Poly(e, CA, nf).coeff_monomial(m)*m for m in (CA**2, CA*nf, nf**2))) == 0
                rec[f'{nu} G^{k}'] = parts
        out['numbers gg -> HH at mu = m'][str(xv)] = rec
    (HERE/'three_loop.json').write_text(json.dumps(out, indent=1))
    print('wrote three_loop.json')
    print('passed')


if __name__ == '__main__':
    main()


==> anc/paper2/r0/theory/vec_engine.py <==
"""Lorentz-tensor algebra for the gluon collinear functions (g -> gg) in light-cone components.

Vectors.  A 4-vector is (plus, minus, perp) with v^+ = nbar.v, v^- = n.v and perp a dict {name: coefficient}
over Euclidean transverse basis vectors 'k', 'l' (in D = d - 2 dimensions) and 'e', 'i', 'j' (the
polarisation of the incoming gluon and the transverse directions of the two operators).  Minkowski product
    a.b = (a^+ b^- + a^- b^+)/2 - a_perp . b_perp,
with the Euclidean products as symbols kk, ll, lk, ek, el, ik, il, jk, jl, ei, ej, ij, ee, ii, jj.
n = (2, 0, 0) and nbar = (0, 2, 0).

Tensors.  A tensor is a list of terms (coefficient, factors); a factor is ('V', vector, index) or
('G', index1, index2) (metric).  contract() sums over repeated indices (each index occurs exactly twice) and
returns a sympy expression; g^mu_mu = d.

Dirac traces of gamma matrices with vector or index slots are expanded into metrics (trace of the identity 4).
"""
import itertools
import sympy as sp

eps = sp.Symbol('eps')
d = 4 - 2*eps
METRIC_TRACE = d          # g^mu_mu; check_fdh.py sets it to 4 (four-dimensional-helicity scheme)
TNAMES = ('k', 'l', 'e', 'i', 'j')
_DOT = {}
for a, b in itertools.combinations_with_replacement(TNAMES, 2):
    s = sp.Symbol(''.join(sorted((a, b), key=TNAMES.index)) if a != b else a + a)
    _DOT[(a, b)] = s
    _DOT[(b, a)] = s
kk, ll, lk = _DOT[('k', 'k')], _DOT[('l', 'l')], _DOT[('k', 'l')]
ek, el, ik, il, jk, jl = (_DOT[('e', 'k')], _DOT[('e', 'l')], _DOT[('i', 'k')], _DOT[('i', 'l')],
                          _DOT[('j', 'k')], _DOT[('j', 'l')])
ei, ej, ij = _DOT[('e', 'i')], _DOT[('e', 'j')], _DOT[('i', 'j')]


def tdot(a, b):
    return _DOT[(a, b)]


def vec(plus=0, minus=0, perp=None):
    return (sp.sympify(plus), sp.sympify(minus), {k: sp.sympify(v) for k, v in (perp or {}).items() if v != 0})


N = vec(2, 0)
NB = vec(0, 2)


def vadd(*vs, coeffs=None):
    coeffs = coeffs or [1]*len(vs)
    p = sum(c*v[0] for c, v in zip(coeffs, vs))
    m = sum(c*v[1] for c, v in zip(coeffs, vs))
    perp = {}
    for c, v in zip(coeffs, vs):
        for k, x in v[2].items():
            perp[k] = perp.get(k, 0) + c*x
    return vec(p, m, perp)


def vneg(v):
    return vadd(v, coeffs=[-1])


def mdot(a, b):
    s = (a[0]*b[1] + a[1]*b[0])/2
    for p, x in a[2].items():
        for q, y in b[2].items():
            s -= x*y*tdot(p, q)
    return sp.expand(s)


# ----------------------------------------------------------------------------- tensors
_counter = itertools.count()


def new_index(tag='x'):
    return f'{tag}{next(_counter)}'


class T:
    """a sum of terms coeff * prod(factors)"""
    def __init__(self, terms=None):
        self.terms = terms or []

    @staticmethod
    def scalar(c):
        return T([(sp.sympify(c), [])])

    @staticmethod
    def V(v, idx):
        return T([(sp.Integer(1), [('V', v, idx)])])

    @staticmethod
    def G(a, b):
        return T([(sp.Integer(1), [('G', a, b)])])

    def __add__(self, other):
        return T(self.terms + other.terms)

    def __sub__(self, other):
        return T(self.terms + [(-c, f) for c, f in other.terms])

    def __mul__(self, other):
        if not isinstance(other, T):
            return T([(c*other, f) for c, f in self.terms])
        return T([(c1*c2, f1 + f2) for c1, f1 in self.terms for c2, f2 in other.terms])

    __rmul__ = __mul__


def _contract_term(factors):
    fs = list(factors)
    coeff = sp.Integer(1)
    # remove metrics
    changed = True
    while changed:
        changed = False
        for n_, f in enumerate(fs):
            if f[0] != 'G':
                continue
            a, b = f[1], f[2]
            if a == b:
                coeff *= METRIC_TRACE
                fs.pop(n_)
                changed = True
                break
            # find the other occurrence of a
            for m_, g in enumerate(fs):
                if m_ == n_:
                    continue
                if g[0] == 'G' and a in (g[1], g[2]):
                    other = g[2] if g[1] == a else g[1]
                    fs[m_] = ('G', b, other)
                    fs.pop(n_)
                    changed = True
                    break
                if g[0] == 'V' and g[2] == a:
                    fs[m_] = ('V', g[1], b)
                    fs.pop(n_)
                    changed = True
                    break
            if changed:
                break
            raise ValueError(f'free index {a}')
    # pair vectors
    byidx = {}
    for f in fs:
        assert f[0] == 'V'
        byidx.setdefault(f[2], []).append(f[1])
    for idx, vs in byidx.items():
        assert len(vs) == 2, (idx, len(vs))
        coeff *= mdot(vs[0], vs[1])
    return coeff


def contract(t):
    tot = sp.Integer(0)
    for c, f in t.terms:
        if c == 0:
            continue
        tot += c*_contract_term(f)
    return sp.expand(tot)


# ----------------------------------------------------------------------------- vertices (D = d + i g A)
def V3(k1, i1, k2, i2, k3, i3):
    """three-gluon vertex without the factor -g f^{a1 a2 a3}: all momenta incoming
    g^{i1 i2}(k1 - k2)^{i3} + g^{i2 i3}(k2 - k3)^{i1} + g^{i3 i1}(k3 - k1)^{i2}"""
    return (T.G(i1, i2)*T.V(vadd(k1, vneg(k2)), i3) + T.G(i2, i3)*T.V(vadd(k2, vneg(k3)), i1)
            + T.G(i3, i1)*T.V(vadd(k3, vneg(k1)), i2))


def V4_parts(i1, i2, i3, i4):
    """four-gluon vertex without -i g^2: the three Lorentz structures, multiplying in turn
    f^{a1 a2 e} f^{a3 a4 e}, f^{a1 a3 e} f^{a2 a4 e}, f^{a1 a4 e} f^{a2 a3 e}"""
    return [T.G(i1, i3)*T.G(i2, i4) - T.G(i1, i4)*T.G(i2, i3),
            T.G(i1, i2)*T.G(i3, i4) - T.G(i1, i4)*T.G(i2, i3),
            T.G(i1, i2)*T.G(i3, i4) - T.G(i1, i3)*T.G(i2, i4)]


def trace(slots):
    """Dirac trace of a product of slots, each ('idx', mu) for gamma^mu or ('vec', v) for vslash, in d dims"""
    idxs = []
    pre = T.scalar(1)
    for s in slots:
        if s[0] == 'idx':
            idxs.append(s[1])
        else:
            m = new_index('t')
            idxs.append(m)
            pre = pre*T.V(s[1], m)

    def tr(ix):
        if not ix:
            return T.scalar(4)
        if len(ix) % 2:
            return T([])
        out = T([])
        a = ix[0]
        for kpos in range(1, len(ix)):
            sign = (-1)**(kpos - 1)
            rest = ix[1:kpos] + ix[kpos + 1:]
            out = out + T.G(a, ix[kpos])*tr(rest)*sign
        return out
    return pre*tr(idxs)


==> anc/paper2/unequal_virtuality/DERIVATION.md <==
# Unequal-virtuality test: fixed predictions and conventions

This is supporting research for the `unequal-virtuality` branch. It does not
change the publication Letter or Supplement and does not establish a complete
factorisation theorem. The test concerns the highest two logarithms in
isotropic helicity amplitudes with a nonzero one-loop DPS logarithm.

## 1. External kinematics

Set `a = ma2 = p3^2 > 0`, `b = mb2 = p4^2 > 0`, and
`s > (sqrt(a)+sqrt(b))^2`. All three inputs have mass-squared units.
The massless incoming momenta are p1 and p2, with

    s=(p1+p2)^2, t=(p1-p3)^2, u=(p2-p3)^2,
    s+t+u=a+b.

Define

    D = sqrt((s-a-b)^2-4*a*b),
    t_plus  = (a+b-s+D)/2,
    t_minus = (a+b-s-D)/2,
    t_plus*t_minus = a*b.

The forward endpoint is `t=t_plus`, `u=t_minus`. The implementation evaluates
`t_plus=a*b/t_minus` to avoid subtraction of nearly equal numbers.
Choose a dimensionful distance `d=sqrt(a*b)*10^(-k)` and approach the endpoint by

    t=t_plus-d, u=t_minus+d,
    pT2=(t*u-a*b)/s = d*(D-d)/s.

The last product is used numerically; direct evaluation of `t*u-a*b` is avoided.
The scan requires `0<d<D/2`, so it stays in the forward half of the physical region.
The exactly singular endpoint is never evaluated.

In the centre-of-mass frame:

    Ein=sqrt(s)/2, E3=(s+a-b)/(2*sqrt(s)), E4=(s+b-a)/(2*sqrt(s)),
    |p3|=|p4|=D/(2*sqrt(s)),
    cos(theta)=1-2*d/D, sin(theta)=sqrt(pT2)/|p3|.

The outgoing polarization vectors have different energies and masses. They
satisfy p.epsilon=0 and epsilon.epsilon*=-1; the incoming polarizations also
satisfy epsilon1.p2=epsilon2.p1=0, as required by the published tensor basis.
The code preserves the equal-mass implementation's phases and outgoing
complex conjugation. Timelike virtual-boson polarizations are projections of
the current tensor, not a new approximation to a fully decayed cross section.

At the forward pinch, write `p3=x1*p1+x2*p2`. Then

    x1=(s+a-b+D)/(2*s), x2=(s+a-b-D)/(2*s),
    a=s*x1*x2, b=s*(1-x1)*(1-x2), D=s*(x1-x2).

For equal masses, `x2=1-x1`; unequal masses remove this constraint. The
initial benchmark a=1, b=2, s=15/2 has D=7/2, t_plus=-1/2,
t_minus=-4, x1=2/3 and x2=1/5. The fractions are away from their endpoints.

## 2. Logarithmic convention

Use the reference scale `Q0^2=a*b/s` and the complex logarithm

    G=log(pT/Q0)+i*pi/2 = 0.5*log(s*pT2/(a*b))+i*pi/2,
    L=log(sqrt(a*b)/s).

Both arguments are dimensionless. At a=b=1 this is exactly the original
`G=0.5*log(1-t*u)` on the principal physical branch, since t*u>1.
Under s,a,b -> c*s,c*a,c*b, pT2 -> c*pT2 and G and L are unchanged.

For quark daughters, the Letter gives

    DC=2*CF-CA, B=6*CF,
    DC*log(Qstar^2)=CF*log(a)+CF*log(b)-CA*log(s).

Only ratios of scales enter differences of these logarithms. Direct algebra gives

    Gq-G = 0.5*log(Q0^2/Qstar^2) = -(CA-CF)*L/DC.

For SU(Nc), Qstar^2 = s^(Nc^2)/(a*b)^((Nc^2-1)/2). This expression
has mass-squared dimension, despite its large exponent.

## 3. Conditional two-loop predictions

The prediction uses the SAME boundary condition r1=r2=0 as the existing
Letter. Its validity for unequal virtualities is part of this numerical test;
it is not inferred merely from the renormalisation group equation.

In the Letter's alpha_s/(4*pi) convention the top two logarithms are

    M2 = C1*(-4*DC*Gq^3/3 - B*Gq^2) + O(Gq).

The VVamp evaluator has alpha_s/(2*pi) per loop. If c1 is its one-loop
coefficient of G, the extra relative factor of 1/2 gives

    f3_CF/c1 = -4/3,       f2_CF/c1 = -2*L-3,
    f3_CA/c1 =  2/3,       f2_CA/c1 =  2*L.

Here M2_CF=f3_CF*G^3+f2_CF*G^2+... and similarly for CA, with the colour
factors NOT yet multiplied into the stored coefficients. The change from
Gq to G contributes to f2 and must not be omitted. These are ratios to the
same helicity's one-loop logarithmic coefficient, not ratios to its full
one-loop amplitude. The extraction fits the one-loop coefficient independently;
no guessed unequal-mass closed form for c1 is imposed.

At the benchmark, L=-1.66832943026229210187015638796144849205984..., so

| coefficient/c1 | CF | CA |
|---|---:|---:|
| G^3 | -1.3333333333333333... | +0.6666666666666667... |
| G^2 | +0.33665886052458420374... | -3.33665886052458420374... |

These targets and the fit plan were committed in `predictions_stage1.json`
before extracting any unequal-virtuality amplitude. The prediction module
has no dependency on the two-loop numerical results.

## 4. Published amplitude and crossings

The source is the massless-quark class-A qT finite remainder of arXiv:1503.08835,
at mu^2=s, with electroweak factors and the overall colour tensor stripped.
This is not a massive-top prediction or a complete physical ZZ/WW cross section.

The source computes nine of the twenty tensor coefficients. Its
`ggvvampprec.cpp::employ_crossing_relations` requires four configurations:

    A      : (s,t,a,b)
    A12    : (s,u,a,b)
    A34    : (s,u,b,a)
    A12x34 : (s,t,b,a)

The missing coefficients are

    A3=A12_2, A6=A12_5, A7=A12_4,
    A10=-A34_8, A11=-A34_9,
    A12=A12_9, A13=A12_8,
    A14=-A12x34_9, A15=-A12x34_8,
    A19=A12_18, A20=A12_17.

The equal-mass shortcuts A34=A12 and A12x34=A are NOT used at unequal
virtualities. Tests include a deliberate shortcut error. The shared special-
function cache reduces repeated work without identifying different arguments.
The existing arbitrary-precision translation is reused unchanged; extending
its kinematics is not an independent implementation of the source amplitude.

## 5. Extraction and validation

At each fixed (s,a,b), fit each complex amplitude WITHOUT coefficient constraints:

    sum(f_j*G^j,j=0..J) + rho*sum(h_l*G^l,l=0..P),
    rho=pT2/sqrt(a*b).

J=1 for one loop, J=3 for two loops. One loop uses P=2. Two-loop fits
compare P=-1 (no power term), 0, 1, 2, 3. Central interpolation uses the
deepest J+P+2 points, with a one-point-shifted window; one extra point gives
an overdetermined complex least-squares check. Column rescaling is purely
numerical and does not impose theory. A deliberately wrong synthetic cubic
coefficient is recovered as wrong rather than forced toward its prediction.

The primary P=3 two-loop interpolation uses eight points; nine allow its
shifted-window comparison. Working amplitude precision is 30+5*k decimal
digits. A repeat at k=10 and 95 digits checks the 80-digit point. Higher fit
precision does not restore information lost in the input amplitudes.

Window shifts are numerical stability diagnostics, not rigorous uncertainty
bounds. They cannot exclude a common truncation bias. Model dependence,
precision comparisons and residuals must be assessed together. No fit
claims a probability of agreement or a statistically calibrated confidence interval.

## 6. Scope and references

This extension tests a prediction; it does not assume a universal two-variable
finite matching r0, derive new two-loop integrals, prove operator factorisation,
or change the Letter's scope. Additional virtuality ratios and energies are
needed before treating the single benchmark as a general validation.

Primary amplitude reference: A. von Manteuffel and L. Tancredi,
*The two-loop helicity amplitudes for gg -> V1 V2 -> 4 leptons*,
arXiv:1503.08835, https://arxiv.org/abs/1503.08835.
One-loop DPS reference: J. R. Gaunt and W. J. Stirling,
*Double Parton Scattering Singularity in One-Loop Integrals*,
arXiv:1103.1888, https://arxiv.org/abs/1103.1888.
Internal theoretical input: `../manuscript_prl/letter.tex`, Eqs. labelled
`eq:gammaK`, `eq:kernel`, `eq:rg`, at base main 3d59dd953735bfbe2e3f8ca48dfd12b9e7b86195.


==> anc/paper2/unequal_virtuality/Makefile <==
PY ?= python3
WORKERS ?= 1
.PHONY: prepare test verify scan analyse control
prepare:
	$(PY) prepare.py
test:
	$(PY) test_unequal_virtuality.py
verify:
	$(PY) verify_stage1.py --retained-records
	$(PY) verify_matching.py --check
scan:
	$(PY) run_scan.py --workers $(WORKERS)
analyse:
	$(PY) analyse_scan.py runs/stage1 --output runs/stage1_analysis.json
control:
	$(PY) run_scan.py --k 10 --dps 95 --output runs/stage1


==> anc/paper2/unequal_virtuality/README.md <==
# Tests with off-shell vector bosons of different invariant masses

A separate extension of the massless-quark `gg -> V1* V2*` DPS comparison,
built on `main` **3d59dd953735bfbe2e3f8ca48dfd12b9e7b86195**.
Branch: **`unequal-virtuality`**. The original amplitude points and equal-mass scientific datasets are preserved.

Two independent tests with **different invariant masses of the off-shell vector bosons**
have been completed: `(ma2,mb2,s)=(1,2,15/2)` and `(2,3,17)`, in
consistent mass-squared units. Each includes nine forward distances and
an 80/95-digit control at k=10. The `++++` and `++--` transverse
helicity projections test the logarithms; their parity partners
are consistency checks, not separate processes.

**Both benchmarks agree with the conditional predictions** for the
leading two logarithms, separately for C_F and C_A; see
[RESULTS.md](RESULTS.md). The original first-run CSV and provenance
remain in `results/`, and full independently recomputed desktop
amplitudes for both configurations are archived under
[local_reproductions/](results/local_reproductions/).

Replay the result without downloading or reevaluating VVamp:

```bash
python paper2/unequal_virtuality/verify_stage1.py --retained-records
python paper2/unequal_virtuality/analyse_scan.py \
  paper2/unequal_virtuality/results/stage1_amplitudes.csv.gz
```

Install the two dependencies below first when working in a fresh environment.
The compressed CSV retains every unrounded helicity amplitude used in the fits;
these analysis inputs are not resumable point caches. The historical source-run full tensor archive is unavailable, so its
original recontraction check is not reproduced by the CSV alone.
However, the independent desktop reproductions of **both** benchmarks
now include the complete raw tensor and helicity JSON records.
Fresh `run_scan.py` evaluations also save all twenty coefficients.
The `--raw-archive` mode of `verify_stage1.py` checks only the original
historical archive; for desktop records, unpack the archives and rerun
`analyse_scan.py` as shown below.

Read [DERIVATION.md](DERIVATION.md) for the prediction, its boundary assumption,
normalizations, crossing map and scope. The prediction was fixed in
[predictions_stage1.json](predictions_stage1.json) before numerical extraction.
The massless-quark class-A qT finite remainder at `mu2=s` is used. Electroweak
couplings, top-mass effects and rates are not included. The finite matching
comparison is tested for the two stated invariant-mass configurations.
The `--retained-records` option verifies the historical point fingerprints,
precision controls, predictions and fits against their stored records; it
preserves their original source hashes rather than equating them to the
current evaluator. The original evaluator source would be required for a
strict source-byte replay.

## Reproduce both desktop validations

From the repository root, verify the recorded checksums:

```bash
sha256sum -c paper2/unequal_virtuality/results/local_reproductions/lhcpheno48_20261115.sha256
sha256sum -c paper2/unequal_virtuality/results/local_reproductions/lhcpheno48_benchmark2_20261115.sha256
```

To reanalyse the second configuration without expensive amplitude evaluation:

```bash
mkdir -p paper2/unequal_virtuality/runs/replay_benchmark2
tar -xzf paper2/unequal_virtuality/results/local_reproductions/lhcpheno48_benchmark2_20261115.tar.gz \
  -C paper2/unequal_virtuality/runs/replay_benchmark2
python paper2/unequal_virtuality/analyse_scan.py \
  paper2/unequal_virtuality/runs/replay_benchmark2/a2_b3_s17 \
  --output paper2/unequal_virtuality/runs/replay_benchmark2/fits_pppp.json
python paper2/unequal_virtuality/analyse_scan.py \
  paper2/unequal_virtuality/runs/replay_benchmark2/a2_b3_s17 \
  --helicity '++--' \
  --output paper2/unequal_virtuality/runs/replay_benchmark2/fits_ppmm.json
```

For the first benchmark, extract `lhcpheno48_20261115.tar.gz`
and analyse its `stage1/` directory similarly. Each archive contains
ten points (nine distances plus the high-precision repeat) and two
fit-result JSON files. These are **research validation data**, separate
from the PRL arXiv ancillary package. GitHub CI checks the archive
checksums and contents but does not rerun the full VVamp calculation.

## Install and validate

From the repository root, using Python 3.10 or later:

```bash
python3 -m venv .venv-uv
source .venv-uv/bin/activate
python -m pip install -r paper2/unequal_virtuality/requirements.txt
make -C paper2/unequal_virtuality test PY=python
python paper2/unequal_virtuality/prepare.py
```

The preparation command downloads the published VVamp archive from CERN's
source mirror, verifies its SHA-256, unpacks it safely and runs the existing
translator. Generated input and build files stay in this directory and are
ignored by Git. A previous verified archive can be used offline:

```bash
python paper2/unequal_virtuality/prepare.py --archive /path/to/ggvvamp-1.0.tar.gz
```

Only `mpmath` is needed for amplitude evaluation and fitting. `sympy` is used
by the independent algebra/unit tests. The Python-version-specific
`algebra.marshal` must be regenerated after changing Python versions; do not
copy it from a different interpreter. The code uses the existing evaluator
unchanged and makes four crossed evaluations when the virtualities differ.

## A single point, the benchmark scan, and precision control

```bash
# A single initial point
python paper2/unequal_virtuality/run_scan.py --k 4

# Nine distinct distances; processes, not threads. Start with one or two.
python paper2/unequal_virtuality/run_scan.py --workers 2

# Repeat k=10 at 95 rather than 80 digits in the same output directory.
python paper2/unequal_virtuality/run_scan.py --k 10 --dps 95

# Fit the primary helicity and write coefficients, residuals and window shifts.
python paper2/unequal_virtuality/analyse_scan.py \
  paper2/unequal_virtuality/runs/stage1 \
  --output paper2/unequal_virtuality/runs/stage1_analysis.json

# The second helicity is already stored; no new amplitude evaluation is needed.
python paper2/unequal_virtuality/analyse_scan.py \
  paper2/unequal_virtuality/runs/stage1 --helicity '++--' \
  --output paper2/unequal_virtuality/runs/stage1_analysis_ppmm.json
```

Point `k` means `t=t_plus-sqrt(ma2*mb2)*10^-k`, not `pT2=10^-k`.
Default working precision is `30+5*k` decimal digits. `--dps` overrides it;
`--dps-base` and `--dps-step` configure a schedule. Fitting uses higher arithmetic
precision, which does not increase the accuracy of stored amplitude inputs.

Each point is saved atomically as soon as it finishes. Resume only reuses a
file when its inputs, code, parameters and runtime agree exactly. A partial,
legacy or incompatible file is rejected rather than silently relabelled.
Preserve such records and use a fresh output directory, or explicitly request
`--recompute`. Failed recomputations do not overwrite an existing valid file.
No command modifies the original equal-mass points or the manuscripts.

## General configurations

The input flags are **squared** virtualities, not masses. For example:

```bash
python paper2/unequal_virtuality/run_scan.py \
  --ma2 2 --mb2 3 --s 17 --k 4 5 6 7 8 9 10 11 12 \
  --workers 2 --output paper2/unequal_virtuality/runs/a2_b3_s17
python paper2/unequal_virtuality/analyse_scan.py \
  paper2/unequal_virtuality/runs/a2_b3_s17 \
  --output paper2/unequal_virtuality/runs/a2_b3_s17_analysis.json
```

This is the **second validated configuration**, independently rerun on
`lhcpheno48`; its fitted results and precision control are in
[RESULTS.md](RESULTS.md). Supply rational or decimal strings. All three invariants
must use the same units. Require positive timelike virtualities and energy above
threshold; the DPS expansion is intended away from threshold and fraction
endpoints. Very extreme scale hierarchies need their own numerical study.

`--all-helicities` stores all 36 projections, while `--helicities` selects them.
This does not save much evaluation time: the expensive tensor coefficients
are shared. `analyse_scan.py` deliberately only tests the isotropic logarithmic
channels `++++`, `++--`, `----`, `--++`. A longitudinal or angular-constant
channel requires its appropriate theoretical prediction, not division by a
vanishing c1. A run directory must contain one physical configuration only.

## Interpretation

All coefficients are fitted freely. The predictions are used only afterward.
The output compares no power correction and correction polynomials P=0,1,2,3,
central and shifted windows, an extra-point least-squares fit, and independent
one-loop normalization shifts. Nine distinct points are recommended: P=3 needs
eight parameters and a ninth point for the shifted window.

A small interpolation residual alone is not evidence of the theory: square
interpolation has no remaining degrees of freedom. Inspect coefficient stability
and the overdetermined comparison. Window shifts are not statistical or rigorous
error bounds. A second-precision point controls roundoff at that point, not every
point or every possible mass ratio. Two successful configurations with different virtualities
do not prove general factorisation.

The complete input identity is pinned to
`1c69a6beb3be85b07225af867586f242e999337a1ccf1fb940016a5341dfc091`
for `ggvvamp-1.0.tar.gz`. The primary reference is arXiv:1503.08835; see
[DERIVATION.md](DERIVATION.md) and `../zz/README.md` for attribution and known
shared ingredients of the amplitude checks.


==> anc/paper2/unequal_virtuality/RESULTS.md <==
# Numerical tests with off-shell vector bosons of different invariant masses

**Outcome:** two independently evaluated configurations with different invariant masses of the off-shell vector bosons support the conditional predictions for the two highest
DPS logarithms. The tests do not establish a general factorisation theorem or
determine the finite matching for arbitrary virtualities. The extension also tests the one-loop normalisation and finite matching
without changing existing equal-mass amplitude records.

## Benchmark 1: (m1^2,m2^2,s) = (1,2,15/2)

The configuration is `ma2=1`, `mb2=2`, `s=15/2` (all mass-squared units).
At the forward endpoint, `x1=2/3`, `x2=1/5`, `t_plus=-1/2`, `t_minus=-4`.
Nine distances `d=sqrt(2)*10^(-k)`, k=4,...,12, were freshly evaluated with
50,...,90 decimal working digits. The k=10 point was repeated at 95 digits.
Four transverse helicities and all twenty tensor coefficients were evaluated
for each point using all four unequal-mass crossing configurations.

Predictions and the fit plan were committed **before amplitude extraction**:
`cb37bb3cb7b3a632818f9afacba348cffa1f4f20`. The evaluator implementation is
`8067769dbc689f15c00febfdedbfcaebffff669a`. The numerical input is the
published VVamp amplitude, not amplitudes synthesized from the DPS kernel.
The translation and special-function implementation are shared with the existing
ZZ implementation, so this is not an independent new implementation of VVamp.

Use `G=0.5*log(s*pT2/(ma2*mb2))+i*pi/2` and
`L=log(sqrt(ma2*mb2)/s)=-1.6683294302622921...`. Predictions in VVamp's
alpha_s/(2*pi) loop convention are

    CF: f3/c1=-4/3, f2/c1=-2*L-3,
    CA: f3/c1= 2/3, f2/c1= 2*L.

Here c1 is extracted independently from the one-loop amplitude of the same
helicity. All two-loop coefficients are fitted freely. No predicted coefficient
is imposed. The same r1=r2=0 boundary assumption as the Letter is being tested;
unequal-virtuality finite matching r0 is not assumed or derived.

## First benchmark: primary helicity ++++

The primary fit has four leading polynomial coefficients and four power-correction
coefficients (P=3). It uses k=5,...,12, compared with k=4,...,11 and an
all-nine-point overdetermined fit. Deviations include the small imaginary part
of each extracted ratio, not only differences of real parts.

| Ratio | Prediction | Extracted real part | Absolute complex deviation | Shifted-window change |
|---|---:|---:|---:|---:|
| CF G^3/c1 | -1.3333333333333333 | -1.3333333333335162 | 2.017e-13 | 1.282e-11 |
| CF G^2/c1 | 0.3366588605245842 | 0.3366588605179940 | 7.766e-12 | 4.490e-10 |
| CA G^3/c1 | 0.6666666666666667 | 0.6666666666668394 | 1.744e-13 | 1.284e-11 |
| CA G^2/c1 | -3.3366588605245842 | -3.3366588605180945 | 6.715e-12 | 4.497e-10 |

The second helicity ++-- gives maximum deviations 1.355e-13 (cubic) and
5.216e-12 (quadratic). Its parity partners are consistency checks, not extra
independent processes. Complete complex ratios, one-loop normalization shifts
and all model variations are in [stage1_summary.json](results/stage1_summary.json).

The all-nine-point least-squares result changes the cubic coefficients by
0.500 and the quadratic coefficients by 0.527 times the interpolation window
shift. Lower-order power corrections give progressively larger deviations:
for ++++, the largest quadratic deviation is 1.673e-6 without power corrections,
7.456e-7 at P=0, 2.373e-7 at P=1, 4.144e-8 at P=2, and 7.766e-12 at P=3.
This model dependence is retained rather than hidden by selecting only the best
agreement. A tiny square-interpolation residual is not itself a physics test.
Window shifts are stability diagnostics, not statistical confidence intervals
or rigorous bounds on an error shared by neighboring windows.

## Benchmark 2: (m1^2,m2^2,s) = (2,3,17)

A second independent `lhcpheno48` run used nine forward distances
`k=4,...,12` with 50,...,90 decimal digits and a further `k=10`
evaluation at 95 digits. Both `++++` and `++--` were fitted freely,
with the C_F and C_A terms separated. All momenta are expressed in
consistent mass-squared units. The same four unequal-mass crossings
and published VVamp amplitude are used; this is a distinct kinematic
test, not an independent amplitude program.

The theoretical predictions are unchanged:
`G=log(pT/sqrt(ma2*mb2/s))+i*pi/2`,
`L=log(sqrt(6)/17)`, and, with c1 the fitted one-loop G coefficient,

    CF: f3/c1=-4/3, f2/c1=-2*L-3
    CA: f3/c1= 2/3, f2/c1= 2*L

For the `++++` component, the central P=3 fits (k=5,...,12) give:

| Ratio | Prediction | Fitted real part | Absolute complex deviation | Shifted-window change |
|---|---:|---:|---:|---:|
| CF G^3/c1 | -1.3333333333333333 | -1.3333333333335049 | 1.949e-13 | 1.194e-11 |
| CF G^2/c1 | 0.8746672188843772 | 0.8746672188784078 | 7.332e-12 | 4.077e-10 |
| CA G^3/c1 | 0.6666666666666667 | 0.6666666666668518 | 1.851e-13 | 1.358e-11 |
| CA G^2/c1 | -3.8746672188843772 | -3.8746672188774572 | 6.966e-12 | 4.638e-10 |

For `++--` the maximum deviations are 1.329e-13 (cubic)
and 4.998e-12 (quadratic). Across both helicities, the
largest P=2 quadratic deviation is 2.241e-8, versus
7.332e-12 at P=3. The observed improvement with P,
and the shifted-window comparison, test stability rather
than furnishing statistically calibrated errors.

The k=10 80/95-digit control gives maximum scaled amplitude
differences of 5.943e-59 at one loop, 5.592e-56
for the C_F part and 2.609e-55 for C_A, with scaling
`max(1,abs(amplitude))`. This controls roundoff at that
point, not a systematic extrapolation uncertainty.

Both full desktop reproduction archives, with ten raw
tensor/helicity point files and two helicity-fit outputs each,
are retained in [local_reproductions/](results/local_reproductions/):
`lhcpheno48_20261115.tar.gz` (benchmark 1) and
`lhcpheno48_benchmark2_20261115.tar.gz` (benchmark 2).
Both have SHA-256 manifests. They allow the separate desktop
fits to be rerun from full amplitude data.

## Validation completed

- Thirteen offline tests passed: invariant identities, timelike polarizations,
  mass/scale symmetries, four-crossing bookkeeping, invalid-input rejection,
  cache integrity and unconstrained extraction of deliberately wrong synthetic
  coefficients. The equal-mass limit reproduces all 36 stored helicity amplitudes
  from their tensor coefficients; it does not freshly evaluate those old points.
- The fresh unequal-virtuality scan uses four distinct crossings at every point,
  with zero Li22 convergence-order failures.
- The 80/95-digit k=10 repeat has maximum scaled differences 2.542e-59 at one
  loop, 5.992e-57 for CF and 6.940e-57 for CA, across the four stored helicities.
  The scale in this comparison is max(1,|amplitude|). It controls roundoff at
  that point, not every possible kinematic configuration.
- Parity partners agree within a maximum scaled difference 5.795e-51.
- Recontracting all twenty saved tensor coefficients in all ten raw records at
  110 digits reproduced the saved helicity amplitudes within 2.021e-49 locally.
  This was a tensor-to-helicity consistency check, not a new amplitude calculation.
  The original tensor archive is not distributed; see data availability below.
- Exporting the unrounded helicities to CSV reproduces all fitted coefficients,
  window shifts and precision comparisons identically to the raw JSON analysis.

The [provenance manifest](results/stage1_provenance.json) records the original
input and source hashes, runtime, individual raw-record hashes and the exact CSV
checksum. [tensor_recontraction.json](results/tensor_recontraction.json) records
the historical local full-record check. Branch CI reruns the thirteen tests, replays the retained first-benchmark
analysis, and validates the SHA-256 checksums and member layout of both
desktop archives. CI does not recompute the expensive VVamp amplitudes.

## Reproduce and extend

From the repository root, after installing `requirements.txt` in this directory:

```bash
python paper2/unequal_virtuality/verify_stage1.py
python paper2/unequal_virtuality/analyse_scan.py \
  paper2/unequal_virtuality/results/stage1_amplitudes.csv.gz --helicity '++--'
```

To reevaluate all amplitudes or change virtualities/energy, follow
[README.md](README.md). Fresh scans save full tensor and helicity records.
The committed CSV contains every unrounded helicity amplitude needed for the
logarithmic fits and the precision comparison. The historical first-run tensor archive
`unequal_virtuality_stage1_raw_records.json.gz` was not distributed. Its
hash and historical check report remain in the manifest, but hashes alone
cannot reproduce that historical calculation. The two subsequent *desktop*
reproductions do include full tensor JSON data in the archives above. Reevaluate
with `run_scan.py` to generate full tensor records. The optional `--raw-archive`
mode verifies the original archive only, when that hash-matching file is available.

Neither third-party amplitude sources nor Python-specific compiled caches are
committed. `prepare.py` downloads and verifies the original source reproducibly.
The general code is ready for desktop scans. The two specified kinematic configurations have been tested. Other mass
ratios and energies are supported inputs, not automatically validated.
No publication claim or manuscript text changes automatically from these tests.


==> anc/paper2/unequal_virtuality/analyse_scan.py <==
#!/usr/bin/env python3
"""Unconstrained complex fits; predictions are compared only AFTER extraction.

Fit y=sum(f_j G^j,j=0..J)+rho*sum(h_j G^j,j=0..P),
rho=pT2/sqrt(ma2*mb2). P=-1 disables the power correction.
Window shifts and model variations are diagnostics, not statistical errors.
"""
import argparse
import gzip
import json
from pathlib import Path
import mpmath as mp
from uv_core import (HERE, LOG_HELICITIES, PARTS, complex_pair, cpair, predictions,
                     provenance, real, kinematics)
from run_scan import validate_record


def load_records(path):
    path=Path(path)
    if path.suffix == ".csv" or path.name.endswith(".csv.gz"):
        from stored_points import read_csv
        records=read_csv(path)
    else:
        files=sorted(path.glob("uv_*.json")) if path.is_dir() else [path]
        if not files:
            raise ValueError("no uv_*.json point files")
        records=[]
        for f in files:
            text=gzip.open(f,"rt").read() if f.suffix==".gz" else f.read_text()
            data=json.loads(text)
            values=data if isinstance(data,list) else [data]
            for r in values:
                validate_record(r)
                records.append(r)
    configs={json.dumps(r["configuration"],sort_keys=True) for r in records}
    if len(configs)!=1:
        raise ValueError("Do not mix physical configurations in one fit")
    # At a repeated k, retain highest precision and report the discrepancy.
    groups={}
    for r in records:
        groups.setdefault(r["k"],[]).append(r)
    chosen=[]
    controls=[]
    for k,group in sorted(groups.items()):
        group.sort(key=lambda r:r["dps"])
        best=group[-1]
        for low in group[:-1]:
            hs=set(low["M"]) & set(best["M"])
            deviation={}
            for part in PARTS:
                deviation[part]=max(abs(complex_pair(best["M"][h][part])-complex_pair(low["M"][h][part])) /
                                    max(mp.mpf(1),abs(complex_pair(best["M"][h][part]))) for h in hs)
            controls.append(dict(k=k,dps_low=low["dps"],dps_high=best["dps"],
                                 scaled_difference={p:mp.nstr(v,15) for p,v in deviation.items()}))
        chosen.append(best)
    return chosen,controls


def fit(records,values,degree,pdegree,window=0,extra=0):
    n=degree+pdegree+2 if pdegree>=0 else degree+1
    end=len(records)-window
    count=n+extra
    if end<count:
        return None
    chosen=records[end-count:end]
    vals=values[end-count:end]
    rows=[]
    for r in chosen:
        G=complex_pair(r["kinematics"]["G"])
        rho=mp.mpf(r["kinematics"]["pT2"])/mp.mpf(r["kinematics"]["q2"])
        rows.append([G**j for j in range(degree+1)]+[rho*G**j for j in range(pdegree+1)])
    # Column scaling improves numerical conditioning without constraining coefficients.
    scale=[max(abs(row[j]) for row in rows) for j in range(n)]
    if any(x==0 for x in scale):
        raise ValueError("rank-deficient fit column")
    M=mp.matrix([[v/scale[j] for j,v in enumerate(row)] for row in rows])
    y=mp.matrix(vals)
    sol=mp.lu_solve(M,y) if count==n else mp.qr_solve(M,y)[0]
    coeff=[sol[j]/scale[j] for j in range(n)]
    residual=max(abs(sum(row[j]*coeff[j] for j in range(n))-value) for row,value in zip(rows,vals))
    residual/=max(mp.mpf(1),max(abs(v) for v in vals))
    return dict(coeff=coeff[:degree+1],nuisance=coeff[degree+1:],
                k=[r["k"] for r in chosen],points=count,parameters=n,
                scaled_residual=residual)


def analyse(records,helicity="++++"):
    if helicity not in LOG_HELICITIES:
        raise ValueError("This analysis targets the isotropic one-loop logarithm; select ++++, ++--, ---- or --++")
    if any(helicity not in r["M"] for r in records):
        raise ValueError("selected helicity not stored at every point")
    if len(records)<5:
        raise ValueError("need at least five distinct k values; nine are recommended")
    # Recompute G and rho from exact configurations; do not trust rounded fitted abscissae.
    checked=[]
    for r in records:
        kin=kinematics(r["configuration"],r["k"])
        tolerance=mp.power(10,-min(r["dps"]-15,mp.mp.dps-10))
        for name in ("t","u","pT2"):
            if abs(mp.mpf(r["kinematics"][name])-kin[name])>tolerance*max(1,abs(kin[name])):
                raise ValueError(f"inconsistent {name} at k={r['k']}")
        rr=dict(r,kinematics=dict(r["kinematics"],G=cpair(kin["G"]),q2=mp.nstr(kin["q2"]),pT2=mp.nstr(kin["pT2"])))
        # Use full analysis precision for dimensionful abscissae.
        rr["kinematics"]["q2"]=mp.nstr(kin["q2"],mp.mp.dps)
        rr["kinematics"]["pT2"]=mp.nstr(kin["pT2"],mp.mp.dps)
        checked.append(rr)
    records=checked
    values={p:[complex_pair(r["M"][helicity][p]) for r in records] for p in PARTS}
    one=fit(records,values["1l"],1,2)
    onew=fit(records,values["1l"],1,2,window=1)
    c1=one["coeff"][1]
    if abs(c1)<mp.power(10,-min(20,mp.mp.dps//2)):
        raise ValueError("one-loop logarithm too small for this normalization")
    pred=predictions(records[0]["configuration"])
    result=dict(configuration=records[0]["configuration"],helicity=helicity,distinct_points=len(records),
                c1=cpair(c1,35),c1_window_shift=mp.nstr(abs(c1-onew["coeff"][1]),15) if onew else None,
                assumption="r1=r2=0, tested rather than independently proved for unequal virtualities",
                fits=[])
    for P in (-1,0,1,2,3):
        for part in ("2l_CF","2l_CA"):
            f=fit(records,values[part],3,P)
            fw=fit(records,values[part],3,P,window=1)
            fl=fit(records,values[part],3,P,extra=1)
            if f is None:
                continue
            row=dict(part=part,power_correction_degree=P,k=f["k"],points=f["points"],parameters=f["parameters"],
                     scaled_fit_residual=mp.nstr(f["scaled_residual"],15),coefficients=[cpair(v,35) for v in f["coeff"]],comparison={})
            for j in (3,2):
                ratio=f["coeff"][j]/c1
                shift=abs(f["coeff"][j]-fw["coeff"][j])/abs(c1) if fw else None
                # Also vary the one-loop extraction independently.
                norm_shift=abs(f["coeff"][j]/onew["coeff"][1]-ratio) if onew else None
                row["comparison"][str(j)]=dict(extracted=cpair(ratio,35),prediction=mp.nstr(pred[part][j],35),
                    absolute_deviation=mp.nstr(abs(ratio-pred[part][j]),15),
                    window_shift=mp.nstr(shift,15) if shift is not None else None,
                    normalization_shift=mp.nstr(norm_shift,15) if norm_shift is not None else None,
                    least_squares_shift=mp.nstr(abs(fl["coeff"][j]/c1-ratio),15) if fl else None)
            result["fits"].append(row)
    return result


def main():
    p=argparse.ArgumentParser(description=__doc__)
    p.add_argument("points",type=Path)
    p.add_argument("--helicity",default="++++")
    p.add_argument("--output",type=Path)
    p.add_argument("--dps",type=int,default=110,help="fit arithmetic precision; does not increase input accuracy")
    args=p.parse_args()
    mp.mp.dps=args.dps
    records,controls=load_records(args.points)
    result=analyse(records,args.helicity)
    result["precision_controls"]=controls
    result["analysis_dps"]=args.dps
    result["input_sha256"]=provenance.file_hashes({str(f.name):f for f in sorted(args.points.glob("uv_*.json"))}) if args.points.is_dir() else provenance.file_hashes({args.points.name:args.points})
    result["analysis_source_sha256"]=provenance.file_hashes({n:HERE/n for n in ("analyse_scan.py","uv_core.py","stored_points.py")})
    if args.output:
        provenance.atomic_write(args.output,result)
    print(f"configuration={result['configuration']}, helicity={args.helicity}, c1={result['c1']}")
    for row in result["fits"]:
        print(f"P={row['power_correction_degree']:2} {row['part']} k={row['k']}")
        for j,v in row["comparison"].items():
            print(f"  G^{j}/c1={v['extracted']}, prediction={v['prediction']}, deviation={v['absolute_deviation']}, window={v['window_shift']}")
    if controls:
        print("Precision controls:",controls)


if __name__=="__main__":
    main()


==> anc/paper2/unequal_virtuality/predictions_stage1.json <==
{
  "schema": 1,
  "status": "predictions fixed before unequal-virtuality amplitude extraction",
  "base_main": "3d59dd953735bfbe2e3f8ca48dfd12b9e7b86195",
  "configuration": {"s": "15/2", "ma2": "1", "mb2": "2"},
  "scheme": "VVamp class A massless quarks; qT finite remainder; mu2=s; alpha_s/(2*pi) per loop",
  "forward_scan": "t=t_plus-sqrt(ma2*mb2)*10^(-k), k=4,...,12",
  "logarithm": "G=0.5*log(s*pT2/(ma2*mb2))+i*pi/2",
  "L": "log(sqrt(ma2*mb2)/s)",
  "assumption": "Same r1=r2=0 two-loop kernel boundary as the current Letter; this is what the extension tests, not a separately established unequal-virtuality theorem.",
  "helicities": ["++++", "++--", "----", "--++"],
  "normalization": "c1 is the independently extracted one-loop coefficient of G for the same helicity",
  "predictions_over_c1": {
    "2l_CF": {"G3": "-4/3", "G2": "-2*L-3"},
    "2l_CA": {"G3": "2/3", "G2": "2*L"}
  },
  "benchmark_values": {
    "L": "-1.6683294302622921018701563879614484920598417105509",
    "CF_G3": "-1.3333333333333333333333333333333333333333333333333",
    "CF_G2": "0.33665886052458420374031277592289698411968342110177",
    "CA_G3": "0.66666666666666666666666666666666666666666666666667",
    "CA_G2": "-3.3366588605245842037403127759228969841196834211018"
  },
  "fit_plan": "Unconstrained complex polynomial in G through degree 3, plus pT2/sqrt(ma2*mb2) times polynomial through degree P; compare P=0,1,2,3, sliding windows and overdetermined fits. One-loop degree 1 plus power corrections through degree 2. No predicted coefficients are fixed in fits.",
  "out_of_scope": ["unequal-virtuality finite matching r0", "complete operator factorisation theorem", "phenomenological rates", "changes to main or publication manuscripts"]
}


==> anc/paper2/unequal_virtuality/prepare.py <==
#!/usr/bin/env python3
"""Fetch checksum-pinned published VVamp input and rebuild Python-local translation.

Only generated inputs/build products under this directory are created.
No third-party source is committed. An existing verified local archive can
be supplied with --archive for offline use. Rebuild on changing Python versions:
algebra.marshal is an implementation-specific generated cache, not source code.
"""
import argparse
import hashlib
import json
from pathlib import Path
import shutil
import subprocess
import sys
import tarfile
import tempfile
import urllib.request

HERE=Path(__file__).resolve().parent
URL="https://lcgpackages.web.cern.ch/lcgpackages/tarFiles/sources/ggvvamp-1.0.tar.gz"
SHA256="1c69a6beb3be85b07225af867586f242e999337a1ccf1fb940016a5341dfc091"


def digest(path):
    h=hashlib.sha256()
    with Path(path).open('rb') as f:
        for block in iter(lambda:f.read(1024*1024),b''):
            h.update(block)
    return h.hexdigest()


def safe_unpack(path,target):
    with tarfile.open(path,'r:gz') as arc:
        # Reject special files and links as well as path traversal.
        members=arc.getmembers()
        for entry in members:
            p=Path(entry.name)
            if p.is_absolute() or '..' in p.parts or not (entry.isfile() or entry.isdir()):
                raise ValueError(f"Unsafe archive entry: {entry.name}")
        if hasattr(tarfile,'data_filter'):
            arc.extractall(target,members=members,filter='data')
        else:
            arc.extractall(target,members=members)


def main():
    p=argparse.ArgumentParser(description=__doc__)
    p.add_argument('--archive',type=Path,help='previously downloaded ggvvamp-1.0.tar.gz')
    args=p.parse_args()
    inputs=HERE/'inputs'; build=HERE/'build'
    inputs.mkdir(exist_ok=True);build.mkdir(exist_ok=True)
    archive=args.archive.resolve() if args.archive else inputs/'ggvvamp-1.0.tar.gz'
    if not archive.exists():
        if args.archive:
            raise FileNotFoundError(archive)
        with tempfile.NamedTemporaryFile(dir=inputs,delete=False) as f:
            tmp=Path(f.name)
        try:
            request=urllib.request.Request(URL,headers={'User-Agent':'DPS-unequal-virtuality-reproduction/1'})
            with urllib.request.urlopen(request,timeout=120) as response,tmp.open('wb') as out:
                shutil.copyfileobj(response,out)
            if digest(tmp)!=SHA256:
                raise ValueError('Downloaded archive checksum mismatch; file not used')
            tmp.replace(archive)
        finally:
            tmp.unlink(missing_ok=True)
    if digest(archive)!=SHA256:
        raise ValueError('Archive checksum mismatch; file not used')
    safe_unpack(archive,build)
    translator=HERE.parent/'zz/scripts/translate_ggvvamp.py'
    subprocess.run([sys.executable,str(translator),str(build/'ggvvamp-1.0'),str(build/'ggv')],check=True)
    info={'url':URL,'archive_sha256':SHA256,'python':sys.version,'translator_sha256':digest(translator),
          'crossing_source_sha256':digest(build/'ggvvamp-1.0/ggvvampprec.cpp')}
    (build/'input_provenance.json').write_text(json.dumps(info,indent=2)+'\n')
    print('Verified input and translated evaluator:',build/'ggv')


if __name__=='__main__':
    main()


==> anc/paper2/unequal_virtuality/requirements.txt <==
mpmath==1.3.0
sympy==1.14.0


==> anc/paper2/unequal_virtuality/results/local_reproductions/lhcpheno48_20261115.sha256 <==
8ba3f10c93c5a7e261e822eaa62577ae8c32d78a51a506ecab74dc5ba3c55a7d  paper2/unequal_virtuality/results/local_reproductions/lhcpheno48_20261115.tar.gz


==> anc/paper2/unequal_virtuality/results/local_reproductions/lhcpheno48_benchmark2_20261115.sha256 <==
d6b11eee46c49151f8964fbd0759f26dff4b5a74fdc2eb40994bac54f261727c  paper2/unequal_virtuality/results/local_reproductions/lhcpheno48_benchmark2_20261115.tar.gz


==> anc/paper2/unequal_virtuality/results/matching_checks.json <==
{
  "description": "Independent extraction from retained unequal-mass VVamp points; no new amplitudes",
  "interpretation": "Two numerical tests of the mean matching expression, not a general proof",
  "results": [
    {
      "configuration": {
        "s": "15/2",
        "ma2": "1",
        "mb2": "2"
      },
      "x1": "0.66666666666666666667",
      "x2": "0.2",
      "expected_CF": "4.5326606685016485",
      "expected_CA": "-0.366500286330873279",
      "precision_control": {
        "k": 10,
        "dps_low": 80,
        "dps_high": 95,
        "scaled_difference": {
          "1l": "2.54168696917833e-59",
          "2l_CF": "5.99130663301205e-57",
          "2l_CA": "6.93978109598594e-57"
        }
      },
      "helicities": {
        "++++": {
          "c1_prediction": "(0.0 - 13.40412865531645115j)",
          "c1_absolute_deviation": "3.260439445833321e-18",
          "2l_CF": {
            "extracted_real": "4.53266066834637989",
            "extracted_imag": "1.254762929451582e-10",
            "complex_deviation": "1.9963126768141e-10",
            "fit_window_shift": "1.050186577965983e-8",
            "change_for_P2": "1.06356245696246e-6"
          },
          "2l_CA": {
            "extracted_real": "-0.36650028617072466",
            "extracted_imag": "-6.436943679105929e-11",
            "complex_deviation": "1.726007080642909e-10",
            "fit_window_shift": "1.051898081108769e-8",
            "change_for_P2": "5.316921864546815e-7"
          }
        },
        "++--": {
          "c1_prediction": "(0.0 - 1.675516081914556394j)",
          "c1_absolute_deviation": "4.075549307291652e-19",
          "2l_CF": {
            "extracted_real": "4.532660668399177",
            "extracted_imag": "8.645368685258131e-11",
            "complex_deviation": "1.340695718769847e-10",
            "fit_window_shift": "7.431808183499846e-9",
            "change_for_P2": "1.063632720621395e-6"
          },
          "2l_CA": {
            "extracted_real": "-0.366500286215127433",
            "extracted_imag": "-3.718647032654856e-11",
            "complex_deviation": "1.21572753407835e-10",
            "fit_window_shift": "7.858697541501673e-9",
            "change_for_P2": "5.317490327858286e-7"
          }
        }
      },
      "leading_log_max_deviation": "7.7657948785761577e-12",
      "leading_log_window_shift": "4.4971344952353845e-10",
      "leading_log_P2_change": "4.1433219560119606e-8",
      "finite_matching_max_deviation": "1.9963126768141e-10"
    },
    {
      "configuration": {
        "s": "17",
        "ma2": "2",
        "mb2": "3"
      },
      "x1": "0.79277797500303889027",
      "x2": "0.14839849558519640385",
      "expected_CF": "6.98346411237506201",
      "expected_CA": "-2.55206387744808865",
      "precision_control": {
        "k": 10,
        "dps_low": 80,
        "dps_high": 95,
        "scaled_difference": {
          "1l": "5.94347188237702e-59",
          "2l_CF": "5.59159910086942e-56",
          "2l_CA": "2.60928595987014e-55"
        }
      },
      "helicities": {
        "++++": {
          "c1_prediction": "(0.0 - 16.96789061184714765j)",
          "c1_absolute_deviation": "6.409437483052714e-18",
          "2l_CF": {
            "extracted_real": "6.98346411223962037",
            "extracted_imag": "1.248273699529895e-10",
            "complex_deviation": "1.841909583729108e-10",
            "fit_window_shift": "9.298341880847934e-9",
            "change_for_P2": "5.618815750663713e-7"
          },
          "2l_CA": {
            "extracted_real": "-2.55206387727813521",
            "extracted_imag": "-4.153380557044021e-11",
            "complex_deviation": "1.749549399991829e-10",
            "fit_window_shift": "1.057811682241406e-8",
            "change_for_P2": "2.808368129940285e-7"
          }
        },
        "++--": {
          "c1_prediction": "(0.0 - 0.7728679025422729907j)",
          "c1_absolute_deviation": "2.91942505837708e-19",
          "2l_CF": {
            "extracted_real": "6.9834641122922192",
            "extracted_imag": "8.17044497398802e-11",
            "complex_deviation": "1.163552641845139e-10",
            "fit_window_shift": "6.51725895819229e-9",
            "change_for_P2": "5.619536919721964e-7"
          },
          "2l_CA": {
            "extracted_real": "-2.55206387732307773",
            "extracted_imag": "-1.13441710357014e-11",
            "complex_deviation": "1.255245863236698e-10",
            "fit_window_shift": "8.395209659714132e-9",
            "change_for_P2": "2.808956521729804e-7"
          }
        }
      },
      "leading_log_max_deviation": "7.3322202305867206e-12",
      "leading_log_window_shift": "4.6384912885625428e-10",
      "leading_log_P2_change": "2.2402332770430116e-8",
      "finite_matching_max_deviation": "1.8419095837291082e-10"
    }
  ]
}


==> anc/paper2/unequal_virtuality/results/stage1_provenance.json <==
{
 "schema": 1,
 "configuration": {
  "s": "15/2",
  "ma2": "1",
  "mb2": "2"
 },
 "input_source": {
  "url": "https://lcgpackages.web.cern.ch/lcgpackages/tarFiles/sources/ggvvamp-1.0.tar.gz",
  "archive_sha256": "1c69a6beb3be85b07225af867586f242e999337a1ccf1fb940016a5341dfc091",
  "python": "3.13.5 (main, Jul 15 2026, 20:25:40) [GCC 14.2.0]",
  "translator_sha256": "9c5b9183da75c341c9e7d428f841310c656d8cf17795e5cb6fe5bfee8166106a",
  "crossing_source_sha256": "275cf938366852b487140a3f377b5379fc007f41aa458503fb39e489fff7f884"
 },
 "predictions_commit": "cb37bb3cb7b3a632818f9afacba348cffa1f4f20",
 "implementation_commit": "8067769dbc689f15c00febfdedbfcaebffff669a",
 "csv_sha256": "9b2bebe0f6b6d8c77e3fd8c24dd27c81c16cd867da33df63db20fc14d5b230f2",
 "csv_scope": "All four stored helicity projections, unrounded decimal strings, all three colour/loop parts. These are fit inputs, not cache-resumable tensor records.",
 "original_record_common_provenance": {
  "inputs": {
   "algebra.marshal": "ed8085320b3b9c01e5fea19b125d57ce6956e24cd994f5902f444b0a81e4c558",
   "coefficients.json": "83e394816ab9e03102fe9f5b1a84afb18f041e430ebb40b66ec72e1231530725",
   "p0002.py": "f4bfe5c684dc5e783791cbf9c9293a97f4a41dcec4b19a46797951c921bc30c4",
   "rationals.json": "8cfab3d84ef3cdf5fe4658d873bd66e8a87552cddc0b7c297e9b1a18e6cefc04"
  },
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "run_scan.py": "30b85568d3b9259f16efa8d2081b0b7b8313c4a50b3d5364c86c59f6cab2dc28",
   "uv_core.py": "e0323a96c2ace4bf0565bc00657568ca0d23dd20a22a3c47a052ef58c5637a8f",
   "zz/ggvv.py": "721cc8dacbe99ae8009cf73eba0544b44a6b2bb8ff2267ca3131d85eb2fe2e09",
   "zz/translate_ggvvamp.py": "9c5b9183da75c341c9e7d428f841310c656d8cf17795e5cb6fe5bfee8166106a",
   "zz/zz_cache.py": "a595fbee77cfdcbe34944872d05de995abf083a512dc071048e4375fff5eab7b",
   "zz/zz_points.py": "37aa1193bc3b6f4f83e68e4dbef482469b941295734ff82705d0a3b1264dff6b"
  },
  "runtime": {
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "1.3.0",
   "mpmath_backend": "python",
   "python": "3.13.5"
  }
 },
 "records": [
  {
   "file": "uv_566c0217e842_d4_p50.json",
   "k": 4,
   "dps": 50,
   "seconds": 157.623,
   "raw_sha256": "1139090e5d28e26ce81cff3e55304cb758db83b6c30b7d229c4dd46b1820ac02",
   "fingerprint": "626e4c9a91af8a51e6b383280b0387753e5adf1f78a9f52237d659dbcb603d76",
   "diagnostics": {
    "distinct_crossings": 4,
    "li22_bad_order": 0,
    "li22_max_rate": 0.9999970536175747
   }
  },
  {
   "file": "uv_566c0217e842_d5_p55.json",
   "k": 5,
   "dps": 55,
   "seconds": 169.811,
   "raw_sha256": "f1fa3f1b879a8aecbfdcd979b611b14c12908b35e4477bf66dd2524fa4987269",
   "fingerprint": "85f84a2fe4d58d7e35c8bcde0ccb38a53b2df08dafb0fc718dd052c9ee6db26d",
   "diagnostics": {
    "distinct_crossings": 4,
    "li22_bad_order": 0,
    "li22_max_rate": 0.9999997053711328
   }
  },
  {
   "file": "uv_566c0217e842_d6_p60.json",
   "k": 6,
   "dps": 60,
   "seconds": 186.946,
   "raw_sha256": "33447acee8b12a665e92f7b9ac012b3c8245dec0ed9646fecf6b19d1f2c68c14",
   "fingerprint": "2b887facf5656cca95d67b12468e125597283fd811f9c531b96970784e2b252f",
   "diagnostics": {
    "distinct_crossings": 4,
    "li22_bad_order": 0,
    "li22_max_rate": 0.999999970537207
   }
  },
  {
   "file": "uv_566c0217e842_d7_p65.json",
   "k": 7,
   "dps": 65,
   "seconds": 226.881,
   "raw_sha256": "0662233568c889ee35374bd7ae2634e25d30e033fc4644cc8d40c3a005ad5321",
   "fingerprint": "81f3d12754dc308a384d3f7153264633d3e447c5eb52ee8c6a75b806f2045775",
   "diagnostics": {
    "distinct_crossings": 4,
    "li22_bad_order": 0,
    "li22_max_rate": 0.9999999970537217
   }
  },
  {
   "file": "uv_566c0217e842_d8_p70.json",
   "k": 8,
   "dps": 70,
   "seconds": 220.638,
   "raw_sha256": "197fcb2ab258fb9cc4dd29800068845fb058e0a0147727e8c4c482f65a5d3931",
   "fingerprint": "e7a378287556965bbf1382ac1e9bbec1323b5110091e93eb916216c2141e84bb",
   "diagnostics": {
    "distinct_crossings": 4,
    "li22_bad_order": 0,
    "li22_max_rate": 0.9999999997053721
   }
  },
  {
   "file": "uv_566c0217e842_d9_p75.json",
   "k": 9,
   "dps": 75,
   "seconds": 299.707,
   "raw_sha256": "6c307e5137c60d154248e641f5ec79299d441459355d1d63beff1166d1d80a4d",
   "fingerprint": "1f87eab397a98e39321a5b9aa53216d1c1895c786269cfbdf7e31678117a475e",
   "diagnostics": {
    "distinct_crossings": 4,
    "li22_bad_order": 0,
    "li22_max_rate": 0.9999999999705372
   }
  },
  {
   "file": "uv_566c0217e842_d10_p80.json",
   "k": 10,
   "dps": 80,
   "seconds": 579.748,
   "raw_sha256": "87a7204e21a2c822882a198b3789d992d4aae66dba5147edbdf58e2d3298248a",
   "fingerprint": "3b0b77b699579453891e66fe45d7bde5ce1783ad00af9890a7dc45c2a26a9bc7",
   "diagnostics": {
    "distinct_crossings": 4,
    "li22_bad_order": 0,
    "li22_max_rate": 0.9999999999970537
   }
  },
  {
   "file": "uv_566c0217e842_d10_p95.json",
   "k": 10,
   "dps": 95,
   "seconds": 827.029,
   "raw_sha256": "903545155978d5e1337d1269143a0b2c52f5e05dc38df83d04fb930ba06690c1",
   "fingerprint": "f9484e365a436fc4c690923a4d27b02fcb748f0703c21daa9ca9aa02fa72f9fe",
   "diagnostics": {
    "distinct_crossings": 4,
    "li22_bad_order": 0,
    "li22_max_rate": 0.9999999999970537
   }
  },
  {
   "file": "uv_566c0217e842_d11_p85.json",
   "k": 11,
   "dps": 85,
   "seconds": 545.386,
   "raw_sha256": "f478d402516bee16f37f0b3d93e2560086cd45cfc9e2edf643dcc749bacb74e4",
   "fingerprint": "442711092b141b27b821a83c0f829a4c6d5b2ba464acfc671dba3e7799e53c26",
   "diagnostics": {
    "distinct_crossings": 4,
    "li22_bad_order": 0,
    "li22_max_rate": 0.9999999999997053
   }
  },
  {
   "file": "uv_566c0217e842_d12_p90.json",
   "k": 12,
   "dps": 90,
   "seconds": 579.457,
   "raw_sha256": "7b0eb5af9db5c3fa212410c3fc199c38bd1e8804a89cca29adcbfcca10f17019",
   "fingerprint": "f40a9b962f0060b5767db0ee7184146942000b96ead2b9d012d6466cfe960449",
   "diagnostics": {
    "distinct_crossings": 4,
    "li22_bad_order": 0,
    "li22_max_rate": 0.9999999999999706
   }
  }
 ],
 "full_tensor_archive": {
  "file": "unequal_virtuality_stage1_raw_records.json.gz",
  "sha256": "690d3c3e8c2e3002cfa343f78ef2fd54ec9f95f12fbe3fb4a99dcef241c6cafb",
  "bytes": 53951,
  "available_in_release": false,
  "location": "Original local validation archive, not distributed with this branch or as a chat attachment. Its hash documents the historical tensor-recontraction check. Regenerate full tensor records with run_scan.py. The committed unrounded helicity CSV reproduces all logarithmic fits and the precision comparison."
 }
}


==> anc/paper2/unequal_virtuality/results/stage1_summary.json <==
{
 "configuration": {
  "s": "15/2",
  "ma2": "1",
  "mb2": "2"
 },
 "distinct_forward_points": 9,
 "precision_repeat": {
  "k": 10,
  "base_dps": 80,
  "repeat_dps": 95
 },
 "precision_controls": [
  {
   "k": 10,
   "dps_low": 80,
   "dps_high": 95,
   "scaled_difference": {
    "1l": "2.54168696917833e-59",
    "2l_CF": "5.99130663301205e-57",
    "2l_CA": "6.93978109598594e-57"
   }
  }
 ],
 "parity_scaled_difference": "5.79415718337026e-51",
 "logarithm": "0.5*log(s*pT2/(ma2*mb2))+i*pi/2",
 "assumption": "r1=r2=0 two-loop boundary, tested at this configuration, not proved generally",
 "primary_model": {
  "leading_degree": 3,
  "power_correction_degree": 3,
  "central_k": [5,6,7,8,9,10,11,12],
  "shifted_k": [4,5,6,7,8,9,10,11]
 },
 "primary_comparisons": {
  "++++": {
   "c1": ["-2.6261917669660003033910732828623143e-18", "-13.404128655316451148841697140920807"],
   "c1_window_shift": "3.22783447063474e-16",
   "parts": {
    "2l_CF": {
     "3": {
      "extracted": ["-1.3333333333335162382200331596689759", "8.4953896324741242724374491413801881e-14"],
      "prediction": "-1.3333333333333333333333333333333333",
      "absolute_deviation": "2.01671421077532e-13",
      "window_shift": "1.28159897808879e-11",
      "normalization_shift": "3.210786321775e-17",
      "least_squares_shift": "6.40799133426148e-12"
     },
     "2": {
      "extracted": ["0.33665886051799398903406317345031177", "4.1081188178594768303984375168061809e-12"],
      "prediction": "0.33665886052458420374031277592289698",
      "absolute_deviation": "7.76579487857616e-12",
      "window_shift": "4.48981737967034e-10",
      "normalization_shift": "8.10704748341539e-18",
      "least_squares_shift": "2.3666270408875e-10"
     }
    },
    "2l_CA": {
     "3": {
      "extracted": ["0.66666666666683943533405808960422206", "-2.3837576782403183179928701229920274e-14"],
      "prediction": "0.66666666666666666666666666666666667",
      "absolute_deviation": "1.744053969895e-13",
      "window_shift": "1.2836876171219e-11",
      "normalization_shift": "1.6053931608877e-17",
      "least_squares_shift": "6.41843452363148e-12"
     },
     "2": {
      "extracted": ["-3.336658860518094471028488840956335", "-1.7250955078530758319433281986819408e-12"],
      "prediction": "-3.336658860524584203740312775922897",
      "absolute_deviation": "6.71510127862064e-12",
      "window_shift": "4.49713449523538e-10",
      "normalization_shift": "8.03497397233454e-17",
      "least_squares_shift": "2.37048396469824e-10"
     }
    }
   }
  },
  "++--": {
   "c1": ["-3.2827397087075003792388416035778929e-19", "-1.6755160819145563936052121426151008"],
   "c1_window_shift": "4.03479308829342e-17",
   "parts": {
    "2l_CF": {
     "3": {
      "extracted": ["-1.3333333333334549465335716672457304", "5.9642569093697242294816826990905863e-14"],
      "prediction": "-1.3333333333333333333333333333333333",
      "absolute_deviation": "1.35451122255615e-13",
      "window_shift": "9.06943392075407e-12",
      "normalization_shift": "3.21078632177485e-17",
      "least_squares_shift": "4.53471444378935e-12"
     },
     "2": {
      "extracted": ["0.33665886052021742616173727002831182", "2.8520219904368691346146782007967662e-12"],
      "prediction": "0.33665886052458420374031277592289698",
      "absolute_deviation": "5.21562804029249e-12",
      "window_shift": "3.177288897491e-10",
      "normalization_shift": "8.10704748346893e-18",
      "least_squares_shift": "1.67478032749429e-10"
     }
    },
    "2l_CA": {
     "3": {
      "extracted": ["0.66666666666678925775207140670704501", "-8.0739110285992822547311434477726317e-15"],
      "prediction": "0.66666666666666666666666666666666667",
      "absolute_deviation": "1.22856673648646e-13",
      "window_shift": "9.59038988843721e-12",
      "normalization_shift": "1.60539316088758e-17",
      "least_squares_shift": "4.795192283076e-12"
     },
     "2": {
      "extracted": ["-3.3366588605199378821570802426448856", "-8.8626995952461513593424326495798558e-13"],
      "prediction": "-3.336658860524584203740312775922897",
      "absolute_deviation": "4.7300928844969e-12",
      "window_shift": "3.35979506343964e-10",
      "normalization_shift": "8.03497397233898e-17",
      "least_squares_shift": "1.77098112831494e-10"
     }
    }
   }
  }
 },
 "model_deviations": {
  "++++": {
   "P=-1 2l_CF": {"3":"4.45930826924345e-8","2":"1.67344738431959e-6"},
   "P=-1 2l_CA": {"3":"4.387929505975e-8","2":"1.64462140988714e-6"},
   "P=0 2l_CF": {"3":"1.97087324156036e-8","2":"7.45563252288947e-7"},
   "P=0 2l_CA": {"3":"1.55252446848494e-8","2":"5.86869469226209e-7"},
   "P=1 2l_CF": {"3":"6.22215948477559e-9","2":"2.37313666722394e-7"},
   "P=1 2l_CA": {"3":"3.89271420954104e-9","2":"1.48422222965451e-7"},
   "P=2 2l_CF": {"3":"1.07746813027446e-9","2":"4.14375262501751e-8"},
   "P=2 2l_CA": {"3":"5.38725191880179e-10","2":"2.07184248407281e-8"},
   "P=3 2l_CF": {"3":"2.01671421077532e-13","2":"7.76579487857616e-12"},
   "P=3 2l_CA": {"3":"1.744053969895e-13","2":"6.71510127862064e-12"}
  },
  "++--": {
   "P=-1 2l_CF": {"3":"7.30472685048829e-8","2":"2.73854649998687e-6"},
   "P=-1 2l_CA": {"3":"6.07286222863986e-8","2":"2.27507601411102e-6"},
   "P=0 2l_CF": {"3":"2.69203704223397e-8","2":"1.01783701635184e-6"},
   "P=0 2l_CA": {"3":"1.94730058536233e-8","2":"7.3588790308162e-7"},
   "P=1 2l_CF": {"3":"7.25787364519341e-9","2":"2.76755005113375e-7"},
   "P=1 2l_CA": {"3":"4.41414172211279e-9","2":"1.68277998102923e-7"},
   "P=2 2l_CF": {"3":"1.07747801097307e-9","2":"4.14379028188419e-8"},
   "P=2 2l_CA": {"3":"5.38732594689125e-10","2":"2.07187069770191e-8"},
   "P=3 2l_CF": {"3":"1.35451122255615e-13","2":"5.21562804029249e-12"},
   "P=3 2l_CA": {"3":"1.22856673648646e-13","2":"4.7300928844969e-12"}
  }
 }
}


==> anc/paper2/unequal_virtuality/results/tensor_recontraction.json <==
{
 "records": 10,
 "all_twenty_tensor_coefficients_recontracted": true,
 "maximum_scaled_difference": "2.02040819548639e-49",
 "archive_sha256": "690d3c3e8c2e3002cfa343f78ef2fd54ec9f95f12fbe3fb4a99dcef241c6cafb"
}


==> anc/paper2/unequal_virtuality/run_scan.py <==
#!/usr/bin/env python3
"""Resumable, process-parallel unequal-virtuality VVamp forward scan."""
import argparse
from concurrent.futures import ProcessPoolExecutor, as_completed
import hashlib
import json
from pathlib import Path
import time
import mpmath as mp
from uv_core import (HERE, GGVV, PARTS, ALL_HELICITIES, LOG_HELICITIES, SCHEMA,
                     configuration, kinematics, evaluate, cpair,
                     provenance, translated_inputs, sources)


def config_id(config):
    return hashlib.sha256(json.dumps(config,sort_keys=True).encode()).hexdigest()[:12]


def validate_record(r):
    if r.get("schema") != SCHEMA:
        raise ValueError("unsupported point schema")
    c = configuration(**r["configuration"])
    if c != r["configuration"] or r["dps"] < 30:
        raise ValueError("invalid configuration or precision")
    if r["diagnostics"]["li22_bad_order"] != 0:
        raise ValueError("unvalidated Li22 branch")
    if not r["M"] or not set(r["M"]) <= set(ALL_HELICITIES):
        raise ValueError("invalid/missing helicities")
    provenance.require_pair(r["kinematics"]["G"])
    for n in ("s","ma2","mb2","t","u","pT2","q2"):
        provenance.require_finite(r["kinematics"][n])
    if mp.mpf(r["kinematics"]["pT2"]) <= 0:
        raise ValueError("nonpositive pT2")
    for parts in r["M"].values():
        provenance.require_keys(parts,PARTS,exact=True)
        for value in parts.values():
            provenance.require_pair(value)
    for part in PARTS:
        provenance.require_keys(r["A"][part],[str(j) for j in range(1,21)],exact=True)
        for value in r["A"][part].values():
            provenance.require_pair(value)
    params=r["provenance"]["parameters"]
    if params["configuration"]!=c or params["k"]!=r["k"] or params["dps"]!=r["dps"]:
        raise ValueError("record/provenance parameter mismatch")
    if set(params["helicities"])!=set(r["M"]):
        raise ValueError("incomplete helicity set")


def run_point(g,config,k,dps,output,helicities=LOG_HELICITIES,recompute=False):
    if dps < max(30,5*k+10):
        raise ValueError("require dps >= max(30,5*k+10)")
    with mp.workdps(dps):
        c=configuration(**config)
        hs=tuple(sorted(set(helicities)))
        if not hs or not set(hs)<=set(ALL_HELICITIES):
            raise ValueError("unknown helicity requested")
        inputs=translated_inputs(g.build)
        if provenance.file_hashes(inputs)!=g.input_hashes:
            raise provenance.CacheMismatch("Translated inputs changed after evaluator was loaded")
        params=dict(configuration=c,k=k,dps=dps,helicities=hs,scheme="qT",mu2="s",loop_expansion="alpha_s/(2*pi)")
        meta=provenance.fingerprint("unequal-virtuality-forward",inputs=inputs,sources=sources(),parameters=params,libraries=("mpmath",))
        path=Path(output)/f"uv_{config_id(c)}_d{k}_p{dps}.json"
        old=provenance.load_result(path,meta,recompute=recompute,validator=validate_record)
        if old is not None:
            return str(path),"cached"
        start=time.monotonic()
        kin=kinematics(c,k)
        H,A,diag=evaluate(g,kin,hs)
        rec=dict(schema=SCHEMA,configuration=c,k=k,dps=dps,
                 kinematics={key:cpair(v) if key=="G" else mp.nstr(v,dps) for key,v in kin.items()},
                 M={h:{p:cpair(v) for p,v in vals.items()} for h,vals in H.items()},
                 A={p:{str(j):cpair(v) for j,v in vals.items()} for p,vals in A.items()},
                 diagnostics=diag,seconds=round(time.monotonic()-start,3),provenance=meta)
        if provenance.file_hashes(inputs)!=g.input_hashes:
            raise provenance.CacheMismatch("Translated inputs changed during evaluation")
        validate_record(rec)
        provenance.atomic_write(path,rec)
        return str(path),rec["seconds"]


_G=None

def init_worker(build):
    global _G
    _G=GGVV(build)


def worker(job):
    return run_point(_G,**job)


def main():
    p=argparse.ArgumentParser(description=__doc__)
    p.add_argument("--s",default="15/2")
    p.add_argument("--ma2",default="1",help="first virtuality: mass SQUARED")
    p.add_argument("--mb2",default="2",help="second virtuality: mass SQUARED")
    p.add_argument("--k",type=int,nargs="+",default=list(range(4,13)))
    p.add_argument("--dps-base",type=int,default=30)
    p.add_argument("--dps-step",type=int,default=5)
    p.add_argument("--dps",type=int,help="override base+step*k, e.g. a precision control")
    p.add_argument("--workers",type=int,default=1,help="processes; start with 1 or 2")
    p.add_argument("--helicities",nargs="+",default=list(LOG_HELICITIES))
    p.add_argument("--all-helicities",action="store_true")
    p.add_argument("--build",type=Path,default=HERE/"build/ggv")
    p.add_argument("--output",type=Path,default=HERE/"runs/stage1")
    p.add_argument("--recompute",action="store_true")
    args=p.parse_args()
    if not 1<=args.workers<=32:
        p.error("workers must be between 1 and 32")
    c=configuration(args.s,args.ma2,args.mb2)
    hs=ALL_HELICITIES if args.all_helicities else args.helicities
    jobs=[dict(config=c,k=k,dps=args.dps if args.dps is not None else args.dps_base+args.dps_step*k,
               output=args.output,helicities=hs,recompute=args.recompute) for k in sorted(set(args.k))]
    for job in jobs:
        with mp.workdps(max(30,job["dps"])):
            kinematics(c,job["k"])
        if job["dps"]<max(30,5*job["k"]+10):
            p.error("require dps >= max(30,5*k+10)")
    if args.workers==1:
        init_worker(args.build)
        for job in jobs:
            print(worker(job),flush=True)
    else:
        with ProcessPoolExecutor(max_workers=args.workers,initializer=init_worker,initargs=(args.build,)) as pool:
            for f in as_completed([pool.submit(worker,j) for j in jobs]):
                print(f.result(),flush=True)


if __name__=="__main__":
    main()


==> anc/paper2/unequal_virtuality/stored_points.py <==
"""Read the unrounded Stage-1 helicity CSV as analysis-only records.

The CSV retains every complex helicity amplitude used in the fits. It is
not a resumable evaluation cache and omits the twenty tensor coefficients.
Those are present in fresh run_scan.py outputs and the companion raw archive.
"""
import csv
import io
import gzip
import hashlib
import json
from pathlib import Path
import mpmath as mp
from uv_core import configuration, kinematics, cpair, provenance, LOG_HELICITIES

FIELDS = ['k','dps','helicity','one_re','one_im','cf_re','cf_im','ca_re','ca_im']


def read_csv(path):
    path = Path(path)
    manifest_path = path.with_name('stage1_provenance.json')
    manifest = json.loads(manifest_path.read_text())
    if manifest.get('schema') != 1:
        raise ValueError('unsupported stored-data manifest')
    payload = gzip.decompress(path.read_bytes()) if path.name.endswith('.gz') else path.read_bytes()
    if hashlib.sha256(payload).hexdigest() != manifest['csv_sha256']:
        raise ValueError('stored amplitude CSV checksum mismatch')
    config = configuration(**manifest['configuration'])
    expected = {(r['k'], r['dps']): r for r in manifest['records']}
    if len(expected) != len(manifest['records']):
        raise ValueError('duplicate point metadata')
    data = {}
    with io.StringIO(payload.decode('utf-8'), newline='') as stream:
        reader = csv.DictReader(stream)
        if reader.fieldnames != FIELDS:
            raise ValueError('unexpected CSV columns')
        for row in reader:
            key = (int(row['k']), int(row['dps']))
            h = row['helicity']
            if key not in expected or h not in LOG_HELICITIES:
                raise ValueError('unexpected stored point or helicity')
            point = data.setdefault(key, {})
            if h in point:
                raise ValueError('duplicate helicity row')
            point[h] = {'1l': [row['one_re'], row['one_im']],
                        '2l_CF': [row['cf_re'], row['cf_im']],
                        '2l_CA': [row['ca_re'], row['ca_im']]}
            for pair in point[h].values():
                provenance.require_pair(pair)
    if set(data) != set(expected):
        raise ValueError('missing stored points')
    records = []
    for (k, dps), H in sorted(data.items()):
        if set(H) != set(LOG_HELICITIES):
            raise ValueError('missing stored helicities')
        with mp.workdps(max(110, dps+20)):
            kin = kinematics(config, k)
            kin = {n: cpair(v) if n == 'G' else mp.nstr(v, mp.mp.dps)
                   for n, v in kin.items()}
        records.append(dict(record_type='analysis-only-helicity-projection',
                            configuration=config, k=k, dps=dps,
                            kinematics=kin, M=H,
                            original_record=expected[(k,dps)]))
    return records


==> anc/paper2/unequal_virtuality/test_unequal_virtuality.py <==
#!/usr/bin/env python3
"""Offline checks: kinematics, polarizations, crossings, legacy limit, fits, cache."""
import json
from pathlib import Path
import tempfile
import unittest
from unittest.mock import patch
import mpmath as mp
import sympy as sp
from uv_core import *
from run_scan import run_point, validate_record
from analyse_scan import fit, analyse
from zz_points import all_coefficients as equal_complete, helicity_amplitudes as equal_contract


class Tests(unittest.TestCase):
    def setUp(self):
        self.context=mp.workdps(100)
        self.context.__enter__()
        self.config=configuration("15/2","1","2")
        self.kin=kinematics(self.config,6)

    def tearDown(self):
        self.context.__exit__(None,None,None)

    def near(self,a,b,tol="1e-85"):
        self.assertLess(abs(a-b),mp.mpf(tol)*max(mp.mpf(1),abs(a),abs(b)))

    def test_invariant_relations_and_sudakov_fractions(self):
        for c in (self.config,configuration("17","2","3"),configuration("17","3","2")):
            q=kinematics(c,8)
            self.near(q['s']+q['t']+q['u'],q['ma2']+q['mb2'])
            self.near(q['s']*q['pT2'],q['t']*q['u']-q['ma2']*q['mb2'])
            self.near(q['ma2'],q['s']*q['x1']*q['x2'])
            self.near(q['mb2'],q['s']*(1-q['x1'])*(1-q['x2']))
            self.near(q['st']**2+q['ct']**2,1)

    def test_four_momenta_and_all_polarizations(self):
        for h in ALL_HELICITIES:
            ps,es=vectors(self.kin,h)
            self.near(dot(ps[0],ps[0]),0)
            self.near(dot(ps[2],ps[2]),1)
            self.near(dot(ps[3],ps[3]),2)
            for j in range(4):
                self.near(ps[0][j]+ps[1][j],ps[2][j]+ps[3][j])
            for p,e in zip(ps,es):
                self.near(dot(p,e),0)
                self.near(dot(e,[mp.conj(z) for z in e]),-1)
            self.near(dot(es[0],ps[1]),0)
            self.near(dot(es[1],ps[0]),0)
            dp=[ps[0][j]-ps[2][j] for j in range(4)]
            self.near(dot(dp,dp),self.kin['t'])

    def test_scale_covariance(self):
        q=kinematics(configuration("750","100","200"),6)
        self.near(q['G'],self.kin['G'])
        for name in ('s','t','u','ma2','mb2','pT2','root'):
            self.near(q[name],100*self.kin[name])
        p=predictions(self.config)
        pp=predictions(configuration("750","100","200"))
        self.near(p['L'],pp['L'])

    def test_mass_exchange_kinematics(self):
        q=kinematics(configuration("15/2","2","1"),6)
        for n in ('root','t','u','pT2','G'):
            self.near(q[n],self.kin[n])
        self.near(q['E3'],self.kin['E4'])
        self.near(q['x1'],1-self.kin['x2'])

    def test_reject_bad_inputs(self):
        for c in (("5","1","2"),("4","1","1"),("10","0","1"),("10","-1","2")):
            with self.assertRaises(ValueError):
                configuration(*c)
        with self.assertRaises(ValueError):
            canonical(0.1)
        with self.assertRaises(ValueError):
            kinematics(self.config,0)
        with self.assertRaises(ValueError):
            vectors(self.kin,"0000")

    def test_equal_mass_crossing_reduction(self):
        a={j:mp.mpf(j) for j in DIRECT}
        b={j:mp.mpf(j*j) for j in DIRECT}
        self.assertEqual(complete_coefficients(a,b,b,a),equal_complete(a,b))

    def test_unequal_mass_crossing_slots(self):
        c=[{j:1000*n+j for j in DIRECT} for n in range(4)]
        a=complete_coefficients(*c)
        self.assertEqual(a[10],-2008)
        self.assertEqual(a[14],-3009)
        self.assertEqual(a[19],1018)
        # Negative control: deliberately applying the equal-mass shortcut changes these.
        wrong=complete_coefficients(c[0],c[1],c[1],c[0])
        self.assertNotEqual(wrong[10],a[10])
        self.assertNotEqual(wrong[14],a[14])

    def test_equal_mass_stored_amplitudes_all_36(self):
        f=HERE.parent/'zz/points/zz_b1o2_d4_p50.json'
        r=json.loads(f.read_text())
        q=kinematics(configuration("16/3","1","1"),4)
        A={p:{int(j):complex_pair(v) for j,v in vals.items()} for p,vals in r['A'].items()}
        out=contract(A,q,ALL_HELICITIES)
        old=equal_contract(A,q)
        for h in ALL_HELICITIES:
            for p in PARTS:
                self.near(out[h][p],old[h][p])
                self.near(out[h][p],complex_pair(r['M'][h][p]),'1e-35')

    def test_symbolic_scale_shift_and_colour_split(self):
        cf,ca,la,lb,ls=sp.symbols('CF CA loga logb logs')
        dc=2*cf-ca
        L=(la+lb)/2-ls
        shift=(la+lb-ls-(cf*(la+lb)-ca*ls)/dc)/2
        self.assertEqual(sp.simplify(shift+(ca-cf)*L/dc),0)
        f2=-2*dc*shift-3*cf
        self.assertEqual(sp.simplify(f2-(cf*(-2*L-3)+ca*2*L)),0)

    def test_prediction_equal_limit_and_mass_symmetry(self):
        p=predictions(configuration("16/3","1","1"))
        L=mp.log(mp.mpf(3)/16)
        self.near(p['2l_CF'][2],-2*L-3)
        a=predictions(self.config)
        b=predictions(configuration("15/2","2","1"))
        self.near(a['L'],b['L'])
        self.near(a['2l_CF'][3],-mp.mpf(4)/3)

    def synthetic(self):
        records=[]
        c1=mp.mpc(2,-7)
        for k in range(4,13):
            q=kinematics(self.config,k)
            G,rho=q['G'],q['pT2']/q['q2']
            # Deliberately NOT the theoretical prediction: verifies unconstrained fitting.
            v=c1*(mp.mpf('1.2345')*G**3-mp.mpf('2.3456')*G**2+G+2)+rho*(1+2*G+3*G**2+4*G**3)
            kin={n:cpair(z) if n=='G' else mp.nstr(z,100) for n,z in q.items()}
            records.append(dict(configuration=self.config,k=k,dps=90,kinematics=kin,
                         M={'++++':{'1l':cpair(c1*G+5+rho*(1+G+G**2)),
                                    '2l_CF':cpair(v),'2l_CA':cpair(2*v)}}))
        return records,c1

    def test_unconstrained_fit_and_wrong_prediction_negative_control(self):
        r,c1=self.synthetic()
        out=analyse(r)
        f=next(x for x in out['fits'] if x['part']=='2l_CF' and x['power_correction_degree']==3)
        self.near(complex_pair(f['comparison']['3']['extracted']),mp.mpf('1.2345'),'1e-32')
        self.assertGreater(mp.mpf(f['comparison']['3']['absolute_deviation']),1)
        v=[complex_pair(x['M']['++++']['2l_CF']) for x in r]
        ls=fit(r,v,3,3,extra=1)
        self.near(ls['coeff'][3]/c1,mp.mpf('1.2345'),'1e-80')

    def test_inadequate_or_corrupt_fit_rejected(self):
        r,_=self.synthetic()
        with self.assertRaises(ValueError):
            analyse(r[:4])
        r[0]['kinematics']['t']='-99'
        with self.assertRaises(ValueError):
            analyse(r)

    def test_cache_resume_invalidation_and_failure_preserves_output(self):
        with tempfile.TemporaryDirectory() as temp:
            root=Path(temp); build=root/'build'; build.mkdir()
            for name in ('p0002.py','algebra.marshal','rationals.json','coefficients.json'):
                (build/name).write_text('synthetic')
            class Fake: pass
            g=Fake();g.build=build;g.input_hashes=provenance.file_hashes(translated_inputs(build))
            def fake_eval(g,q,hs):
                H={h:{p:mp.mpc(1,2) for p in PARTS} for h in hs}
                A={p:{j:mp.mpc(j) for j in range(1,21)} for p in PARTS}
                return H,A,{'li22_bad_order':0}
            with patch('run_scan.evaluate',side_effect=fake_eval) as mocked:
                path,_=run_point(g,self.config,4,50,root)
                before=Path(path).read_bytes()
                self.assertEqual(run_point(g,self.config,4,50,root)[1],'cached')
                self.assertEqual(mocked.call_count,1)
            with patch('run_scan.evaluate',side_effect=RuntimeError('intentional')):
                with self.assertRaises(RuntimeError):
                    run_point(g,self.config,4,50,root,recompute=True)
            self.assertEqual(Path(path).read_bytes(),before)
            (build/'rationals.json').write_text('changed')
            with self.assertRaises(provenance.CacheMismatch):
                run_point(g,self.config,4,50,root)


if __name__=='__main__':
    unittest.main(verbosity=2)


==> anc/paper2/unequal_virtuality/uv_core.py <==
"""Unequal-timelike-virtuality gg -> V1* V2* amplitudes, VVamp class A.

The published massless-quark evaluator uses alpha_s/(2*pi) per loop,
qT finite remainders and mu^2=s. No electroweak couplings are included.
This module does not modify the equal-mass implementation or its datasets.
"""
from fractions import Fraction
from itertools import product
from pathlib import Path
import sys

import mpmath as mp

HERE = Path(__file__).resolve().parent
ZZ = HERE.parent / "zz" / "scripts"
sys.path.insert(0, str(ZZ))
from ggvv import GGVV, Functions  # noqa: E402
from zz_points import pol, dot, PARTS, DIRECT  # noqa: E402
from zz_cache import cache_provenance as provenance, translated_inputs  # noqa: E402

SCHEMA = 1
LOG_HELICITIES = ("++++", "++--", "----", "--++")
ALL_HELICITIES = tuple("".join(h) for h in product("+-", "+-", "+0-", "+0-"))


def canonical(value):
    """Exact decimal/rational CLI inputs; avoid silently using binary floats."""
    if isinstance(value, float):
        raise ValueError("Pass decimal/rational strings, not binary float inputs")
    return str(Fraction(str(value)))


def real(value):
    f = Fraction(canonical(value))
    return mp.mpf(f.numerator) / f.denominator


def configuration(s, ma2, mb2):
    config = {"s": canonical(s), "ma2": canonical(ma2), "mb2": canonical(mb2)}
    ss, aa, bb = (real(config[k]) for k in ("s", "ma2", "mb2"))
    if aa <= 0 or bb <= 0 or ss <= (mp.sqrt(aa) + mp.sqrt(bb))**2:
        raise ValueError("Require positive timelike ma2, mb2 and s > (sqrt(ma2)+sqrt(mb2))^2")
    return config


def kinematics(config, k):
    """Forward t=t_plus-d, d=sqrt(ma2*mb2)*10^-k (mass-squared units).

    Stable product forms avoid subtracting tu-ma2*mb2 near the pinch.
    Only 0 < d < sqrt(lambda)/2 is scanned; exact endpoints are excluded.
    """
    if not isinstance(k, int) or isinstance(k, bool) or k < 1:
        raise ValueError("k must be a positive integer")
    c = configuration(**config)
    s, a, b = (real(c[name]) for name in ("s", "ma2", "mb2"))
    q2 = mp.sqrt(a*b)
    root = mp.sqrt((s-a-b)**2 - 4*a*b)
    tminus = -(s-a-b+root)/2
    tplus = a*b/tminus
    d = q2*mp.power(10, -k)
    if not 0 < d < root/2:
        raise ValueError("point is not on the forward half; increase k")
    t, u = tplus-d, tminus+d
    pT2 = d*(root-d)/s
    G = mp.log(s*pT2/(a*b))/2 + mp.j*mp.pi/2
    E = mp.sqrt(s)/2
    E3, E4 = (s+a-b)/(4*E), (s+b-a)/(4*E)
    km = root/(4*E)
    ct = 1 - 2*d/root
    st = mp.sqrt(pT2)/km
    return dict(s=s, ma2=a, mb2=b, root=root, tplus=tplus, tminus=tminus,
                d=d, t=t, u=u, pT2=pT2, q2=q2, G=G, E=E, E3=E3, E4=E4,
                kmod=km, ct=ct, st=st,
                x1=(s+a-b+root)/(2*s), x2=(s+a-b-root)/(2*s))


def predictions(config):
    """Conditional top two log coefficients / one-loop log in VVamp units.

    Assumes the same r1=r2=0 two-loop boundary as the Letter. No new
    two-variable finite matching function is assumed or evaluated.
    The predictions are independent of amplitude data and fit choices.
    """
    c = configuration(**config)
    s, a, b = (real(c[name]) for name in ("s", "ma2", "mb2"))
    L = mp.log(mp.sqrt(a*b)/s)
    return {"L": L, "2l_CF": {3: -mp.mpf(4)/3, 2: -2*L-3},
            "2l_CA": {3: mp.mpf(2)/3, 2: 2*L}}


def complete_coefficients(A, A12, A34, A1234):
    """Exact crossing map from published ggvvamp-1.0/ggvvampprec.cpp.

    A12=(s,u,a,b), A34=(s,u,b,a), A1234=(s,t,b,a).
    Distinguishing all four evaluations is essential for unequal masses.
    """
    out = dict(A)
    out[3], out[6], out[7] = A12[2], A12[5], A12[4]
    out[10], out[11] = -A34[8], -A34[9]
    out[12], out[13] = A12[9], A12[8]
    out[14], out[15] = -A1234[9], -A1234[8]
    out[19], out[20] = A12[18], A12[17]
    return out


def vectors(kin, helicity):
    if helicity not in ALL_HELICITIES:
        raise ValueError(f"invalid helicity: {helicity}")
    E, km, ct, st = (kin[n] for n in ("E", "kmod", "ct", "st"))
    theta = mp.atan2(st, ct)
    p1, p2 = [E, 0, 0, E], [E, 0, 0, -E]
    p3 = [kin["E3"], km*st, 0, km*ct]
    p4 = [kin["E4"], -km*st, 0, -km*ct]
    l1, l2, l3, l4 = ({"+": 1, "-": -1, "0": 0}[h] for h in helicity)
    e1, e2 = pol(0, 0, l1, E, E), pol(mp.pi, 0, l2, E, E)
    e3 = [mp.conj(z) for z in pol(theta, 0, l3, kin["E3"], km, mp.sqrt(kin["ma2"]))]
    e4 = [mp.conj(z) for z in pol(mp.pi-theta, mp.pi, l4, kin["E4"], km, mp.sqrt(kin["mb2"]))]
    return (p1, p2, p3, p4), (e1, e2, e3, e4)


def tensor_weights(kin, helicity):
    (p1, p2, p3, _), (e1, e2, e3, e4) = vectors(kin, helicity)
    e12, e13, e14, e23, e24, e34 = (dot(e1,e2),dot(e1,e3),dot(e1,e4),dot(e2,e3),dot(e2,e4),dot(e3,e4))
    a, b = dot(e1,p3), dot(e2,p3)
    c, d, e, f = dot(e3,p1), dot(e3,p2), dot(e4,p1), dot(e4,p2)
    return {1:e12*e34, 2:e13*e24, 3:e14*e23,
            4:e12*c*e, 5:e12*c*f, 6:e12*d*e, 7:e12*d*f,
            8:e13*b*e, 9:e13*b*f, 10:e14*b*c, 11:e14*b*d,
            12:e23*a*e, 13:e23*a*f, 14:e24*a*c, 15:e24*a*d,
            16:e34*a*b, 17:a*b*c*e, 18:a*b*c*f, 19:a*b*d*e, 20:a*b*d*f}


def contract(coefficients, kin, helicities):
    out = {}
    for h in helicities:
        T = tensor_weights(kin, h)
        out[h] = {part: mp.fsum(coefficients[part][j]*T[j] for j in range(1,21)) for part in PARTS}
    return out


def evaluate(g, kin, helicities=LOG_HELICITIES):
    """Four independent crossing configurations, sharing special-function cache."""
    s, t, u, a, b = (kin[n] for n in ("s", "t", "u", "ma2", "mb2"))
    F = Functions()
    calls = [(s,t,a,b), (s,u,a,b), (s,u,b,a), (s,t,b,a)]
    computed, timing = {}, []
    for args in calls:
        if args not in computed:
            computed[args] = g.compute(*args, functions=F)
            timing.append(list(g.timing))
    if F.order_bad:
        raise ArithmeticError("Li22 argument outside validated convergence region")
    raw = [computed[args] for args in calls]
    A = {part: complete_coefficients(*[{j:C[j][part] for j in DIRECT} for C in raw]) for part in PARTS}
    H = contract(A, kin, helicities)
    if any(not mp.isfinite(z) for pieces in H.values() for z in pieces.values()):
        raise ArithmeticError("nonfinite helicity amplitude")
    return H, A, {"distinct_crossings":len(computed), "li22_bad_order":F.order_bad,
                  "li22_max_rate":F.max_rate, "timing_function_algebra_seconds":timing}


def cpair(z, digits=None):
    n = digits or mp.mp.dps
    return [mp.nstr(mp.re(z), n), mp.nstr(mp.im(z), n)]


def complex_pair(pair):
    provenance.require_pair(pair)
    return mp.mpc(*[mp.mpf(v) for v in pair])


def sources():
    paths = {p.name:p for p in HERE.glob("*.py") if p.name in ("uv_core.py", "run_scan.py")}
    paths.update({"zz/"+n:ZZ/n for n in ("ggvv.py", "zz_points.py", "zz_cache.py", "translate_ggvvamp.py")})
    paths["dps/provenance.py"] = Path(provenance.__file__)
    return paths


==> anc/paper2/unequal_virtuality/verify_matching.py <==
#!/usr/bin/env python3
"""Check the one-loop normalisation and finite matching for two unequal-mass benchmarks.

Reanalyse retained VVamp amplitude points without imposing the coefficients.
The mean of the equal-mass quark matching function is tested at the two
available configurations; the test does not establish the formula at arbitrary masses.
"""
import argparse
import json
import mpmath as mp
from pathlib import Path
import tarfile
import tempfile

from analyse_scan import fit, load_records
from uv_core import complex_pair, kinematics, predictions

HERE = Path(__file__).resolve().parent
ARCHIVES = (
    ("lhcpheno48_20261115.tar.gz", "stage1"),
    ("lhcpheno48_benchmark2_20261115.tar.gz", "a2_b3_s17"),
)


def quark_matching(x):
    """The known equal-mass quark splitting coefficients in CF and CA."""
    lx, ly = mp.log(x), mp.log(1-x)
    z2 = mp.zeta(2)
    return 12-6*z2+2*(lx-ly)**2, 2+z2-2*(lx**2+ly**2)


def archive_records(archive, folder):
    """Load only JSON records from the named archive directory."""
    records=[]
    with tarfile.open(archive, 'r:gz') as tar:
        for member in tar.getmembers():
            if member.isfile() and member.name.startswith(folder+'/') and member.name.endswith('.json'):
                if '/' in member.name[len(folder)+1:]:
                    raise ValueError('Unexpected nested archive path')
                records.append(json.loads(tar.extractfile(member).read()))
    if len(records)!=10:
        raise ValueError(f'Expected nine forward points and one precision repeat: found {len(records)}')
    with tempfile.TemporaryDirectory() as directory:
        for i, record in enumerate(records):
            (Path(directory)/f'uv_{i:02d}.json').write_text(json.dumps(record))
        chosen, controls = load_records(Path(directory))
    if sorted(r['k'] for r in chosen)!=list(range(4,13)) or len(controls)!=1:
        raise ValueError('Missing forward point or precision control')
    return chosen, controls


def compute():
    results=[]
    with mp.workdps(110):
        for filename, folder in ARCHIVES:
            archive=HERE/'results/local_reproductions'/filename
            records,controls=archive_records(archive, folder)
            kin=kinematics(records[0]['configuration'],5)
            a,b,s=(kin[key] for key in ('ma2','mb2','s'))
            x1,x2=kin['x1'],kin['x2']
            Lx=mp.log(mp.sqrt(a*b)/s)
            Lg=-2*Lx+1j*mp.pi
            lm1,lm2=mp.log(a/s)-1j*mp.pi,mp.log(b/s)-1j*mp.pi
            # One-loop hard-current corrections for the two different boson masses.
            h_cf=-(lm1**2+lm2**2)+3*(lm1+lm2)-16+2*mp.zeta(2)
            # Coefficients of CF, CA in the kernel contribution in the common G variable.
            kernel_cf=2*Lg**2+4*Lx*Lg+6*Lg
            kernel_ca=-Lg**2-4*Lx*Lg
            m1=quark_matching(x1);m2=quark_matching(x2)
            expected=[(m1[i]+m2[i])/2 for i in range(2)]
            predicted_logs=predictions(records[0]['configuration'])
            leading_deviation=matching_deviation=window_change=lower_model_deviation=mp.mpf(0)
            row={'configuration':records[0]['configuration'],
                 'x1':mp.nstr(x1,20),'x2':mp.nstr(x2,20),
                 'expected_CF':mp.nstr(expected[0],18),'expected_CA':mp.nstr(expected[1],18),
                 'precision_control':controls[0], 'helicities':{}}
            for h in ('++++','++--'):
                c1fit=fit(records,[complex_pair(r['M'][h]['1l']) for r in records],1,2)
                if c1fit is None:raise ValueError('No one-loop coefficient fit')
                c1=c1fit['coeff'][1]
                c1prediction=-8j*mp.pi*(x1*(1-x2) if h=='++++' else (1-x1)*x2)
                c1error=abs(c1-c1prediction)
                if c1error>mp.mpf('1e-11')*abs(c1prediction):
                    raise AssertionError('One-loop splitting coefficient does not match')
                values={p:[complex_pair(r['M'][h][p]) for r in records]
                        for p in ('2l_CF','2l_CA')}
                out={'c1_prediction':mp.nstr(c1prediction,19),
                     'c1_absolute_deviation':mp.nstr(c1error,16)}
                for part, idx in (('2l_CF',0),('2l_CA',1)):
                    f=fit(records,values[part],3,3)
                    shifted=fit(records,values[part],3,3,window=1)
                    lower=fit(records,values[part],3,2)
                    if not all(z is not None for z in (f,shifted,lower)):
                        raise ValueError('Incomplete two-loop fitting windows')
                    for j in (2,3):
                        ratio=f['coeff'][j]/c1
                        leading_deviation=max(leading_deviation, abs(ratio-predicted_logs[part][j]))
                        window_change=max(window_change, abs(ratio-shifted['coeff'][j]/c1))
                        lower_model_deviation=max(lower_model_deviation,
                                                  abs(ratio-lower['coeff'][j]/c1))
                    # Source coefficients use alpha_s/(2*pi); manuscript uses alpha_s/(4*pi).
                    c11=2*f['coeff'][1]/c1
                    c11shift=2*shifted['coeff'][1]/c1
                    c11lower=2*lower['coeff'][1]/c1
                    # The qT remainder differs from the minimally subtracted remainder
                    # by -CA*zeta_2 times the one-loop amplitude.
                    correction=(-h_cf-kernel_cf) if idx==0 else (mp.zeta(2)-kernel_ca)
                    r0=c11+correction
                    difference=abs(r0-expected[idx]); shift=abs(c11-c11shift)
                    matching_deviation=max(matching_deviation,difference)
                    model_change=abs(c11-c11lower)
                    if difference>mp.mpf('1e-8'):
                        raise AssertionError(f'{h} {part}: finite matching discrepancy {difference}')
                    out[part]={'extracted_real':mp.nstr(mp.re(r0),18),
                               'extracted_imag':mp.nstr(mp.im(r0),16),
                               'complex_deviation':mp.nstr(difference,16),
                               'fit_window_shift':mp.nstr(shift,16),
                               'change_for_P2':mp.nstr(model_change,16)}
                row['helicities'][h]=out
            row['leading_log_max_deviation']=mp.nstr(leading_deviation,17)
            row['leading_log_window_shift']=mp.nstr(window_change,17)
            row['leading_log_P2_change']=mp.nstr(lower_model_deviation,17)
            row['finite_matching_max_deviation']=mp.nstr(matching_deviation,17)
            results.append(row)
    return {'description':'Independent extraction from retained unequal-mass VVamp points; no new amplitudes',
            'interpretation':'Two numerical tests of the mean matching expression, not a general proof',
            'results':results}


def main():
    parser=argparse.ArgumentParser()
    parser.add_argument('--check',action='store_true')
    parser.add_argument('--write',action='store_true')
    args=parser.parse_args()
    result=compute()
    path=HERE/'results/matching_checks.json'
    if args.write:path.write_text(json.dumps(result,indent=2)+'\n')
    if args.check:
        if json.loads(path.read_text())!=result:
            raise AssertionError('Stored unequal-mass matching results are not reproduced')
    for row in result['results']:
        for h, values in row['helicities'].items():
            print(row['configuration'],h,'c1 error',values['c1_absolute_deviation'],
                  'r0 errors',values['2l_CF']['complex_deviation'],values['2l_CA']['complex_deviation'])
    print('PASS: unequal-mass matching and one-loop normalisation')


if __name__=='__main__':main()


==> anc/paper2/unequal_virtuality/verify_stage1.py <==
#!/usr/bin/env python3
"""Replay the Stage-1 benchmark from retained, unrounded helicity data.

Default: checks provenance, all fit variants, two helicities, parity and
precision control without downloading VVamp. --raw-archive additionally
recontracts the twenty tensor coefficients in the companion raw archive.
This is a regression/reproducibility check, not a statistical hypothesis test.
"""
import argparse
import gzip
import hashlib
import json
from pathlib import Path
import mpmath as mp
from uv_core import (HERE, PARTS, LOG_HELICITIES, sources, provenance,
                     predictions, complex_pair, contract, kinematics)
from stored_points import read_csv
from analyse_scan import load_records, analyse
from run_scan import validate_record


def require(condition, message):
    if not condition:
        raise ValueError(message)


def validate_provenance(manifest, retained_records=False):
    common=manifest['original_record_common_provenance']
    if not retained_records:
        require(common['sources']==provenance.file_hashes(sources()),
                'Evaluation source bytes no longer match the retained benchmark')
    else:
        # The original fingerprints are verified below against their frozen
        # metadata. Current source bytes are not represented as the old evaluator.
        require(bool(common['sources']), 'Missing historical source hashes')
    require(manifest['input_source']['archive_sha256']==
            '1c69a6beb3be85b07225af867586f242e999337a1ccf1fb940016a5341dfc091',
            'Unexpected published amplitude input')
    for r in manifest['records']:
        meta=dict(schema=1,stage='unequal-virtuality-forward',**common,
                  parameters=dict(configuration=manifest['configuration'],k=r['k'],dps=r['dps'],
                  helicities=sorted(LOG_HELICITIES),scheme='qT',mu2='s',loop_expansion='alpha_s/(2*pi)'))
        digest=hashlib.sha256(json.dumps(meta,sort_keys=True,separators=(',',':'),allow_nan=False).encode()).hexdigest()
        require(digest==r['fingerprint'],'Original point fingerprint inconsistent')
        require(r['diagnostics']['distinct_crossings']==4,'Missing unequal-mass crossing')
        require(r['diagnostics']['li22_bad_order']==0,'Unvalidated special-function branch')


def summarize(csv_path, retained_records=False):
    manifest=json.loads(csv_path.with_name('stage1_provenance.json').read_text())
    validate_provenance(manifest, retained_records=retained_records)
    rows=read_csv(csv_path)
    require(len(rows)==10,'Expected nine points plus one precision repeat')
    require(sorted({r['k'] for r in rows})==list(range(4,13)),'Incomplete scan')
    records,controls=load_records(csv_path)
    require(len(controls)==1 and controls[0]['k']==10 and controls[0]['dps_low']==80
            and controls[0]['dps_high']==95,'Missing 80/95-digit control')
    require(all(mp.mpf(v)<mp.mpf('1e-20') for v in controls[0]['scaled_difference'].values()),
            'Precision-control regression')
    parity=mp.mpf(0)
    for r in rows:
        for a,b in [('++++','----'),('++--','--++')]:
            for p in PARTS:
                x,y=complex_pair(r['M'][a][p]),complex_pair(r['M'][b][p])
                parity=max(parity,abs(x-y)/max(1,abs(x)))
    require(parity<mp.mpf('1e-30'),'Parity consistency regression')
    pred=predictions(records[0]['configuration'])
    frozen=json.loads((HERE/'predictions_stage1.json').read_text())
    require(frozen['configuration']==records[0]['configuration'],'Changed preregistered benchmark')
    for key,value in [('L',pred['L']),('CF_G3',pred['2l_CF'][3]),('CF_G2',pred['2l_CF'][2]),
                      ('CA_G3',pred['2l_CA'][3]),('CA_G2',pred['2l_CA'][2])]:
        require(abs(mp.mpf(frozen['benchmark_values'][key])-value)<mp.mpf('1e-45'),
                'Changed preregistered prediction: '+key)
    out=dict(configuration=records[0]['configuration'],distinct_forward_points=9,
             precision_repeat=dict(k=10,base_dps=80,repeat_dps=95),
             precision_controls=controls,parity_scaled_difference=mp.nstr(parity,15),
             logarithm='0.5*log(s*pT2/(ma2*mb2))+i*pi/2',
             assumption='r1=r2=0 two-loop boundary, tested at this configuration, not proved generally',
             primary_model=dict(leading_degree=3,power_correction_degree=3,
                                central_k=list(range(5,13)),shifted_k=list(range(4,12))),
             primary_comparisons={},model_deviations={})
    for h in ('++++','++--'):
        result=analyse(records,h)
        primary=[r for r in result['fits'] if r['power_correction_degree']==3]
        out['primary_comparisons'][h]=dict(c1=result['c1'],c1_window_shift=result['c1_window_shift'],
                                         parts={r['part']:r['comparison'] for r in primary})
        out['model_deviations'][h]={}
        for row in result['fits']:
            key=f"P={row['power_correction_degree']} {row['part']}"
            out['model_deviations'][h][key]={j:v['absolute_deviation'] for j,v in row['comparison'].items()}
        for row in primary:
            require(row['k']==list(range(5,13)),'Wrong primary fit window')
            for power,c in row['comparison'].items():
                dev,shift=mp.mpf(c['absolute_deviation']),mp.mpf(c['window_shift'])
                norm,ls=mp.mpf(c['normalization_shift']),mp.mpf(c['least_squares_shift'])
                # Broad regression thresholds; reported accuracy is the measured value.
                require(dev<(mp.mpf('1e-7') if power=='3' else mp.mpf('1e-5')),
                        f'Coefficient regression: {h} {row["part"]} G^{power}')
                require(dev<shift+norm,'Deviation exceeds observed shifted-window and normalization variations')
                require(ls<shift+norm,'Overdetermined fit leaves the observed variation range')
    return out


def verify_raw(path,manifest,csv_path):
    require(provenance.sha256_file(path)==manifest['full_tensor_archive']['sha256'],
            'Raw archive checksum mismatch')
    raw=json.loads(gzip.open(path,'rt').read())
    projected={(r['k'],r['dps']):r for r in read_csv(csv_path)}
    metadata={(r['k'],r['dps']):r for r in manifest['records']}
    require(len(raw)==len(projected),'Raw record count mismatch')
    worst=mp.mpf(0)
    for r in raw:
        validate_record(r)
        key=(r['k'],r['dps'])
        require(key in projected,'Unexpected raw point')
        require(r['M']==projected[key]['M'],'CSV projection differs from raw amplitudes')
        original=(json.dumps(r,indent=1,allow_nan=False)+'\n').encode()
        require(hashlib.sha256(original).hexdigest()==metadata[key]['raw_sha256'],
                'Raw point checksum mismatch')
        A={p:{int(j):complex_pair(v) for j,v in cols.items()} for p,cols in r['A'].items()}
        H=contract(A,kinematics(r['configuration'],r['k']),r['M'])
        for h in r['M']:
            for p in PARTS:
                expected=complex_pair(r['M'][h][p])
                err=abs(H[h][p]-expected)/max(1,abs(expected))
                worst=max(worst,err)
                require(err<mp.mpf('1e-25'),'Tensor-to-helicity reconstruction regression')
    return dict(records=len(raw),all_twenty_tensor_coefficients_recontracted=True,
                maximum_scaled_difference=mp.nstr(worst,15),
                archive_sha256=manifest['full_tensor_archive']['sha256'])


def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--write-summary',action='store_true',help='write after verifying checks; otherwise compare retained summary')
    parser.add_argument('--retained-records', action='store_true',
                        help='check historical records while retaining the original source hashes')
    parser.add_argument('--raw-archive',type=Path)
    parser.add_argument('--tensor-report',type=Path)
    args=parser.parse_args()
    mp.mp.dps=110
    csv_path=HERE/'results/stage1_amplitudes.csv.gz'
    report=summarize(csv_path, retained_records=args.retained_records)
    target=HERE/'results/stage1_summary.json'
    if args.write_summary:
        provenance.atomic_write(target,report)
    else:
        require(json.loads(target.read_text())==report,'Stored summary does not reproduce exactly')
    print('PASS: nine-point scan, precision repeat, provenance, parity, unconstrained fits and retained summary')
    for h,info in report['primary_comparisons'].items():
        for part,coeffs in info['parts'].items():
            print(h,part, {j:c['absolute_deviation'] for j,c in coeffs.items()})
    if args.raw_archive:
        manifest=json.loads((HERE/'results/stage1_provenance.json').read_text())
        tensor=verify_raw(args.raw_archive,manifest,csv_path)
        if args.tensor_report:
            provenance.atomic_write(args.tensor_report,tensor)
        print('PASS: raw tensor records',tensor)


if __name__=='__main__':
    main()


==> anc/paper2/zz/Makefile <==
# gg -> ZZ test of Paper 2, Sec. 6. Every target runs from this directory.
#
#   make test      re-analyse the stored points and logs and compare with results_zz.json,
#                  results_windows.json, results_forward.json, results_wide.json, summary.json
#                  and summary.md
#   make analyse   fits and tables from the stored points and logs: results_zz.json,
#                  results_windows.json (fit stability), results_forward.json (approach of the
#                  one-loop amplitude to its forward limit), results_wide.json (the one-loop
#                  amplitudes from 90 degrees to the forward limit), summary.md, summary.json,
#                  results_fit_models.json (the fit model chosen by the window shift, without the
#                  predictions, and least-squares fits)
#   make inputs    check the VVamp files placed in inputs/ and unpack them into build/
#   make build     translate the ggvvamp code into Python (build/ggv, about 30 s)
#   make checks    tensor basis, Li22 argument order, p0002 statement by statement, and the
#                  comparison with the FORM file at the benchmark point of ggvvamp (one loop, and
#                  the two-loop C_F and C_A parts of A1, A2, A3, A10, A17); writes logs/ (about
#                  2 minutes)
#   make routeb    the FORM file on the forward line at beta = 1/2: the C_F part at delta =
#                  10^-4 and the C_A part at 10^-3, 10^-4, 10^-5 (points_routeB/, about 10 min)
#   make cxx       compile the generated C++ files of ggvvamp (algebraic part, quad precision,
#                  needs g++ and libquadmath) and compare them with the Python translation at the
#                  benchmark point and at beta = 1/2, delta = 10^-4 (logs/check_cxx.log, about
#                  15 min, most of it compiling; the objects stay in build/cxx)
#   make native-parser-test  compile and test the independent FORM reader; needs g++,
#                  GiNaC and CLN development files, but no published amplitude inputs
#   make li22      Li22 of the translation against an independent integral representation, for
#                  all arguments at the benchmark point and at delta = 10^-12 for the three
#                  velocities (logs/check_li22_values.log, about 45 min)
#   make li22-scan the integral branch of that Li22 at the working precision of every scan point,
#                  its control and the blind test of ../r0, against the integral split at points
#                  accumulating at t = 1 (logs/check_li22_scan.log, a few CPU hours on WORKERS cores)
#   make point BETA=1/2 K=6    compute one forward point (2-10 minutes), 30 + 5K digits
#   make scan      compute all missing points (about 2.5 CPU hours; existing points are kept)
#   make wide      compute the points away from the forward limit, from 90 degrees down to
#                  sin^2(theta) = 10^-3.5, next to the first scan point (points_wide/, about a CPU
#                  hour; existing points are kept)
#
# inputs, build, checks, routeb, cxx, li22, li22-scan, point, scan and wide need the VVamp files (see
# README.md, Inputs). After checks, routeb, cxx or li22, run make analyse to update summary.md and
# summary.json.

# Stop a multi-point recipe at the first failed evaluation, including inside loops.
SHELL := /bin/bash
.SHELLFLAGS := -e -o pipefail -c
PY ?= python3
CXX ?= g++
WORKERS ?= 2
BETA ?= 1/2
K ?= 6
DPS = $(shell echo $$((30 + 5 * $(K))))

.PHONY: test analyse inputs build checks routeb cxx native-parser-test li22 li22-scan point scan wide

test:
	$(PY) scripts/test_cache.py
	$(PY) scripts/test_check_cxx.py
	$(PY) scripts/test_make.py
	$(PY) scripts/test_numerical_checks.py
	$(PY) scripts/test_p0002.py
	$(PY) scripts/test_master_families.py
	$(PY) scripts/test_zz.py points points_routeB logs results_zz.json summary.md

analyse:
	$(PY) scripts/analyse_zz.py points results_zz.json > logs/analyse_zz.log
	$(PY) scripts/make_summary.py results_zz.json points points_routeB logs summary.md > /dev/null
	$(PY) scripts/analyse_windows.py points results_windows.json > logs/analyse_windows.log
	$(PY) scripts/check_fit_models.py points results_fit_models.json > logs/check_fit_models.log
	$(PY) scripts/forward_curve.py points results_zz.json results_forward.json > logs/forward_curve.log
	$(PY) scripts/wide_curve.py points points_wide results_wide.json > logs/wide_curve.log
	@echo "results_zz.json, results_windows.json, results_fit_models.json, results_forward.json, results_wide.json, summary.md and summary.json written"

inputs:
	cd inputs && sha256sum --check --ignore-missing SHA256SUMS
	mkdir -p build/inputs
	tar -xzf inputs/ggvvamp-1.0.tar.gz -C build
	cp inputs/gg_projectors-1.0.inc build/inputs/
	gunzip -c inputs/gg_Aj_A_qT-1.0.inc.gz > build/inputs/gg_Aj_A_qT-1.0.inc
	gunzip -c inputs/vvpmasters_opt-1.0.m.gz > build/inputs/vvpmasters_opt-1.0.m

build:
	$(PY) scripts/translate_ggvvamp.py build/ggvvamp-1.0 build/ggv

checks:
	$(PY) scripts/check_tensors.py build/inputs > logs/check_tensors.log
	$(PY) scripts/check_li22_order.py build/ggv > logs/check_li22_order.log
	$(PY) scripts/check_p0002.py build/ggvvamp-1.0 build/ggv > logs/check_p0002.log
	$(PY) scripts/crosscheck_form.py build/ggv build/inputs 15625 -2384.89727896833 6467.215561 625 30 1l \
	  > logs/crosscheck_1l_benchmark.log
	$(PY) scripts/crosscheck_form.py build/ggv build/inputs 15625 -2384.89727896833 6467.215561 625 30 1 3 10 17 \
	  > logs/crosscheck_2l_benchmark.log
	$(PY) scripts/crosscheck_form.py build/ggv build/inputs 15625 -6147.88716003167 6467.215561 625 30 2 \
	  > logs/crosscheck_2l_benchmark_x12.log
	@tail -qn1 logs/check_tensors.log logs/check_p0002.log logs/crosscheck_1l_benchmark.log
	@cat logs/check_li22_order.log
	@grep -h "2l_C" logs/crosscheck_2l_benchmark*.log

cxx:
	@cxx_log=$$(mktemp logs/check_cxx.XXXXXX); trap 'rm -f "$$cxx_log"' EXIT HUP INT TERM; \
	if $(PY) scripts/check_cxx.py build/ggv build/ggvvamp-1.0 build/cxx bench 1/2:4 > "$$cxx_log"; then \
	  mv "$$cxx_log" logs/check_cxx.log; cat logs/check_cxx.log; \
	else status=$$?; cat "$$cxx_log" >&2; exit $$status; fi

native-parser-test:
	@validation_dir=$$(mktemp -d); trap 'rm -rf "$$validation_dir"' EXIT; \
	$(CXX) $(CPPFLAGS) $(CXXFLAGS) -O2 -std=c++17 ../../checks/native_form.cpp \
	  $(LDFLAGS) -lginac -lcln -o "$$validation_dir/native_form"; \
	$(PY) ../../checks/test_native_form.py "$$validation_dir/native_form"

li22:
	$(PY) scripts/check_li22_values.py build/ggv bench 1/4:12 1/2:12 2/3:12 > logs/check_li22_values.log
	@cat logs/check_li22_values.log

li22-scan:
	$(PY) scripts/check_li22_scan.py build/ggv --workers $(WORKERS) | tee logs/check_li22_scan.log

routeb:
	for k in 3 4 5; do $(PY) scripts/zz_routeB.py build/inputs build/routeB 1/2 $$k $$((20 + 5 * k)) 2l_CA; done
	$(PY) scripts/zz_routeB.py build/inputs build/routeB_CF 1/2 4 40 2l_CF
	cp build/routeB/zzB_b1o2_d*.json points_routeB/
	cp build/routeB_CF/zzB_b1o2_d4_p40.json points_routeB/zzB_CF_b1o2_d4_p40.json

point:
	$(PY) scripts/zz_points.py build/ggv points $(BETA) $(K) $(DPS)

scan:
	for b in 1/2 1/4 2/3; do for k in 4 5 6 7 8 9 10 11 12; do \
	  $(PY) scripts/zz_points.py build/ggv points $$b $$k $$((30 + 5 * k)); done; done
	$(PY) scripts/zz_points.py build/ggv points 1/2 10 95

wide:
	for b in 1/4 1/2 2/3; do $(PY) scripts/zz_wide.py build/ggv points_wide $$b 0 1 2 3 4 5 6 7; done


==> anc/paper2/zz/README.md <==
# Quark splittings: the gg → ZZ test

The quark-splitting result in the [Letter](../manuscript_prl/letter.tex),
with the derivation and checks in the [Supplement](../manuscript_prl/supplement.tex)
(`sec:quarks` and `sec:zz`), predicts the two-loop DPS logarithms for a gluon that
splits into a quark–antiquark pair, with ΔC = 2C_F − C_A = −1/N_c, B = 6C_F and the scale
Q*² = s^{N_c²}/m^{2(N_c²−1)}. This folder tests the prediction in the two-loop gg → ZZ
amplitudes through massless quark loops of von Manteuffel and Tancredi (arXiv:1503.08835). The
results are collected in the Supplement's gg → ZZ comparison and its numerical-fit discussion.

The prediction holds in both colour structures, at β = 1/4, 1/2 and 2/3, for both kinds of
amplitude that carry a DPS term at one loop:

- the amplitudes with a one-loop logarithm, ++++ and ++−− (and their parity images): the
  coefficients of G³ and G²;
- the amplitudes in which J_z changes by two, +−++ and +−−− (and their images), whose one-loop
  forward limit is a constant K: the coefficients of G² and G, and the absence of G³.

The amplitudes with ΔJ_z = 0 and no one-loop logarithm (++00, +−+−) have no logarithm at two
loops either. The tables at the end are written by `make_summary.py` from the fits and the logs.

The one-loop coefficients have closed forms (normalisation of the source, x = (1+β)/2):

    c₁(++++) = −8πi x²,   c₁(++−−) = −8πi (1−x)²,   K(+−++) = K(+−−−) = −4πi x(1−x),

and K(++00) = −8πi x(1−x) for the amplitude with longitudinal bosons, which has no logarithm.
In the normalisation of the paper (a_s per loop) the moduli are twice these. The x², (1−x)²
dependence and the restriction of the logarithm to ++++ and ++−− agree with Gaunt–Stirling
(arXiv:1103.1888: [s − 2M² ± sβ]/s = 2x², 2(1−x)²). An independent full fermion trace now
checks the absolute normalization, including the measure, colour and two orientations:
see the Supplement's "Helicity coefficients and normalisation" subsection.
The repository-only [derivation notes](../../derivations/README.md) also include a restored
standalone trace calculation in `derivations/checks/independent/phase3/zz_dirac_trace.py`;
that four-channel symbolic check has a narrower scope than the original amplitude comparison.
In the retained amplitude comparison, all 36 helicities were checked and the twelve
nonzero comparisons agree with the fits within their window shifts. The section 2 and
section 3 ZZ displays of that reference differ by a factor of two; the trace fixes the
single-box magnitude without assuming that both displays have the same normalization.
The two-loop prediction for the angular constant assumes that K comes from the DPS region. That
the relation holds in the data is evidence for it, not a separate calculation; the closed form
of K alone would not show it, since K(++00) has a closed form too and no logarithms.

The previously reported C_A discrepancy was caused by two interchanged master-family
identifications in our FORM reader. The finite-export label `MN13m` denotes `N13x34x12`,
and `MN13cm` denotes `N13x34`. The mass exchange at fixed t combines the incoming- and
outgoing-leg crossings. Six comparisons with the bare weight-four coefficients independently
establish these identifications. Correcting the mapping restores agreement with the C++
amplitudes and removes the spurious G/p_T² growth. The retained six-coefficient
result is `scripts/fixtures/nonplanar_weight4_residues.json`; the native reader,
its tests, source provenance and commands for regenerating the primary check are
documented in [the mapping-check instructions](../../checks/README_ZZ_CA_MAPPING.md).

The stored-point analysis is complete. The compiled algebraic and FORM comparisons
used by this release are recorded in `logs/` and `points_routeB/`; the corresponding
scripts are retained under `scripts/`. Rechecking these stored records is distinct
from a fresh evaluation of the external amplitude expressions.

## Inputs

From the VVamp project (vvamp.hepforge.org), gluon channel and master integrals; checksums in
`inputs/SHA256SUMS`. The gluon-channel links on the project page returned "not found" on
13 October 2026. Historical notes say that the files used here were "supplied by
the author", but do not unambiguously identify the supplier or delivery route.
The checksums identify the retained versions; they do not establish how those
copies were acquired. Confirm that route before finalising the Data Availability
statement. On 12 November 2026 the essential inputs were recovered publicly with
exactly the retained checksums. The C++ archive is available from
[CERN's source mirror](https://lcgpackages.web.cern.ch/lcgpackages/tarFiles/sources/ggvvamp-1.0.tar.gz).
The three other required files are available at
`https://vvamp.hepforge.org/downloads/FILENAME` (substitute the filenames below).
These recovered downloads establish a reproducible route today; they do not
identify the historical supplier. Third-party files remain downloaded inputs.

| file | used for |
|---|---|
| `ggvvamp-1.0.tar.gz` | route A: the amplitude coefficients (generated C++ code) |
| `gg_projectors-1.0.inc` | identification of the 20 tensor structures |
| `gg_Aj_A_qT-1.0.inc.gz`, `vvpmasters_opt-1.0.m.gz` | route B (cross-check) |
| `vvpmasters_opt-1.0.inc.gz` | optional direct comparison of the FORM and Wolfram master exports; recovered and checksum-pinned on 12 November 2026 |
| `gg_Aj_A-1.0.inc.gz` | independent bare-residue determination of the crossed nonplanar labels |
| `vvpmasters_def-1.0.m`, `vvpmasters_relations-1.0.m`, `*.yaml` | definitions of the underlying integrands and crossings; optional for numerical production |

## Method

**Coefficients (route A).** ggvvamp computes 9 of the 20 coefficients A_j^[A] of the tensor
decomposition, at one and two loops in the qT scheme at μ² = s; the other 11 follow from
crossing relations (ggvvampprec.cpp). Its generated code has three parts: the polylogarithms
(p0002.cpp, through GiNaC), 492 004 lines of arithmetic (p0003–p2463.cpp) and the assignment of
the coefficients (p2464.cpp), which combines the two-loop C_F and C_A parts with C_F = 4/3 and
C_A = 3. `translate_ggvvamp.py` turns them into Python, keeping the C_F and C_A parts separate;
`ggvv.py` runs them with mpmath at any precision, with Li₂, Li₃, Li₄ from mpmath and Li₂,₂ from
its defining series or, near the edge of convergence, the integral representation. Li₂,₂
follows eqs. (5.14), (5.15) of arXiv:1503.04812, Li₂,₂(a,b) = Σ_{i>j} aⁱbʲ/(i²j²) with the
arguments chosen such that |a| < 1, |ab| < 1. At the benchmark point all 401 Li₂,₂ calls of the
code satisfy these conditions in the order given, and only 159 would with the arguments
exchanged (`check_li22_order.py`); at every scan point they hold too (summary.json).

**Tensor structures.** With μ, ν, ρ, σ the indices of gluon 1, gluon 2, Z₃, Z₄:

    T₁ = g^{μν}g^{ρσ},  T₂ = g^{μρ}g^{νσ},  T₃ = g^{μσ}g^{νρ},
    T₄…T₇ = g^{μν} p_a^ρ p_b^σ  with (a,b) = (1,1), (1,2), (2,1), (2,2),
    T₈, T₉ = g^{μρ} p₃^ν p_{1,2}^σ,   T₁₀, T₁₁ = g^{μσ} p₃^ν p_{1,2}^ρ,
    T₁₂, T₁₃ = g^{νρ} p₃^μ p_{1,2}^σ,  T₁₄, T₁₅ = g^{νσ} p₃^μ p_{1,2}^ρ,
    T₁₆ = g^{ρσ} p₃^μ p₃^ν,   T₁₇…T₂₀ = p₃^μ p₃^ν p_a^ρ p_b^σ  with (a,b) as for T₄…T₇.

This basis was not taken from the paper: `check_tensors.py` builds it with explicit vectors in
six dimensions, computes M_ik = T_i†·T_k with the d-dimensional polarisation sums of the paper,
and finds that M⁻¹ equals the projector matrix of `gg_projectors-1.0.inc` at d = 6 to 4 × 10⁻⁴⁰.
It is also consistent with the crossing relations of the code.

**Helicity amplitudes.** On-shell Z bosons of equal mass m = 1, in the centre-of-mass frame with
gluon 1 along +z and Z₃ at polar angle θ in the xz plane; helicity polarisation vectors, which
satisfy the gauge conditions ε₁·p₂ = ε₂·p₁ = 0 of the decomposition; M = Σ_j A_j T_j(ε₁, ε₂, ε₃*,
ε₄*). ΔJ_z = (λ₁ − λ₂) − (λ₃ − λ₄) in the forward direction. Overall couplings and the colour
factor δ^{ab} are stripped, as in the source.

**Forward lines.** As for HH: x̂ = (1−β)/(1+β), s = (1+x̂)²/x̂, −t = x̂ + δ, δ = 10⁻ᵏ,
k = 4, …, 12, G = ½ ln(1 − tu) on the principal branch, p_T² = (tu − 1)x̂/(1+x̂)². The
coefficients carry up to four inverse powers of the Gram determinant, and many digits cancel
towards the forward limit; the points are computed with 30 + 5k digits. One point repeated with
15 more digits (see *Precision*).

**Fits.** At each β, Σ_{j≤J} f_j G^j + p_T² Σ_{l≤P} h_l G^l through J + P + 2 consecutive
points ending at the smallest δ: J = 1, P = 2 at one loop (5 points) and J = 3, P = 3 at two
loops (8 points). The uncertainty quoted is the change when the window moves one point up
(δ = 10⁻⁴ … 10⁻¹¹ instead of 10⁻⁵ … 10⁻¹²). With P = 2 at two loops the deviations of f₂/c₁ of
++++ and ++−− grow to the value given under the first two-loop table (10⁻⁷ in the units of the
source), the effect of the truncated power corrections. `analyse_windows.py` refits the leading
two-loop coefficients of ++++ and +−++ through every window of consecutive points, without p_T²
terms and with P = 0, 1, 2, 3 (`results_windows.json`, Figure 5 of the paper): every model
improves as the window moves to smaller δ, ++++ needs P = 3, and for +−++ P = 2 does somewhat
better than P = 3, which is used for both. `check_fit_models.py` (`results_fit_models.json`) makes
the same choice without the predictions: for all eight amplitudes of the two groups, both colour
factors and both powers, the window shift is smallest for P = 3 in the first group and P = 2 in the
second, the models with the smallest deviations; with P = 3 the deviations are 0.010–0.018 of the
window shift. Least-squares fits of the P = 3 model through one more point lie halfway between the
two windows, about half a window shift from the predictions.

**Approach to the forward limit.** `forward_curve.py` stores (M − K)/K point by point for the
one-loop +−++ amplitude (`results_forward.json`, Sec. 6.2 of the paper). K is taken in closed
form: the fitted K of `results_zz.json` agrees with it to about 10⁻¹⁷ (recorded in the file), but
at δ = 10⁻¹² the difference M − K is only about 10⁻¹² of K, so that a fitted K would limit
(M − K)/(K p_T²) to about five digits. The difference vanishes like p_T² with no logarithm:
Re (M − K)/(K p_T²) is constant for δ ≤ 10⁻⁶ to the spread recorded in the file, as for the
gg → HH amplitude of Sec. 2.5.

**From 90 degrees.** `zz_wide.py` evaluates the amplitudes on the same lines of fixed β away
from the forward limit, at sin²θ = 10^(−J/2) for J = 0 (90°), 1, …, 7, that is from
p_T² = β²/(1−β²) m² down to about 3 × 10⁻⁴ of that, with the working precision of the scan
for the corresponding δ (`points_wide/`, 24 points). `wide_curve.py` joins them to the scan
and stores, for the one-loop ++++ and +−++ amplitudes, M/c₁ − G and M/K from 90° to
δ = 10⁻¹² (`results_wide.json`, Figure 2 of the paper, with the gg → AA amplitudes of P1).

**Prediction in the normalisation of the source.** The source has a factor α_s/(2π) per loop,
The manuscript uses a_s = α_s/(4π), so M^(n) = 2ⁿ × (source) and the kernel prediction with G → G_q,
G_q = G − [(C_A − C_F)/ΔC] L, L = ln[x(1−x)] (L_x in the paper), becomes

    one-loop c₁G:   M^(2) = (c₁/2)[−(4/3)ΔC G_q³ − B G_q²] + O(G)
        C_F part:   f₃/c₁ = −4/3,   f₂/c₁ = −2L − 3
        C_A part:   f₃/c₁ = +2/3,   f₂/c₁ = 2L
    one-loop K:     M^(2) = (K/2)[−4ΔC G_q² + (4ΔC − 2B) G_q] + O(1)
        C_F part:   f₂/K = −4,      f₁/K = −4L − 2
        C_A part:   f₂/K = +2,      f₁/K = 4L − 2

In the paper's normalisation every ratio is twice this (eq. 6.3 and Table 7, written by the
paper's `make_tables.py` from `results_zz.json` and `summary.json`).

The finite remainders are in the qT scheme at μ² = s. For gg → VV a change of the infrared
scheme or of μ adds a constant times the one-loop amplitude (ggvvamp converts to Catani's scheme
by A⁽²⁾ → A⁽²⁾ + (−½π²C_A + iπβ₀)A⁽¹⁾), so none of the coefficients tested here depends on
either. n_f does not appear in the remainders at μ² = s.

## Cross-checks

All numbers below are in `summary.md` and `summary.json`, read from the logs of `make checks`,
`make cxx`, `make li22` and from the route-B points.

- **Compiled C++ code.** `check_cxx.py` compiles the generated files p0003–p2464.cpp unchanged
  (apart from taking C_F and C_A from the harness in p2464.cpp, so that the two parts come out
  separately) in the quad precision of the original code, with a small replacement header
  (`scripts/cxx/`) instead of GiNaC and CLN, and runs them on the polylogarithm values of the
  Python translation. The nine coefficients agree with the translation to 2 × 10⁻³⁰ (one loop)
  and 2 × 10⁻²⁸ (C_F and C_A) at the benchmark point, and to 3 × 10⁻¹⁹, 10⁻¹⁶ and 4 × 10⁻¹⁶ at
  β = 1/2, δ = 10⁻⁴, where quad precision loses digits to the cancellations. This checks the
  translation of the arithmetic and of the assignment, C_A part included, but not of p0002.
- **Li₂,₂.** `check_li22_values.py` compares the Li₂,₂ of the translation, at 30 digits, with an
  independent integral representation (summing over the smaller index first) at 60 digits, for
  every distinct argument pair of the code at the benchmark point and at δ = 10⁻¹² for the three
  velocities (1490 pairs): agreement to 3 × 10⁻²⁵, and to 4 × 10⁻³⁰ at the benchmark point and
  at β = 1/4, 1/2. The largest differences, at β = 2/3, are those of the translation's integral
  representation at 30 digits for pairs with a ≈ 0.96 and b ≈ 10⁻¹³–10⁻¹¹; with 45 digits it
  agrees with the reference to all digits shown (the scan uses 30 + 5k digits).
  `check_li22_scan.py` (`make li22-scan`, 3 November 2026; about 15 CPU hours) compares, at the working
  precision of every point of the scan, of its control and of the blind test at β = 4/5, every real
  argument on the integral branch (7163 in all; none complex), in both channels, with the same integral
  split at points accumulating at t = 1 and evaluated with 15 more digits, as gg → HH now evaluates it
  (`../hh/hh_two_loop/evaluate_hh.py`). The integral branch here is split at fixed points only, which
  for gg → HH, at 3k fewer digits, lost up to 21 digits when ab approaches 1 from below with b > 1. At
  30 + 5k digits the largest difference is 169 units in the last digit (β = 1/4, δ = 10⁻⁵, 55 digits,
  a ≈ 1 − 6 × 10⁻⁶, b ≈ 0.64, where the pole of 1/(1 − at) lies just beyond t = 1), 50 or less at every
  other point and about one unit at most of them: the loss is at most three of the 30 + 5k digits,
  against the k + 30 or so that the cancellations leave, so the stored points stand (App. A of Paper 2).
- **p0002.** `check_p0002.py` transcribes the 1613 statements of p0002.cpp (401 Li₂,₂, 501 Liₙ,
  19 logarithms, 3 ζ values and 689 algebraic statements) independently of
  `translate_ggvvamp.py` and compares them with the generated `p0002.py`: none differ. The
  C++ code takes the real part of every function value (`torealnumeric` in ggvvamp.cpp); the
  translation does the same. This matters because the compiled check above takes p0002 from
  the translation, and route B below checks only the function values that enter the one-loop
  and C_F parts.
- **Route B.** The same coefficients from the FORM file `gg_Aj_A_qT-1.0.inc` with the master
  integrals of `vvpmasters_opt-1.0.m` (`crosscheck_form.py`, `zz_routeB.py`; an independent
  parser, the masters evaluated from their own file, but the same Li₂,₂ routine). At the
  benchmark point of the code (s = 15625, t = −2384.89727896833, p₃² = 6467.215561, p₄² = 625),
  30 digits: all 20 one-loop coefficients agree with route A to 4 × 10⁻²⁷; the two-loop C_F
  parts of A₁, A₃, A₁₀, A₁₇ there, and of A₂ at the point with t and u exchanged, to 3 × 10⁻²⁶.
  At one forward point (β = 1/2, δ = 10⁻⁴, 40 digits) the C_F parts of all 36 helicity
  amplitudes agree to 4 × 10⁻²¹. This checks the polylogarithms (p0002) as well.
- **The C_A comparison after correcting the family mapping.** The C_A terms of A₁, A₃,
  A₁₀ and A₁₇ at the benchmark and A₂ at the crossed benchmark agree with route A to
  2 × 10⁻⁵⁶. All 36 forward helicity amplitudes agree to 3.2 × 10⁻²¹ at β = 1/2,
  δ = 10⁻⁴, using 40 digits, and 8.3 × 10⁻²³ at δ = 10⁻⁵, using 45 digits.
  The corrected values of p_T²|M(++++)| are 0.596, 0.109 and 0.0181 at δ = 10⁻³,
  10⁻⁴ and 10⁻⁵. The earlier inverse-power growth came from our mapping error.
  The earlier records are historical development data outside this release; the
  corrected comparisons are retained in `logs/` and `points_routeB/`.
- One-loop coefficients equal their closed forms to 5 × 10⁻¹⁸ or better at all three
  velocities.

## Rerunning

From this directory (`paper2/zz/` in the P1 package):

    make test                    # stored points and logs -> results_zz.json, summary.md,
                                 # summary.json, results_windows.json, results_forward.json,
                                 # results_wide.json, exact match (seconds)
    make analyse                 # rewrite them

To recompute amplitudes or rerun the checks, first copy the VVamp files into `inputs/` (at least
`ggvvamp-1.0.tar.gz`, `gg_projectors-1.0.inc`, `gg_Aj_A_qT-1.0.inc.gz`,
`vvpmasters_opt-1.0.m.gz`), then

    make inputs                  # checksums, unpack into build/
    make build                   # translate ggvvamp into Python (about 30 s)
    make checks                  # tensor basis, Li22 order, p0002, FORM file at the benchmark point (2 min)
    make cxx                     # compiled C++ code against the translation (about 15 min; g++)
    make li22                    # Li22 against an independent representation (about 45 min)
    make routeb                  # FORM file on the forward line (about 10 min)
    make point BETA=1/2 K=6      # one forward point, 30 + 5K digits (2-10 min)
    make scan                    # all 28 points (about 2.5 CPU hours; existing points are kept)
    make wide                    # the 24 points from 90 degrees (about an hour; existing points are kept)

and `make analyse` to update the summary. The 27 points of the scan and the precision control
are in `points/`, those from 90 degrees in `points_wide/`. Python ≥ 3.10 and mpmath only (and
g++ with libquadmath for `make cxx`); `build/` (about 330 MB, and about 650 MB more after
`make cxx`) is not included and is regenerated by `make inputs build`.

The tabulated results were checked twice by a re-fit of the raw points with separate
code, reproducing the table entries and the quark-kernel predictions. The current
manuscript presentation is the Supplement's gg → ZZ subsection (`sec:zz`).

## Current numerical results

The generated [forward-test results](summary.md) contain the current fit tables,
C++ and FORM comparisons, and corrected crossed-master mapping results.
Regenerate that single report with `make analyse` after updating its inputs.
Keeping the numerical report in one file avoids stale copies of superseded
comparison results in this README.


==> anc/paper2/zz/inputs/SHA256SUMS <==
573e4d4a5031b080515fa80f476f0905a1834de918e13313ef15114c7b8d43fc  gg_Aj_A-1.0.inc.gz
ae23d66b4f62fb4d0db19daacb49ce5fe2793a6c743fda66853782d7d97b0a11  gg_Aj_A_qT-1.0.inc.gz
016ff6542528335ec7be675bedae9b633dd4ee62ed629c2b4dcfca063b1a90d0  gg_projectors-1.0.inc
1c69a6beb3be85b07225af867586f242e999337a1ccf1fb940016a5341dfc091  ggvvamp-1.0.tar.gz
9b76ea51cc350f7b5e295d13922059351d14237a9ccd4168e19f69b99a14dc77  integralfamilies-1.0.yaml
9451f74cee74ce9c04be1f14d98a5cc7f9a1543eafee03bd07759f728190aacd  kinematics-1.0.yaml
7a1437f7b31c9da19a51d21984465da95750295605829e4b2c11ac5bedf1d597  vvpmasters_def-1.0.m
8db1e5c7b0931db11adcdf35c3a4b3f536cfbe13ab7b60ab9ee695af7539cfaf  vvpmasters_opt-1.0.m.gz
f1bbc1fad150bc40b82f2592d3c774ebb3ef38c66e10f5763d4b8826c6cbc51f  vvpmasters_opt-1.0.inc.gz
9e311a9fe36e6634beb1bcbdeab0b38fb8dcb5eeab434274d1f00517995834d6  vvpmasters_relations-1.0.m


==> anc/paper2/zz/logs/analyse_windows.log <==
beta = 1/4  ++++ 2l_CF, G^3: plain: 1.3e-7; pT2: 4.7e-8; pT2 G: 1.2e-8; pT2 G^2: 1.9e-9; pT2 G^3: 1.4e-13
beta = 1/4  ++++ 2l_CA, G^3: plain: 2.1e-7; pT2: 6.5e-8; pT2 G: 1.5e-8; pT2 G^2: 1.9e-9; pT2 G^3: 2.2e-13
beta = 1/4  +-++ 2l_CF, G^2: plain: 6.6e-7; pT2: 1.5e-7; pT2 G: 1.9e-8; pT2 G^2: 1.8e-13; pT2 G^3: 1.4e-12
beta = 1/4  +-++ 2l_CA, G^2: plain: 8.8e-7; pT2: 1.8e-7; pT2 G: 1.9e-8; pT2 G^2: 4.2e-13; pT2 G^3: 3.4e-12
beta = 1/2  ++++ 2l_CF, G^3: plain: 2.9e-8; pT2: 1.3e-8; pT2 G: 4.3e-9; pT2 G^2: 7.5e-10; pT2 G^3: 1.4e-13
beta = 1/2  ++++ 2l_CA, G^3: plain: 5.9e-8; pT2: 2.1e-8; pT2 G: 5.4e-9; pT2 G^2: 7.5e-10; pT2 G^3: 2.4e-13
beta = 1/2  +-++ 2l_CF, G^2: plain: 2.2e-7; pT2: 4.8e-8; pT2 G: 5.8e-9; pT2 G^2: 1.1e-13; pT2 G^3: 8.6e-13
beta = 1/2  +-++ 2l_CA, G^2: plain: 3.5e-7; pT2: 6.6e-8; pT2 G: 5.8e-9; pT2 G^2: 5.1e-13; pT2 G^3: 4.3e-12
beta = 2/3  ++++ 2l_CF, G^3: plain: 7.5e-9; pT2: 3.4e-9; pT2 G: 1.9e-9; pT2 G^2: 4.2e-10; pT2 G^3: 1.4e-13
beta = 2/3  ++++ 2l_CA, G^3: plain: 1.6e-8; pT2: 8.3e-9; pT2 G: 2.7e-9; pT2 G^2: 4.2e-10; pT2 G^3: 2.7e-13
beta = 2/3  +-++ 2l_CF, G^2: plain: 7.2e-9; pT2: 2.4e-9; pT2 G: 1.1e-9; pT2 G^2: 2.3e-14; pT2 G^3: 2.3e-13
beta = 2/3  +-++ 2l_CA, G^2: plain: 1.1e-7; pT2: 1.4e-8; pT2 G: 1.1e-9; pT2 G^2: 8.7e-13; pT2 G^3: 7.6e-12


==> anc/paper2/zz/logs/analyse_zz.log <==
precision controls (same point with 15 more digits): [{'beta': '1/2', 'delta_exp': 10, 'dps': 95, 'base_dps': 80, 'max_rel_diff': {'1l': 1.4216978024117212e-39, '2l_CF': 3.6693259185637655e-37, '2l_CA': 6.007150528111821e-38}}]

=== beta = 1/4  (x = 0.625000, L = ln[x(1-x)] = -1.45083288; points k = [4, 5, 6, 7, 8, 9, 10, 11, 12])
one loop, J_z conserved (dJz = 0) and |dJz| = 2:
  ++++ dJz=+0  c1 = (-1.2676584594e-18 - 9.81747704247j)  |c1|/(8 pi x^2) = 1.0  |c1|/(8 pi (1-x)^2) = 2.777777778  K = (-9.50676686187 + 2.21302073578j)  |K|/(pi x(1-x)) = 13.25655798  (c1 window shift 1.8e-16)
  ---- dJz=+0  c1 = (-1.2676584594e-18 - 9.81747704247j)  |c1|/(8 pi x^2) = 1.0  |c1|/(8 pi (1-x)^2) = 2.777777778  K = (-9.50676686187 + 2.21302073578j)  |K|/(pi x(1-x)) = 13.25655798  (c1 window shift 1.8e-16)
  ++-- dJz=+0  c1 = (-4.56357045383e-19 - 3.53429173529j)  |c1|/(8 pi x^2) = 0.36  |c1|/(8 pi (1-x)^2) = 1.0  K = (-4.70243607027 + 0.796687464879j)  |K|/(pi x(1-x)) = 6.477490513  (c1 window shift 6.4e-17)
  --++ dJz=+0  c1 = (-4.56357045383e-19 - 3.53429173529j)  |c1|/(8 pi x^2) = 0.36  |c1|/(8 pi (1-x)^2) = 1.0  K = (-4.70243607027 + 0.796687464879j)  |K|/(pi x(1-x)) = 6.477490513  (c1 window shift 6.4e-17)
  ++00 dJz=+0  c1 = (-1.46306450875e-18 + 1.51957414906e-18j)  |c1|/(8 pi x^2) = 2.148640131e-19  |c1|/(8 pi (1-x)^2) = 5.968444809e-19  K = (-1.83573157167e-17 - 5.89048622548j)  |K|/(pi x(1-x)) = 8.0  (c1 window shift 2.1e-16)
  --00 dJz=+0  c1 = (-1.46306450875e-18 + 1.51957414906e-18j)  |c1|/(8 pi x^2) = 2.148640131e-19  |c1|/(8 pi (1-x)^2) = 5.968444809e-19  K = (-1.83573157167e-17 - 5.89048622548j)  |K|/(pi x(1-x)) = 8.0  (c1 window shift 2.1e-16)
  +++- dJz=-2  c1 = (7.35257184305e-19 - 8.11494805921e-19j)  |c1|/(8 pi x^2) = 1.115405257e-19  |c1|/(8 pi (1-x)^2) = 3.098347936e-19  K = (9.15024996455e-18 - 1.26608276963e-17j)  |K|/(pi x(1-x)) = 2.121557398e-17  (c1 window shift 1.1e-16)
  ++-+ dJz=+2  c1 = (7.35257184305e-19 - 8.11494805921e-19j)  |c1|/(8 pi x^2) = 1.115405257e-19  |c1|/(8 pi (1-x)^2) = 3.098347936e-19  K = (9.15024996455e-18 - 1.26608276963e-17j)  |K|/(pi x(1-x)) = 2.121557398e-17  (c1 window shift 1.1e-16)
  --+- dJz=-2  c1 = (7.35257184305e-19 - 8.11494805921e-19j)  |c1|/(8 pi x^2) = 1.115405257e-19  |c1|/(8 pi (1-x)^2) = 3.098347936e-19  K = (9.15024996455e-18 - 1.26608276963e-17j)  |K|/(pi x(1-x)) = 2.121557398e-17  (c1 window shift 1.1e-16)
  ---+ dJz=+2  c1 = (7.35257184305e-19 - 8.11494805921e-19j)  |c1|/(8 pi x^2) = 1.115405257e-19  |c1|/(8 pi (1-x)^2) = 3.098347936e-19  K = (9.15024996455e-18 - 1.26608276963e-17j)  |K|/(pi x(1-x)) = 2.121557398e-17  (c1 window shift 1.1e-16)
  +-+- dJz=+0  c1 = (-4.72714050822e-19 - 9.4748291462e-19j)  |c1|/(8 pi x^2) = 1.078544952e-19  |c1|/(8 pi (1-x)^2) = 2.995958201e-19  K = (5.32556232357 - 3.33794219444j)  |K|/(pi x(1-x)) = 8.536040698  (c1 window shift 1.0e-16)
  -+-+ dJz=+0  c1 = (-4.72714050822e-19 - 9.4748291462e-19j)  |c1|/(8 pi x^2) = 1.078544952e-19  |c1|/(8 pi (1-x)^2) = 2.995958201e-19  K = (5.32556232357 - 3.33794219444j)  |K|/(pi x(1-x)) = 8.536040698  (c1 window shift 1.0e-16)
  +-00 dJz=+2  c1 = (6.845031849e-19 + 7.66493827613e-19j)  |c1|/(8 pi x^2) = 1.046752164e-19  |c1|/(8 pi (1-x)^2) = 2.907644899e-19  K = (1.09093262968e-17 + 9.79262089106e-18j)  |K|/(pi x(1-x)) = 1.990975731e-17  (c1 window shift 1.0e-16)
  -+00 dJz=-2  c1 = (6.845031849e-19 + 7.66493827613e-19j)  |c1|/(8 pi x^2) = 1.046752164e-19  |c1|/(8 pi (1-x)^2) = 2.907644899e-19  K = (1.09093262968e-17 + 9.79262089106e-18j)  |K|/(pi x(1-x)) = 1.990975731e-17  (c1 window shift 1.0e-16)
  +-++ dJz=+2  c1 = (3.4597652238e-19 + 3.31539182415e-19j)  |c1|/(8 pi x^2) = 4.880935346e-20  |c1|/(8 pi (1-x)^2) = 1.355815374e-19  K = (5.42625525462e-18 - 2.94524311274j)  |K|/(pi x(1-x)) = 4.0  (c1 window shift 4.7e-17)
  +--- dJz=+2  c1 = (3.4597652238e-19 + 3.31539182415e-19j)  |c1|/(8 pi x^2) = 4.880935346e-20  |c1|/(8 pi (1-x)^2) = 1.355815374e-19  K = (5.42625525462e-18 - 2.94524311274j)  |K|/(pi x(1-x)) = 4.0  (c1 window shift 4.7e-17)
  -+++ dJz=-2  c1 = (3.4597652238e-19 + 3.31539182415e-19j)  |c1|/(8 pi x^2) = 4.880935346e-20  |c1|/(8 pi (1-x)^2) = 1.355815374e-19  K = (5.42625525462e-18 - 2.94524311274j)  |K|/(pi x(1-x)) = 4.0  (c1 window shift 4.7e-17)
  -+-- dJz=-2  c1 = (3.4597652238e-19 + 3.31539182415e-19j)  |c1|/(8 pi x^2) = 4.880935346e-20  |c1|/(8 pi (1-x)^2) = 1.355815374e-19  K = (5.42625525462e-18 - 2.94524311274j)  |K|/(pi x(1-x)) = 4.0  (c1 window shift 4.7e-17)
two loops, amplitudes with a one-loop logarithm: f3/c1, f2/c1 [prediction]
  ++++ 2l_CF: f3/c1 = (-1.3333333333335 + 7.2115599784956e-14j) [-1.3333333333333]  f2/c1 = (-0.098334235491541 + 3.6588273825667e-12j) [-0.098334235485076]  window shifts 1.2e-11, 4.5e-10
  ++++ 2l_CA: f3/c1 = (0.66666666666681 - 2.4968511129989e-14j) [0.66666666666667]  f2/c1 = (-2.9016657645093 - 1.6686833455971e-12j) [-2.9016657645149]  window shifts 1.1e-11, 4.0e-10
  ++-- 2l_CF: f3/c1 = (-1.3333333333335 + 5.9876918737005e-14j) [-1.3333333333333]  f2/c1 = (-0.098334235490294 + 3.0199314903806e-12j) [-0.098334235485076]  window shifts 1.0e-11, 3.7e-10
  ++-- 2l_CA: f3/c1 = (0.66666666666679 - 1.7482764455928e-14j) [0.66666666666667]  f2/c1 = (-2.9016657645103 - 1.2478007258658e-12j) [-2.9016657645149]  window shifts 9.2e-12, 3.4e-10
  --++ 2l_CF: f3/c1 = (-1.3333333333335 + 5.9876918737005e-14j) [-1.3333333333333]  f2/c1 = (-0.098334235490294 + 3.0199314903806e-12j) [-0.098334235485076]  window shifts 1.0e-11, 3.7e-10
  --++ 2l_CA: f3/c1 = (0.66666666666679 - 1.7482764455928e-14j) [0.66666666666667]  f2/c1 = (-2.9016657645103 - 1.2478007258658e-12j) [-2.9016657645149]  window shifts 9.2e-12, 3.4e-10
  ---- 2l_CF: f3/c1 = (-1.3333333333335 + 7.2115599784956e-14j) [-1.3333333333333]  f2/c1 = (-0.098334235491541 + 3.6588273825667e-12j) [-0.098334235485076]  window shifts 1.2e-11, 4.5e-10
  ---- 2l_CA: f3/c1 = (0.66666666666681 - 2.4968511129989e-14j) [0.66666666666667]  f2/c1 = (-2.9016657645093 - 1.6686833455971e-12j) [-2.9016657645149]  window shifts 1.1e-11, 4.0e-10
two loops, |dJz| = 2 with a one-loop constant K: f3/K, f2/K, f1/K [prediction]
  +-++ 2l_CF: f3/K = (-1.3337e-13 + 3.88304e-14j) [0]  f2/K = (-4.0000000000051 + 2.1611409541774e-12j) [-4.0]  f1/K = (3.8033315289663 + 3.6444152743807e-11j) [3.8033315290298]  window shifts ['1.8e-8', '4.4e-9', '3.6e-10', '1.0e-11']
  +-++ 2l_CA: f3/K = (1.59319e-13 - 6.56999e-14j) [0]  f2/K = (2.000000000006 - 3.3437575071416e-12j) [2.0]  f1/K = (-7.8033315289563 - 5.3428348254892e-11j) [-7.8033315290298]  window shifts ['2.4e-8', '6.0e-9', '4.9e-10', '1.4e-11']
  +--- 2l_CF: f3/K = (-1.3337e-13 + 3.88304e-14j) [0]  f2/K = (-4.0000000000051 + 2.1611409541774e-12j) [-4.0]  f1/K = (3.8033315289663 + 3.6444152743807e-11j) [3.8033315290298]  window shifts ['1.8e-8', '4.4e-9', '3.6e-10', '1.0e-11']
  +--- 2l_CA: f3/K = (1.59319e-13 - 6.56999e-14j) [0]  f2/K = (2.000000000006 - 3.3437575071416e-12j) [2.0]  f1/K = (-7.8033315289563 - 5.3428348254892e-11j) [-7.8033315290298]  window shifts ['2.4e-8', '6.0e-9', '4.9e-10', '1.4e-11']
  -+++ 2l_CF: f3/K = (-1.3337e-13 + 3.88304e-14j) [0]  f2/K = (-4.0000000000051 + 2.1611409541774e-12j) [-4.0]  f1/K = (3.8033315289663 + 3.6444152743807e-11j) [3.8033315290298]  window shifts ['1.8e-8', '4.4e-9', '3.6e-10', '1.0e-11']
  -+++ 2l_CA: f3/K = (1.59319e-13 - 6.56999e-14j) [0]  f2/K = (2.000000000006 - 3.3437575071416e-12j) [2.0]  f1/K = (-7.8033315289563 - 5.3428348254892e-11j) [-7.8033315290298]  window shifts ['2.4e-8', '6.0e-9', '4.9e-10', '1.4e-11']
  -+-- 2l_CF: f3/K = (-1.3337e-13 + 3.88304e-14j) [0]  f2/K = (-4.0000000000051 + 2.1611409541774e-12j) [-4.0]  f1/K = (3.8033315289663 + 3.6444152743807e-11j) [3.8033315290298]  window shifts ['1.8e-8', '4.4e-9', '3.6e-10', '1.0e-11']
  -+-- 2l_CA: f3/K = (1.59319e-13 - 6.56999e-14j) [0]  f2/K = (2.000000000006 - 3.3437575071416e-12j) [2.0]  f1/K = (-7.8033315289563 - 5.3428348254892e-11j) [-7.8033315290298]  window shifts ['2.4e-8', '6.0e-9', '4.9e-10', '1.4e-11']
two loops, dJz = 0 without a one-loop logarithm: f3/K, f2/K (no prediction of a DPS term)
  ++00 2l_CF: f3/K = (-3.05861e-13 + 1.27e-13j)  f2/K = (-1.147697515e-11 + 6.45443977e-12j)  f1/K = (-1.411132383e-10 + 1.030443913e-10j)
  ++00 2l_CA: f3/K = (2.60256e-13 - 4.11028e-14j)  f2/K = (1.007988677e-11 - 2.848925504e-12j)  f1/K = (1.283383282e-10 - 5.334830998e-11j)
  +-+- 2l_CF: f3/K = (3.77125e-14 - 1.08494e-13j)  f2/K = (9.775920096e-13 - 4.460519998e-12j)  f1/K = (5.885192013e-12 - 6.030363182e-11j)
  +-+- 2l_CA: f3/K = (-3.47981e-14 + 1.54773e-13j)  f2/K = (-6.445631739e-13 + 6.273219012e-12j)  f1/K = (1.344250116e-12 + 8.365885536e-11j)
  -+-+ 2l_CF: f3/K = (3.77125e-14 - 1.08494e-13j)  f2/K = (9.775920096e-13 - 4.460519998e-12j)  f1/K = (5.885192013e-12 - 6.030363182e-11j)
  -+-+ 2l_CA: f3/K = (-3.47981e-14 + 1.54773e-13j)  f2/K = (-6.445631739e-13 + 6.273219012e-12j)  f1/K = (1.344250116e-12 + 8.365885536e-11j)
  --00 2l_CF: f3/K = (-3.05861e-13 + 1.27e-13j)  f2/K = (-1.147697515e-11 + 6.45443977e-12j)  f1/K = (-1.411132383e-10 + 1.030443913e-10j)
  --00 2l_CA: f3/K = (2.60256e-13 - 4.11028e-14j)  f2/K = (1.007988677e-11 - 2.848925504e-12j)  f1/K = (1.283383282e-10 - 5.334830998e-11j)

=== beta = 1/2  (x = 0.750000, L = ln[x(1-x)] = -1.67397643; points k = [4, 5, 6, 7, 8, 9, 10, 11, 12])
one loop, J_z conserved (dJz = 0) and |dJz| = 2:
  ++++ dJz=+0  c1 = (-2.99552013788e-18 - 14.1371669412j)  |c1|/(8 pi x^2) = 1.0  |c1|/(8 pi (1-x)^2) = 9.0  K = (-11.7454873703 + 4.7640586779j)  |K|/(pi x(1-x)) = 21.51755434  (c1 window shift 3.5e-16)
  ---- dJz=+0  c1 = (-2.99552013788e-18 - 14.1371669412j)  |c1|/(8 pi x^2) = 1.0  |c1|/(8 pi (1-x)^2) = 9.0  K = (-11.7454873703 + 4.7640586779j)  |K|/(pi x(1-x)) = 21.51755434  (c1 window shift 3.5e-16)
  ++-- dJz=+0  c1 = (-3.32835570876e-19 - 1.57079632679j)  |c1|/(8 pi x^2) = 0.1111111111  |c1|/(8 pi (1-x)^2) = 1.0  K = (-3.08283193003 + 0.5293398531j)  |K|/(pi x(1-x)) = 5.310168011  (c1 window shift 3.9e-17)
  --++ dJz=+0  c1 = (-3.32835570876e-19 - 1.57079632679j)  |c1|/(8 pi x^2) = 0.1111111111  |c1|/(8 pi (1-x)^2) = 1.0  K = (-3.08283193003 + 0.5293398531j)  |K|/(pi x(1-x)) = 5.310168011  (c1 window shift 3.9e-17)
  +-+- dJz=+0  c1 = (-1.78941709046e-18 - 2.4356568658e-18j)  |c1|/(8 pi x^2) = 2.137856385e-19  |c1|/(8 pi (1-x)^2) = 1.924070746e-18  K = (7.43973863717 - 3.92699081699j)  |K|/(pi x(1-x)) = 14.28158545  (c1 window shift 3.0e-16)
  -+-+ dJz=+0  c1 = (-1.78941709046e-18 - 2.4356568658e-18j)  |c1|/(8 pi x^2) = 2.137856385e-19  |c1|/(8 pi (1-x)^2) = 1.924070746e-18  K = (7.43973863717 - 3.92699081699j)  |K|/(pi x(1-x)) = 14.28158545  (c1 window shift 3.0e-16)
  ++00 dJz=+0  c1 = (-1.74958977486e-18 + 1.21565931814e-18j)  |c1|/(8 pi x^2) = 1.506997515e-19  |c1|/(8 pi (1-x)^2) = 1.356297763e-18  K = (-2.2095674649e-17 - 4.71238898038j)  |K|/(pi x(1-x)) = 8.0  (c1 window shift 2.1e-16)
  --00 dJz=+0  c1 = (-1.74958977486e-18 + 1.21565931814e-18j)  |c1|/(8 pi x^2) = 1.506997515e-19  |c1|/(8 pi (1-x)^2) = 1.356297763e-18  K = (-2.2095674649e-17 - 4.71238898038j)  |K|/(pi x(1-x)) = 8.0  (c1 window shift 2.1e-16)
  +-00 dJz=+2  c1 = (7.62703400021e-19 + 1.27944387765e-18j)  |c1|/(8 pi x^2) = 1.053625399e-19  |c1|/(8 pi (1-x)^2) = 9.482628587e-19  K = (1.24744096064e-17 + 1.63565443745e-17j)  |K|/(pi x(1-x)) = 3.492164664e-17  (c1 window shift 1.5e-16)
  -+00 dJz=-2  c1 = (7.62703400021e-19 + 1.27944387765e-18j)  |c1|/(8 pi x^2) = 1.053625399e-19  |c1|/(8 pi (1-x)^2) = 9.482628587e-19  K = (1.24744096064e-17 + 1.63565443745e-17j)  |K|/(pi x(1-x)) = 3.492164664e-17  (c1 window shift 1.5e-16)
  +++- dJz=-2  c1 = (9.43124423866e-19 - 8.27323702113e-19j)  |c1|/(8 pi x^2) = 8.87427391e-20  |c1|/(8 pi (1-x)^2) = 7.986846519e-19  K = (1.16405715636e-17 - 1.28327424092e-17j)  |K|/(pi x(1-x)) = 2.94131347e-17  (c1 window shift 1.2e-16)
  ++-+ dJz=+2  c1 = (9.43124423866e-19 - 8.27323702113e-19j)  |c1|/(8 pi x^2) = 8.87427391e-20  |c1|/(8 pi (1-x)^2) = 7.986846519e-19  K = (1.16405715636e-17 - 1.28327424092e-17j)  |K|/(pi x(1-x)) = 2.94131347e-17  (c1 window shift 1.2e-16)
  --+- dJz=-2  c1 = (9.43124423866e-19 - 8.27323702113e-19j)  |c1|/(8 pi x^2) = 8.87427391e-20  |c1|/(8 pi (1-x)^2) = 7.986846519e-19  K = (1.16405715636e-17 - 1.28327424092e-17j)  |K|/(pi x(1-x)) = 2.94131347e-17  (c1 window shift 1.2e-16)
  ---+ dJz=+2  c1 = (9.43124423866e-19 - 8.27323702113e-19j)  |c1|/(8 pi x^2) = 8.87427391e-20  |c1|/(8 pi (1-x)^2) = 7.986846519e-19  K = (1.16405715636e-17 - 1.28327424092e-17j)  |K|/(pi x(1-x)) = 2.94131347e-17  (c1 window shift 1.2e-16)
  +-++ dJz=+2  c1 = (4.49681236445e-19 + 4.20227895778e-19j)  |c1|/(8 pi x^2) = 4.353567599e-20  |c1|/(8 pi (1-x)^2) = 3.918210839e-19  K = (6.82993904232e-18 - 2.35619449019j)  |K|/(pi x(1-x)) = 4.0  (c1 window shift 6.1e-17)
  +--- dJz=+2  c1 = (4.49681236445e-19 + 4.20227895778e-19j)  |c1|/(8 pi x^2) = 4.353567599e-20  |c1|/(8 pi (1-x)^2) = 3.918210839e-19  K = (6.82993904232e-18 - 2.35619449019j)  |K|/(pi x(1-x)) = 4.0  (c1 window shift 6.1e-17)
  -+++ dJz=-2  c1 = (4.49681236445e-19 + 4.20227895778e-19j)  |c1|/(8 pi x^2) = 4.353567599e-20  |c1|/(8 pi (1-x)^2) = 3.918210839e-19  K = (6.82993904232e-18 - 2.35619449019j)  |K|/(pi x(1-x)) = 4.0  (c1 window shift 6.1e-17)
  -+-- dJz=-2  c1 = (4.49681236445e-19 + 4.20227895778e-19j)  |c1|/(8 pi x^2) = 4.353567599e-20  |c1|/(8 pi (1-x)^2) = 3.918210839e-19  K = (6.82993904232e-18 - 2.35619449019j)  |K|/(pi x(1-x)) = 4.0  (c1 window shift 6.1e-17)
two loops, amplitudes with a one-loop logarithm: f3/c1, f2/c1 [prediction]
  ++++ 2l_CF: f3/c1 = (-1.3333333333335 + 7.8349894928157e-14j) [-1.3333333333333]  f2/c1 = (0.34795286713731 + 3.7767408500103e-12j) [0.34795286714334]  window shifts 1.2e-11, 4.1e-10
  ++++ 2l_CA: f3/c1 = (0.66666666666683 - 1.6390018718851e-14j) [0.66666666666667]  f2/c1 = (-3.3479528671373 - 1.3782825628314e-12j) [-3.3479528671433]  window shifts 1.2e-11, 4.1e-10
  ++-- 2l_CF: f3/c1 = (-1.3333333333334 + 5.644864818249e-14j) [-1.3333333333333]  f2/c1 = (0.34795286713931 + 2.6820480415503e-12j) [0.34795286714334]  window shifts 8.4e-12, 3.0e-10
  ++-- 2l_CA: f3/c1 = (0.66666666666678 - 2.6978341876345e-15j) [0.66666666666667]  f2/c1 = (-3.347952867139 - 6.4278300594333e-13j) [-3.3479528671433]  window shifts 9.0e-12, 3.1e-10
  --++ 2l_CF: f3/c1 = (-1.3333333333334 + 5.644864818249e-14j) [-1.3333333333333]  f2/c1 = (0.34795286713931 + 2.6820480415503e-12j) [0.34795286714334]  window shifts 8.4e-12, 3.0e-10
  --++ 2l_CA: f3/c1 = (0.66666666666678 - 2.6978341876345e-15j) [0.66666666666667]  f2/c1 = (-3.347952867139 - 6.4278300594333e-13j) [-3.3479528671433]  window shifts 9.0e-12, 3.1e-10
  ---- 2l_CF: f3/c1 = (-1.3333333333335 + 7.8349894928157e-14j) [-1.3333333333333]  f2/c1 = (0.34795286713731 + 3.7767408500103e-12j) [0.34795286714334]  window shifts 1.2e-11, 4.1e-10
  ---- 2l_CA: f3/c1 = (0.66666666666683 - 1.6390018718851e-14j) [0.66666666666667]  f2/c1 = (-3.3479528671373 - 1.3782825628314e-12j) [-3.3479528671433]  window shifts 1.2e-11, 4.1e-10
two loops, |dJz| = 2 with a one-loop constant K: f3/K, f2/K, f1/K [prediction]
  +-++ 2l_CF: f3/K = (-8.75066e-14 + 2.06773e-14j) [0]  f2/K = (-4.0000000000032 + 1.1999257325273e-12j) [-4.0]  f1/K = (4.6959057342474 + 2.0333468075259e-11j) [4.6959057342867]  window shifts ['1.1e-8', '2.8e-9', '2.4e-10', '6.8e-12']
  +-++ 2l_CA: f3/K = (2.01087e-13 - 9.67347e-14j) [0]  f2/K = (2.0000000000072 - 4.632322742962e-12j) [2.0]  f1/K = (-8.6959057342023 - 7.0202820224969e-11j) [-8.6959057342867]  window shifts ['2.9e-8', '7.4e-9', '6.4e-10', '1.8e-11']
  +--- 2l_CF: f3/K = (-8.75066e-14 + 2.06773e-14j) [0]  f2/K = (-4.0000000000032 + 1.1999257325273e-12j) [-4.0]  f1/K = (4.6959057342474 + 2.0333468075259e-11j) [4.6959057342867]  window shifts ['1.1e-8', '2.8e-9', '2.4e-10', '6.8e-12']
  +--- 2l_CA: f3/K = (2.01087e-13 - 9.67347e-14j) [0]  f2/K = (2.0000000000072 - 4.632322742962e-12j) [2.0]  f1/K = (-8.6959057342023 - 7.0202820224969e-11j) [-8.6959057342867]  window shifts ['2.9e-8', '7.4e-9', '6.4e-10', '1.8e-11']
  -+++ 2l_CF: f3/K = (-8.75066e-14 + 2.06773e-14j) [0]  f2/K = (-4.0000000000032 + 1.1999257325273e-12j) [-4.0]  f1/K = (4.6959057342474 + 2.0333468075259e-11j) [4.6959057342867]  window shifts ['1.1e-8', '2.8e-9', '2.4e-10', '6.8e-12']
  -+++ 2l_CA: f3/K = (2.01087e-13 - 9.67347e-14j) [0]  f2/K = (2.0000000000072 - 4.632322742962e-12j) [2.0]  f1/K = (-8.6959057342023 - 7.0202820224969e-11j) [-8.6959057342867]  window shifts ['2.9e-8', '7.4e-9', '6.4e-10', '1.8e-11']
  -+-- 2l_CF: f3/K = (-8.75066e-14 + 2.06773e-14j) [0]  f2/K = (-4.0000000000032 + 1.1999257325273e-12j) [-4.0]  f1/K = (4.6959057342474 + 2.0333468075259e-11j) [4.6959057342867]  window shifts ['1.1e-8', '2.8e-9', '2.4e-10', '6.8e-12']
  -+-- 2l_CA: f3/K = (2.01087e-13 - 9.67347e-14j) [0]  f2/K = (2.0000000000072 - 4.632322742962e-12j) [2.0]  f1/K = (-8.6959057342023 - 7.0202820224969e-11j) [-8.6959057342867]  window shifts ['2.9e-8', '7.4e-9', '6.4e-10', '1.8e-11']
two loops, dJz = 0 without a one-loop logarithm: f3/K, f2/K (no prediction of a DPS term)
  ++00 2l_CF: f3/K = (-2.57538e-13 + 1.12244e-13j)  f2/K = (-9.285185692e-12 + 5.490039633e-12j)  f1/K = (-1.095022094e-10 + 8.438815816e-11j)
  ++00 2l_CA: f3/K = (2.59299e-13 - 1.33941e-14j)  f2/K = (9.816385103e-12 - 1.732473096e-12j)  f1/K = (1.221277135e-10 - 3.743479667e-11j)
  +-+- 2l_CF: f3/K = (2.54773e-14 - 1.00402e-13j)  f2/K = (4.978027476e-13 - 3.945366662e-12j)  f1/K = (1.457075392e-13 - 5.095773347e-11j)
  +-+- 2l_CA: f3/K = (-1.65667e-14 + 2.78817e-13j)  f2/K = (6.819374561e-13 + 1.070029906e-11j)  f1/K = (2.544548457e-11 + 1.350062212e-10j)
  -+-+ 2l_CF: f3/K = (2.54773e-14 - 1.00402e-13j)  f2/K = (4.978027476e-13 - 3.945366662e-12j)  f1/K = (1.457075392e-13 - 5.095773347e-11j)
  -+-+ 2l_CA: f3/K = (-1.65667e-14 + 2.78817e-13j)  f2/K = (6.819374561e-13 + 1.070029906e-11j)  f1/K = (2.544548457e-11 + 1.350062212e-10j)
  --00 2l_CF: f3/K = (-2.57538e-13 + 1.12244e-13j)  f2/K = (-9.285185692e-12 + 5.490039633e-12j)  f1/K = (-1.095022094e-10 + 8.438815816e-11j)
  --00 2l_CA: f3/K = (2.59299e-13 - 1.33941e-14j)  f2/K = (9.816385103e-12 - 1.732473096e-12j)  f1/K = (1.221277135e-10 - 3.743479667e-11j)

=== beta = 2/3  (x = 0.833333, L = ln[x(1-x)] = -1.97408103; points k = [4, 5, 6, 7, 8, 9, 10, 11, 12])
one loop, J_z conserved (dJz = 0) and |dJz| = 2:
  ++++ dJz=+0  c1 = (-6.58586673049e-18 - 17.4532925199j)  |c1|/(8 pi x^2) = 1.0  |c1|/(8 pi (1-x)^2) = 25.0  K = (-12.1101583432 + 8.50046054264j)  |K|/(pi x(1-x)) = 33.90932606  (c1 window shift 6.9e-16)
  ---- dJz=+0  c1 = (-6.58586673049e-18 - 17.4532925199j)  |c1|/(8 pi x^2) = 1.0  |c1|/(8 pi (1-x)^2) = 25.0  K = (-12.1101583432 + 8.50046054264j)  |K|/(pi x(1-x)) = 33.90932606  (c1 window shift 6.9e-16)
  ++-- dJz=+0  c1 = (-2.6343466922e-19 - 0.698131700798j)  |c1|/(8 pi x^2) = 0.04  |c1|/(8 pi (1-x)^2) = 1.0  K = (-2.40440633373 + 0.340018421706j)  |K|/(pi x(1-x)) = 5.565320408  (c1 window shift 2.8e-17)
  --++ dJz=+0  c1 = (-2.6343466922e-19 - 0.698131700798j)  |c1|/(8 pi x^2) = 0.04  |c1|/(8 pi (1-x)^2) = 1.0  K = (-2.40440633373 + 0.340018421706j)  |K|/(pi x(1-x)) = 5.565320408  (c1 window shift 2.8e-17)
  +-+- dJz=+0  c1 = (-3.56217287693e-18 - 7.18128824185e-18j)  |c1|/(8 pi x^2) = 4.592962646e-19  |c1|/(8 pi (1-x)^2) = 1.148240661e-17  K = (10.4135689514 - 4.53785605519j)  |K|/(pi x(1-x)) = 26.03368462  (c1 window shift 7.9e-16)
  -+-+ dJz=+0  c1 = (-3.56217287693e-18 - 7.18128824185e-18j)  |c1|/(8 pi x^2) = 4.592962646e-19  |c1|/(8 pi (1-x)^2) = 1.148240661e-17  K = (10.4135689514 - 4.53785605519j)  |K|/(pi x(1-x)) = 26.03368462  (c1 window shift 7.9e-16)
  ++00 dJz=+0  c1 = (-2.13931199632e-18 + 9.00488382022e-19j)  |c1|/(8 pi x^2) = 1.329896033e-19  |c1|/(8 pi (1-x)^2) = 3.324740082e-18  K = (-2.73091940481e-17 - 3.49065850399j)  |K|/(pi x(1-x)) = 8.0  (c1 window shift 2.3e-16)
  --00 dJz=+0  c1 = (-2.13931199632e-18 + 9.00488382022e-19j)  |c1|/(8 pi x^2) = 1.329896033e-19  |c1|/(8 pi (1-x)^2) = 3.324740082e-18  K = (-2.73091940481e-17 - 3.49065850399j)  |K|/(pi x(1-x)) = 8.0  (c1 window shift 2.3e-16)
  +-00 dJz=+2  c1 = (8.16885091755e-19 + 2.09869369218e-18j)  |c1|/(8 pi x^2) = 1.290340703e-19  |c1|/(8 pi (1-x)^2) = 3.225851758e-18  K = (1.42646064473e-17 + 2.68951522299e-17j)  |K|/(pi x(1-x)) = 6.97721725e-17  (c1 window shift 2.2e-16)
  -+00 dJz=-2  c1 = (8.16885091755e-19 + 2.09869369218e-18j)  |c1|/(8 pi x^2) = 1.290340703e-19  |c1|/(8 pi (1-x)^2) = 3.225851758e-18  K = (1.42646064473e-17 + 2.68951522299e-17j)  |K|/(pi x(1-x)) = 6.97721725e-17  (c1 window shift 2.2e-16)
  +++- dJz=-2  c1 = (1.33080024482e-18 - 8.63801817223e-19j)  |c1|/(8 pi x^2) = 9.09033768e-20  |c1|/(8 pi (1-x)^2) = 2.27258442e-18  K = (1.65112605213e-17 - 1.36883341593e-17j)  |K|/(pi x(1-x)) = 4.915388681e-17  (c1 window shift 1.6e-16)
  ++-+ dJz=+2  c1 = (1.33080024482e-18 - 8.63801817223e-19j)  |c1|/(8 pi x^2) = 9.09033768e-20  |c1|/(8 pi (1-x)^2) = 2.27258442e-18  K = (1.65112605213e-17 - 1.36883341593e-17j)  |K|/(pi x(1-x)) = 4.915388681e-17  (c1 window shift 1.6e-16)
  --+- dJz=-2  c1 = (1.33080024482e-18 - 8.63801817223e-19j)  |c1|/(8 pi x^2) = 9.09033768e-20  |c1|/(8 pi (1-x)^2) = 2.27258442e-18  K = (1.65112605213e-17 - 1.36883341593e-17j)  |K|/(pi x(1-x)) = 4.915388681e-17  (c1 window shift 1.6e-16)
  ---+ dJz=+2  c1 = (1.33080024482e-18 - 8.63801817223e-19j)  |c1|/(8 pi x^2) = 9.09033768e-20  |c1|/(8 pi (1-x)^2) = 2.27258442e-18  K = (1.65112605213e-17 - 1.36883341593e-17j)  |K|/(pi x(1-x)) = 4.915388681e-17  (c1 window shift 1.6e-16)
  +-++ dJz=+2  c1 = (6.69586792535e-19 + 6.35789219876e-19j)  |c1|/(8 pi x^2) = 5.290403264e-20  |c1|/(8 pi (1-x)^2) = 1.322600816e-18  K = (9.98896672092e-18 - 1.74532925199j)  |K|/(pi x(1-x)) = 4.0  (c1 window shift 9.1e-17)
  +--- dJz=+2  c1 = (6.69586792535e-19 + 6.35789219876e-19j)  |c1|/(8 pi x^2) = 5.290403264e-20  |c1|/(8 pi (1-x)^2) = 1.322600816e-18  K = (9.98896672092e-18 - 1.74532925199j)  |K|/(pi x(1-x)) = 4.0  (c1 window shift 9.1e-17)
  -+++ dJz=-2  c1 = (6.69586792535e-19 + 6.35789219876e-19j)  |c1|/(8 pi x^2) = 5.290403264e-20  |c1|/(8 pi (1-x)^2) = 1.322600816e-18  K = (9.98896672092e-18 - 1.74532925199j)  |K|/(pi x(1-x)) = 4.0  (c1 window shift 9.1e-17)
  -+-- dJz=-2  c1 = (6.69586792535e-19 + 6.35789219876e-19j)  |c1|/(8 pi x^2) = 5.290403264e-20  |c1|/(8 pi (1-x)^2) = 1.322600816e-18  K = (9.98896672092e-18 - 1.74532925199j)  |K|/(pi x(1-x)) = 4.0  (c1 window shift 9.1e-17)
two loops, amplitudes with a one-loop logarithm: f3/c1, f2/c1 [prediction]
  ++++ 2l_CF: f3/c1 = (-1.3333333333335 + 9.045877034824e-14j) [-1.3333333333333]  f2/c1 = (0.9481620520384 + 4.1323934963545e-12j) [0.94816205204402]  window shifts 1.1e-11, 3.9e-10
  ++++ 2l_CA: f3/c1 = (0.66666666666685 + 1.0103505057359e-14j) [0.66666666666667]  f2/c1 = (-3.9481620520373 - 4.715434201592e-13j) [-3.948162052044]  window shifts 1.3e-11, 4.5e-10
  ++-- 2l_CF: f3/c1 = (-1.3333333333334 + 6.1319210574521e-14j) [-1.3333333333333]  f2/c1 = (0.94816205204052 + 2.7618713249854e-12j) [0.94816205204402]  window shifts 8.1e-12, 2.8e-10
  ++-- 2l_CA: f3/c1 = (0.6666666666668 + 2.8518724885051e-14j) [0.66666666666667]  f2/c1 = (-3.9481620520391 + 4.5171538235704e-13j) [-3.948162052044]  window shifts 1.1e-11, 3.7e-10
  --++ 2l_CF: f3/c1 = (-1.3333333333334 + 6.1319210574521e-14j) [-1.3333333333333]  f2/c1 = (0.94816205204052 + 2.7618713249854e-12j) [0.94816205204402]  window shifts 8.1e-12, 2.8e-10
  --++ 2l_CA: f3/c1 = (0.6666666666668 + 2.8518724885051e-14j) [0.66666666666667]  f2/c1 = (-3.9481620520391 + 4.5171538235704e-13j) [-3.948162052044]  window shifts 1.1e-11, 3.7e-10
  ---- 2l_CF: f3/c1 = (-1.3333333333335 + 9.045877034824e-14j) [-1.3333333333333]  f2/c1 = (0.9481620520384 + 4.1323934963545e-12j) [0.94816205204402]  window shifts 1.1e-11, 3.9e-10
  ---- 2l_CA: f3/c1 = (0.66666666666685 + 1.0103505057359e-14j) [0.66666666666667]  f2/c1 = (-3.9481620520373 - 4.715434201592e-13j) [-3.948162052044]  window shifts 1.3e-11, 4.5e-10
two loops, |dJz| = 2 with a one-loop constant K: f3/K, f2/K, f1/K [prediction]
  +-++ 2l_CF: f3/K = (-2.41443e-14 - 6.61702e-15j) [0]  f2/K = (-4.0000000000009 - 1.3295590982415e-13j) [-4.0]  f1/K = (5.8963241040763 - 2.0259929214091e-13j) [5.896324104088]  window shifts ['4.1e-9', '1.1e-9', '9.6e-11', '2.8e-12']
  +-++ 2l_CA: f3/K = (3.54379e-13 - 1.94116e-13j) [0]  f2/K = (2.0000000000123 - 8.8927091575352e-12j) [2.0]  f1/K = (-9.8963241039495 - 1.2971006201734e-10j) [-9.896324104088]  window shifts ['5.0e-8', '1.3e-8', '1.2e-9', '3.4e-11']
  +--- 2l_CF: f3/K = (-2.41443e-14 - 6.61702e-15j) [0]  f2/K = (-4.0000000000009 - 1.3295590982415e-13j) [-4.0]  f1/K = (5.8963241040763 - 2.0259929214091e-13j) [5.896324104088]  window shifts ['4.1e-9', '1.1e-9', '9.6e-11', '2.8e-12']
  +--- 2l_CA: f3/K = (3.54379e-13 - 1.94116e-13j) [0]  f2/K = (2.0000000000123 - 8.8927091575352e-12j) [2.0]  f1/K = (-9.8963241039495 - 1.2971006201734e-10j) [-9.896324104088]  window shifts ['5.0e-8', '1.3e-8', '1.2e-9', '3.4e-11']
  -+++ 2l_CF: f3/K = (-2.41443e-14 - 6.61702e-15j) [0]  f2/K = (-4.0000000000009 - 1.3295590982415e-13j) [-4.0]  f1/K = (5.8963241040763 - 2.0259929214091e-13j) [5.896324104088]  window shifts ['4.1e-9', '1.1e-9', '9.6e-11', '2.8e-12']
  -+++ 2l_CA: f3/K = (3.54379e-13 - 1.94116e-13j) [0]  f2/K = (2.0000000000123 - 8.8927091575352e-12j) [2.0]  f1/K = (-9.8963241039495 - 1.2971006201734e-10j) [-9.896324104088]  window shifts ['5.0e-8', '1.3e-8', '1.2e-9', '3.4e-11']
  -+-- 2l_CF: f3/K = (-2.41443e-14 - 6.61702e-15j) [0]  f2/K = (-4.0000000000009 - 1.3295590982415e-13j) [-4.0]  f1/K = (5.8963241040763 - 2.0259929214091e-13j) [5.896324104088]  window shifts ['4.1e-9', '1.1e-9', '9.6e-11', '2.8e-12']
  -+-- 2l_CA: f3/K = (3.54379e-13 - 1.94116e-13j) [0]  f2/K = (2.0000000000123 - 8.8927091575352e-12j) [2.0]  f1/K = (-9.8963241039495 - 1.2971006201734e-10j) [-9.896324104088]  window shifts ['5.0e-8', '1.3e-8', '1.2e-9', '3.4e-11']
two loops, dJz = 0 without a one-loop logarithm: f3/K, f2/K (no prediction of a DPS term)
  ++00 2l_CF: f3/K = (-2.14474e-13 + 1.03066e-13j)  f2/K = (-7.498835037e-12 + 4.846622847e-12j)  f1/K = (-8.559551077e-11 + 7.198119666e-11j)
  ++00 2l_CA: f3/K = (2.68815e-13 + 4.70945e-14j)  f2/K = (1.022702808e-11 + 4.852429015e-13j)  f1/K = (1.278275009e-10 - 1.002310552e-11j)
  +-+- 2l_CF: f3/K = (4.85669e-15 - 1.27104e-13j)  f2/K = (-4.176314301e-13 - 4.753598099e-12j)  f1/K = (-1.263720174e-11 - 5.840784027e-11j)
  +-+- 2l_CA: f3/K = (9.61515e-15 + 5.95501e-13j)  f2/K = (3.162324356e-12 + 2.21168735e-11j)  f1/K = (7.395369906e-11 + 2.698113345e-10j)
  -+-+ 2l_CF: f3/K = (4.85669e-15 - 1.27104e-13j)  f2/K = (-4.176314301e-13 - 4.753598099e-12j)  f1/K = (-1.263720174e-11 - 5.840784027e-11j)
  -+-+ 2l_CA: f3/K = (9.61515e-15 + 5.95501e-13j)  f2/K = (3.162324356e-12 + 2.21168735e-11j)  f1/K = (7.395369906e-11 + 2.698113345e-10j)
  --00 2l_CF: f3/K = (-2.14474e-13 + 1.03066e-13j)  f2/K = (-7.498835037e-12 + 4.846622847e-12j)  f1/K = (-8.559551077e-11 + 7.198119666e-11j)
  --00 2l_CA: f3/K = (2.68815e-13 + 4.70945e-14j)  f2/K = (1.022702808e-11 + 4.852429015e-13j)  f1/K = (1.278275009e-10 - 1.002310552e-11j)


==> anc/paper2/zz/logs/check_cxx.log <==
benchmark point: largest relative difference between the Python translation and the compiled C++ code: 1l 1.9842371621492667e-30, 2l_CF 1.904656633585405e-28, 2l_CA 1.547959270840633e-28
beta = 1/2, delta = 10^-4: largest relative difference between the Python translation and the compiled C++ code: 1l 2.9055002300094045e-19, 2l_CF 9.086118260034272e-17, 2l_CA 3.4130312266346714e-16
largest relative difference over all points: 1l 2.9055002300094045e-19, 2l_CF 9.086118260034272e-17, 2l_CA 3.4130312266346714e-16


==> anc/paper2/zz/logs/check_fit_models.log <==
beta = 1/4: done
beta = 1/2: done
beta = 2/3: done
selected_by_window_shift: {'group 1: P=3': 48, 'group 2: P=2': 48}
selected_by_deviation: {'group 1: P=3': 48, 'group 2: P=2': 48}
paper_model_largest_deviation_over_shift: 0.0181
lsq_one_more_point_change_in_window_shifts: ['0.5', '0.556']
lsq_one_more_point_deviation_in_window_shifts: ['0.512', '0.57']
paper_model_deviation_in_window_shifts: ['0.00979', '0.0181']


==> anc/paper2/zz/logs/check_li22_order.log <==
s=15625.0 t=-2384.89727896833 ma2=6467.215561 mb2=625.0: 401 Li22 calls; convergent as given: 401; convergent if swapped: 159; max|ab| = 0.989373, max|a| = 0.979529
s=10.0 t=-2.1 ma2=1.0 mb2=1.0: 401 Li22 calls; convergent as given: 401; convergent if swapped: 159; max|ab| = 0.995213, max|a| = 0.994517
s=10.0 t=-1.0001 ma2=1.0 mb2=1.0: 401 Li22 calls; convergent as given: 401; convergent if swapped: 159; max|ab| = 0.998215, max|a| = 0.997955


==> anc/paper2/zz/logs/check_li22_scan.log <==
nohup: ignoring input
beta = 1/4, delta = 10^-4, 50 digits: 691 distinct arguments, 181 real ones on the integral branch, nearest singular point at t = 1 + 9.0e-6; largest relative difference 4.95e-51 at a = 0.999833361106, b = 1.0000625; largest absolute difference 0.401 x 10^-50 (480 s)
beta = 1/4, delta = 10^-5, 55 digits: 606 distinct arguments, 156 real ones on the integral branch, nearest singular point at t = 1 + 9.0e-7; largest relative difference 3.63e-53 at a = 0.999993750039, b = 0.639994; largest absolute difference 169.0 x 10^-55 (525 s)
beta = 1/4, delta = 10^-6, 60 digits: 659 distinct arguments, 179 real ones on the integral branch, nearest singular point at t = 1 + 9.0e-8; largest relative difference 1.55e-61 at a = 0.6, b = 1.66666604167; largest absolute difference 0.0778 x 10^-60 (724 s)
beta = 1/4, delta = 10^-7, 65 digits: 686 distinct arguments, 176 real ones on the integral branch, nearest singular point at t = 1 + 9.0e-9; largest relative difference 2.36e-66 at a = 0.6, b = 1.66666637731; largest absolute difference 0.119 x 10^-65 (884 s)
beta = 1/4, delta = 10^-8, 70 digits: 592 distinct arguments, 151 real ones on the integral branch, nearest singular point at t = 1 + 9.0e-10; largest relative difference 1.8e-71 at a = 0.6, b = 1.66666665625; largest absolute difference 0.0906 x 10^-70 (1153 s)
beta = 1/4, delta = 10^-9, 75 digits: 699 distinct arguments, 182 real ones on the integral branch, nearest singular point at t = 1 + 9.0e-11; largest relative difference 2.75e-76 at a = 0.6, b = 1.66666666562; largest absolute difference 0.138 x 10^-75 (1803 s)
beta = 1/4, delta = 10^-10, 80 digits: 682 distinct arguments, 177 real ones on the integral branch, nearest singular point at t = 1 + 9.0e-12; largest relative difference 2.1e-81 at a = 0.6, b = 1.66666666638; largest absolute difference 0.105 x 10^-80 (2132 s)
beta = 1/4, delta = 10^-11, 85 digits: 581 distinct arguments, 156 real ones on the integral branch, nearest singular point at t = 1 + 9.0e-13; largest relative difference 1.6e-86 at a = 0.6, b = 1.66666666664; largest absolute difference 0.0804 x 10^-85 (2206 s)
beta = 1/4, delta = 10^-12, 90 digits: 621 distinct arguments, 168 real ones on the integral branch, nearest singular point at t = 1 + 9.0e-14; largest relative difference 3.48e-89 at a = 0.999999999999, b = 0.639999999999; largest absolute difference 16.2 x 10^-90 (2728 s)
beta = 1/2, delta = 10^-4, 50 digits: 723 distinct arguments, 194 real ones on the integral branch, nearest singular point at t = 1 + 2.78e-6; largest relative difference 4.97e-51 at a = 0.999700089973, b = 0.999400606908; largest absolute difference 0.401 x 10^-50 (492 s)
beta = 1/2, delta = 10^-5, 55 digits: 693 distinct arguments, 185 real ones on the integral branch, nearest singular point at t = 1 + 2.78e-7; largest relative difference 1.95e-56 at a = 0.888885555556, b = 1.125; largest absolute difference 0.102 x 10^-55 (620 s)
beta = 1/2, delta = 10^-6, 60 digits: 715 distinct arguments, 185 real ones on the integral branch, nearest singular point at t = 1 + 2.78e-8; largest relative difference 1.49e-61 at a = 0.888888555556, b = 1.125; largest absolute difference 0.0778 x 10^-60 (730 s)
beta = 1/2, delta = 10^-7, 65 digits: 693 distinct arguments, 173 real ones on the integral branch, nearest singular point at t = 1 + 2.78e-9; largest relative difference 2.18e-66 at a = 0.111111111111, b = 8.99999190001; largest absolute difference 0.119 x 10^-65 (870 s)
beta = 1/2, delta = 10^-8, 70 digits: 743 distinct arguments, 196 real ones on the integral branch, nearest singular point at t = 1 + 2.78e-10; largest relative difference 1.73e-71 at a = 0.888888885556, b = 1.12500000047; largest absolute difference 0.0906 x 10^-70 (1462 s)
beta = 1/2, delta = 10^-9, 75 digits: 680 distinct arguments, 167 real ones on the integral branch, nearest singular point at t = 1 + 2.78e-11; largest relative difference 2.65e-76 at a = 0.888888888556, b = 1.12500000014; largest absolute difference 0.138 x 10^-75 (1597 s)
beta = 1/2, delta = 10^-10, 80 digits: 702 distinct arguments, 175 real ones on the integral branch, nearest singular point at t = 1 + 2.78e-12; largest relative difference 2.02e-81 at a = 0.888888888856, b = 1.125; largest absolute difference 0.105 x 10^-80 (2085 s)
beta = 1/2, delta = 10^-11, 85 digits: 708 distinct arguments, 183 real ones on the integral branch, nearest singular point at t = 1 + 2.78e-13; largest relative difference 8.52e-84 at a = 0.888888888886, b = 1.125; largest absolute difference 44.5 x 10^-85 (2513 s)
beta = 1/2, delta = 10^-12, 90 digits: 732 distinct arguments, 192 real ones on the integral branch, nearest singular point at t = 1 + 2.78e-14; largest relative difference 4.51e-89 at a = 0.999999999999, b = 0.888888888889; largest absolute difference 31.2 x 10^-90 (3040 s)
beta = 2/3, delta = 10^-4, 50 digits: 637 distinct arguments, 187 real ones on the integral branch, nearest singular point at t = 1 + 6.67e-7; largest relative difference 1.37e-50 at a = 0.799583541563, b = 1.20049995834; largest absolute difference 0.535 x 10^-50 (438 s)
beta = 2/3, delta = 10^-5, 55 digits: 731 distinct arguments, 223 real ones on the integral branch, nearest singular point at t = 1 + 6.67e-8; largest relative difference 1.99e-56 at a = 0.2, b = 4.99895860236; largest absolute difference 0.102 x 10^-55 (657 s)
beta = 2/3, delta = 10^-6, 60 digits: 687 distinct arguments, 207 real ones on the integral branch, nearest singular point at t = 1 + 6.67e-9; largest relative difference 1.73e-61 at a = 0.833332638889, b = 1.2000002; largest absolute difference 0.0778 x 10^-60 (718 s)
beta = 2/3, delta = 10^-7, 65 digits: 709 distinct arguments, 218 real ones on the integral branch, nearest singular point at t = 1 + 6.67e-10; largest relative difference 2.83e-66 at a = 0.166666669444, b = 5.9999995; largest absolute difference 0.119 x 10^-65 (949 s)
beta = 2/3, delta = 10^-8, 70 digits: 710 distinct arguments, 212 real ones on the integral branch, nearest singular point at t = 1 + 6.67e-11; largest relative difference 1.77e-71 at a = 0.2, b = 4.99999895833; largest absolute difference 0.0906 x 10^-70 (1334 s)
beta = 2/3, delta = 10^-9, 75 digits: 719 distinct arguments, 214 real ones on the integral branch, nearest singular point at t = 1 + 6.67e-12; largest relative difference 2.69e-76 at a = 0.2, b = 4.99999989583; largest absolute difference 0.138 x 10^-75 (1674 s)
beta = 2/3, delta = 10^-10, 80 digits: 676 distinct arguments, 202 real ones on the integral branch, nearest singular point at t = 1 + 6.67e-13; largest relative difference 2.06e-81 at a = 0.200000000017, b = 4.99999998958; largest absolute difference 0.105 x 10^-80 (1960 s)
beta = 2/3, delta = 10^-11, 85 digits: 727 distinct arguments, 221 real ones on the integral branch, nearest singular point at t = 1 + 6.67e-14; largest relative difference 1.57e-86 at a = 0.2, b = 4.99999999896; largest absolute difference 0.0804 x 10^-85 (2646 s)
beta = 2/3, delta = 10^-12, 90 digits: 657 distinct arguments, 193 real ones on the integral branch, nearest singular point at t = 1 + 6.67e-15; largest relative difference 4.01e-90 at a = 0.96, b = 5.20833333331e-12; largest absolute difference 1.1 x 10^-90 (2570 s)
beta = 1/2, delta = 10^-10, 95 digits: 730 distinct arguments, 191 real ones on the integral branch, nearest singular point at t = 1 + 2.78e-12; largest relative difference 1.79e-96 at a = 0.888888888856, b = 1.125; largest absolute difference 0.0936 x 10^-95 (3005 s)
beta = 4/5, delta = 10^-4, 50 digits: 720 distinct arguments, 219 real ones on the integral branch, nearest singular point at t = 1 + 1.23e-7; largest relative difference 3.36e-51 at a = 0.999910008099, b = 0.987643209877; largest absolute difference 0.267 x 10^-50 (509 s)
beta = 4/5, delta = 10^-5, 55 digits: 671 distinct arguments, 203 real ones on the integral branch, nearest singular point at t = 1 + 1.23e-8; largest relative difference 2.21e-56 at a = 0.0123456790123, b = 80.9991900073; largest absolute difference 0.102 x 10^-55 (581 s)
beta = 4/5, delta = 10^-6, 60 digits: 663 distinct arguments, 197 real ones on the integral branch, nearest singular point at t = 1 + 1.23e-9; largest relative difference 1.81e-57 at a = 1.11111111111e-7, b = 8888888.88889; largest absolute difference 0.0778 x 10^-60 (673 s)
beta = 4/5, delta = 10^-7, 65 digits: 721 distinct arguments, 217 real ones on the integral branch, nearest singular point at t = 1 + 1.23e-10; largest relative difference 2.31e-66 at a = 0.88888807889, b = 1.11111201111; largest absolute difference 0.119 x 10^-65 (922 s)
beta = 4/5, delta = 10^-8, 70 digits: 733 distinct arguments, 224 real ones on the integral branch, nearest singular point at t = 1 + 1.23e-11; largest relative difference 1.97e-71 at a = 0.0123456790261, b = 80.99999919; largest absolute difference 0.0906 x 10^-70 (1378 s)
beta = 4/5, delta = 10^-9, 75 digits: 725 distinct arguments, 221 real ones on the integral branch, nearest singular point at t = 1 + 1.23e-12; largest relative difference 2.69e-76 at a = 0.888888880789, b = 1.11111112011; largest absolute difference 0.138 x 10^-75 (1716 s)
beta = 4/5, delta = 10^-10, 80 digits: 718 distinct arguments, 224 real ones on the integral branch, nearest singular point at t = 1 + 1.23e-13; largest relative difference 4.25e-81 at a = 0.987654320977, b = 1.0125; largest absolute difference 0.316 x 10^-80 (2128 s)
beta = 4/5, delta = 10^-11, 85 digits: 731 distinct arguments, 227 real ones on the integral branch, nearest singular point at t = 1 + 1.23e-14; largest relative difference 2.02e-81 at a = 0.987654320988, b = 1.125e-12; largest absolute difference 50.3 x 10^-85 (2601 s)
beta = 4/5, delta = 10^-12, 90 digits: 629 distinct arguments, 187 real ones on the integral branch, nearest singular point at t = 1 + 1.23e-15; largest relative difference 5.32e-91 at a = 1.0, b = 0.888888888889; largest absolute difference 0.368 x 10^-90 (2412 s)
largest relative difference over all points: 1.37e-50; largest absolute difference in units of 10^-digits: 169


==> anc/paper2/zz/logs/check_li22_values.log <==
benchmark point: 401 distinct arguments, max(|a|, |ab|) up to 0.98937261754724; largest relative difference from the reference: 3.01091273500564e-30
beta = 1/4, delta = 10^-12: 318 distinct arguments, max(|a|, |ab|) up to 0.99999999999991; largest relative difference from the reference: 1.965051692216243e-30
beta = 1/2, delta = 10^-12: 386 distinct arguments, max(|a|, |ab|) up to 0.999999999999972; largest relative difference from the reference: 1.9536867488429486e-30
beta = 2/3, delta = 10^-12: 385 distinct arguments, max(|a|, |ab|) up to 0.999999999999993; largest relative difference from the reference: 2.9843751365629746e-25
largest relative difference over all points: 2.9843751365629746e-25


==> anc/paper2/zz/logs/check_p0002.log <==
p0002.cpp: 1613 statements (401 Li22, 501 Li_n, 689 algebraic, 19 log, 3 zeta); p0002.py: 1613 statements; statements that differ: 0


==> anc/paper2/zz/logs/check_tensors.log <==
asymmetry of M: 7.07e-39
max |B_file - B_candidate| / max |B| = 3.19e-40


==> anc/paper2/zz/logs/crosscheck_1l_benchmark.log <==
A1_A_1l_qT: route A (0.622028881037967 - 12.5366569100488j)  route B (0.622028881037967 - 12.5366569100488j)  rel. diff 1.04e-60
A2_A_1l_qT: route A (-3.58488455334464 + 5.42037737668021j)  route B (-3.58488455334464 + 5.42037737668021j)  rel. diff 5.55e-60
A3_A_1l_qT: route A (-0.241367688020279 + 9.88623918351083j)  route B (-0.241367688020279 + 9.88623918351083j)  rel. diff 2.73e-60
A4_A_1l_qT: route A (0.000143889244902493 + 0.00335142015833403j)  route B (0.000143889244902493 + 0.00335142015833403j)  rel. diff 9.13e-62
A5_A_1l_qT: route A (-0.000123644018566852 + 0.00664042469343478j)  route B (-0.000123644018566852 + 0.00664042469343478j)  rel. diff 8.97e-60
A6_A_1l_qT: route A (-2.55104311302879e-5 + 0.00365879442009187j)  route B (-2.55104311302879e-5 + 0.00365879442009187j)  rel. diff 2.25e-60
A7_A_1l_qT: route A (6.05459649346857e-5 + 0.0044002639852267j)  route B (6.05459649346857e-5 + 0.0044002639852267j)  rel. diff 2.79e-60
A8_A_1l_qT: route A (-0.00150039360613061 + 0.00133553416085191j)  route B (-0.00150039360613061 + 0.00133553416085191j)  rel. diff 1.45e-60
A9_A_1l_qT: route A (0.00187961935715119 + 0.00516085666146755j)  route B (0.00187961935715119 + 0.00516085666146755j)  rel. diff 1.54e-59
A10_A_1l_qT: route A (0.000596506820803988 - 0.00445594349451095j)  route B (0.000596506820803988 - 0.00445594349451095j)  rel. diff 2.25e-59
A11_A_1l_qT: route A (-0.00014803067068314 - 0.00481903224760496j)  route B (-0.00014803067068314 - 0.00481903224760496j)  rel. diff 3.34e-60
A12_A_1l_qT: route A (0.00091882348953193 + 0.00351507197776878j)  route B (0.00091882348953193 + 0.00351507197776878j)  rel. diff 5.77e-61
A13_A_1l_qT: route A (-0.00135945349189288 + 0.00445390540487941j)  route B (-0.00135945349189288 + 0.00445390540487941j)  rel. diff 1.28e-59
A14_A_1l_qT: route A (3.01539720399804e-5 - 0.00408074274745139j)  route B (3.01539720399804e-5 - 0.00408074274745139j)  rel. diff 4.2e-59
A15_A_1l_qT: route A (0.000737446935041726 - 0.00133757225048344j)  route B (0.000737446935041726 - 0.00133757225048344j)  rel. diff 6.22e-59
A16_A_1l_qT: route A (0.000778070178981611 - 0.00749008782530812j)  route B (0.000778070178981611 - 0.00749008782530812j)  rel. diff 2.7e-59
A17_A_1l_qT: route A (-1.03615418658971e-7 - 4.71593677859578e-7j)  route B (-1.03615418658971e-7 - 4.71593677859578e-7j)  rel. diff 6.7e-59
A18_A_1l_qT: route A (6.10333504248461e-8 + 9.89285603944607e-8j)  route B (6.10333504248461e-8 + 9.89285603944607e-8j)  rel. diff 6.77e-57
A19_A_1l_qT: route A (4.72279408869532e-8 + 6.04381939457699e-7j)  route B (4.72279408869532e-8 + 6.04381939457699e-7j)  rel. diff 1.7e-58
A20_A_1l_qT: route A (-2.85798528344859e-7 - 6.8611495266465e-7j)  route B (-2.85798528344859e-7 - 6.8611495266465e-7j)  rel. diff 1.83e-58


==> anc/paper2/zz/logs/crosscheck_2l_benchmark.log <==
A1_A_1l_qT: route A (0.622028881037967 - 12.5366569100488j)  route B (0.622028881037967 - 12.5366569100488j)  rel. diff 1.04e-60
A2_A_1l_qT: route A (-3.58488455334464 + 5.42037737668021j)  route B (-3.58488455334464 + 5.42037737668021j)  rel. diff 5.55e-60
A3_A_1l_qT: route A (-0.241367688020279 + 9.88623918351083j)  route B (-0.241367688020279 + 9.88623918351083j)  rel. diff 2.73e-60
A4_A_1l_qT: route A (0.000143889244902493 + 0.00335142015833403j)  route B (0.000143889244902493 + 0.00335142015833403j)  rel. diff 9.13e-62
A5_A_1l_qT: route A (-0.000123644018566852 + 0.00664042469343478j)  route B (-0.000123644018566852 + 0.00664042469343478j)  rel. diff 8.97e-60
A6_A_1l_qT: route A (-2.55104311302879e-5 + 0.00365879442009187j)  route B (-2.55104311302879e-5 + 0.00365879442009187j)  rel. diff 2.25e-60
A7_A_1l_qT: route A (6.05459649346857e-5 + 0.0044002639852267j)  route B (6.05459649346857e-5 + 0.0044002639852267j)  rel. diff 2.79e-60
A8_A_1l_qT: route A (-0.00150039360613061 + 0.00133553416085191j)  route B (-0.00150039360613061 + 0.00133553416085191j)  rel. diff 1.45e-60
A9_A_1l_qT: route A (0.00187961935715119 + 0.00516085666146755j)  route B (0.00187961935715119 + 0.00516085666146755j)  rel. diff 1.54e-59
A10_A_1l_qT: route A (0.000596506820803988 - 0.00445594349451095j)  route B (0.000596506820803988 - 0.00445594349451095j)  rel. diff 2.25e-59
A11_A_1l_qT: route A (-0.00014803067068314 - 0.00481903224760496j)  route B (-0.00014803067068314 - 0.00481903224760496j)  rel. diff 3.34e-60
A12_A_1l_qT: route A (0.00091882348953193 + 0.00351507197776878j)  route B (0.00091882348953193 + 0.00351507197776878j)  rel. diff 5.77e-61
A13_A_1l_qT: route A (-0.00135945349189288 + 0.00445390540487941j)  route B (-0.00135945349189288 + 0.00445390540487941j)  rel. diff 1.28e-59
A14_A_1l_qT: route A (3.01539720399804e-5 - 0.00408074274745139j)  route B (3.01539720399804e-5 - 0.00408074274745139j)  rel. diff 4.2e-59
A15_A_1l_qT: route A (0.000737446935041726 - 0.00133757225048344j)  route B (0.000737446935041726 - 0.00133757225048344j)  rel. diff 6.22e-59
A16_A_1l_qT: route A (0.000778070178981611 - 0.00749008782530812j)  route B (0.000778070178981611 - 0.00749008782530812j)  rel. diff 2.7e-59
A17_A_1l_qT: route A (-1.03615418658971e-7 - 4.71593677859578e-7j)  route B (-1.03615418658971e-7 - 4.71593677859578e-7j)  rel. diff 6.7e-59
A18_A_1l_qT: route A (6.10333504248461e-8 + 9.89285603944607e-8j)  route B (6.10333504248461e-8 + 9.89285603944607e-8j)  rel. diff 6.77e-57
A19_A_1l_qT: route A (4.72279408869532e-8 + 6.04381939457699e-7j)  route B (4.72279408869532e-8 + 6.04381939457699e-7j)  rel. diff 1.7e-58
A20_A_1l_qT: route A (-2.85798528344859e-7 - 6.8611495266465e-7j)  route B (-2.85798528344859e-7 - 6.8611495266465e-7j)  rel. diff 1.83e-58
A1_A_2l_qT 2l_CA: route A (-94.5973127121852 - 93.3802569786306j)  route B (-94.5973127121852 - 93.3802569786306j)  rel. diff 1.05e-58  (masters 13 s)
A1_A_2l_qT 2l_CF: route A (35.8013144775894 - 35.4707826079707j)  route B (35.8013144775894 - 35.4707826079707j)  rel. diff 1.66e-58  (masters 13 s)
A1_A_2l_qT colour-free part (CA = CF = 0): (0.0 + 0.0j)
A3_A_2l_qT 2l_CA: route A (81.7460193812477 + 80.7532466072436j)  route B (81.7460193812477 + 80.7532466072436j)  rel. diff 3.9e-58  (masters 0 s)
A3_A_2l_qT 2l_CF: route A (-34.9004809731954 + 27.535302991909j)  route B (-34.9004809731954 + 27.535302991909j)  rel. diff 1.07e-57  (masters 0 s)
A3_A_2l_qT colour-free part (CA = CF = 0): (0.0 + 0.0j)
A10_A_2l_qT 2l_CA: route A (-0.0536677645617409 - 0.0388690700115001j)  route B (-0.0536677645617409 - 0.0388690700115001j)  rel. diff 1.12e-56  (masters 0 s)
A10_A_2l_qT 2l_CF: route A (0.028865199157602 - 0.0256250635786238j)  route B (0.028865199157602 - 0.0256250635786238j)  rel. diff 5.32e-57  (masters 0 s)
A10_A_2l_qT colour-free part (CA = CF = 0): (0.0 + 0.0j)
A17_A_2l_qT 2l_CA: route A (-6.37865162735602e-6 - 3.71981394344512e-6j)  route B (-6.37865162735602e-6 - 3.71981394344512e-6j)  rel. diff 1.8e-56  (masters 0 s)
A17_A_2l_qT 2l_CF: route A (2.4528999889042e-6 - 1.60893221850376e-6j)  route B (2.4528999889042e-6 - 1.60893221850376e-6j)  rel. diff 2.34e-56  (masters 0 s)
A17_A_2l_qT colour-free part (CA = CF = 0): (0.0 + 0.0j)
largest relative difference: 2.34e-56


==> anc/paper2/zz/logs/crosscheck_2l_benchmark_x12.log <==
A2_A_2l_qT 2l_CA: route A (81.7460193812477 + 80.7532466072436j)  route B (81.7460193812477 + 80.7532466072436j)  rel. diff 2.15e-58  (masters 15 s)
A2_A_2l_qT 2l_CF: route A (-34.9004809731954 + 27.535302991909j)  route B (-34.9004809731954 + 27.535302991909j)  rel. diff 2.03e-58  (masters 15 s)
A2_A_2l_qT colour-free part (CA = CF = 0): (0.0 + 0.0j)
largest relative difference: 2.15e-58


==> anc/paper2/zz/logs/forward_curve.log <==
beta = 1/4: Re (M - K)/K at delta = 10^-4: -9.21e-5, at 10^-12: -9.21e-13; Re/p_T^2 constant to 1.4e-06 for delta <= 10^-6
beta = 1/2: Re (M - K)/K at delta = 10^-4: -2.08e-5, at 10^-12: -2.08e-13; Re/p_T^2 constant to 1.0e-05 for delta <= 10^-6
beta = 2/3: Re (M - K)/K at delta = 10^-4: 3.25e-5, at 10^-12: 3.25e-13; Re/p_T^2 constant to 1.3e-05 for delta <= 10^-6


==> anc/paper2/zz/logs/scan_A.log <==
12:55:29 zz_b1o2_d4_p50.json 116.1
12:58:07 zz_b1o2_d5_p55.json 157.9
13:01:04 zz_b1o2_d6_p60.json 177.2
13:04:45 zz_b1o2_d7_p65.json 221.1
13:10:02 zz_b1o2_d8_p70.json 316.4


==> anc/paper2/zz/logs/scan_A1.log <==
13:15:52 zz_b1o2_d9_p75.json 308.0
13:23:28 zz_b1o2_d10_p80.json 456.2
13:32:15 zz_b1o2_d11_p85.json 527.0
13:34:14 zz_b1o4_d4_p50.json 118.1
13:36:22 zz_b1o4_d5_p55.json 128.2
13:39:19 zz_b1o4_d6_p60.json 177.0
13:42:46 zz_b1o4_d7_p65.json 207.3
13:46:09 zz_b1o4_d8_p70.json 202.8
13:51:46 zz_b1o4_d9_p75.json 337.3
13:59:55 zz_b1o4_d10_p80.json 488.8
13:59:55 zz_b1o4_d11_p85.json cached
13:59:55 zz_b2o3_d4_p50.json cached
13:59:55 zz_b2o3_d5_p55.json cached
13:59:55 zz_b2o3_d6_p60.json cached
13:59:55 zz_b2o3_d7_p65.json cached
13:59:55 zz_b2o3_d8_p70.json cached
13:59:55 zz_b2o3_d9_p75.json cached
13:59:55 zz_b2o3_d10_p80.json cached
13:59:55 zz_b2o3_d11_p85.json cached


==> anc/paper2/zz/logs/scan_A2.log <==
13:18:00 zz_b2o3_d11_p85.json 548.6
13:25:07 zz_b2o3_d10_p80.json 427.7
13:30:27 zz_b2o3_d9_p75.json 319.8
13:34:38 zz_b2o3_d8_p70.json 251.1
13:38:15 zz_b2o3_d7_p65.json 216.2
13:41:09 zz_b2o3_d6_p60.json 174.3
13:43:44 zz_b2o3_d5_p55.json 155.6
13:45:29 zz_b2o3_d4_p50.json 104.2
13:52:40 zz_b1o4_d11_p85.json 431.5


==> anc/paper2/zz/logs/scan_D1.log <==
14:12:32 zz_b1o2_d12_p90.json 594.9
14:21:34 zz_b2o3_d12_p90.json 541.8
14:21:34 zz_b1o4_d12_p90.json cached


==> anc/paper2/zz/logs/scan_D2.log <==
14:18:52 zz_b1o4_d12_p90.json 512.3


==> anc/paper2/zz/logs/scan_ctrl.log <==
14:04:12 zz_b1o2_d10_p95.json 588.3


==> anc/paper2/zz/logs/wide_curve.log <==
beta = 1/4: 17 points, p_T^2/m^2 from 0.066666 to 2.5e-13; M_+-++/K from 0.821513 to 0.99999999999907 (real part)
beta = 1/2: 17 points, p_T^2/m^2 from 0.333333 to 5.0e-13; M_+-++/K from 1.021720 to 0.99999999999979 (real part)
beta = 2/3: 17 points, p_T^2/m^2 from 0.8 to 6.67e-13; M_+-++/K from 1.211887 to 1.00000000000032 (real part)


==> anc/paper2/zz/logs/wide_points.log <==
# zz_wide.py on 14 October 2026, two processes in parallel (time, point file, seconds);
# make wide runs the same points one velocity after the other
21:00:33 zzw_b1o2_j0_p30.json 25.1
21:01:23 zzw_b1o4_j0_p35.json 27.9
21:01:27 zzw_b1o2_j1_p35.json 41.2
21:02:57 zzw_b1o4_j1_p40.json 94.2
21:03:40 zzw_b1o2_j2_p40.json 132.7
21:04:36 zzw_b1o4_j2_p40.json 98.5
21:05:35 zzw_b1o2_j3_p40.json 115.1
21:07:08 zzw_b1o4_j3_p45.json 152.1
21:08:13 zzw_b1o2_j4_p45.json 158.7
21:09:06 zzw_b1o4_j4_p45.json 118.4
21:10:30 zzw_b1o2_j5_p45.json 136.2
21:13:03 zzw_b1o4_j5_p50.json 237.2
21:14:49 zzw_b1o2_j6_p50.json 259.1
21:16:55 zzw_b1o4_j6_p50.json 231.5
21:18:34 zzw_b1o2_j7_p50.json 225.3
21:19:09 zzw_b2o3_j0_p30.json 30.1
21:19:54 zzw_b2o3_j1_p35.json 45.1
21:20:49 zzw_b2o3_j2_p35.json 55.6
21:20:59 zzw_b1o4_j7_p55.json 244.3
21:22:52 zzw_b2o3_j3_p40.json 122.9
21:24:41 zzw_b2o3_j7_p50.json 217.6
21:25:39 zzw_b2o3_j4_p40.json 131.3
21:27:50 zzw_b2o3_j6_p45.json 189.5
21:28:36 zzw_b2o3_j5_p45.json 177.0


==> anc/paper2/zz/points/zz_b1o2_d10_p80.json <==
{"beta": "1/2", "delta_exp": 10, "dps": 80, "x": "0.33333333333333333333333333333333333333333333333333333333333333333333333333333333", "s": "5.3333333333333333333333333333333333333333333333333333333333333333333333333333333", "t": "-0.33333333343333333333333333333333333333333333333333333333333333333333333333333333", "pT2": "0.000000000049999999998124999999999999999999999999999999999999999999999999999999999831160122", "G": ["-11.022510838483115301662083272195827827278502767707239544768738142023262622624091", "1.5707963267948966192313216916397514420985846996875529104874722961539082031431045"], "li22_max_rate": 0.9999999999972222, "li22_bad_order": 0, "M": {"++++": {"1l": ["10.461122530313535686918439705044444912481420482101104305997521994769489956853564", "160.5911345022953401211711843834831776552947657320126884727034754894868836014147"], "2l_CF": ["-10920.028157418074548676049124233292305303858705648606428583836916319368707487115", "-24575.337451119170417647592763316349352504207547142347942908415525112207325313083"], "2l_CA": ["7101.4450230544877381849186503354525960389019864172339435228724435120319970896952", "19020.985388104567495136988287589313098023934074835412897833682019098309854242834"]}, "+++0": {"1l": ["0.000048784796971554812781870730005080801525041835107671530174602422755253089472034566", "0.00070870789289991940841744525007922920581239986356340853383989210372851349695768577"], "2l_CF": ["-0.049560975134231641589388150019114891817648249491311203511450488168548957676817734", "-0.10430252930215028566044876394428600751476248099073446169859354335812088087525982"], "2l_CA": ["0.032451174724827311382144652090039898871880436174158572154597022993258658122555516", "0.082624998613581247167556500246772502682738764084155753021983700961997091917033238"]}, "+++-": {"1l": ["0.0000000002812505209168891282386227195420970329091086244057753203088282710081376138579142", "0.0000000032293801993831387121155379330549716115805372404443716863702236119029209380941321"], "2l_CF": ["-0.00000024133606876114816026380403253509290920870318884397199383281123372736720319339554", "-0.00000048587898170539776584842567238541083416921833151681632720721152732003868157429446"], "2l_CA": ["0.00000015737746885828925925662105131178215790668132185251119114786783434335974596546584", "0.00000038059036991266054880351493641289539504783487730318418307219351622729277891617259"]}, "++0+": {"1l": ["-0.000048784796971554812781870730005080801525041835107677977836161012562352436997909287", "-0.0007087078928999194084174452500792292058123998635634106617783313500039368783128038"], "2l_CF": ["0.049560975134231641589388150019114891817648249487172833419592622718391961066317171", "0.10430252930215028566044876394428600751476248099167778383415491034572964286098596"], "2l_CA": ["-0.032451174724827311382144652090039898871880436173965167506938815721147278699994883", "-0.082624998613581247167556500246772502682738764084851487403355365625076042409532089"]}, "++00": {"1l": ["-0.0000000008526398129719794651323920136094221613979013822922380907445716836220081935021196", "-4.7123889872361493380931895577815764757889023781196471713549821022693757853810893"], "2l_CF": ["2.6470798427479125578719701327910189332071712071299015759230830315316390525238124", "9.0709922532121102618818154473164107604103093164773595652282324112800283799769421"], "2l_CA": ["-15.792967470510618424973804789313474265788634747879094356966617968421993060976968", "-48.150659455622654278444028272239170121714965761843908844771034351636888589615786"]}, "++0-": {"1l": ["0.000016261598990518270927290243335026933841680611702559620152341201003470781271560737", "0.00023623596429997313613914841669307640193746662118781115753805700226419023022908649"], "2l_CF": ["-0.018672438758844888781722337294642532819819671711695551176441829311101085535817574", "-0.042156788251224879227833467023646372688404600917371461615743720828757241002616135"], "2l_CA": ["0.011957623498451518991658906725156704080935063724967562946600297690222940164242312", "0.03178622840950992420590741399290324053489435942470976118889365430982798947126313"]}, "++-+": {"1l": ["0.00000000028125052091688912823862271954209703290910862440577532030882827100813762059136181", "0.0000000032293801993831387121155379330549716115805372404443716863702236119035918834575681"], "2l_CF": ["-0.00000024133606876114816026380403253509290920870318884397199383281123372746508632043592", "-0.00000048587898170539776584842567238541083416921833151681632720721152732039567562722026"], "2l_CA": ["0.00000015737746885828925925662105131178215790668132185251119114786783434341538053084586", "0.00000038059036991266054880351493641289539504783487730318418307219351622752612823970865"]}, "++-0": {"1l": ["-0.00001626159899051827092729024333502693384168061170255317249078261119637143374568556", "-0.00023623596429997313613914841669307640193746662118780902959961775598876684856477279"], "2l_CF": ["0.01867243875884488878172233729464253281981967171583392126829969476125808217103104", "0.042156788251224879227833467023646372688404600916428139480182353841148479611738572"], "2l_CA": ["-0.011957623498451518991658906725156704080935063725160967594258504962334319498073124", "-0.03178622840950992420590741399290324053489435942401402680752198964674904000825695"]}, "++--": {"1l": ["-0.6154308299651627014535066994395061208353977242109884104447913065084251031725946", "17.843459389143926680130131598164797517254973970223632052522455396787210667336444"], "2l_CF": ["-1209.8295262497900057969845226125129468300470243257196081530984444746501646740407", "-2733.544835211170984820815779058801962373941536004654246640344860629741158796211"], "2l_CA": ["775.45300066755422777134446965087995956369525939114389185845801630996030824757608", "2117.4866703675654418489789558589792961573515966879340838507272837544353808846638"]}, "+-++": {"1l": ["0.0000000001370071694047080895868026473688370825071975618639551164768119636132787021475733", "-2.3561944901432575436853520140887534252008239462654732973099090597818130835673075"], "2l_CF": ["343.7434888898657560596357280195540612655714469438547951988520369070322791970065", "1253.6961882602816532116746365528809915033388511773733271686491961506775921545584"], "2l_CA": ["-195.366163273133199076010438645980651159614970604783139009640473343817277662779", "-819.46083363954362049884141772467270296111072616192686566614921452833192420830421"]}, "+-+0": {"1l": ["-0.000054032240101558019232478610863843211937433218480325803341164838799104616605270928", "0.0000000000000093920530336090006100428414130712343092110205529094801778196077897191268977057653"], "2l_CF": ["0.0036531124567199949786360595786045087823072704054678896625842164902838714504482973", "0.014433291100858702126598251639119776899816940739833462137561932576730033007292013"], "2l_CA": ["-0.0027747192130124727485069528217361626641076400052160765672449420533553844685622864", "-0.010099771105171455754679616496097444676104439959227669776582478916336351147499501"]}, "+-+-": {"1l": ["7.4397386355592456004778891012577798959746672920466798883256057173130138378356337", "-3.9269908175239302927631868980983082707374583114522443365156615151475376015426934"], "2l_CF": ["-11.749411831965714363660129129129082277783678892837895834565306530457386986609387", "10.96618411397783377331046881213429868554868873191518948097456535455354082606588"], "2l_CA": ["73.680281457947749281233352508691668967177244200167681705091408967093701370684362", "-68.580606317305390317667843501273399381365049390706286972914177688773387653625484"]}, "+-0+": {"1l": ["-0.0000000000000022737738430354539620331998134748029704954614703861070021436901145476821257224249", "0.000023561944898110995704742786285346942702335290730187246458083093234980145472396053"], "2l_CF": ["-0.0034374348886446321499874823329225888005712779784061705773828083218122725204369794", "-0.012524019160474955907475437695372462667636240765420726134233547758519550030147918"], "2l_CA": ["0.0019536616325555753451315570236542913127810369303766291454607289722752277032959379", "0.0081881369750918308185344785443632834129152452082852387379205058285882404326477579"]}, "+-00": {"1l": ["0.00000000056415310994761738782875186926290226059326982006649935556427946894484141133517826", "0.00000000049087385195620810537299375927731126242745728821391758539245166261125136641068718"], "2l_CF": ["-0.000000072762221021699479001016593115006650049489955649381943940326823201975174549125689", "-0.00000029134931514526094815752237304844987754125419411295654175577386500494677961522648"], "2l_CA": ["0.000000051790296549549286581612855673086066452906715195750029134458185945922932487677507", "0.00000020964844824565846460419285513461287587502476654381562070171891211692135440763421"]}, "+-0-": {"1l": ["-0.000054032240101558019232478610863843211937433218480331680812918619628858294619043441", "0.0000000000000093920530336090006100428414130712343092048656788816937202109304483867712540389146"], "2l_CF": ["0.0036531124567199949786360595786045087823072703992567655922847565931490640926698916", "0.014433291100858702126598251639119776899816940741043559610416972434256980880757399"], "2l_CA": ["-0.0027747192130124727485069528217361626641076400048790388269961341519604725125158711", "-0.010099771105171455754679616496097444676104439960084822153188132148751272368205197"]}, "+--+": {"1l": ["0.000000000000000000011231264948299990834789675474856925623240932192268388681272932501502822583322716", "-0.0000000002552544030742683018080154566371440697877971648942569296095406384466166573024062"], "2l_CF": ["0.000000037280001313710495479668707311241022386384632655125389955395684911825762383131385", "0.00000013588616688694582836689006968586386802068193887487071816932719325452411452063286"], "2l_CA": ["-0.000000021185229363083476092167253485030087555045584710725809961030003429471263361190211", "-0.000000088869507091280723654863766817204274654325002576957496289098996292976843810558535"]}, "+--0": {"1l": ["-0.0000000000000022737738430354539620331998134748029705013389421398878318973681283201725153689521", "0.000023561944898110995704742786285346942702335290730181091584055306777371467553885789"], "2l_CF": ["-0.0034374348886446321499874823329225888005712779846172946476822682189470797787643067", "-0.012524019160474955907475437695372462667636240764210628661378507900992601827384947"], "2l_CA": ["0.0019536616325555753451315570236542913127810369307136668857095368736701397250657514", "0.0081881369750918308185344785443632834129152452074280863613148525961733187890239428"]}, "+---": {"1l": ["0.00000000013700716940470808958680264736883708250719756186395511647681196361327870383090818", "-2.3561944901432575436853520140887534252008239462654732973099090597818130835678247"], "2l_CF": ["343.74348888986575605963572801955406126557144694385479519885203690703227919708194", "1253.6961882602816532116746365528809915033388511773733271686491961506775921548336"], "2l_CA": ["-195.36616327313319907601043864598065115961497060478313900964047334381727766282188", "-819.46083363954362049884141772467270296111072616192686566614921452833192420848409"]}, "-+++": {"1l": ["0.00000000013700716940470808958680264736883708250719756186395511647681196361327870888103246", "-2.3561944901432575436853520140887534252008239462654732973099090597818130835678247"], "2l_CF": ["343.74348888986575605963572801955406126557144694385479519885203690703227919708194", "1253.6961882602816532116746365528809915033388511773733271686491961506775921548336"], "2l_CA": ["-195.36616327313319907601043864598065115961497060478313900964047334381727766282188", "-819.46083363954362049884141772467270296111072616192686566614921452833192420848409"]}, "-++0": {"1l": ["0.0000000000000022737738430354539620331998134748029705013389421398878318973681283201725658701949", "-0.000023561944898110995704742786285346942702335290730181091584055306777371467553885789"], "2l_CF": ["0.0034374348886446321499874823329225888005712779846172946476822682189470797787643066", "0.012524019160474955907475437695372462667636240764210628661378507900992601827384947"], "2l_CA": ["-0.0019536616325555753451315570236542913127810369307136668857095368736701397250657513", "-0.0081881369750918308185344785443632834129152452074280863613148525961733187890239428"]}, "-++-": {"1l": ["0.000000000000000000011231264948299990834789675474856925623240932192268388681272932501502823088335144", "-0.0000000002552544030742683018080154566371440697877971648942569296095406384466166573024062"], "2l_CF": ["0.000000037280001313710495479668707311241022386384632655125389955395684911825762383131385", "0.00000013588616688694582836689006968586386802068193887487071816932719325452411452063286"], "2l_CA": ["-0.000000021185229363083476092167253485030087555045584710725809961030003429471263361190211", "-0.000000088869507091280723654863766817204274654325002576957496289098996292976843810558535"]}, "-+0+": {"1l": ["0.000054032240101558019232478610863843211937433218480331680812918619628858294619043441", "-0.0000000000000093920530336090006100428414130712343092048656788816937202109304483867712540389146"], "2l_CF": ["-0.0036531124567199949786360595786045087823072703992567655922847565931490641280436381", "-0.014433291100858702126598251639119776899816940741043559610416972434256981022252385"], "2l_CA": ["0.0027747192130124727485069528217361626641076400048790388269961341519604725125158712", "0.010099771105171455754679616496097444676104439960084822153188132148751272368205197"]}, "-+00": {"1l": ["0.00000000056415310994761738782875186926290226059326982006649935556427946894484141133517826", "0.00000000049087385195620810537299375927731126242745728821391758539245166261125136641068718"], "2l_CF": ["-0.000000072762221021699479001016593115006650049489955649381943940326823201975174549125689", "-0.00000029134931514526094815752237304844987754125419411295654175577386500494677961522648"], "2l_CA": ["0.000000051790296549549286581612855673086066452906715195750029134458185945922932487677507", "0.00000020964844824565846460419285513461287587502476654381562070171891211692135872571849"]}, "-+0-": {"1l": ["0.0000000000000022737738430354539620331998134748029704954614703861070021436901145476822098911629", "-0.000023561944898110995704742786285346942702335290730187246458083093234980145472396053"], "2l_CF": ["0.0034374348886446321499874823329225888005712779784061705773828083218122725204369794", "0.012524019160474955907475437695372462667636240765420726134233547758519550030147918"], "2l_CA": ["-0.0019536616325555753451315570236542913127810369303766291454607289722752277032959378", "-0.0081881369750918308185344785443632834129152452082852387379205058285882404326477579"]}, "-+-+": {"1l": ["7.4397386355592456004778891012577798959746672920466798883256057173130138378356337", "-3.9269908175239302927631868980983082707374583114522443365156615151475376015426934"], "2l_CF": ["-11.749411831965714363660129129129082277783678892837895834565306530457386986609398", "10.966184113977833773310468812134298685548688731915189480974565354553540826065881"], "2l_CA": ["73.680281457947749281233352508691668967177244200167681705091408967093701370684371", "-68.580606317305390317667843501273399381365049390706286972914177688773387653625492"]}, "-+-0": {"1l": ["0.000054032240101558019232478610863843211937433218480325803341164838799104616605270928", "-0.0000000000000093920530336090006100428414130712343092110205529094801778196077897191268977057653"], "2l_CF": ["-0.0036531124567199949786360595786045087823072704054678896625842164902838714504482972", "-0.014433291100858702126598251639119776899816940739833462137561932576730033007292013"], "2l_CA": ["0.0027747192130124727485069528217361626641076400052160765672449420533553844685622864", "0.010099771105171455754679616496097444676104439959227669776582478916336351147499501"]}, "-+--": {"1l": ["0.0000000001370071694047080895868026473688370825071975618639551164768119636132787105644471", "-2.3561944901432575436853520140887534252008239462654732973099090597818130835673075"], "2l_CF": ["343.74348888986575605963572801955406126557144694385479519885203690703227919700649", "1253.6961882602816532116746365528809915033388511773733271686491961506775921545584"], "2l_CA": ["-195.36616327313319907601043864598065115961497060478313900964047334381727766277899", "-819.46083363954362049884141772467270296111072616192686566614921452833192420830421"]}, "--++": {"1l": ["-0.61543082996516270145350669943950612083539772421098841044479130650842510317259465", "17.843459389143926680130131598164797517254973970223632052522455396787210667336444"], "2l_CF": ["-1209.8295262497900057969845226125129468300470243257196081530984444746501646740407", "-2733.544835211170984820815779058801962373941536004654246640344860629741158796211"], "2l_CA": ["775.45300066755422777134446965087995956369525939114389185845801630996030824757608", "2117.4866703675654418489789558589792961573515966879340838507272837544353808846638"]}, "--+0": {"1l": ["0.00001626159899051827092729024333502693384168061170255317249078261119637143374568556", "0.00023623596429997313613914841669307640193746662118780902959961775598876684856477279"], "2l_CF": ["-0.01867243875884488878172233729464253281981967171583392126829969476125808217103104", "-0.042156788251224879227833467023646372688404600916428139480182353841148479611738572"], "2l_CA": ["0.011957623498451518991658906725156704080935063725160967594258504962334319498073124", "0.03178622840950992420590741399290324053489435942401402680752198964674904000825695"]}, "--+-": {"1l": ["0.00000000028125052091688912823862271954209703290910862440577532030882827100813761722461229", "0.0000000032293801993831387121155379330549716115805372404443716863702236119035918834575681"], "2l_CF": ["-0.00000024133606876114816026380403253509290920870318884397199383281123372746508456621418", "-0.00000048587898170539776584842567238541083416921833151681632720721152732039567508745973"], "2l_CA": ["0.00000015737746885828925925662105131178215790668132185251119114786783434341537918144453", "0.00000038059036991266054880351493641289539504783487730318418307219351622752612877946918"]}, "--0+": {"1l": ["-0.000016261598990518270927290243335026933841680611702559620152341201003470781271560736", "-0.00023623596429997313613914841669307640193746662118781115753805700226419023022908649"], "2l_CF": ["0.018672438758844888781722337294642532819819671711695551176441829311101085535817574", "0.042156788251224879227833467023646372688404600917371461615743720828757241285606107"], "2l_CA": ["-0.011957623498451518991658906725156704080935063724967562946600297690222940164242312", "-0.03178622840950992420590741399290324053489435942470976118889365430982798947126313"]}, "--00": {"1l": ["-0.00000000085263981297197946513239201360942216139790138229223809074457168362200819350211958", "-4.7123889872361493380931895577815764757889023781196471713549821022693757853810893"], "2l_CF": ["2.6470798427479125578719701327910189332071712071299015759230830315316390525238124", "9.0709922532121102618818154473164107604103093164773595652282324112800283799769421"], "2l_CA": ["-15.792967470510618424973804789313474265788634747879094356966617968421993060976968", "-48.15065945562265427844402827223917012171496576184390884477103435163688858961579"]}, "--0-": {"1l": ["0.000048784796971554812781870730005080801525041835107677977836161012562352436997909289", "0.0007087078928999194084174452500792292058123998635634106617783313500039368783128038"], "2l_CF": ["-0.049560975134231641589388150019114891817648249487172833419592622718391961030943424", "-0.10430252930215028566044876394428600751476248099167778383415491034572964300248095"], "2l_CA": ["0.032451174724827311382144652090039898871880436173965167506938815721147278699994883", "0.082624998613581247167556500246772502682738764084851487403355365625076042409532089"]}, "---+": {"1l": ["0.00000000028125052091688912823862271954209703290910862440577532030882827100813762395816276", "0.0000000032293801993831387121155379330549716115805372404443716863702236119029209380941321"], "2l_CF": ["-0.00000024133606876114816026380403253509290920870318884397199383281123372736720697171928", "-0.00000048587898170539776584842567238541083416921833151681632720721152732003868157429446"], "2l_CA": ["0.00000015737746885828925925662105131178215790668132185251119114786783434335974974378959", "0.00000038059036991266054880351493641289539504783487730318418307219351622729277891617259"]}, "---0": {"1l": ["-0.00004878479697155481278187073000508080152504183510767153017460242275525308947203457", "-0.00070870789289991940841744525007922920581239986356340853383989210372851349695768577"], "2l_CF": ["0.049560975134231641589388150019114891817648249491311203511450488168548957676817734", "0.10430252930215028566044876394428600751476248099073446169859354335812088087525982"], "2l_CA": ["-0.032451174724827311382144652090039898871880436174158572154597022993258658122555515", "-0.082624998613581247167556500246772502682738764084155753021983700961997091917033238"]}, "----": {"1l": ["10.461122530313535686918439705044444912481420482101104305997521994769489956853565", "160.5911345022953401211711843834831776552947657320126884727034754894868836014147"], "2l_CF": ["-10920.028157418074548676049124233292305303858705648606428583836916319368707487115", "-24575.337451119170417647592763316349352504207547142347942908415525112207325313083"], "2l_CA": ["7101.4450230544877381849186503354525960389019864172339435228724435120319970896952", "19020.985388104567495136988287589313098023934074835412897833682019098309854242834"]}}, "A": {"1l": {"1": ["-1.2029765325912515666650991377998823343841507937800308387250969736924215189691654", "-101.39096848304692414926139703654259706868677516194735963715652050912498690179021"], "2": ["-9.258145997996046036237986618233397865063234436928282101385305937671192445433988", "-66.268749492448202432222939153992999025385526336984030260579350795646753487467026"], "4": ["1.5802209056067246665337162463489142346642529559439129334400894072766346013322127", "47123889847.430799169863811257555418975580657906120527156073563126180058953705851"], "5": ["3.7241742533827405244355266893671740597381213959661960948101747073252792804992209", "141371669475.2784012899118231593151953948595206749851774704919415703515232612026"], "8": ["-4.3091266006993544611642551891364130818101126194172558529682888264871904728893848", "15707963234.81459144424904648884637187946864117667880679115080923932036808187679"], "9": ["1.8637424798423176781677235214147192637697380531085311785717857320116755261705085", "47123889840.625914245834402323283473454596905985568005111226746451098573910378647"], "16": ["-1.0488904533395689809728900326386423401005537953804657769770454264821382173654445", "-157079632707.19169937899010311793525407629874327512456459450347312144115981144951"], "17": ["-1.4606640332343561230847087991142230558166678665975677293210830479104633604126411", "-23561944905.261391482649881108878421481002671748832056864933512939456158551365791"], "18": ["0.78120030572525732536039295665018303455059682858421092359467968731974875607126729", "-11780972434.388450063063090376122139168160144484122451173449059766580709089332061"], "3": ["1.8184073622152306196044618523023454933087112525861803990898838056948001896827989", "82.762110925578962873054619101637985863630585173118186442693402457424821846540623"], "6": ["1.1409236863415026972124253448480631373855491455387814721780199884204922130587688", "15707963330.991072260296105536037348922962857516281612488833334737754097050712158"], "7": ["1.5802209056067246665337162463489142346642529559438701692047279321462963527487382", "47123889847.43079916986381125755541897558065790612052715607386514634920513024792"], "10": ["-0.12764430490053024885778281427177740805794443577108535849201091733598446035837235", "-141371669397.5998783322087675799685702982844633534858418240699787594241345584923"], "11": ["-2.9364075701491061538568515077335920268838407012175962916015140891296931679551327", "-47123889852.447987716553459728335966704471408402526444675325740015306408150868587"], "12": ["2.9364075701491061538568515077335920268838407012175962916015140891296931679551327", "47123889852.447987716553459728335966704471408402526444675325740015306408150868587"], "13": ["0.12764430490053024885778281427177740805794443577108535849201091733598446035837235", "141371669397.5998783322087675799685702982844633534858418240699787594241345584923"], "14": ["-1.8637424798423176781677235214147192637697380531085311785717857320116755261705085", "-47123889840.625914245834402323283473454596905985568005111226746451098573910378647"], "15": ["4.3091266006993544611642551891364130818101126194172558529682888264871904728893848", "-15707963234.81459144424904648884637187946864117667880679115080923932036808187679"], "19": ["1.6512833476512673688996942894818550445673682508045586065042296953284654319615145", "51050880629.291633685847969241521476498379018344700447707245252925460325877680751"], "20": ["-1.4606640332343561230847087991142230557990354513352334167015519998521296752453611", "-23561944905.26139148264988110887842148100267174881359224284911493163788714509373"]}, "2l_CF": {"1": ["7548.6092548288256316489515702711757529887429682863119602633619467869267935413596", "19092.607718548051332962305831499142546240505903584119816369237790485046129505035"], "2": ["4402.6493694916810376541868555950373235763284623790397244062224150426732856425114", "9243.8182977298778322415104975295318238192839525953637602099489066082853822851518"], "4": ["-6874869781460.3434980495714806722814580343852045403309037999115322468178648448518", "-25073923774872.463892850464305709379809863863862492682236318036994839790939917364"], "5": ["-20624609339171.399526145192414437757780850280121682254454906479874478576478925271", "-75221771309795.110022403834508469883382165781784028624981925718114732496459170172"], "8": ["-2291623257257.4483462847722363706275127825691833207225216294830318028028144525274", "-8357974584639.9385012031655532204817701161833950393290894719577848896041541242961"], "9": ["-6874869781002.1480342842668281087612062199244787270191925314206414924175187069095", "-25073923774550.410826409173383363037504353744529116365222656714480444839538484932"], "16": ["22916232596080.046444685515249468611233943014429269214829933399434874596467663535", "83579745893370.000400619395201438188134593440020801823975409457048962702940264277"], "17": ["3449771894891.8429991397813171077091833552257090777481167795079880368099004688788", "12635342160045.39043565138162137293389017835939846396481145423894316655912010452"], "18": ["1755728459511.8580250013269603450889038620354428001499388719483954226145803888534", "6447137273833.5351130121071113649576560604018914959258534832672137630402154888288"], "3": ["-6224.1985652377612228401343533743302917453257751601136410662767662192808375355294", "-15941.164153012093135806017077135066215924349609990436041634562014927763701610314"], "6": ["-2291623264210.2211377622028192314216364592923447196052173246228386449861024138443", "-8357974601224.0602834201072680702960737763730297193395870709639249073618472829334"], "7": ["-6874869781460.3434980495714806722814580343852045403309036444549838607834710392506", "-25073923774872.463892850464305709379809863863862492682236338045145137191557979308"], "10": ["20624609333599.429573367047642933835114776506668983032144265352838756241677011717", "75221771296555.643022234362840229573526783121399156059570555693607664743506107697"], "11": ["6874869781869.5451717126242463184999294048564669577746421019621278263410328044565", "25073923775940.495995475902030743939990684967862835915338461767639247968178488916"], "12": ["-6874869781869.5451717126242463184999294048564669577746421019621278263410328044565", "-25073923775940.495995475902030743939990684967862835915338461767639247968178488916"], "13": ["-20624609333599.429573367047642933835114776506668983032144265352838756241677011717", "-75221771296555.643022234362840229573526783121399156059570555693607664743506107697"], "14": ["6874869781002.1480342842668281087612062199244787270191925314206414924175187069095", "25073923774550.410826409173383363037504353744529116365222656714480444839538484932"], "15": ["2291623257257.4483462847722363706275127825691833207225216294830318028028144525274", "8357974584639.9385012031655532204817701161833950393290894719577848896041541242961"], "19": ["-7443663258393.3018193290667259677648226842119126856859729265232910909783127273336", "-27117681268204.612525049233492356139896552839034728793880254115072249919099314216"], "20": ["3449771894891.8429991397813171077091833552257277111203287260148663533964949780506", "12635342160045.390435651381621372933890178359394833672392684915422031854475767086"]}, "2l_CA": {"1": ["-4748.1955789058429349750867800082224484601482302670458467228492017862251848535118", "-14154.523278841205614410063395503401478226300022124954524942083927900337052865334"], "2": ["-2939.3479341298441857697605303666770758881503171315461450584633457064696236834227", "-7324.8446105166665656568994294648896469861280589253575660484220040365647035159544"], "4": ["3907323267808.0055266008528985450941052672391090037899844250436098828713997549455", "16389216679953.480526449879559685170185495225852401708572671776395461806189993868"], "5": ["11721969800175.160892408198398711171594685433798444234150472925933564551466021579", "49167650029105.518306277108297662899759396761604955337870213529230677236373138857"], "8": ["1302441087161.2499057984833056919634285279994595040676113854428520137549438270092", "5463072221289.3171093955863343322226653951480359370541031341454987538739569360247"], "9": ["3907323267495.3345257502443610278619016336705817526981561349508798219897443229134", "16389216679568.846178207685363426075327735662673816331433699406802541741170578667"], "16": ["-13024410887142.266288702444192240675175779546462570803325690707262444916949307237", "-54630722249687.006220385333206724431168499494231438803960791155986219724591804949"], "17": ["-1959830135816.9787374676515934583169066254973653631515806458753968095532607181751", "-8261811536131.6101979633747564878263464163293543156388389869010687513487041340382"], "18": ["-995336323713.77024697029920902294194916956748111713883419962816553265019326365741", "-4240671515321.7283264257896851003160734104759772291759866523033178339737346221669"], "3": ["3907.6205235720406080253619915628306386537591588699438427505938002746162502171051", "11763.882996583846410864634355743371277769285238425246233286202148955603738771825"], "6": ["1302441091604.785723601304262613909402614454470051460887217285298688332904197646", "5463072233731.8320186030777030535783066960634911670539387879756452036398512912101"], "7": ["3907323267808.0055266008528985450941052672391090037899844142711279383743685222193", "16389216679953.480526449879559685170185495225852401708572683882745104582326749871"], "10": ["-11721969796615.501182568738318721451754511084297629658446472139420063875243748604", "-49167650019144.23693211697408958994046077943643763074665186815488590587960310308"], "11": ["-3907323268071.7639090200454717726594500000329528557588889326241073426661613779989", "-16389216680726.683503289839344607403069110983623936981759206108971557411318222226"], "12": ["3907323268071.7639090200454717726594500000329528557588889326241073426661613779989", "16389216680726.683503289839344607403069110983623936981759206108971557411318222226"], "13": ["11721969796615.501182568738318721451754511084297629658446472139420063875243748604", "49167650019144.23693211697408958994046077943643763074665186815488590587960310308"], "14": ["-3907323267495.3345257502443610278619016336705817526981561349508798219897443229134", "-16389216679568.846178207685363426075327735662673816331433699406802541741170578667"], "15": ["-1302441087161.2499057984833056919634285279994595040676113854428520137549438270092", "-5463072221289.3171093955863343322226653951480359370541031341454987538739569360247"], "19": ["4230877370658.3501159889617864729809344323102839702976373053267702449195299488851", "17726112303881.09859563045593262525701001581986331808798677892915137870851740394"], "20": ["-1959830135816.9787374676515934583169066254973663742648014491742196639416805752619", "-8261811536131.6101979633747564878263464163293517441817090252969079475995810616892"]}}, "sec": 456.2}

==> anc/paper2/zz/points/zz_b1o2_d10_p95.json <==
{"beta": "1/2", "delta_exp": 10, "dps": 95, "x": "0.33333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333", "s": "5.3333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333", "t": "-0.33333333343333333333333333333333333333333333333333333333333333333333333333333333333333333333333", "pT2": "0.000000000049999999998124999999999999999999999999999999999999999999999999999999999999999999999999460054993", "G": ["-11.022510838483115301662083272195827827278502767707239544768738142023262620935692438815321830785", "1.5707963267948966192313216916397514420985846996875529104874722961539082031431044993140174126711"], "li22_max_rate": 0.9999999999972222, "li22_bad_order": 0, "M": {"++++": {"1l": ["10.461122530313535686918439705044444912481420482101104305997625175004916324526039123839177536045", "160.59113450229534012117118438348317765529476573201268847270372690240454397157555531011882376689"], "2l_CF": ["-10920.02815741807454867604912423329230530385870564860642856329185652829631320252116872554255039", "-24575.337451119170417647592763316349352504207547142347942902450559931824954232499425229210923642"], "2l_CA": ["7101.4450230544877381849186503354525960389019864172339435221948261780514696010955377690044124009", "19020.985388104567495136988287589313098023934074835412897833622217706551475502690982719324793357"]}, "+++0": {"1l": ["0.000048784796971554812781870730005080801525041835107670998468716679243319001639653451099402280065921", "0.00070870789289991940841744525007922920581239986356338897586875635876354826541760156540798463415853"], "2l_CF": ["-0.049560975134231641589388150019114891817648249491287012376513817447968550625644117007016537612635", "-0.10430252930215028566044876394428600751476248099203133320924090175350170852762333846246651472631"], "2l_CA": ["0.032451174724827311382144652090039898871880436174138045704143544313482592531497778064972772379987", "0.082624998613581247167556500246772502682738764084434253538884457650748496013450528112173788393097"]}, "+++-": {"1l": ["0.00000000028125052091688912823862271954209703290910862440566552351015602246559459859361820971500602265712", "0.0000000032293801993831387121155379330549716115805372404441539590964734846111376700252050565630622819887"], "2l_CF": ["-0.00000024133606876114816026380403253509290920870318888526664706020003937331391886281916381261387246766", "-0.00000048587898170539776584842567238541083416921833151962136783045791199217605585530572878381693350648"], "2l_CA": ["0.00000015737746885828925925662105131178215790668132185445682379270844759433881345393999796469788458772", "0.00000038059036991266054880351493641289539504783487730005558510679001602849873988522738446591232768096"]}, "++0+": {"1l": ["-0.000048784796971554812781870730005080801525041835107670998468716679238890828273001678366251161182118", "-0.00070870789289991940841744525007922920581239986356338897586875635877648337401471285386196672822366"], "2l_CF": ["0.049560975134231641589388150019114891817648249491287012376513815233857478535365584262065573613546", "0.1043025293021502856604487639442860075147624809920313332092409021869085297398717813501306739351"], "2l_CA": ["-0.032451174724827311382144652090039898871880436174138045704143537482245586810189838782589514325006", "-0.08262499861358124716755650024677250268273876408443425353888445590136645705958494263027400497057"]}, "++00": {"1l": ["-0.00000000085263981297197946513239201360942216139714127103643388503544079112124363737611458874082203053562", "-4.7123889872361493380931895577815764757889023781205403844687986031891922405571023524476721659451"], "2l_CF": ["2.6470798427479125578719701327910189332071712074862037376299910521431720228931324673210482252853", "9.0709922532121102618818154473164107604103092105022350176773300346019382470100679565032384645506"], "2l_CA": ["-15.792967470510618424973804789313474265788634753835626963203835577373583679612070764550091293192", "-48.150659455622654278444028272239170121714965745401772699733280116715327382550196844382045934682"]}, "++0-": {"1l": ["0.000016261598990518270927290243335026933841680611702556999489572226402856884159641064708218077548933", "0.00023623596429997313613914841669307640193746662118779632528958545293803860880050189363182825398541"], "2l_CF": ["-0.018672438758844888781722337294642532819819671715816537110125906858303356011651761011709160764358", "-0.042156788251224879227833467023646372688404600917526745232450782537106885647093801424124831674176"], "2l_CA": ["0.011957623498451518991658906725156704080935063725138527817032351870394174326321355141608273675838", "0.031786228409509924205907413992903240534894359424251467016773550438148120667034217677729966950011"]}, "++-+": {"1l": ["0.00000000028125052091688912823862271954209703290910862440566552351015602246559459859361820971500526805441", "0.0000000032293801993831387121155379330549716115805372404441539590964734846111376700252050566258191584786"], "2l_CF": ["-0.00000024133606876114816026380403253509290920870318888526664706020003937331391886281916382176859843262", "-0.00000048587898170539776584842567238541083416921833151962136783045791199217605585530572881720590280504"], "2l_CA": ["0.00000015737746885828925925662105131178215790668132185445682379270844759433881345393999796990081075216", "0.00000038059036991266054880351493641289539504783487730005558510679001602849873988522738448774097521179"]}, "++-0": {"1l": ["-0.000016261598990518270927290243335026933841680611702556999489572226407285057526292837441369196437651", "-0.00023623596429997313613914841669307640193746662118779632528958545292510350020339060517784558241197"], "2l_CF": ["0.018672438758844888781722337294642532819819671715816537110125909072414428101930293756659859379307", "0.042156788251224879227833467023646372688404600917526745232450782103700064434845358536460924973198"], "2l_CA": ["-0.011957623498451518991658906725156704080935063725138527817032358701631180047629294423991432207647", "-0.031786228409509924205907413992903240534894359424251467016773552187530159620899803159629903033938"]}, "++--": {"1l": ["-0.61543082996516270145350669943950612083539772421098841044470831388834263044685355657747049068883", "17.843459389143926680130131598164797517254973970223632052522636322489393774512939155916228570371"], "2l_CF": ["-1209.82952624979000579698452261251294683004702432571960810143599547587782170272003848838598341", "-2733.5448352111709848208157790588019623739415360046542466424625343132678422352100985484112384272"], "2l_CA": ["775.4530006675542277713444696508799595636952593911438918557893969158588934097927860092711034555", "2117.4866703675654418489789558589792961573515966879340838558463509090149938282822607662399379709"]}, "+-++": {"1l": ["0.00000000013700716940470808958680264736883708250719756186377924049155998486930485197778141996895851558673", "-2.3561944901432575436853520140887534252008239462654732973101548733867525944138555117781654193543"], "2l_CF": ["343.74348888986575605963572801955406126557144694385479514715379100107434275642361554429449112664", "1253.6961882602816532116746365528809915033388511773733271684521174859392341215614093323603081404"], "2l_CA": ["-195.36616327313319907601043864598065115961497060478313900686240991123112531912396712800176038788", "-819.46083363954362049884141772467270296111072616192686567089521319210122992858498403342181246597"]}, "+-+0": {"1l": ["-0.000054032240101558019232478610863843211937433218480314011614853615870653911434628977462482089632447", "0.0000000000000093920530336090006100428414130712343092319023102732350427542961102268723332250850109326661347361"], "2l_CF": ["0.0036531124567199949786360595786045087823072704054444322273915552825064714961353869743754602830021", "0.014433291100858702126598251639119776899816940740963577915388884184553168065579460906780115907213"], "2l_CA": ["-0.0027747192130124727485069528217361626641076400051833903498417659512126137861855837594512002021389", "-0.010099771105171455754679616496097444676104439959371641732199832848548233744189891324449552084954"]}, "+-+-": {"1l": ["7.4397386355592456004778891012577798959746672920466798883259307351237779889043527272705104158833", "-3.926990817523930292763186898098308270737458311452244336515248996973808026731343764335123099949"], "2l_CF": ["-11.749411831965714363660129129129082277783678892837895772379108244737405139563651376264424379264", "10.966184113977833773310468812134298685548688731915189478247475630568247684351492881548456310865"], "2l_CA": ["73.68028145794774928123335250869166896717724420016768170184355433496982721582068822562750824514", "-68.58060631730539031766784350127339938136504939070628696606601169696368679384362654152279142865"]}, "+-0+": {"1l": ["-0.0000000000000022737738430354539620331998134748029705051443743595765872722710000080155980402058604515484763927", "0.000023561944898110995704742786285346942702335290730167625881474298394975525412477372224813050348028"], "2l_CF": ["-0.0034374348886446321499874823329225888005712779845882369325999929504394167962684263325019674561408", "-0.012524019160474955907475437695372462667636240765473981784207930637449388754583578558325690675819"], "2l_CA": ["0.0019536616325555753451315570236542913127810369306808937369782213987914162062107556236658195573185", "0.0081881369750918308185344785443632834129152452075937717364223731928909576390920366046265535721159"]}, "+-00": {"1l": ["0.00000000056415310994761738782875186926290226059331914595266131847442814667996044987291669910947488552962", "0.0000000004908738519562081053729937592773112624285193089601809377408745050713801433984415718193532707887"], "2l_CF": ["-0.000000072762221021699479001016593115006650050580017250825641475558739019028316353153002109586794159253", "-0.0000002913493151452609481575223730484498774310705386740279132336098538428286876572062221922984443986"], "2l_CA": ["0.000000051790296549549286581612855673086066460133237564993168817258384577164793909579176087154301997446", "0.00000020964844824565846460419285513461287586425152598054229330372665170514148115288220544820904148454"]}, "+-0-": {"1l": ["-0.000054032240101558019232478610863843211937433218480314011614853615863693586669155402902067350240343", "0.0000000000000093920530336090006100428414130712343092319023102732350263544172478687105416040288195557702502314"], "2l_CF": ["0.0036531124567199949786360595786045087823072704054444322273915519575871723284707137624960911419255", "0.014433291100858702126598251639119776899816940740963577915388884542813988440080957965322729188914"], "2l_CA": ["-0.0027747192130124727485069528217361626641076400051833903498417557056145590090838308289547553992789", "-0.010099771105171455754679616496097444676104439959371641732199830206374683482241350517699644678856"]}, "+--+": {"1l": ["0.000000000000000000011231264948299990834789675474856925623317569812901545465762887463822047809174793221200444985404", "-0.0000000002552544030742683018080154566371440697877971648940060273514081489708370611923135365782367119288"], "2l_CF": ["0.00000003728000131371049547966870731124102238638463271441696298066105272433239446732064348654633718409", "0.00000013588616688694582836689006968586386802068193888099547799982505405627316133111157231966733774507"], "2l_CA": ["-0.000000021185229363083476092167253485030087555045584761240338237946028716678817143793656985016406794025", "-0.000000088869507091280723654863766817204274654325002574959220162231268998327735801687941191086777585805"]}, "+--0": {"1l": ["-0.0000000000000022737738430354539620331998134748029705051443743595765803119462345344410376254664650839080664489", "0.000023561944898110995704742786285346942702335290730167625881474298378575646550119210433192764155302"], "2l_CF": ["-0.0034374348886446321499874823329225888005712779845882369325999962753587159639330995443813176659071", "-0.01252401916047495590747543769537246266763624076547398178420793027918856838008208149978333200052"], "2l_CA": ["0.0019536616325555753451315570236542913127810369306808937369782316443894709833125085541622095386114", "0.0081881369750918308185344785443632834129152452075937717364223758350645079010405774113764488090837"]}, "+---": {"1l": ["0.00000000013700716940470808958680264736883708250719756186377924049155998486930485197778141996895832693663", "-2.3561944901432575436853520140887534252008239462654732973101548733867525944138555117781654195722"], "2l_CF": ["343.74348888986575605963572801955406126557144694385479514715379100107434275642361554429449115843", "1253.6961882602816532116746365528809915033388511773733271684521174859392341215614093323603082564"], "2l_CA": ["-195.36616327313319907601043864598065115961497060478313900686240991123112531912396712800176040595", "-819.46083363954362049884141772467270296111072616192686567089521319210122992858498403342181254176"]}, "-+++": {"1l": ["0.00000000013700716940470808958680264736883708250719756186377924049155998486930485197778141996895776099506", "-2.3561944901432575436853520140887534252008239462654732973101548733867525944138555117781654195722"], "2l_CF": ["343.74348888986575605963572801955406126557144694385479514715379100107434275642361554429449115843", "1253.6961882602816532116746365528809915033388511773733271684521174859392341215614093323603082564"], "2l_CA": ["-195.36616327313319907601043864598065115961497060478313900686240991123112531912396712800176040595", "-819.46083363954362049884141772467270296111072616192686567089521319210122992858498403342181254176"]}, "-++0": {"1l": ["0.0000000000000022737738430354539620331998134748029705051443743595765803119462345344410376254664650839024070332", "-0.000023561944898110995704742786285346942702335290730167625881474298378575646550119210433192764155302"], "2l_CF": ["0.0034374348886446321499874823329225888005712779845882369325999962753587159639330995443813176659071", "0.01252401916047495590747543769537246266763624076547398178420793027918856838008208149978333200052"], "2l_CA": ["-0.0019536616325555753451315570236542913127810369306808937369782316443894709833125085541622095386114", "-0.0081881369750918308185344785443632834129152452075937717364223758350645079010405774113764488090837"]}, "-++-": {"1l": ["0.000000000000000000011231264948299990834789675474856925623317569812901545465762887463822047809174793221200388391247", "-0.0000000002552544030742683018080154566371440697877971648940060273514081489708370611923135365782367119288"], "2l_CF": ["0.00000003728000131371049547966870731124102238638463271441696298066105272433239446732064348654633718409", "0.00000013588616688694582836689006968586386802068193888099547799982505405627316133111157231966733774507"], "2l_CA": ["-0.000000021185229363083476092167253485030087555045584761240338237946028716678817143793656985016406794025", "-0.000000088869507091280723654863766817204274654325002574959220162231268998327735801687941191086777585805"]}, "-+0+": {"1l": ["0.000054032240101558019232478610863843211937433218480314011614853615863693586669155402902067350240343", "-0.0000000000000093920530336090006100428414130712343092319023102732350263544172478687105416040288195557702502314"], "2l_CF": ["-0.0036531124567199949786360595786045087823072704054444322273915519575871723284707137624960911419255", "-0.014433291100858702126598251639119776899816940740963577915388884542813988440080957965322729188914"], "2l_CA": ["0.0027747192130124727485069528217361626641076400051833903498417557056145590090838308289548182356752", "0.010099771105171455754679616496097444676104439959371641732199830206374683482241350517699644678856"]}, "-+00": {"1l": ["0.00000000056415310994761738782875186926290226059331914595266131847442814667996044987291669910947488552962", "0.0000000004908738519562081053729937592773112624285193089601809377408745050713801433984415718193532707887"], "2l_CF": ["-0.000000072762221021699479001016593115006650050580017250825641475558739019028316353153002109586794159253", "-0.0000002913493151452609481575223730484498774310705386740279132336098538428286876572062221922984443986"], "2l_CA": ["0.000000051790296549549286581612855673086066460133237564993168817258384577164793909579176087153343190129", "0.00000020964844824565846460419285513461287586425152598054229330372665170514148115288220544820904148454"]}, "-+0-": {"1l": ["0.0000000000000022737738430354539620331998134748029705051443743595765872722710000080155980402058604515390440331", "-0.000023561944898110995704742786285346942702335290730167625881474298394975525412477372224813050348028"], "2l_CF": ["0.0034374348886446321499874823329225888005712779845882369325999929504394167962684263325019674561408", "0.012524019160474955907475437695372462667636240765473981784207930637449388754583578558325690675819"], "2l_CA": ["-0.0019536616325555753451315570236542913127810369306808937369782213987914162062107556236658195573185", "-0.0081881369750918308185344785443632834129152452075937717364223731928909576390920366046265535721159"]}, "-+-+": {"1l": ["7.4397386355592456004778891012577798959746672920466798883259307351237779889043527272705104158833", "-3.926990817523930292763186898098308270737458311452244336515248996973808026731343764335123099949"], "2l_CF": ["-11.749411831965714363660129129129082277783678892837895772379108244737405139563651376264424379256", "10.966184113977833773310468812134298685548688731915189478247475630568247684351492881548456310865"], "2l_CA": ["73.680281457947749281233352508691668967177244200167681701843554334969827215820688225627508245141", "-68.580606317305390317667843501273399381365049390706286966066011696963686793843626541522791428658"]}, "-+-0": {"1l": ["0.000054032240101558019232478610863843211937433218480314011614853615870653911434628977462482089632447", "-0.0000000000000093920530336090006100428414130712343092319023102732350427542961102268723332250850109326661347361"], "2l_CF": ["-0.0036531124567199949786360595786045087823072704054444322273915552825064714961353869743754602830021", "-0.014433291100858702126598251639119776899816940740963577915388884184553168065579460906780115907213"], "2l_CA": ["0.002774719213012472748506952821736162664107640005183390349841765951212613786185583759451200202139", "0.010099771105171455754679616496097444676104439959371641732199832848548233744189891324449552084954"]}, "-+--": {"1l": ["0.00000000013700716940470808958680264736883708250719756186377924049155998486930485197778141996895757235078", "-2.3561944901432575436853520140887534252008239462654732973101548733867525944138555117781654193543"], "2l_CF": ["343.74348888986575605963572801955406126557144694385479514715379100107434275642361554429449112664", "1253.6961882602816532116746365528809915033388511773733271684521174859392341215614093323603081404"], "2l_CA": ["-195.36616327313319907601043864598065115961497060478313900686240991123112531912396712800176038788", "-819.46083363954362049884141772467270296111072616192686567089521319210122992858498403342181246597"]}, "--++": {"1l": ["-0.61543082996516270145350669943950612083539772421098841044470831388834263044685355657747049068882", "17.843459389143926680130131598164797517254973970223632052522636322489393774512939155916228570371"], "2l_CF": ["-1209.82952624979000579698452261251294683004702432571960810143599547587782170272003848838598341", "-2733.5448352111709848208157790588019623739415360046542466424625343132678422352100985484112384272"], "2l_CA": ["775.4530006675542277713444696508799595636952593911438918557893969158588934097927860092711034555", "2117.4866703675654418489789558589792961573515966879340838558463509090149938282822607662399379709"]}, "--+0": {"1l": ["0.000016261598990518270927290243335026933841680611702556999489572226407285057526292837441369196437651", "0.00023623596429997313613914841669307640193746662118779632528958545292510350020339060517784558241197"], "2l_CF": ["-0.018672438758844888781722337294642532819819671715816537110125909072414428101930293756659859379307", "-0.042156788251224879227833467023646372688404600917526745232450782103700064434845358536460924973198"], "2l_CA": ["0.011957623498451518991658906725156704080935063725138527817032358701631180047629294423991432207647", "0.031786228409509924205907413992903240534894359424251467016773552187530159620899803159629903033938"]}, "--+-": {"1l": ["0.00000000028125052091688912823862271954209703290910862440566552351015602246559459859361820971500564534879", "0.0000000032293801993831387121155379330549716115805372404441539590964734846111376700252050566258191584786"], "2l_CF": ["-0.00000024133606876114816026380403253509290920870318888526664706020003937331391886281916382176847858171", "-0.00000048587898170539776584842567238541083416921833151962136783045791199217605585530572881720590280504"], "2l_CA": ["0.00000015737746885828925925662105131178215790668132185445682379270844759433881345393999796990093060307", "0.00000038059036991266054880351493641289539504783487730005558510679001602849873988522738448774097521179"]}, "--0+": {"1l": ["-0.000016261598990518270927290243335026933841680611702556999489572226402856884159641064708218077548933", "-0.00023623596429997313613914841669307640193746662118779632528958545293803860880050189363182825398541"], "2l_CF": ["0.018672438758844888781722337294642532819819671715816537110125906858303356011651761011709160764358", "0.042156788251224879227833467023646372688404600917526745232450782537106885647093801424124831674176"], "2l_CA": ["-0.011957623498451518991658906725156704080935063725138527817032351870394174326321355141608336512234", "-0.031786228409509924205907413992903240534894359424251467016773550438148120667034217677729966950011"]}, "--00": {"1l": ["-0.00000000085263981297197946513239201360942216139714127103643388503544079112124363737611458874082203053562", "-4.7123889872361493380931895577815764757889023781205403844687986031891922405571023524476721659451"], "2l_CF": ["2.6470798427479125578719701327910189332071712074862037376299910521431720228931324673210482252853", "9.0709922532121102618818154473164107604103092105022350176773300346019382470100679565032384645506"], "2l_CA": ["-15.792967470510618424973804789313474265788634753835626963203835577373583679612070764550091293193", "-48.150659455622654278444028272239170121714965745401772699733280116715327382550196844382045934682"]}, "--0-": {"1l": ["0.000048784796971554812781870730005080801525041835107670998468716679238890828273001678366251161182118", "0.00070870789289991940841744525007922920581239986356338897586875635877648337401471285386196672822366"], "2l_CF": ["-0.049560975134231641589388150019114891817648249491287012376513815233857478535365584262065573613546", "-0.1043025293021502856604487639442860075147624809920313332092409021869085297398717813501306739351"], "2l_CA": ["0.032451174724827311382144652090039898871880436174138045704143537482245586810189838782589514325006", "0.08262499861358124716755650024677250268273876408443425353888445590136645705958494263027400497057"]}, "---+": {"1l": ["0.00000000028125052091688912823862271954209703290910862440566552351015602246559459859361820971500489077398", "0.0000000032293801993831387121155379330549716115805372404441539590964734846111376700252050565630622819887"], "2l_CF": ["-0.00000024133606876114816026380403253509290920870318888526664706020003937331391886281916381261435187132", "-0.00000048587898170539776584842567238541083416921833151962136783045791199217605585530572878381693350648"], "2l_CA": ["0.00000015737746885828925925662105131178215790668132185445682379270844759433881345393999796469716548223", "0.00000038059036991266054880351493641289539504783487730005558510679001602849873988522738446591232768096"]}, "---0": {"1l": ["-0.00004878479697155481278187073000508080152504183510767099846871667924331900163965345109940228006592", "-0.00070870789289991940841744525007922920581239986356338897586875635876354826541760156540798463415853"], "2l_CF": ["0.049560975134231641589388150019114891817648249491287012376513817447968550625644117007016537612635", "0.10430252930215028566044876394428600751476248099203133320924090175350170852762333846246651472631"], "2l_CA": ["-0.032451174724827311382144652090039898871880436174138045704143544313482592531497778064972772379987", "-0.082624998613581247167556500246772502682738764084434253538884457650748496013450528112173788393097"]}, "----": {"1l": ["10.461122530313535686918439705044444912481420482101104305997625175004916324526039123839177536045", "160.59113450229534012117118438348317765529476573201268847270372690240454397157555531011882376689"], "2l_CF": ["-10920.02815741807454867604912423329230530385870564860642856329185652829631320252116872554255039", "-24575.337451119170417647592763316349352504207547142347942902450559931824954232499425229210923642"], "2l_CA": ["7101.4450230544877381849186503354525960389019864172339435221948261780514696010955377690044124009", "19020.985388104567495136988287589313098023934074835412897833622217706551475502690982719324793357"]}}, "A": {"1l": {"1": ["-1.2029765325912515666650991377998823343841507937800308387250961435110399798378606804689028337525", "-101.39096848304692414926139703654259706868677516194735963715652667032975822912231914168095030265"], "2": ["-9.2581459979960460362379866182333978650632344369282821013853147662983168040715805392598361598085", "-66.268749492448202432222939153992999025385526336984030260579395281307453558573485425134388572647"], "4": ["1.5802209056067246665337162463489142346642529559436214036917717553548280713605822652540415154094", "47123889847.430799169863811257555418975580657906120527156073912388637816881243743905852544021368"], "5": ["3.7241742533827405244355266893671740597381213959665362895669528381369908060276450116266164675739", "141371669475.27840128991182315931519539485952067498517747049303403175076739678369844737492771738"], "8": ["-4.3091266006993544611642551891364130818101126194175544514978382252666009294260596274305595890778", "15707963234.814591444249046488846371879468641176678806791150096840152979047566297562608028270907"], "9": ["1.86374247984231767816772352141471926376973805310948713279842086020985359785131319774197390317", "47123889840.625914245834402323283473454596905985568005111226749710979616001978579621283984614481"], "16": ["-1.0488904533395689809728900326386423401005537953812824153767353383173467269744755657539814938776", "-157079632707.19169937899010311793525407629874327512456459450534543703305423792850581585072205074"], "17": ["-1.4606640332343561230847087991142230558242155489212824580239588668659357693005345024707223455889", "-23561944905.261391482649881108878421481002671748822917247234843620624685416246075421439776616746"], "18": ["0.78120030572525732536039295665018303455998300672039344124775738715984582754260514022634521296613", "-11780972434.388450063063090376122139168160144484021631930697037238340256332179777712627274849292"], "3": ["1.8184073622152306196044618523023454933087112525861803990898835627810141623498911781593196093527", "82.762110925578962873054619101637985863630585173118186442693368765643130112305365588314491387793"], "6": ["1.1409236863415026972124253448480631373855491455387659336257125883736733077332446819889183736354", "15707963330.9910722602961055360373489229628575162816124888333877233111004888905043023543652791"], "7": ["1.5802209056067246665337162463489142346642529559436214036917717551649167164453862903045766700181", "47123889847.430799169863811257555418975580657906120527156073912388637816881503601675750931854876"], "10": ["-0.12764430490053024885778281427177740805794443577252108988988405318661434633454989937993902357345", "-141371669397.59987833220876757996857029828446335348584182407011466842369324146390193705794689652"], "11": ["-2.9364075701491061538568515077335920268838407012178934892632691244214793297248779196478027838174", "-47123889852.447987716553459728335966704471408402526444675325757198622255661640654015624691437554"], "12": ["2.9364075701491061538568515077335920268838407012178934892632691244214793297248779196478027838174", "47123889852.447987716553459728335966704471408402526444675325757198622255661640654015624691437554"], "13": ["0.12764430490053024885778281427177740805794443577252108988988405318661434633454989937993902357345", "141371669397.59987833220876757996857029828446335348584182407011466842369324146390193705794689652"], "14": ["-1.86374247984231767816772352141471926376973805310948713279842086020985359785131319774197390317", "-47123889840.625914245834402323283473454596905985568005111226749710979616001978579621283984614481"], "15": ["4.3091266006993544611642551891364130818101126194175544514978382252666009294260596274305595890778", "-15707963234.814591444249046488846371879468641176678806791150096840152979047566297562608028270907"], "19": ["1.6512833476512673688996942894818550445559093410177637700985844760491078401835252528066741360081", "51050880629.291633685847969241521476498379018344699803981067945511418639192916887705933327445707"], "20": ["-1.4606640332343561230847087991142230558242155489212824789049331644612142547734756520916745238326", "-23561944905.26139148264988110887842148100267174882291724723484357142504882640411048842625262728"]}, "2l_CF": {"1": ["7548.6092548288256316489515702711757529887429682863119602586254087421791915126344963278270024448", "19092.607718548051332962305831499142546240505903584119816370177120372254836951256242998520020309"], "2": ["4402.6493694916810376541868555950373235763284623790397244015061555873599013881428003937387931765", "9243.8182977298778322415104975295318238192839525953637602098910256287759889018205985002860347827"], "4": ["-6874869781460.3434980495714806722814580343852045403309037280748244059592462363620245562788111952", "-25073923774872.46389285046430570937980986386386249268223631966037842365680566588784784805286997"], "5": ["-20624609339171.399526145192414437757780850280121682254454691375005504652692592893088663405753489", "-75221771309795.110022403834508469883382165781784028624981935548803490540715508704084191934575884"], "8": ["-2291623257257.4483462847722363706275127825691833207225217235307366767010390878885853043425773261", "-8357974584639.9385012031655532204817701161833950393290894790473475167284573124577173611115185888"], "9": ["-6874869781002.1480342842668281087612062199244787270191928137447606591994146148100768940789701548", "-25073923774550.410826409173383363037504353744529116365222668228906320050737817013285205531973827"], "16": ["22916232596080.046444685515249468611233943014429269214829554037902325394784095042039768230967453", "83579745893370.000400619395201438188134593440020801823975380580621439064607970998699114072780571"], "17": ["3449771894891.8429991397813171077091833552257176983538223029083719249679844454344651040742212506", "12635342160045.390435651381621372933890178359397015552480313072181086612238467773282818585866609"], "18": ["1755728459511.858025001326960345088903862035468449500393776896115260811196914067917527703183132", "6447137273833.5351130121071113649576560604018935626024707374554466163444833026482018618404987362"], "3": ["-6224.1985652377612228401343533743302917453257751601136410606737096362881526236507613416049656003", "-15941.16415301209313580601707713506621592434960999043604163606382534916240061891976019337956777"], "6": ["-2291623264210.2211377622028192314216364592923447196052173526345303963338743218892619111829826892", "-8357974601224.0602834201072680702960737763730297193395870632323657247973254550555608456095274982"], "7": ["-6874869781460.343498049571480672281458034385204540330903728074824405959162925744992190244206804", "-25073923774872.463892850464305709379809863863862492682236319660378423656800029937784911357869105"], "10": ["20624609333599.429573367047642933835114776506668983032143927147425751284796797321109641398472018", "75221771296555.643022234362840229573526783121399156059570680366694368288037888214918399632329962"], "11": ["6874869781869.5451717126242463184999294048564669577746419898473529963599682392453515898680592612", "25073923775940.495995475902030743939990684967862835915338486750179642952809535527337022441991295"], "12": ["-6874869781869.5451717126242463184999294048564669577746419898473529963599682392453515898680592612", "-25073923775940.495995475902030743939990684967862835915338486750179642952809535527337022441991295"], "13": ["-20624609333599.429573367047642933835114776506668983032143927147425751284796797321109641398472018", "-75221771296555.643022234362840229573526783121399156059570680366694368288037888214918399632329962"], "14": ["6874869781002.1480342842668281087612062199244787270191928137447606591994146148100768940789701548", "25073923774550.410826409173383363037504353744529116365222668228906320050737817013285205531973827"], "15": ["2291623257257.4483462847722363706275127825691833207225217235307366767010390878885853043425773261", "8357974584639.9385012031655532204817701161833950393290894790473475167284573124577173611115185888"], "19": ["-7443663258393.3018193290667259677648226842119160105680167895514950251150502671500077937908922284", "-27117681268204.612525049233492356139896552839033612098808794600381627688500479957094763633823715"], "20": ["3449771894891.8429991397813171077091833552257176983538223029183466828660485195858615861696305809", "12635342160045.390435651381621372933890178359397015552480313071106304151054506768666160483142063"]}, "2l_CA": {"1": ["-4748.195578905842934975086780008222448460148230267045846714726606005427143118368494367472746204", "-14154.523278841205614410063395503401478226300022124954524942221573206460497057585573731902525395"], "2": ["-2939.3479341298441857697605303666770758881503171315461450502724710775055172081420791625942172583", "-7324.844610516666565656899429464889646986128058925357566048384955638106871896962247094620738555"], "4": ["3907323267808.0055266008528985450941052672391090037899843013456110038519403797379723477545757336", "16389216679953.480526449879559685170185495225852401708572667123097931851308907118084228085410782"], "5": ["11721969800175.160892408198398711171594685433798444234150102933676498489420465161866734789679649", "49167650029105.518306277108297662899759396761604955337870216398712543619098158783641189793611338"], "8": ["1302441087161.2499057984833056919634285279994595040676115496914337691742796634488689231737449506", "5463072221289.3171093955863343322226653951480359370541031349593106547404859234358248586692530259"], "9": ["3907323267495.3345257502443610278619016336705817526981566273965863977795647327411990392370949236", "16389216679568.846178207685363426075327735662673816331433698946205020130311615559782365006217557"], "16": ["-13024410887142.266288702444192240675175779546462570803325040742500749913602758771508849797691856", "-54630722249687.006220385333206724431168499494231438803960799432641933749494851106544034818376457"], "17": ["-1959830135816.9787374676515934583169066254973800459955923608009876654137331532731183201277782784", "-8261811536131.6101979633747564878263464163293542501702279438590293157293382381429366908426387777"], "18": ["-995336323713.77024697029920902294194916956752519590603774574495669414629362114969448647601102355", "-4240671515321.7283264257896851003160734104759780391427040278568990517556744715135163352371459581"], "3": ["3907.6205235720406080253619915628306386537591588699438427581109436059882572962806297740740423337", "11763.882996583846410864634355743371277769285238425246233287224488551692826085233124403540692623"], "6": ["1302441091604.7857236013042626139094026144544700514608871798385416393344104519051447145629597744", "5463072233731.832018603077703053578306696063491167053938781936389547341938945096344820061200368"], "7": ["3907323267808.0055266008528985450941052672391090037899843013456110038516843026592883617733267553", "16389216679953.480526449879559685170185495225852401708572667123097931851241947754734866375698606"], "10": ["-11721969796615.501182568738318721451754511084297629658446924327127258311706488187111292073904213", "-49167650019144.23693211697408958994046077943643763074665195399763839552644406357875185265380173"], "11": ["-3907323268071.7639090200454717726594500000329528557588890832620232943560011252398995239097615612", "-16389216680726.683503289839344607403069110983623936981759231584536028270555635868095029377125452"], "12": ["3907323268071.7639090200454717726594500000329528557588890832620232943560011252398995239097615612", "16389216680726.683503289839344607403069110983623936981759231584536028270555635868095029377125452"], "13": ["11721969796615.501182568738318721451754511084297629658446924327127258311706488187111292073904213", "49167650019144.23693211697408958994046077943643763074665195399763839552644406357875185265380173"], "14": ["-3907323267495.3345257502443610278619016336705817526981566273965863977795647327411990392370949236", "-16389216679568.846178207685363426075327735662673816331433698946205020130311615559782365006217557"], "15": ["-1302441087161.2499057984833056919634285279994595040676115496914337691742796634488689231737449506", "-5463072221289.3171093955863343322226653951480359370541031349593106547404859234358248586692530259"], "19": ["4230877370658.3501159889617864729809344323102794886787268876348766181063322655602847729981166587", "17726112303881.098595630455932625257010015819862486845247174633093710761732253516246728267680991"], "20": ["-1959830135816.97873746765159345831690662549738004599559236083172445957979340320373448950002032", "-8261811536131.6101979633747564878263464163293542501702279438669558363805699505519845443502323025"]}}, "sec": 588.3}

==> anc/paper2/zz/points/zz_b1o2_d11_p85.json <==
{"beta": "1/2", "delta_exp": 11, "dps": 85, "x": "0.3333333333333333333333333333333333333333333333333333333333333333333333333333333333333", "s": "5.333333333333333333333333333333333333333333333333333333333333333333333333333333333333", "t": "-0.3333333333433333333333333333333333333333333333333333333333333333333333333333333333333", "pT2": "0.000000000004999999999981250000000000000000000000000000000000000000000000000000000000003176732531", "G": ["-12.17380338496326314367073095266300115080561576485396245115095476561515004862274226554", "1.570796326794896619231321691639751442098584699687552910487472296153908203143104499314"], "li22_max_rate": 0.9999999999997222, "li22_bad_order": 0, "M": {"++++": {"1l": ["10.46112253195706842279107722219220190393619170570115153071362119821043517108194616861", "176.8671494388008851875488844084796803552655441575443799463087759683828278727999322032"], "2l_CF": ["-13309.99602328696486704387580014472165067015598786983027137242392798883973206296097617", "-33341.20236432234197918900979365078999985093793690265474207993563425486047716422288426"], "2l_CA": ["8458.72265183556796242680723610438028754851345691940295266755382490013021291197565672", "24742.25523913584349478864907649530235907818977956172678609962414013668536436736157862"]}, "+++0": {"1l": ["0.00001542710736735430447594216286616234078392783381070858914438284005823524891628207158603", "0.0002498477529464324438538192325505350103678520013055935383005820429953835310115925523196"], "2l_CF": ["-0.01928973193687435988228221130154667499527834949207878930126437771341549257133520361819", "-0.04560116487266259500658140965606849883278159515430469862868559584743467468020153050316"], "2l_CA": ["0.01232715909656650695590209102525637769135271053316438657997266480316322188896816900832", "0.03448151052562345864234850565352148915788080065675244882922509631621142340296395809189"]}, "+++-": {"1l": ["0.00000000002812505210250915286258878190160309482482601170089381780439347997790843597655045334406", "0.000000000363628057259642004834429277743523747806659233574807883197321111481105606520910385918"], "2l_CF": ["-0.00000002979604948500544641064763525491797214680226538777798009291257285609271870023667462036", "-0.00000006794224389299002125284229555424561572916493578118148659194507532495869775447654093648"], "2l_CA": ["0.00000001897470242978989288783358323836938375827359194510027329509929551441893387253002441916", "0.00000005085377527741547520094304580165999530088325824708369148787755226757360691129992012614"]}, "++0+": {"1l": ["-0.00001542710736735430447594216286616234078392783381070858034535070155283102615140583102543", "-0.0002498477529464324438538192325505350103678520013055935229767466863317151175332118138174"], "2l_CF": ["0.01928973193687435988228221130154667499527834949207110166928417670714156768207869818721", "0.04560116487266259500658140965606849883278159515430714247888409752628213757533362658128"], "2l_CA": ["-0.01232715909656650695590209102525637769135271053312869598120231877742278330969239726465", "-0.03448151052562345864234850565352148915788080065674994884638810428611285228030265948108"]}, "++00": {"1l": ["-0.00000000008526398131838733058922755851067650001576325186757502321823706559743983209314047482331", "-4.712388981151215880382463729107058513270896581896892912305276165227132985675992502676"], "2l_CF": ["2.647079393257259471473118842199026538897358222923367476883424780331394675354547181307", "9.070991323020857454290480801398189595983042084286964954213924676122541079298352953456"], "2l_CA": ["-15.79296717401976156440551360249012065808356574040310703610332785410355288497548340911", "-48.15065873251887152581194444962510048006030247095417845665246215451552621130960449254"]}, "++0-": {"1l": ["0.000005142369122451434825314054288720780261309277936902881641132913908273534221033079412175", "0.0000832825843154774812846064108501783367892840004351978493084618758690343138252633104973"], "2l_CF": ["-0.007182333427473310148878617752921024309650724650234689106101783767933999522843887989574", "-0.01806137447801946205817465733284700122707775784935994140184950935201596207465546642481"], "2l_CA": ["0.004505663770271555154316652491173351293591522362814016000724656523736171442446161343158", "0.01311538727169712624823139563212764744340839851538089534654942921130184235253738888551"]}, "++-+": {"1l": ["0.00000000002812505210250915286258878190160309482482601170089381780439347997790843597662906133494", "0.0000000003636280572596420048344292777435237478066592335748078831973211114811056077743594010843"], "2l_CF": ["-0.00000002979604948500544641064763525491797214680226538777798009291257285609271890126058799388", "-0.00000006794224389299002125284229555424561572916493578118148659194507532495869856207908306228"], "2l_CA": ["0.0000000189747024297898928878335832383693837582735919451002732950992955144189339855448673247", "0.00000005085377527741547520094304580165999530088325824708369148787755226757360742667896163054"]}, "++-0": {"1l": ["-0.000005142369122451434825314054288720780261309277936902890440165052413677756985909319705259", "-0.00008328258431547748128460641085017833678928400043519786463229723253270272730360681765145"], "2l_CF": ["0.007182333427473310148878617752921024309650724650242376738081984774207924412098285180025", "0.01806137447801946205817465733284700122707775784935749755165100767316849917950313669544"], "2l_CA": ["-0.00450566377027155515431665249117335129359152236284970659949500254947661002172068342705", "-0.0131153872716971262482313956321276474434083985153833953293864212414004134752048213882"]}, "++--": {"1l": ["-0.6154308297825479530232136419786442328959786993665387188095977721381589305301846578003", "19.65190549320009835417209826760885337280728268417159777181208617382769834699523002521"], "2l_CF": ["-1475.381511365016745187942711780597684984955514179255251468680022203879697607318786438", "-3707.529825631958288374088807447496591655943996506459577774938006178192730450943317717"], "2l_CA": ["926.2616260975133762519843383881955554607140836296063985580590329541401029924971778384", "2753.183320519396807077655796148765344385388016142805336823865576603126556300063214915"]}, "+-++": {"1l": ["0.00000000001370071694563970512947068127681544489439176137777373599938300423519407981803030961731", "-2.356194490187436190326255585484521123905079386697930887986942228961720756368424396402"], "2l_CF": ["377.8318948597112674405590347159158123662263873511943998293242751763678448721126674321", "1518.130331353719399349699506948139398818671553899632300240379084655484955979967129018"], "2l_CA": ["-212.4103662626453569845425003191640212674015142528108347981859221281118200979918461269", "-968.8978011455798897865690058558197874148184185857231160182766687564353434518414576736"]}, "+-+0": {"1l": ["-0.00001708649458391764342180994157284996638663702945923179830818635973788030722780361242098", "0.0000000000000002970027950178747482558290558617358699566951097422617509450607405951694680823348472647"], "2l_CF": ["0.001263012595941415225432184872303153966017589795531895879255653977272206763312196065307", "0.005465020315123925517201702718761632221423402643997347331626643695857450042850723488758"], "2l_CA": ["-0.0009313417605338212709567435480344952508396684101195099937462047154829038667753848077967", "-0.003742965919644390153413437398473209274570021304731440335435388662702638270864826230588"]}, "+-+-": {"1l": ["7.439738637007558259060977359513643476074592828433188514788519985137516202935121489453", "-3.926990817040910422574096126829903580594089611453373581325834408003454595975395880277"], "2l_CF": ["-11.74941187586477639878755739231042595536724293219252051585365095679255151243701631963", "10.96618390102743742222450876514581878686460191083623748274498701138298986413186338395"], "2l_CA": ["73.6802815086362686716795569649797643947911147199457794042973495529907698254124603165", "-68.58060612953521412874114991982420216396689569926234267823954676617422747058380383996"]}, "+-0+": {"1l": ["-0.00000000000000007190304229335384470457974255751656230153319342333638452478406754424179955042552232955", "0.000007450941199226515557811422315933755128372879056484884880525449881490684366632449229661"], "2l_CF": ["-0.001194809360405178763923377214520644114234111276441878052977393122574099400381538401051", "-0.004796656784243438776349194718441655917551325035679193494435672552662840361409090788395"], "2l_CA": ["0.0006717005560146181551308254643831098093532098765317262425479281613512476691107937468835", "0.003061877447630450899309675298733502888054811519669084416635710808326251877383502821299"]}, "+-00": {"1l": ["0.0000000000564153110046484351229913572611012001548952754936141781360427095562981825727050251058", "0.0000000000490873852106685484691577099736903128877213604950236166926710292134664471498147950181"], "2l_CF": ["-0.000000007957990221818642966145215127823954493773263059967979213069745478087167519929510684545", "-0.00000003485929931284284861499012548920130955156491691034609670305605681050604317223824594791"], "2l_CA": ["0.000000005519913715211681443755053360340338832088466004008625912040318725928523491358636168923", "0.0000000244514609797461597870558611052301521827157206106697339342485687352859287774001882247"]}, "+-0-": {"1l": ["-0.00001708649458391764342180994157284996638663702945923178669181284336743687667476452539493", "0.0000000000000002970027950178747482558290558617358699567072743801618790846818037298009495221678357197"], "2l_CF": ["0.001263012595941415225432184872303153966017589795520397218324249421001749995022155238396", "0.005465020315123925517201702718761632221423402644000536218464334886890274012649188543946"], "2l_CA": ["-0.000931341760533821270956743548034495250839668410066076905914615818827498553158389443874", "-0.003742965919644390153413437398473209274570021304728052143170341772230262802970209165393"]}, "+--+": {"1l": ["0.0000000000000000000001123126494936076741324029020312649217881903790601970495041068723688582595442977957469", "-0.00000000002552544031011804607426524627355183687659841190522796105065710651328778740070261182599"], "2l_CF": ["0.000000004097291196136143240245297245900453824322253588153824228984320790243090246808358196278", "0.00000001645633398274783834761725603717359558844213965993868569499366777395777993333791338999"], "2l_CA": ["-0.000000002303168468755025557875764137936996082596343701965325296803736910827671313928695931502", "-0.00000001050735822914194775326746302397317645477481067411575173754113357290756053174207510903"]}, "+--0": {"1l": ["-0.00000000000000007190304229335384470457974255751656230152157704982001408135351450515494932864649490209", "0.000007450941199226515557811422315933755128372879056484897045163350009630305429749617662463"], "2l_CF": ["-0.001194809360405178763923377214520644114234111276453376713908797678844556168672308528573", "-0.004796656784243438776349194718441655917551325035676004607597981361630016391622069358789"], "2l_CA": ["0.0006717005560146181551308254643831098093532098765851593303795170580066529827268000853243", "0.003061877447630450899309675298733502888054811519672472608900757698798627345282213007808"]}, "+---": {"1l": ["0.00000000001370071694563970512947068127681544489439176137777373599938300423519407981804996155713", "-2.356194490187436190326255585484521123905079386697930887986942228961720756368424368464"], "2l_CF": ["377.8318948597112674405590347159158123662263873511943998293242751763678448721126629521", "1518.130331353719399349699506948139398818671553899632300240379084655484955979967111017"], "2l_CA": ["-212.4103662626453569845425003191640212674015142528108347981859221281118200979918436082", "-968.8978011455798897865690058558197874148184185857231160182766687564353434518414461851"]}, "-+++": {"1l": ["0.00000000001370071694563970512947068127681544489439176137777373599938300423519407981810891744056", "-2.356194490187436190326255585484521123905079386697930887986942228961720756368424368464"], "2l_CF": ["377.831894859711267440559034715915812366226387351194399829324275176367844872112662952", "1518.130331353719399349699506948139398818671553899632300240379084655484955979967111017"], "2l_CA": ["-212.4103662626453569845425003191640212674015142528108347981859221281118200979918436082", "-968.8978011455798897865690058558197874148184185857231160182766687564353434518414461852"]}, "-++0": {"1l": ["0.0000000000000000719030422933538447045797425575165623015215770498200140813535145051549493288329297752", "-0.000007450941199226515557811422315933755128372879056484897045163350009630305429749617662463"], "2l_CF": ["0.001194809360405178763923377214520644114234111276453376713908797678844556168672308528573", "0.004796656784243438776349194718441655917551325035676004607597981361630016391622069358789"], "2l_CA": ["-0.0006717005560146181551308254643831098093532098765851593303795170580066529827268000853242", "-0.003061877447630450899309675298733502888054811519672472608900757698798627345282213007808"]}, "-++-": {"1l": ["0.0000000000000000000001123126494936076741324029020312649217881903790601970495041068723688582595448873545812", "-0.00000000002552544031011804607426524627355183687659841190522796105065710651328778740070261182599"], "2l_CF": ["0.000000004097291196136143240245297245900453824322253588153824228984320790243090246808358196277", "0.00000001645633398274783834761725603717359558844213965993868569499366777395777993333791338999"], "2l_CA": ["-0.000000002303168468755025557875764137936996082596343701965325296803736910827671313928695931502", "-0.00000001050735822914194775326746302397317645477481067411575173754113357290756053174207510903"]}, "-+0+": {"1l": ["0.00001708649458391764342180994157284996638663702945923178669181284336743687667476452539493", "-0.0000000000000002970027950178747482558290558617358699567072743801618790846818037298009495221678357197"], "2l_CF": ["-0.001263012595941415225432184872303153966017589795520397218324249421001749995021075717327", "-0.005465020315123925517201702718761632221423402644000536218464334886890274012649188543946"], "2l_CA": ["0.0009313417605338212709567435480344952508396684100660769059146158188274985531578496833394", "0.003742965919644390153413437398473209274570021304728052143170341772230262802970209165393"]}, "-+00": {"1l": ["0.0000000000564153110046484351229913572611012001548952754936141781360427095562981825727050251058", "0.0000000000490873852106685484691577099736903128877213604950236166926710292134664471498147950181"], "2l_CF": ["-0.000000007957990221818642966145215127823954493773263059967979213069745478087167519913038500259", "-0.00000003485929931284284861499012548920130955156491691034609670305605681050604317223824594791"], "2l_CA": ["0.000000005519913715211681443755053360340338832088466004008625912040318725928523491358636168923", "0.0000000244514609797461597870558611052301521827157206106697339342485687352859287774001882247"]}, "-+0-": {"1l": ["0.00000000000000007190304229335384470457974255751656230153319342333638452478406754424179955073624711806", "-0.000007450941199226515557811422315933755128372879056484884880525449881490684366632449229661"], "2l_CF": ["0.00119480936040517876392337721452064411423411127644187805297739312257409940038153840105", "0.004796656784243438776349194718441655917551325035679193494435672552662840361409090788395"], "2l_CA": ["-0.0006717005560146181551308254643831098093532098765317262425479281613512476691107937468834", "-0.003061877447630450899309675298733502888054811519669084416635710808326251877383502821299"]}, "-+-+": {"1l": ["7.439738637007558259060977359513643476074592828433188514788519985137516202935121489453", "-3.926990817040910422574096126829903580594089611453373581325834408003454595975395880277"], "2l_CF": ["-11.74941187586477639878755739231042595536724293219252051585365095679255151243701631972", "10.96618390102743742222450876514581878686460191083623748274498701138298986413186338383"], "2l_CA": ["73.6802815086362686716795569649797643947911147199457794042973495529907698254124603166", "-68.58060612953521412874114991982420216396689569926234267823954676617422747058380384005"]}, "-+-0": {"1l": ["0.00001708649458391764342180994157284996638663702945923179830818635973788030722780361242098", "-0.0000000000000002970027950178747482558290558617358699566951097422617509450607405951694680823348472647"], "2l_CF": ["-0.001263012595941415225432184872303153966017589795531895879255653977272206763312196065307", "-0.005465020315123925517201702718761632221423402643997347331626643695857450042850723488758"], "2l_CA": ["0.0009313417605338212709567435480344952508396684101195099937462047154829038667753848077965", "0.003742965919644390153413437398473209274570021304731440335435388662702638270864826230588"]}, "-+--": {"1l": ["0.00000000001370071694563970512947068127681544489439176137777373599938300423519407981812856942303", "-2.356194490187436190326255585484521123905079386697930887986942228961720756368424396402"], "2l_CF": ["377.8318948597112674405590347159158123662263873511943998293242751763678448721126674321", "1518.130331353719399349699506948139398818671553899632300240379084655484955979967129018"], "2l_CA": ["-212.4103662626453569845425003191640212674015142528108347981859221281118200979918461268", "-968.8978011455798897865690058558197874148184185857231160182766687564353434518414576736"]}, "--++": {"1l": ["-0.6154308297825479530232136419786442328959786993665387188095977721381589305301846578008", "19.65190549320009835417209826760885337280728268417159777181208617382769834699523002521"], "2l_CF": ["-1475.381511365016745187942711780597684984955514179255251468680022203879697607318786438", "-3707.529825631958288374088807447496591655943996506459577774938006178192730450943317717"], "2l_CA": ["926.2616260975133762519843383881955554607140836296063985580590329541401029924971778384", "2753.183320519396807077655796148765344385388016142805336823865576603126556300063214914"]}, "--+0": {"1l": ["0.000005142369122451434825314054288720780261309277936902890440165052413677756985909319705257", "0.00008328258431547748128460641085017833678928400043519786463229723253270272730360681765145"], "2l_CF": ["-0.007182333427473310148878617752921024309650724650242376738081984774207924412098285180025", "-0.01806137447801946205817465733284700122707775784935749755165100767316849917950313669544"], "2l_CA": ["0.00450566377027155515431665249117335129359152236284970659949500254947661002172068342705", "0.0131153872716971262482313956321276474434083985153833953293864212414004134752048213882"]}, "--+-": {"1l": ["0.00000000002812505210250915286258878190160309482482601170089381780439347997790843597658975741266", "0.0000000003636280572596420048344292777435237478066592335748078831973211114811056077743594010843"], "2l_CF": ["-0.00000002979604948500544641064763525491797214680226538777798009291257285609271890123587971745", "-0.00000006794224389299002125284229555424561572916493578118148659194507532495869856207496501621"], "2l_CA": ["0.00000001897470242978989288783358323836938375827359194510027329509929551441893398553045416345", "0.00000005085377527741547520094304580165999530088325824708369148787755226757360742667896163054"]}, "--0+": {"1l": ["-0.000005142369122451434825314054288720780261309277936902881641132913908273534221033079412168", "-0.0000832825843154774812846064108501783367892840004351978493084618758690343138252633104973"], "2l_CF": ["0.007182333427473310148878617752921024309650724650234689106101783767933999522843887989574", "0.01806137447801946205817465733284700122707775784935994140184950935201596207465546642481"], "2l_CA": ["-0.004505663770271555154316652491173351293591522362814016000724656523736171442446161343158", "-0.01311538727169712624823139563212764744340839851538089534654942921130184235253738888551"]}, "--00": {"1l": ["-0.00000000008526398131838733058922755851067650001576325186757502321823706559743983209314047482329", "-4.712388981151215880382463729107058513270896581896892912305276165227132985675992502676"], "2l_CF": ["2.647079393257259471473118842199026538897358222923367476883424780331394675354547181307", "9.07099132302085745429048080139818959598304208428696495421392467612254107929835295339"], "2l_CA": ["-15.79296717401976156440551360249012065808356574040310703610332785410355288497548340911", "-48.15065873251887152581194444962510048006030247095417845665246215451552621130960449251"]}, "--0-": {"1l": ["0.00001542710736735430447594216286616234078392783381070858034535070155283102615140583102544", "0.0002498477529464324438538192325505350103678520013055935229767466863317151175332118138174"], "2l_CF": ["-0.01928973193687435988228221130154667499527834949207110166928417670714156768207977770828", "-0.04560116487266259500658140965606849883278159515430714247888409752628213757533362658128"], "2l_CA": ["0.01232715909656650695590209102525637769135271053312869598120231877742278330969293702518", "0.03448151052562345864234850565352148915788080065674994884638810428611285228030265948108"]}, "---+": {"1l": ["0.00000000002812505210250915286258878190160309482482601170089381780439347997790843597666836511093", "0.000000000363628057259642004834429277743523747806659233574807883197321111481105606520910385918"], "2l_CF": ["-0.00000002979604948500544641064763525491797214680226538777798009291257285609271870031491749572", "-0.00000006794224389299002125284229555424561572916493578118148659194507532495869775449301312077"], "2l_CA": ["0.00000001897470242978989288783358323836938375827359194510027329509929551441893387257944097202", "0.00000005085377527741547520094304580165999530088325824708369148787755226757360691127521184971"]}, "---0": {"1l": ["-0.00001542710736735430447594216286616234078392783381070858914438284005823524891628207158605", "-0.0002498477529464324438538192325505350103678520013055935383005820429953835310115925523196"], "2l_CF": ["0.01928973193687435988228221130154667499527834949207878930126437771341549257133520361818", "0.04560116487266259500658140965606849883278159515430469862868559584743467468020153050316"], "2l_CA": ["-0.01232715909656650695590209102525637769135271053316438657997266480316322188896816900832", "-0.03448151052562345864234850565352148915788080065675244882922509631621142340296395809189"]}, "----": {"1l": ["10.46112253195706842279107722219220190393619170570115153071362119821043517108194616861", "176.8671494388008851875488844084796803552655441575443799463087759683828278727999322032"], "2l_CF": ["-13309.99602328696486704387580014472165067015598786983027137242392798883973206296097617", "-33341.20236432234197918900979365078999985093793690265474207993563425486047716422288426"], "2l_CA": ["8458.72265183556796242680723610438028754851345691940295266755382490013021291197565672", "24742.25523913584349478864907649530235907818977956172678609962414013668536436736157862"]}}, "A": {"1l": {"1": ["-1.202976532603149892780285205820257904109741272900031953191103982075708481401242768401", "-110.4331989991863992632126013286040790721100346574239963380977449094257419948138657049"], "2": ["-9.258145999381294721630505890165850208153268819504265239061885608221893083221103970501", "-73.502533910503528146088510591347099521473009190233450892817734096190155828983835296"], "4": ["1.580220905775286409380457936165278476102622108686847248713447451052211831119384600681", "471238898086.1218900942329499108475447005354674043790776037488355084416839837932097446"], "5": ["3.724174254354343675520978621210244238087629453967706858069446713219943088894882694067", "1413716694186.604503040657331027374324988771927999796701798377523914579520359211767027"], "8": ["-4.309126601017365830138161167057829131368969753986163641000070444452011311493198694049", "157079632642.7383949676783137087509889920089997525628947133164788302182179537595603037"], "9": ["1.863742479248960005300496418754113070208627707206928711939014910814943470550447181529", "471238898077.9606705927273872229607862207828770497308146178867044605746757905625870961"], "16": ["-1.048890454009694151588438320910403737683651368241568691200522957584092961111442659737", "-1570796326826.21554889041937106609455123973733014643528716005564065372644181593602258"], "17": ["-1.460664033086801031662120936106117814424330531694974091887481885783200083729351619784", "-235619449022.5724350791114991036683084583523945364410068377881693724660220569264803946"], "18": ["0.7812003057519769729197669575911971729769816810006604167225573539493765898592330145092", "-117809724491.6876372835855724858900201114625500166914309545634356305526958004979531263"], "3": ["1.818407362351579480948165611805701271690122433850163123367156235699398760141050669539", "89.99589534204646170294934124900908798914200678985571602288271346480209021003178049583"], "6": ["1.140923686391006580132703220947912353042952632920278918320401103656855393208382343063", "157079632748.1831620629631330840865038428058106771064341228023298268728664325913836092"], "7": ["1.58022090577528640938045793616527847610262210868684658052226992800330029598526781281", "471238898086.121890094232949910847544700535467404379077603748836257711149549928134037"], "10": ["-0.1276443056832232743545283241195893736526338064726211471921843285870318416295027710946", "-1413716694101.466139908040703917194982020760668704839675662161694223553401704432407756"], "11": ["-2.936407570312170432072697337388564053030321933016645029759120367141812159503659140025", "-471238898091.591190166642605313291212012492128971071438638145315947062705145258403616"], "12": ["2.936407570312170432072697337388564053030321933016645029759120367141812159503659140025", "471238898091.591190166642605313291212012492128971071438638145315947062705145258403616"], "13": ["0.1276443056832232743545283241195893736526338064726211471921843285870318416295027710946", "1413716694101.466139908040703917194982020760668704839675662161694223553401704432407756"], "14": ["-1.863742479248960005300496418754113070208627707206928711939014910814943470550447181529", "-471238898077.9606705927273872229607862207828770497308146178867044605746757905625870961"], "15": ["4.309126601017365830138161167057829131368969753986163641000070444452011311493198694049", "-157079632642.7383949676783137087509889920089997525628947133164788302182179537595603037"], "19": ["1.651283347966811615435181090532136765678637892942208911628178077719703748548024350941", "510508806218.155229387312654085822318186459348167889976345754517636551515606147494601"], "20": ["-1.460664033086801031662120936106117814425432557648869986426202576286845939052306618743", "-235619449022.5724350791114991036683084583523945364421608766684442479546640198184842278"]}, "2l_CF": {"1": ["9024.085605827474583020733932250563693499675255605823305420691811242494841044518125516", "25108.41395624458993997064974710174574778774192161425423510414122096583800773467567962"], "2": ["5419.406102068149722993560246501602293528819539245773595095866007063287074506447007629", "12787.17940219546320237461609047178219130879558685140170152438826414256876550838570299"], "4": ["-75566378976292.96607206905159153087792217903948743231076992662728075288349024081823014", "-303626066283323.4691844669509492389004892920834849520739644861165941101415889377606889"], "5": ["-226699136922771.9239024434400813179462009583534915154083478309585154264542697991334564", "-910878198831008.8080335417437759043554439551577936996666938852445915856753177448264864"], "8": ["-25188792988147.76030537644844527103205166770260610772187895900633730779247364638019", "-101208688751538.1311140811226427617772650084377474466426056445732680116141309388306187"], "9": ["-75566378975681.76800256762806605442425156329664478107520183932995079863107973384273535", "-303626066282631.8899627799283823353829957712634309684830637670713696299093771149235417"], "16": ["251887929910516.6202532816177734244345477920495569980226352162414330338256736678045676", "1012086887581202.581277214458638837398269768577549763762282572012738298253807749977074"], "17": ["37906559541523.43902526198994840972674224931608685760952466368480510965451543160381855", "152887258198070.610981134471483729575556759444641599307949331013432912273676573139377"], "18": ["19261704906339.53309819127800148078159072448511797972070068524805348379809532799764356", "77964346844033.83678607267599478680978645414582629220306524469071956570711240960287204"], "3": ["-7422.760129463664975252612804018741931957514064477511140073702224928973357370748235197", "-20894.84068670742204972291219627606328401954157868120532973163209930860837890953152514"], "6": ["-25188792996535.58195815561222770554008502194490416591364890405504688000552294398563522", "-101208688773674.2388532499835893755428298894683305044640882619470154656776375531150831"], "7": ["-75566378976292.96607206905159153087792217903948743231076992572341587428335188598900808", "-303626066283323.4691844669509492389004892920834849520739644862932950641506145266759464"], "10": ["226699136916045.6074761525542895276945985105872806519434985535737382808088253069893154", "910878198813315.546933259832430933218437728312579994052865720207750747374075150445368"], "11": ["75566378976778.73491876724123358117820601007669210010041482123671883391160085009647933", "303626066284715.0166917368101832544613967866541719141079639277984934563921645224087977"], "12": ["-75566378976778.73491876724123358117820601007669210010041482123671883391160085009647933", "-303626066284715.0166917368101832544613967866541719141079639277984934563921645224087977"], "13": ["-226699136916045.6074761525542895276945985105872806519434985535737382808088253069893154", "-910878198813315.546933259832430933218437728312579994052865720207750747374075150445368"], "14": ["75566378975681.76800256762806605442425156329664478107520183932995079863107973384273535", "303626066282631.8899627799283823353829957712634309684830637670713696299093771149235417"], "15": ["25188792988147.76030537644844527103205166770260610772187895900633730779247364638019", "101208688751538.1311140811226427617772650084377474466426056445732680116141309388306187"], "19": ["-81822453869079.44078588332467221898863680889045974814742802876307485701001480594854707", "-328440736231698.5648262691523434192039435917867768811101117238642739759099782198296062"], "20": ["37906559541523.43902526198994840972674224931608794846828222676761250464202197384780756", "152887258198070.6109811344714837295755567594446412967835811002364728177149562116865495"]}, "2l_CA": {"1": ["-5576.096918714221111900125045315882150970566417638702073082599368128839346351316044525", "-17980.56672127788372238191007994989104903760675334436020981521240712947779740808168201"], "2": ["-3519.856831929079873119854524835718502937360568884210150960012640025858376414851403808", "-9668.381921341263146870302050691858181998878527043185673472903167221597253305144226844"], "4": ["42482073255258.82846951121534789497859557876625134215900256936016875585559828171686716", "193779560238131.4416567068908331629805966028842807735979241688421708381397542812291851"], "5": ["127446219762031.62238698157723672452572505318103388336793816236638003162192753566384", "581338680701060.3464397767504234763027967386379783299718810233843761591144617113863448"], "8": ["14160691082568.32003026528561558608933801305387425896406466482254648192669579183528929", "64593186738997.66582258742500666848750256977944388048497238328555044686058274491401331"], "9": ["42482073254856.13169113559634253440663415621625751844011505181253209428057954007152071", "193779560237478.0280677521725650537774216851674219794550888749676465749421439061968834"], "16": ["-141606910844376.4125652382376603493684089480718658910929850316427800111865091273206261", "-645931867439183.9685440632626289499435339324433939460861451132056757244266875152827489"], "17": ["-21302721654129.74586651255720482849341891875442949428000903181227963067095801640300283", "-97607023252405.54083074705926221510754658459434838684731553292773800379229332697395667"], "18": ["-10805573394612.56786689729162708119375834457169905197299099159723190983380016974411404", "-50014197012496.3657598691474809022448632243462174298555168926437030865969492910393698"], "3": ["4579.031837167264420133874124633091170303918287424270073431725215932481572940211547491", "14904.41746695627411900715477381113795351182484189713825627374134250158456208552703903"], "6": ["14160691087821.79752213955841921049331471242568543105744849676619705167846550687997896", "64593186755005.23219150132014269535937625786362697553651336069596780380037890562633236"], "7": ["42482073255258.82846951121534789497859557876625134215900256515216799628644545643320655", "193779560238131.4416567068908331629805966028842807735979241686315134757476979243243201"], "10": ["-127446219757820.404829838856102036572385158522006595211910308842659210541999067916906", "-581338680688237.1235252375079000923784879816718831409689891651025711003726837966665807"], "11": ["-42482073255565.37859666285136511991110823163728647038901516566138998917184645244262943", "-193779560239108.4052035846275401824386074476530171794584864605842768716756370117599701"], "12": ["42482073255565.37859666285136511991110823163728647038901516566138998917184645244262943", "193779560239108.4052035846275401824386074476530171794584864605842768716756370117599701"], "13": ["127446219757820.404829838856102036572385158522006595211910308842659210541999067916906", "581338680688237.1235252375079000923784879816718831409689891651025711003726837966665807"], "14": ["-42482073254856.13169113559634253440663415621625751844011505181253209428057954007152071", "-193779560237478.0280677521725650537774216851674219794550888749676465749421439061968834"], "15": ["-14160691082568.32003026528561558608933801305387425896406466482254648192669579183528929", "-64593186738997.66582258742500666848750256977944388048497238328555044686058274491401331"], "19": ["46001684348508.37715852833091361131657046091112759121265282305761034984779254891045486", "209624062266120.7507470393687572323263280069804075545750403218561502624836953545242079"], "20": ["-21302721654129.7458665125572048284934189187544345633878079697791459944129022106374842", "-97607023252405.54083074705926221510754658459434870827945677812825810426093371101758587"]}}, "sec": 527.0}

==> anc/paper2/zz/points/zz_b1o2_d12_p90.json <==
{"beta": "1/2", "delta_exp": 12, "dps": 90, "x": "0.333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333", "s": "5.33333333333333333333333333333333333333333333333333333333333333333333333333333333333333333", "t": "-0.333333333334333333333333333333333333333333333333333333333333333333333333333333333333333333", "pT2": "0.000000000000499999999999812500000000000000000000000000000000000000000000000000000000000000030511001111", "G": ["-13.3250959314585984856797231995364332458258930716436321728101226841256695201566090037918818", "1.57079632679489661923132169163975144209858469968755291048747229615390820314310449931401741"], "li22_max_rate": 0.9999999999999722, "li22_bad_order": 0, "M": {"++++": {"1l": ["10.461122532121421696415481070005388705701508190202003120378759886549016400632270520549792", "193.143164367702619040254211832176351095057354629404313005191593534716157505572201423565809"], "2l_CF": ["-15935.4382548790913169970363748227395786742327194148254783379546956024986436496541394283211", "-43945.0535783692991099830796702329759407979244601141548379375171838643258218822041926021209"], "2l_CA": ["9933.73746336772901447309390969461187131943519642438718849865842886249684077256184160331889", "31501.4690673094357756038974850302079438500103663412588767162986951301468827492556143573081"]}, "+++0": {"1l": ["0.00000487847969905284087427455129054991261408706787268647509760105904633951442975776490259324547", "0.0000871468042230750145569080788721894869892765076143242318461104747339233373284788315260171113"], "2l_CF": ["-0.00736153734433466176048095954765859064411295974487416227909142615369498977834873559341446765", "-0.0192919723018156916658844245617656723132736673204924162074343062255649301264657818770596575"], "2l_CA": ["0.00461013108374778849477661848261937483619166556429226661415634257758061826181740817238353758", "0.0140457557573923697729400363098809417374750169673587199633610210141000677501343170473514628"]}, "+++-": {"1l": ["0.00000000000281250521035911768667126263973544308854109285660530703235833202361064256279263294751217758", "0.0000000000404318094579765437685778347705635835883338081095779870295297537380683657695660283755281261"], "2l_CF": ["-0.00000000360471780092841190417645374135273225674883346977566831454150249000035467386568656105619779", "-0.00000000916625298134875755427447961272592670033384234664816293507590032283890124321176252670461794"], "2l_CA": ["0.00000000225060009312580108287485300846874281356965872860445155996647103432284530887177198818310488", "0.00000000661288607303438531953215885399636756967371644384149673269402243561489584145798877657538245"]}, "++0+": {"1l": ["-0.00000487847969905284087427455129054991261408706787268647514767460660909634191764215832375267576", "-0.0000871468042230750145569080788721894869892765076143242320123343351835489771804598975733487233"], "2l_CF": ["0.00736153734433466176048095954765859064411295974487410834364172535332546242388708324200156299", "0.0192919723018156916658844245617656723132736673204924149595388363215367876615945813152338966"], "2l_CA": ["-0.00461013108374778849477661848261937483619166556429223431760200420255264377864743476272277848", "-0.0140457557573923697729400363098809417374750169673587168285788425614682426100082171770004073"]}, "++00": {"1l": ["-0.00000000000852639813205062689972736024940984932097239451340216093891689358556272419553022856630914319", "-4.71238898046948046742689882629486985438854401807594945806935746023111740688924472430647063"], "2l_CF": ["2.64707933797787160482758410286270655508721440420465007854693185394197443557780390558898963", "9.07099119404382826088749915598719271482421575565017529788613038754846542191826570950936494"], "2l_CA": ["-15.7929671384751929681107378971633149720630956727954427012618052394603449094676758059182725", "-48.1506586365287636778917249562522237421552268991038041738614416489296015114365635760791578"]}, "++0-": {"1l": ["0.00000162615989968428029142485043018330420469568929089549183886625163777303111667801620167673544", "0.0000290489347410250048523026929573964956630921692047747441138900886425902355752505053026779963"], "2l_CF": ["-0.0027145083608196447954503879869295381239744380431371116142672370393203688200359820833546718", "-0.00751783253074650682586177690538994227735443708691669219792271964313422649009048808655994672"], "2l_CA": ["0.00167349249091685561658632782727520832181120571090334894837065378670936755096217532773326882", "0.00529134910713742378340316931272038985378176940773069012220824516514242551535394613705095205"]}, "++-+": {"1l": ["0.00000000000281250521035911768667126263973544308854109285660530703235833202361064256279263296217241817", "0.000000000040431809457976543768577834770563583588333808109577987029529753738068365769474528431611426"], "2l_CF": ["-0.00000000360471780092841190417645374135273225674883346977566831454150249000035467384969020653677848", "-0.0000000091662529813487575542744796127259267003338423466481629350759003228389012431415675281173468"], "2l_CA": ["0.0000000022506000931258010828748530084687428135696587286044515599664710343228453088628612674344117", "0.00000000661288607303438531953215885399636756967371644384149673269402243561489584141407304478136908"]}, "++-0": {"1l": ["-0.00000162615989968428029142485043018330420469568929089549178879270407501620362879362278051693004", "-0.000029048934741025004852302692957396495663092169204774743947666228192964595723269441514927419"], "2l_CF": ["0.0027145083608196447954503879869295381239744380431371655497169378396898961744976340091631568", "0.00751783253074650682586177690538994227735443708691669344581818954716236895496168891623221484"], "2l_CA": ["-0.0016734924909168556165863278272752083218112057109033812449249921617373420341321487131151343", "-0.00529134910713742378340316931272038985378176940773069325699042361777425065548004654265053463"]}, "++--": {"1l": ["-0.615430829764286478176057658888290143810943534421999653291248901821843586448855324025068035", "21.4603515964114021155838013146862612327841505143782570005768437259278736479697130906474151"], "2l_CF": ["-1767.09731487732588490916112693900259278476005228242331659843669015175724772972791963973614", "-4885.73551608958362941790699688899791434003111613056865501140564021613892220636615379801591"], "2l_CA": ["1090.15216071328411516488274219406312796543942527792704788163287303441060295778294442248016", "3504.20707920986259849296989040233725038995002023953448355736959866855333769508865023047"]}, "+-++": {"1l": ["0.00000000000137007169461565947466533967814163806399049805504550682159710369386708647147263213719884534", "-2.35619449019185405499486420326571748432006986043488039730990327099552889923374264905050846"], "2l_CF": ["411.92030081326544026412310998200301245254740177957137482945189717548352521904261751783753", "1807.54908061432100403223482746422463033065680959065169044004406489985155441563895655794139"], "2l_CA": ["-229.454569239881383618319777343870726405048584342293706244519508207277305944628840745035348", "-1130.82707171615311562942351118115450605715596046961682133319859465368196718661843193526515"]}, "+-+0": {"1l": ["-0.00000540322401144860468555275408308758250393916448872347024422521467372080159724337221632220487", "0.00000000000000000939205303725763118155201238368765331978402566478855543432009892948217675077104725058765076"], "2l_CF": ["0.000433488057621778479173897247473727352412253706433624937301039148945419559811000381867518629", "0.00203803782692743245644398034105951720914196895214375285177017860999052181889735317361144386"], "2l_CA": ["-0.000311560327313219030199075184812417592535752865816412182793710871849619416009189021613614194", "-0.00136977469448257136636029649169085260917520742440448217725923996633065947161065107795510451"]}, "+-+-": {"1l": ["7.43973863715238952494320432943796513625665268948150226084058237867660310642673599532527812", "-3.92699081699260843552815645518081934173840484035855290199264028085190289770433636493262185"], "2l_CF": ["-11.7494118806381771695771970179356579842662632579817618105198787928414537230938980860966004", "10.9661838759870149497679342842260704580543506161342009084128665670369372768409346578020809"], "2l_CA": ["73.6802815138968678952002271621377655337573203945842207803111092042719436529731406207886205", "-68.5806061080359138911037803635036203333994157953412689132902166103496441254996630950422625"]}, "+-0+": {"1l": ["-0.00000000000000000227377384346301977776086715817214119587654058894598806432230344384731240222490634189971168", "0.00000235619449018853247526216840453584105902925375962358145354595422202854918057407471974574477"], "2l_CF": ["-0.000411920300812964543295295671157340365832347988730220107037067494438234526549079474350091341", "-0.00180625480850217624624557254480539863401046543154106136277764113521315685308309798015796279"], "2l_CA": ["0.000229454569239682191193573722257466914795344552573478032800641960642041002850207388615235384", "0.00113017993565979816457424707662386777249983319843723264324674248120567887510481411980163313"]}, "+-00": {"1l": ["0.00000000000564153110056371047571551432622223927187126808345868829936030620256011127974107117964947867", "0.00000000000490873852121733222627921620727713002952111191634201758634284078906598207630011127185461061"], "2l_CF": ["-0.000000000863975834091605539016606776910564795134178806882324241590490351891547351944839180933861833", "-0.00000000410833592330233212720059467267300337356198109353965110162915410246368729932921379261610155"], "2l_CA": ["0.000000000586079777480362818103454456348213629771243773000746478867844009181265157072527832818711036", "0.00000000281879231941103972623824744537899183586138355609228835298222940452752156279774266383542897"]}, "+-0-": {"1l": ["-0.00000540322401144860468555275408308758250393916448872347033606071083166035569071204897319485756", "0.00000000000000000939205303725763118155201238368765331978383332497517639659647029475968506750647605832042033"], "2l_CF": ["0.000433488057621778479173897247473727352412253706433544188675766708696640543171401229969369653", "0.00203803782692743245644398034105951720914196895214375600306568101214458575044864847428614843"], "2l_CA": ["-0.000311560327313219030199075184812417592535752865816363094149620560735648942384339488310449986", "-0.00136977469448257136636029649169085260917520742440448217725923996633065947161065040437243111"]}, "+--+": {"1l": ["0.0000000000000000000000011231264949466845071087892832929647590025749107086080404101195842469328503448060617536696", "-0.00000000000255254403103871676636838744872558474976256693988606347646430561854816578009972211210609652"], "2l_CF": ["0.000000000446658226064295579141678649715747606603186052248051976830008853390891798511976937785592253", "0.0000000019594717843286831843461314960944223668182110108258724600620535716057054602266913160917623"], "2l_CA": ["-0.000000000248781400101484494371522043893021483069350731680381139198689038531106803130031329817364789", "-0.00000000122630990321079276311147791272865421647925130664506453161862236208128744668470912092253805"]}, "+--0": {"1l": ["-0.00000000000000000227377384346301977776086715817214119587663242444214600387639691252406927512882544088951525", "0.00000235619449018853247526216840453584105902925375962358126120614084299082555193935215324710117"], "2l_CF": ["-0.00041192030081296454329529567115734036583234798873030085566233993468701354318867864818703789", "-0.00180625480850217624624557254480539863401046543154105821148213873305909292153180345064620602"], "2l_CA": ["0.000229454569239682191193573722257466914795344552573527121444732271756011476475056886374808854", "0.00113017993565979816457424707662386777249983319843723264324674248120567887510481411980157107"]}, "+---": {"1l": ["0.0000000000013700716946156594746653396781416380639904980550455068215971036938670864714726321408639185", "-2.3561944901918540549948642032657174843200698604348803973099032709955288992337426490503075"], "2l_CF": ["411.920300813265440264123109982003012452547401779571374829451897175483525219042617517802397", "1807.54908061432100403223482746422463033065680959065169044004406489985155441563895655778722"], "2l_CA": ["-229.454569239881383618319777343870726405048584342293706244519508207277305944628840745015778", "-1130.8270717161531156294235111811545060571559604696168213331985946536819671866184319351687"]}, "-+++": {"1l": ["0.00000000000137007169461565947466533967814163806399049805504550682159710369386708647147263215185899358", "-2.3561944901918540549948642032657174843200698604348803973099032709955288992337426490503075"], "2l_CF": ["411.920300813265440264123109982003012452547401779571374829451897175483525219042617517802397", "1807.54908061432100403223482746422463033065680959065169044004406489985155441563895655778722"], "2l_CA": ["-229.454569239881383618319777343870726405048584342293706244519508207277305944628840745015778", "-1130.8270717161531156294235111811545060571559604696168213331985946536819671866184319351687"]}, "-++0": {"1l": ["0.00000000000000000227377384346301977776086715817214119587663242444214600387639691252406927512882545188459034", "-0.00000235619449018853247526216840453584105902925375962358126120614084299082555193935215324710117"], "2l_CF": ["0.00041192030081296454329529567115734036583234798873030085566233993468701354318867864818703789", "0.00180625480850217624624557254480539863401046543154105821148213873305909292153180345064620602"], "2l_CA": ["-0.000229454569239682191193573722257466914795344552573527121444732271756011476475056886374808854", "-0.00113017993565979816457424707662386777249983319843723264324674248120567887510481411980157107"]}, "-++-": {"1l": ["0.00000000000000000000000112312649494668450710878928329296475900257491070860804041011958424693285034480607274874469", "-0.00000000000255254403103871676636838744872558474976256693988606347646430561854816578009972211210609652"], "2l_CF": ["0.000000000446658226064295579141678649715747606603186052248051976830008853390891798511976937785592253", "0.0000000019594717843286831843461314960944223668182110108258724600620535716057054602266913160917623"], "2l_CA": ["-0.000000000248781400101484494371522043893021483069350731680381139198689038531106803130031329817364789", "-0.00000000122630990321079276311147791272865421647925130664506453161862236208128744668470912092253805"]}, "-+0+": {"1l": ["0.00000540322401144860468555275408308758250393916448872347033606071083166035569071204897319485756", "-0.00000000000000000939205303725763118155201238368765331978383332497517639659647029475968506750647605832042033"], "2l_CF": ["-0.000433488057621778479173897247473727352412253706433544188675766708696640543171401164080632508", "-0.00203803782692743245644398034105951720914196895214375600306568101214458575044864847428614843"], "2l_CA": ["0.000311560327313219030199075184812417592535752865816363094149620560735648942384339488310449986", "0.00136977469448257136636029649169085260917520742440448217725923996633065947161065040437243111"]}, "-+00": {"1l": ["0.00000000000564153110056371047571551432622223927187126808345868829936030620256011127974107117964947867", "0.00000000000490873852121733222627921620727713002952111191634201758634284078906598207630011127185461061"], "2l_CF": ["-0.000000000863975834091605539016606776910564795134178806882324241590490351891547351944839180933861833", "-0.00000000410833592330233212720059467267300337356198109353965110162915410246368729932921379261610155"], "2l_CA": ["0.000000000586079777480362818103454456348213629771243773000746478867844009181265157072527832818711036", "0.00000000281879231941103972623824744537899183586138355609228835298222940452752156279774266383542897"]}, "-+0-": {"1l": ["0.00000000000000000227377384346301977776086715817214119587654058894598806432230344384731240222490636022483682", "-0.00000235619449018853247526216840453584105902925375962358145354595422202854918057407471974574477"], "2l_CF": ["0.000411920300812964543295295671157340365832347988730220107037067494438234526549079474350091341", "0.00180625480850217624624557254480539863401046543154106136277764113521315685308309798015796279"], "2l_CA": ["-0.000229454569239682191193573722257466914795344552573478032800641960642041002850207388615235384", "-0.00113017993565979816457424707662386777249983319843723264324674248120567887510481411980163313"]}, "-+-+": {"1l": ["7.43973863715238952494320432943796513625665268948150226084058237867660310642673599532527812", "-3.92699081699260843552815645518081934173840484035855290199264028085190289770433636493262185"], "2l_CF": ["-11.7494118806381771695771970179356579842662632579817618105198787928414537230938980860966004", "10.9661838759870149497679342842260704580543506161342009084128665670369372768409346578020809"], "2l_CA": ["73.6802815138968678952002271621377655337573203945842207803111092042719436529731406207886202", "-68.5806061080359138911037803635036203333994157953412689132902166103496441254996630950422625"]}, "-+-0": {"1l": ["0.00000540322401144860468555275408308758250393916448872347024422521467372080159724337221632220487", "-0.00000000000000000939205303725763118155201238368765331978402566478855543432009892948217675077104725058765076"], "2l_CF": ["-0.000433488057621778479173897247473727352412253706433624937301039148945419559811000381867518629", "-0.00203803782692743245644398034105951720914196895214375285177017860999052181889735317361144386"], "2l_CA": ["0.000311560327313219030199075184812417592535752865816412182793710871849619416009189021613614194", "0.00136977469448257136636029649169085260917520742440448217725923996633065947161065107795510451"]}, "-+--": {"1l": ["0.00000000000137007169461565947466533967814163806399049805504550682159710369386708647147263215552397048", "-2.35619449019185405499486420326571748432006986043488039730990327099552889923374264905050846"], "2l_CF": ["411.92030081326544026412310998200301245254740177957137482945189717548352521904261751783753", "1807.54908061432100403223482746422463033065680959065169044004406489985155441563895655794139"], "2l_CA": ["-229.454569239881383618319777343870726405048584342293706244519508207277305944628840745035348", "-1130.82707171615311562942351118115450605715596046961682133319859465368196718661843193526515"]}, "--++": {"1l": ["-0.615430829764286478176057658888290143810943534421999653291248901821843586448855324025068035", "21.4603515964114021155838013146862612327841505143782570005768437259278736479697130906474151"], "2l_CF": ["-1767.09731487732588490916112693900259278476005228242331659843669015175724772972791963973614", "-4885.73551608958362941790699688899791434003111613056865501140564021613892220636615379801591"], "2l_CA": ["1090.15216071328411516488274219406312796543942527792704788163287303441060295778294442248016", "3504.20707920986259849296989040233725038995002023953448355736959866855333769508865023047"]}, "--+0": {"1l": ["0.00000162615989968428029142485043018330420469568929089549178879270407501620362879362278051693004", "0.000029048934741025004852302692957396495663092169204774743947666228192964595723269441514927419"], "2l_CF": ["-0.0027145083608196447954503879869295381239744380431371655497169378396898961744976340091631568", "-0.00751783253074650682586177690538994227735443708691669344581818954716236895496168891623221484"], "2l_CA": ["0.0016734924909168556165863278272752083218112057109033812449249921617373420341321487131151343", "0.00529134910713742378340316931272038985378176940773069325699042361777425065548004654265053463"]}, "--+-": {"1l": ["0.00000000000281250521035911768667126263973544308854109285660530703235833202361064256279263295484236812", "0.000000000040431809457976543768577834770563583588333808109577987029529753738068365769474528431611426"], "2l_CF": ["-0.00000000360471780092841190417645374135273225674883346977566831454150249000035467384969020653677848", "-0.0000000091662529813487575542744796127259267003338423466481629350759003228389012431415675281173468"], "2l_CA": ["0.0000000022506000931258010828748530084687428135696587286044515599664710343228453088628612674344117", "0.00000000661288607303438531953215885399636756967371644384149673269402243561489584141407304478136908"]}, "--0+": {"1l": ["-0.00000162615989968428029142485043018330420469568929089549183886625163777303111667801620167673544", "-0.0000290489347410250048523026929573964956630921692047747441138900886425902355752505053026779963"], "2l_CF": ["0.0027145083608196447954503879869295381239744380431371116142672370393203688200359820833546718", "0.00751783253074650682586177690538994227735443708691669219792271964313422649009048808655994672"], "2l_CA": ["-0.00167349249091685561658632782727520832181120571090334894837065378670936755096217532773326882", "-0.00529134910713742378340316931272038985378176940773069012220824516514242551535394613705095205"]}, "--00": {"1l": ["-0.00000000000852639813205062689972736024940984932097239451340216093891689358556272419553022856630914319", "-4.71238898046948046742689882629486985438854401807594945806935746023111740688924472430647063"], "2l_CF": ["2.64707933797787160482758410286270655508721440420465007854693185394197443557780390558898963", "9.07099119404382826088749915598719271482421575565017529788613038754846542191826570950936494"], "2l_CA": ["-15.7929671384751929681107378971633149720630956727954427012618052394603449094676758059182725", "-48.1506586365287636778917249562522237421552268991038041738614416489296015114365635760791578"]}, "--0-": {"1l": ["0.00000487847969905284087427455129054991261408706787268647514767460660909634191764215832375267576", "0.0000871468042230750145569080788721894869892765076143242320123343351835489771804598975733487233"], "2l_CF": ["-0.00736153734433466176048095954765859064411295974487410834364172535332546242388708330789030013", "-0.0192919723018156916658844245617656723132736673204924149595388363215367876615945813152338966"], "2l_CA": ["0.00461013108374778849477661848261937483619166556429223431760200420255264377864743476272277848", "0.0140457557573923697729400363098809417374750169673587168285788425614682426100082171770004073"]}, "---+": {"1l": ["0.00000000000281250521035911768667126263973544308854109285660530703235833202361064256279263296950232775", "0.0000000000404318094579765437685778347705635835883338081095779870295297537380683657695660283755281261"], "2l_CF": ["-0.00000000360471780092841190417645374135273225674883346977566831454150249000035467386568656105619779", "-0.00000000916625298134875755427447961272592670033384234664816293507590032283890124321176252670461794"], "2l_CA": ["0.0000000022506000931258010828748530084687428135696587286044515599664710343228453088717721138558976", "0.00000000661288607303438531953215885399636756967371644384149673269402243561489584145798877657538245"]}, "---0": {"1l": ["-0.00000487847969905284087427455129054991261408706787268647509760105904633951442975776490259324547", "-0.0000871468042230750145569080788721894869892765076143242318461104747339233373284788315260171113"], "2l_CF": ["0.00736153734433466176048095954765859064411295974487416227909142615369498977834873559341446765", "0.0192919723018156916658844245617656723132736673204924162074343062255649301264657818770596575"], "2l_CA": ["-0.00461013108374778849477661848261937483619166556429226661415634257758061826181740817238353758", "-0.0140457557573923697729400363098809417374750169673587199633610210141000677501343170473514628"]}, "----": {"1l": ["10.461122532121421696415481070005388705701508190202003120378759886549016400632270520549792", "193.143164367702619040254211832176351095057354629404313005191593534716157505572201423565809"], "2l_CF": ["-15935.4382548790913169970363748227395786742327194148254783379546956024986436496541394283211", "-43945.0535783692991099830796702329759407979244601141548379375171838643258218822041926021209"], "2l_CA": ["9933.73746336772901447309390969461187131943519642438718849865842886249684077256184160331889", "31501.4690673094357756038974850302079438500103663412588767162986951301468827492556143573081"]}}, "A": {"1l": {"1": ["-1.20297653260433972539089059415570124389518979612895807837828100598432856004761779432552215", "-119.47542951477588269612781068957986390019715093879320915906542760451835233122174292171033"], "2": ["-9.2581459995198195901867743559160827103411811916921769702595850010476691046780993945388918", "-80.7363183235399451009720345036907415247101121600885175430470759860683206884469620967373625"], "4": ["1.58022090579214258366998815485972347263300149232695029016333606963450465235383472718324182", "4712388980436.41176575078417809614349456816901068730613413874905170561167343702124704821213"], "5": ["3.72417425445150399065692394395522071274643976491266756043178563795005980129259364266650618", "14137166941232.7269589894858373635727584576648140989253356600686345811223921831569472135694"], "8": ["-4.30912660104916696703901557152689633794581713112634166680993060553667108265920559962491456", "1570796326754.52846006952970150494428052280527888121389647622981442803610151868075273639452"], "9": ["1.86374247918962423799796394322951552806200293042362518201492715462871041889457178307436133", "4712388980426.89421167192368333460213342540972633970024899801494460561902224343636528724616"], "16": ["-1.04889045407670666867244168278787686522809932509726860872257576283795635445378037163415354", "-15707963267983.9020141782255295366539397579756658765136734656327806417386119278044623029326"], "17": ["-1.46066403307204552251575666337919961660031229848951373538585993008581160202730755305182306", "-2356194490195.68287104141910177967759984172805528140229922553855001687836901164146484745106"], "18": ["0.78120030575464893767590710372486366831465170511729983773938819073532996209425774353475255", "-1178097245076.88652068737343144801432277455723561774860718329687460141744365862813988768376"], "3": ["1.81840736236521436708137574106966802950263167964320894727978901018869891439914365884535554", "97.2296797549078199544973238653100327751295820163911460228948734163948401900548643099783295"], "6": ["1.14092368639595696842548974772671584598765742272428581517261099401932826872253271260227066", "1570796326869.24151344331708678619303902839056101430839019229498192488439683592830457115713"], "7": ["1.58022090579214258366998815485972347263300149232695032148479751602742238056324645161467009", "4712388980436.41176575078417809614349456816901068730613413874905172519863813408398243658307"], "10": ["-0.127644305761492576927882854067476748630399639299905753406223243935808804424005686365184363", "-14137166941140.1287556816047498212179678997369277518442266479416573592584975040554114250491"], "11": ["-2.93640757032847685989942774649723442277499017546381263120200669872797724824645168334577382", "-4712388980442.33317734896420408745385374592895971666088211110041980924937189154481932159972"], "12": ["2.93640757032847685989942774649723442277499017546381263120200669872797724824645168334577382", "4712388980442.33317734896420408745385374592895971666088211110041980924937189154481932159972"], "13": ["0.127644305761492576927882854067476748630399639299905753406223243935808804424005686365184363", "14137166941140.1287556816047498212179678997369277518442266479416573592584975040554114250491"], "14": ["-1.86374247918962423799796394322951552806200293042362518201492715462871041889457178307436133", "-4712388980426.89421167192368333460213342540972633970024899801494460561902224343636528724616"], "15": ["4.30912660104916696703901557152689633794581713112634166680993060553667108265920559962491456", "-1570796326754.52846006952970150494428052280527888121389647622981442803610151868075273639452"], "19": ["1.65128334799836604009770860057113809358615663557025707982174065988539456631124979787432261", "5105088062094.58417521615402082314729641476913284418693988627458684423625009043833712061882"], "20": ["-1.4606640330720455225157566633791996166000367920010397617511797574599001381965688033119546", "-2356194490195.68287104141910177967759984172805528140172220609841257913404803019546293089473"]}, "2l_CF": {"1": ["10630.3810491343770078085093170047769045999945916173453896000259366927730801709409892834867", "32253.5903218449966566136947637545991182761006928019301769827614262431753793882883060387056"], "2": ["6540.81810818815935928689586069518422011421453520741509117192355659281732483505128083833175", "17114.1104983752807976478880516464795610775535835132163351290702574146405299189173429357432"], "4": ["-823840601631628.145910834012550697419563151990587689816789441703126571413982802155893101612", "-3615098161244659.95754423638545713591211351415326377608212071488429567364854538423997893432"], "5": ["-2471521804887811.44004956987266560420290660025808189820358676593028238840437424696817916941", "-10845294483710196.0913498028589696521158498451257987693570904477058734607709746702580511446"], "8": ["-274613533872466.974185349017932157343482554717916407316971716955834034870058351759638273331", "-1205032720402176.99149696642528872676446739935856719346565445405280487225750961875520884469"], "9": ["-823840601630844.322371762038502415361408302756629293597016859261024819845503397107481011603", "-3615098161243479.51996304203381070694152974308515831877112475265440173590024466247427277046"], "16": ["2746135338759817.81727626592159572528440834505609783327281951387094455897611572102344450692", "12050327204110708.4457666805885488164647940373699685111475377150253892587574971241466561087"], "17": ["413154001363987.176948133301759800638013526538161024869327806223252282352877588216456701955", "1819195554272552.12556286741898169978570328197784394332452206244905468380563114253658196168"], "18": ["209661252055089.40015638555144858262818358234112242816791940351596590321546325862465936436", "927065512270796.678209942827621128389926116389183882522109166107808241637691228870926465683"], "3": ["-8725.9769673138927291337446741775196080286321526732693367842941158613987596104920002879598", "-26765.3384455349640789790238604843280034796817575745788196903855430959086867799438511480824"], "6": ["-274613533882423.934269022538956468120230485775965350717417041268200495033599876810916472909", "-1205032720430966.02309915770600829249113667268526185649438286840491215219605256763125592221"], "7": ["-823840601631628.145910834012550697419563151990587689816789441683016689735249122114331705233", "-3615098161244659.95754423638545713591211351415326377608212071488759506687777563953100673192"], "10": ["2471521804879822.85139854517200451459107871953436104844770535871392002672324563525493780687", "10845294483687163.4232127102524531353038328295344444513351643863529479969900079229372659946"], "11": ["823840601632197.022885184935331482606094713462533340189697009196804998019824841983452595071", "3615098161246433.53631222830354238287022759612682633140067617421786900390452518347042796333"], "12": ["-823840601632197.022885184935331482606094713462533340189697009196804998019824841983452595071", "-3615098161246433.53631222830354238287022759612682633140067617421786900390452518347042796333"], "13": ["-2471521804879822.85139854517200451459107871953436104844770535871392002672324563525493780687", "-10845294483687163.4232127102524531353038328295344444513351643863529479969900079229372659946"], "14": ["823840601630844.322371762038502415361408302756629293597016859261024819845503397107481011603", "3615098161243479.51996304203381070694152974308515831877112475265440173590024466247427277046"], "15": ["274613533872466.974185349017932157343482554717916407316971716955834034870058351759638273331", "1205032720402176.99149696642528872676446739935856719346565445405280487225750961875520884469"], "19": ["-892082751580062.432825571081539408994888282269613227732158043950441162756935376446975782765", "-3911179911338981.3603586585554513621723200784524574736113855477790342833934293702031120226"], "20": ["413154001363987.176948133301759800638013526538161267115203623680261924550103178976845986825", "1819195554272552.12556286741898169978570328197784393387063555523727468085067113124118110267"]}, "2l_CA": {"1": ["-6469.40780465995819577533508603597161757009754670938182631434186649458506184078660844590332", "-22437.3790204282134483369347041823719546561888098236676469201285251115902264202201725563561"], "2": ["-4152.69336642979233727760331200589435307537869911620157561144204025438708067727060325509934", "-12456.5712620359259615474319584743868560052101193272380512722636350467421694007838974249187"], "4": ["458909138482906.374132492377240081997619772575338293026761956980277070180238775495366145437", "2261654143443467.089087474462803845930989116029783093381725013572961255980493244972027267"], "5": ["1376727415444443.91203008583352770627458298491921864725758380748545344417837007309754409643", "6784962430314112.10753406931215930969064732708808237591954524101599048129863525152762681689"], "8": ["152969712824671.655811089349852013569237303034720773630204840866384114451004207325179701385", "753884714472111.650590265980425190170174174695244195711234183960352343447754653450907852233"], "9": ["458909138482403.84014468647124673153303227483211785855910626840724555242243809210510773475", "2261654143442475.31758674215631082684222347227207241124191886830685949349435546899360956398"], "16": ["-1529697128268861.01740800192887907132124147976806170311126379837828957230499962558884507081", "-7538847144785161.36305706610231535668679235276573368747007972342531103988294853965435044538"], "17": ["-230071419515331.30598778208004186916833723099167583873957911982512787531069019786298896793", "-1138451614606250.90142838540230024461657832422331743837478313797255039709476445105102210909"], "18": ["-116577835443958.822501266178538091018225580407822759401036699886649117119554187416874768235", "-582462940020115.700515565544568920782593594519163996255975128906013026594017716464633008834"], "3": ["5302.77078753005070851159467702464122265468662704739289622723794841529262825596979721543209", "18556.2295839686615642894793873654161098676423637663623830548827517509543635936259490520301"], "6": ["152969712830802.119761810813359911722159267882943425065370231289530621037094079427497109709", "753884714492302.473259500231801103390724935696724409227651934771190838463218988771834102206"], "7": ["458909138482906.374132492377240081997619772575338293026761956967683002866284349610751937603", "2261654143443467.0890874744628038459309891160297830933817250135753123426143331596696262066"], "10": ["-1376727415439527.17375003594393644279457266340872785443104575862188617491486817782157443589", "-6784962430297929.61748173158124439530975693935366030852363227248839135297528455535254070909"], "11": ["-458909138483258.986481684932294979364184552428445460292723717353083489752159355867779764932", "-2261654143444680.37532206901270051785390698265177069634396979302813047862736593773728990962"], "12": ["458909138483258.986481684932294979364184552428445460292723717353083489752159355867779764932", "2261654143444680.37532206901270051785390698265177069634396979302813047862736593773728990962"], "13": ["1376727415439527.17375003594393644279457266340872785443104575862188617491486817782157443589", "6784962430297929.61748173158124439530975693935366030852363227248839135297528455535254070909"], "14": ["-458909138482403.84014468647124673153303227483211785855910626840724555242243809210510773475", "-2261654143442475.31758674215631082684222347227207241124191886830685949349435546899360956398"], "15": ["-152969712824671.655811089349852013569237303034720773630204840866384114451004207325179701385", "-753884714472111.650590265980425190170174174695244195711234183960352343447754653450907852233"], "19": ["496945949928947.728499321183002959241101246597228006658115423235993511479095831888170515297", "2446936671703006.81825869854952254275094636799032361608095228561225712703777839522012899222"], "20": ["-230071419515331.305987782080041869168337230991675986005511390841306873634003581065927485052", "-1138451614606250.90142838540230024461657832422331743837478313797255039709476445105102210909"]}}, "sec": 594.9}

==> anc/paper2/zz/points/zz_b1o2_d4_p50.json <==
{"beta": "1/2", "delta_exp": 4, "dps": 50, "x": "0.33333333333333333333333333333333333333333333333333", "s": "5.3333333333333333333333333333333333333333333333333", "t": "-0.33343333333333333333333333333333333333333333333333", "pT2": "0.00004999812499999999999999999999999999999999999999974", "G": ["-4.1147743098337995389174571444584610984214483217008", "1.5707963267948966192313216916397514420985846996876"], "li22_max_rate": 0.9999972221296265, "li22_bad_order": 0, "M": {"++++": {"1l": ["10.459296801407744625702088497179874913951731108779", "62.932710324606300635079637312484821768687476398735"], "2l_CF": ["-1525.1633196665325251529337355682871944059405792753", "-913.04243654455041399230015774642587732031204389332"], "2l_CA": ["1430.1990679087546956769836982702197492059377777696", "1657.7511560913001041191164673415635795459813664572"]}, "+++0": {"1l": ["0.048765636256788593475503133600844458591892719882748", "0.22042106210196300933731054709734730842414499566617"], "2l_CF": ["-5.6547095551182803524337190465625458596262459129031", "-1.6912182287150545104412311005021207716887738955997"], "2l_CA": ["5.6288840227734623556124625846645572438771186672552", "5.0217092494841964637279169602162379552673360690432"]}, "+++-": {"1l": ["0.00028113032433423231147732223359721324010657864387564", "0.00078805123521772397123359165009920954265900409475209"], "2l_CF": ["-0.025215977934561479118939161524457302972810740935513", "0.00015065627693810577629233894935800387214043222070594"], "2l_CA": ["0.024972310698444151664608771294184300551692876847165", "0.012974220777928428859770606995106649802839122765022"]}, "++0+": {"1l": ["-0.048765636256788593475503133600844458604497988717638", "-0.22042106210196300933731054709734730844976985641689"], "2l_CF": ["5.6547095551182803524337190465625459916436924908093", "1.6912182287150545104412311005021207354445545688714"], "2l_CA": ["-5.6288840227734623556124625846645575003258063165776", "-5.0217092494841964637279169602162379942957883507743"]}, "++00": {"1l": ["-0.00085240442578794808726895037793267685726511539209644", "-4.7143577161676791813646745320923688511366281222977"], "2l_CF": ["2.7101256635505986620298127699611973116634123165471", "9.087421128976030010517196326754673909442433187932"], "2l_CA": ["-15.85641818153984341964786867407128573745304529427", "-48.193546862466562347579659599209821852145361607055"]}, "++0-": {"1l": ["0.016255212085596197825167711200281486200256558190656", "0.073473687367321003112436849032449102819639256304604"], "2l_CF": ["-2.6733804287804741009063148138972247784706791107033", "-1.5029905857099497604216628496000034299327313023949"], "2l_CA": ["2.3350313644789712350478691390965351657340452314743", "2.3678868681063003257041199694471267449032906260852"]}, "++-+": {"1l": ["0.00028113032433423231147732223359721324010657864386935", "0.00078805123521772397123359165009920954265900409402738"], "2l_CF": ["-0.025215977934561479118939161524457302972810740892643", "0.00015065627693810577629233894935800387214043227833969"], "2l_CA": ["0.024972310698444151664608771294184300551692876818015", "0.012974220777928428859770606995106649802839122709291"]}, "++-0": {"1l": ["-0.016255212085596197825167711200281486187651289355764", "-0.073473687367321003112436849032449102794014395553085"], "2l_CF": ["2.6733804287804741009063148138972246464532325326346", "1.5029905857099497604216628496000034661769506290421"], "2l_CA": ["-2.3350313644789712350478691390965349092853575822229", "-2.3678868681063003257041199694471267058748383444721"]}, "++--": {"1l": ["-0.61563368873247281936643461142445834289409795741608", "6.9925233694007000705644041458316468631877329780374"], "2l_CF": ["-165.94827946895006505454589455989992565305510531147", "-104.39151413419678586231367326823033612949668890088"], "2l_CA": ["145.31032059991206251156270410267261330862829054415", "188.23156290258233234223653394300194133213021008534"]}, "+-++": {"1l": ["0.00013694974891649319242789423664489139287279867604169", "-2.3561454534959361597090610022097150686460845471284"], "2l_CF": ["139.2044303007394930831033648100608654500221658136", "191.75449573781279306635328023433497781773306836601"], "2l_CA": ["-93.091536759434438302518991655959781459288401763533", "-185.16141591093198224427328118929656738740828143718"]}, "+-+0": {"1l": ["-0.054019183849243302062691484282807923834376889417644", "0.0000093883686445907296059611632870609431340199941419866"], "2l_CF": ["1.6075616067468088558126817657080542829450965578251", "2.5877366459765516846673755665496507212274079179361"], "2l_CA": ["-1.7515693299335981270832392104399195109371707116401", "-2.3031322460112146144464288657623056471734285763993"]}, "+-+-": {"1l": ["7.4381296692830111631401954942883611170747970949405", "-3.9275272024504696369680578783787213974362476941902"], "2l_CF": ["-11.725730757541478357881786452431829584681790204604", "11.021259736978110808462522711090115142863711128764"], "2l_CA": ["73.636518141577521810899749417304356178372185106523", "-68.642865627407383487952223625537164631184695705318"]}, "+-0+": {"1l": ["-0.0000022733420182063408805562979949934249319557131146777", "0.023558133546095177780918310605206789578417625623422"], "2l_CF": ["-1.3919309103697857459546632076657781429299852968191", "-1.9044150974365562659050014682082303054932769263435"], "2l_CA": ["0.93080993564245757567594748883451201183443422058874", "1.8449382762258521170950956577410096425067895508923"]}, "+-00": {"1l": ["0.00056404327495246984917009438402803305292987983404193", "0.00049070670537141400408534437274029420632790441551521"], "2l_CF": ["-0.031852365014215469262453040125557673745554586265616", "-0.052814174922622385711251793506933669730486214626739"], "2l_CA": ["0.031330565379202934482285750854499977127119202176891", "0.052905667087397148610088389190744898756138179083157"]}, "+-0-": {"1l": ["-0.054019183849243302062691484282807923842593728294841", "0.0000093883686445907296059611632870609237735495039071111"], "2l_CF": ["1.6075616067468088558126817657080544817268626750312", "2.5877366459765516846673755665496506683604165019917"], "2l_CA": ["-1.7515693299335981270832392104399198908838003933286", "-2.303132246011214614446428865762305703344606955927"]}, "+--+": {"1l": ["0.000000011230086337411049801571064378550490424438305965738", "-0.00025522450881298001189035426463575228185238305707827"], "2l_CF": ["0.015121106601145515542049935567506862906745365350268", "0.020660827933790015003449088607401955389919441211474"], "2l_CA": ["-0.0101050696337210659789617450974325262940075294978", "-0.020062338055297316024744615356787865027852556777789"]}, "+--0": {"1l": ["-0.0000022733420182063408805562979949934331487945903135849", "0.023558133546095177780918310605206789559057155134165"], "2l_CF": ["-1.3919309103697857459546632076657779441482191796226", "-1.9044150974365562659050014682082303583602683423338"], "2l_CA": ["0.93080993564245757567594748883451163188780453891046", "1.8449382762258521170950956577410095863356111714022"]}, "+---": {"1l": ["0.00013694974891649319242789423664489139287279867604014", "-2.3561454534959361597090610022097150686460845471277"], "2l_CF": ["139.20443030073949308310336481006086545002216581356", "191.75449573781279306635328023433497781773306836596"], "2l_CA": ["-93.091536759434438302518991655959781459288401763507", "-185.16141591093198224427328118929656738740828143713"]}, "-+++": {"1l": ["0.00013694974891649319242789423664489139287279867603538", "-2.3561454534959361597090610022097150686460845471277"], "2l_CF": ["139.20443030073949308310336481006086545002216581356", "191.75449573781279306635328023433497781773306836595"], "2l_CA": ["-93.091536759434438302518991655959781459288401763508", "-185.16141591093198224427328118929656738740828143713"]}, "-++0": {"1l": ["0.0000022733420182063408805562979949934331487945903135373", "-0.023558133546095177780918310605206789559057155134165"], "2l_CF": ["1.3919309103697857459546632076657779441482191796226", "1.9044150974365562659050014682082303583602683423338"], "2l_CA": ["-0.93080993564245757567594748883451163188780453891046", "-1.8449382762258521170950956577410095863356111714022"]}, "-++-": {"1l": ["0.000000011230086337411049801571064378550490424438305965262", "-0.00025522450881298001189035426463575228185238305707827"], "2l_CF": ["0.015121106601145515542049935567506862906745365350268", "0.020660827933790015003449088607401955389919441211474"], "2l_CA": ["-0.010105069633721065978961745097432526294007529497801", "-0.020062338055297316024744615356787865027852556777789"]}, "-+0+": {"1l": ["0.054019183849243302062691484282807923842593728294841", "-0.0000093883686445907296059611632870609237735495039071111"], "2l_CF": ["-1.6075616067468088558126817657080544817268626749874", "-2.5877366459765516846673755665496506683604165019917"], "2l_CA": ["1.7515693299335981270832392104399198908838003933286", "2.3031322460112146144464288657623057033446069559051"]}, "-+00": {"1l": ["0.00056404327495246984917009438402803305292987983404192", "0.00049070670537141400408534437274029420632790441551521"], "2l_CF": ["-0.031852365014215469262453040125557673745554586264931", "-0.052814174922622385711251793506933669730486214626739"], "2l_CA": ["0.031330565379202934482285750854499977127119202177576", "0.052905667087397148610088389190744898756138179083157"]}, "-+0-": {"1l": ["0.0000022733420182063408805562979949934249319557131145984", "-0.023558133546095177780918310605206789578417625623422"], "2l_CF": ["1.3919309103697857459546632076657781429299852968191", "1.9044150974365562659050014682082303054932769263435"], "2l_CA": ["-0.93080993564245757567594748883451201183443422058875", "-1.8449382762258521170950956577410096425067895508923"]}, "-+-+": {"1l": ["7.4381296692830111631401954942883611170747970949404", "-3.9275272024504696369680578783787213974362476941902"], "2l_CF": ["-11.725730757541478357881786452431829584681790204602", "11.021259736978110808462522711090115142863711128763"], "2l_CA": ["73.636518141577521810899749417304356178372185106523", "-68.642865627407383487952223625537164631184695705315"]}, "-+-0": {"1l": ["0.054019183849243302062691484282807923834376889417644", "-0.0000093883686445907296059611632870609431340199941419866"], "2l_CF": ["-1.6075616067468088558126817657080542829450965578251", "-2.5877366459765516846673755665496507212274079179361"], "2l_CA": ["1.7515693299335981270832392104399195109371707116401", "2.3031322460112146144464288657623056471734285763993"]}, "-+--": {"1l": ["0.00013694974891649319242789423664489139287279867603375", "-2.3561454534959361597090610022097150686460845471284"], "2l_CF": ["139.2044303007394930831033648100608654500221658136", "191.75449573781279306635328023433497781773306836601"], "2l_CA": ["-93.091536759434438302518991655959781459288401763534", "-185.16141591093198224427328118929656738740828143718"]}, "--++": {"1l": ["-0.61563368873247281936643461142445834289409795741606", "6.9925233694007000705644041458316468631877329780374"], "2l_CF": ["-165.94827946895006505454589455989992565305510531147", "-104.39151413419678586231367326823033612949668890088"], "2l_CA": ["145.31032059991206251156270410267261330862829054415", "188.23156290258233234223653394300194133213021008534"]}, "--+0": {"1l": ["0.016255212085596197825167711200281486187651289355765", "0.073473687367321003112436849032449102794014395553085"], "2l_CF": ["-2.6733804287804741009063148138972246464532325326346", "-1.5029905857099497604216628496000034661769506290421"], "2l_CA": ["2.3350313644789712350478691390965349092853575822229", "2.3678868681063003257041199694471267058748383444721"]}, "--+-": {"1l": ["0.00028113032433423231147732223359721324010657864387252", "0.00078805123521772397123359165009920954265900409402738"], "2l_CF": ["-0.025215977934561479118939161524457302972810740892899", "0.00015065627693810577629233894935800387214043227859627"], "2l_CA": ["0.024972310698444151664608771294184300551692876818229", "0.012974220777928428859770606995106649802839122709376"]}, "--0+": {"1l": ["-0.016255212085596197825167711200281486200256558190657", "-0.073473687367321003112436849032449102819639256304604"], "2l_CF": ["2.6733804287804741009063148138972247784706791106595", "1.5029905857099497604216628496000034299327313023949"], "2l_CA": ["-2.3350313644789712350478691390965351657340452314742", "-2.3678868681063003257041199694471267449032906260852"]}, "--00": {"1l": ["-0.00085240442578794808726895037793267685726511539209645", "-4.7143577161676791813646745320923688511366281222977"], "2l_CF": ["2.7101256635505986620298127699611973116634123165457", "9.087421128976030010517196326754673909442433187932"], "2l_CA": ["-15.85641818153984341964786867407128573745304529427", "-48.193546862466562347579659599209821852145361607057"]}, "--0-": {"1l": ["0.048765636256788593475503133600844458604497988717637", "0.22042106210196300933731054709734730844976985641689"], "2l_CF": ["-5.6547095551182803524337190465625459916436924908093", "-1.6912182287150545104412311005021207354445545688714"], "2l_CA": ["5.6288840227734623556124625846645575003258063165776", "5.0217092494841964637279169602162379942957883507962"]}, "---+": {"1l": ["0.00028113032433423231147732223359721324010657864386611", "0.00078805123521772397123359165009920954265900409475209"], "2l_CF": ["-0.025215977934561479118939161524457302972810740935171", "0.00015065627693810577629233894935800387214043221933749"], "2l_CA": ["0.024972310698444151664608771294184300551692876846139", "0.012974220777928428859770606995106649802839122765022"]}, "---0": {"1l": ["-0.048765636256788593475503133600844458591892719882746", "-0.22042106210196300933731054709734730842414499566617"], "2l_CF": ["5.6547095551182803524337190465625458596262459129032", "1.6912182287150545104412311005021207716887738955997"], "2l_CA": ["-5.6288840227734623556124625846645572438771186672552", "-5.0217092494841964637279169602162379552673360690432"]}, "----": {"1l": ["10.459296801407744625702088497179874913951731108778", "62.932710324606300635079637312484821768687476398735"], "2l_CF": ["-1525.1633196665325251529337355682871944059405792753", "-913.04243654455041399230015774642587732031204389332"], "2l_CA": ["1430.1990679087546956769836982702197492059377777696", "1657.7511560913001041191164673415635795459813664572"]}}, "A": {"1l": {"1": ["-1.2029633019973525210899397221409354211600938904046", "-47.137428862683953892038585510822908256099372526385"], "2": ["-9.2566070252846691736854867270029350258574611610898", "-22.863503992082216511464357399746236572002953900183"], "4": ["1.5800336694541754459493688437445502224158103791517", "47143.060160638948779563631319053141200377000792838"], "5": ["3.7230950028409400058278746267221877481047509446617", "141390.65101684857562493278473491574148683088811044"], "8": ["-4.308773293957839851525837143611273362896055150775", "15696.530760995757761820078976721908689712228752911"], "9": ["1.8644015880833557070484610166216549173746234551272", "47144.392649308185563397990631691860322024644230073"], "16": ["-1.0481461224321727801992413913034058114638187920478", "-157085.63666076794573889112984703288547548481564449"], "17": ["-1.4608279371036757463460822178769690673244975394875", "-23565.282585046368132069274979559262524460653463267"], "18": ["0.78117061953341681967264563715966128858292048277376", "-11772.53747689384501689852709946992128280869625998"], "3": ["1.818255850614586315828071641866207309043115338804", "39.35756462350302979490872370829220494612719731984"], "6": ["1.1408686905962423011732053480637127821752199542683", "15737.097400142741759472352119487700274855985390786"], "7": ["1.5800336694541754459493688437445502220866719609215", "47143.060160638948779563631319053141200376530954759"], "10": ["-0.12677491254297854759165556972861120579741297755456", "-141357.73110176356830305636214446163065677309800103"], "11": ["-2.9362264455363439518360292382503374287717014394786", "-47145.364742198700051112862176908319853326284603777"], "12": ["2.9362264455363439518360292382503374287717014394786", "47145.364742198700051112862176908319853326284603777"], "13": ["0.12677491254297854759165556972861120579741297755456", "141357.73110176356830305636214446163065677309800103"], "14": ["-1.8644015880833557070484610166216549173746234551272", "-47144.392649308185563397990631691860322024644230073"], "15": ["4.308773293957839851525837143611273362896055150775", "-15696.530760995757761820078976721908689712228752911"], "19": ["1.6509328440266997831391861628465436909144893962614", "51051.201245348692060384848435479826751866258674932"], "20": ["-1.4608279371036757463460822178769444154212093828686", "-23565.282585046368132069274979559262466375974762958"]}, "2l_CF": {"1": ["1442.9675342739965438855291295249066968441697793023", "1345.1959704312078938019628120920476460131236420834"], "2": ["499.81848135979944038147965668007443606350827166012", "143.08300598370827975300969751237137980702810382729"], "4": ["-2784861.7699917536087318209335843187677562608463681", "-3835901.5941276037054907074872987730062449022245276"], "5": ["-8353317.4757432373013355044048412110892649558742303", "-11506197.234200716218568449240548806976497693116287"], "8": ["-927870.34559417893133497822181814092837935931779973", "-1278471.311474093608027854198573968186855887705088"], "9": ["-2784909.495133937537907272612781500775567963852751", "-3836096.0923273271246470822560541083125918848543239"], "16": ["9281095.9061575081193692139204752173291011309499407", "12784553.215302423610932328418105382170336018250103"], "17": ["1404591.8907974238933352726513555931800974114484981", "1962005.3577745947231563636891244120835230476498984"], "18": ["732651.53456590741268812683902786569982644692114512", "974222.70491158465756130825443852770418116407130108"], "3": ["-1230.5541255633894543460835285309918196643420413221", "-1176.8376077520882552115281525702240134659794035968"], "6": ["-929028.71664173231979418237246570973651873039718913", "-1279359.6192715078226540992694575988709994443649273"], "7": ["-2784861.7699917536087318209335843187677612682642236", "-3835901.5941276037054907074872987730062436554932445"], "10": ["8352405.1076721723397849067210678331382090413342774", "11505512.349663222108113687559090432783277557826896"], "11": ["2784948.9296929752996506459867287151300315472134986", "3835988.8998157740875062696918359895468979447733519"], "12": ["-2784948.9296929752996506459867287151300315472134986", "-3835988.8998157740875062696918359895468979447733519"], "13": ["-8352405.1076721723397849067210678331382090413342774", "-11505512.349663222108113687559090432783277557826896"], "14": ["2784909.495133937537907272612781500775567963852751", "3836096.0923273271246470822560541083125918848543239"], "15": ["927870.34559417893133497822181814092837935931779973", "1278471.311474093608027854198573968186855887705088"], "19": ["-3012143.158228422970992873786267010981346128482702", "-4127140.1314316543107562082014952969808323078090618"], "20": ["1404591.8907974238933352726513555925837185671014131", "1962005.357774594723156363689124412242132943620876"]}, "2l_CA": {"1": ["-1154.3884485102841516265959179849646013864099642341", "-1759.7300802128734634540533117309937524488670351019"], "2": ["-555.10555461449937753023514992876532713205195336638", "-453.49096478565707129879959380900944117294735123855"], "4": ["1862487.6658683530099258556873553219709785893714567", "3704208.9404807780960443380647669462995216022358625"], "5": ["5586469.073944426293881996787847469594201769772234", "11110857.143227031153671747894529668398948374001914"], "8": ["620424.8939319512701931046680549461066924218811315", "1234371.4411911898658502324612940345963104813029594"], "9": ["1862509.1077112044716304532723521451773422791553945", "3704378.486319229125162697112265614683153615684756"], "16": ["-6206841.7910029584199527384318385522696166291081313", "-12345120.274040096386579602238523391461669689656222"], "17": ["-937278.193935507328263416191514259774126894703313", "-1892034.4601425373243637299999779312633679577636915"], "18": ["-483670.36792829967903664175765657402085357037240845", "-987294.76110828797517628012432709892679522400772485"], "3": ["977.99266678321424384095185577584588259387650354175", "1509.7095911744747107395783996004688701684703145147"], "6": ["621416.71624474947037996352650779025943638974698336", "1235654.1505620601484561616000781929229178024779341"], "7": ["1862487.665868353009925855687355321970987851890783", "3704208.9404807780960443380647669462995228879644275"], "10": ["-5585685.5242526503673491717216348067788766309427074", "-11109838.506234331322677133985208149370731644635284"], "11": ["-1862563.35432738009342997332285395229126974252928", "-3704309.1517225201681401465980198515344307465567586"], "12": ["1862563.35432738009342997332285395229126974252928", "3704309.1517225201681401465980198515344307465567586"], "13": ["5585685.5242526503673491717216348067788766309427074", "11109838.506234331322677133985208149370731644635284"], "14": ["-1862509.1077112044716304532723521451773422791553945", "-3704378.486319229125162697112265614683153615684756"], "15": ["-620424.8939319512701931046680549461066924218811315", "-1234371.4411911898658502324612940345963104813029594"], "19": ["2015109.7281585814430908382983774505551838054400324", "3992143.0014590594369756893675618480675786093597702"], "20": ["-937278.19393550732826341619151425863422288665895095", "-1892034.4601425373243637299999779310948449432945278"]}}, "sec": 116.1}

==> anc/paper2/zz/points/zz_b1o2_d5_p55.json <==
{"beta": "1/2", "delta_exp": 5, "dps": 55, "x": "0.3333333333333333333333333333333333333333333333333333333", "s": "5.333333333333333333333333333333333333333333333333333333", "t": "-0.3333433333333333333333333333333333333333333333333333333", "pT2": "0.000004999981250000000000000000000000000000000000000000004323", "G": ["-5.266049980982766725405840292297347715800602575866552275", "1.57079632679489661923132169163975144209858469968755291"], "li22_max_rate": 0.9999997222212963, "li22_bad_order": 0, "M": {"++++": {"1l": ["10.4609399215594846933632141884948233888752621248180017", "79.21070435309773000622786302726163919995395853518125684"], "2l_CF": ["-2502.297491210489704222111722743137784634444441274242349", "-2275.250175936925935692809875351250393253269739071897972"], "2l_CA": ["2081.104601986920048681776241575781256839519783971961489", "2963.509844942131935794617323361052021939265984076806594"]}, "+++0": {"1l": ["0.01542650132386891658089500680890139867845201765453841121", "0.09543947469570574223037790437332779211985757689435785119"], "2l_CF": ["-3.171435687357011481116353287380313122756966254986174568", "-2.157357228512988049743530822051225844199142340856872714"], "2l_CA": ["2.728344001148972721221361936238126067778483664895630078", "3.315047727616657390758720726019624901877088632913718617"]}, "+++-": {"1l": ["0.00002812384988300962745979171853295542668914408797431541028", "0.0001194884136284073271745797083443978256149533779084702954"], "2l_CF": ["-0.004651707370486527676221692668459386041960312331630141537", "-0.002203949831012629039273673082353112266183146480803265521"], "2l_CA": ["0.00396811318976372953956235876783789156392707347815689752", "0.003739925462883505249143861762781076569027940816165214011"]}, "++0+": {"1l": ["-0.01542650132386891658089500680890139867847210843124771637", "-0.09543947469570574223037790437332779211988488877880963531"], "2l_CF": ["3.171435687357011481116353287380313122953933025664129715", "2.157357228512988049743530822051225844188735483697419788"], "2l_CA": ["-2.728344001148972721221361936238126068156911032994756788", "-3.315047727616657390758720726019624901693158349422997254"]}, "++00": {"1l": ["-0.00008526162699492340657300101980247891361620256976456712494", "-4.712667226462353534992799947332997405935047368460710059"], "2l_CF": ["2.657928444408481091734848100316539049549861090973379805", "9.078061116451535797944037131280603431255361938753273071"], "2l_CA": ["-15.80239620378220797007644126289377571314603488803813506", "-48.16049225663823665921407479733842136287303771114933403"]}, "++0-": {"1l": ["0.005142167107956305526965002269633799559426734943121930594", "0.0318131582319019140767926347911092640399393470905903877"], "2l_CF": ["-1.378375789670151223507086505003601098377270524591624326", "-1.224433110215093026500411192946430755882332804346447756"], "2l_CA": ["1.09046230108138675830062149934846294150638022538507382", "1.445789938374826675704495147185507012242628401805774052"]}, "++-+": {"1l": ["0.00002812384988300962745979171853295542668914408797431536248", "0.0001194884136284073271745797083443978256149533779084485355"], "2l_CF": ["-0.004651707370486527676221692668459386041960312331628539555", "-0.002203949831012629039273673082353112266183146480800463317"], "2l_CA": ["0.003968113189763729539562358767837891563927073478155876594", "0.003739925462883505249143861762781076569027940816162827062"]}, "++-0": {"1l": ["-0.00514216710795630552696500226963379955940664416641262536", "-0.03181315823190191407679263479110926403991203520613859046"], "2l_CF": ["1.378375789670151223507086505003601098180303753913671906", "1.224433110215093026500411192946430755892739661505900943"], "2l_CA": ["-1.090462301081386758300621499348462941127952857285945844", "-1.445789938374826675704495147185507012426558685296494525"]}, "++--": {"1l": ["-0.6154511198267239229596428679450196234583038577371299393", "8.801189372566414445136429225251293244439328816947985236"], "2l_CF": ["-274.5251540208887098505523009090520240764785018516211849", "-255.7557585565438875999682227982581769974285163801233588"], "2l_CA": ["217.6368606207145352322311409205828509782425632636117091", "333.3216516173528394069392283128724538530218627758389597"]}, "+-++": {"1l": ["0.00001370014263605265467302948445652709470948598828277262999", "-2.356189581960902456525808615563782999347278756316874023"], "2l_CF": ["173.3003979411579308307156760241914873071460948016079599", "306.2924270998732513025612022811407618440960877425474127"], "2l_CA": ["-110.1441078914201248464163017754944014263730929101312054", "-259.6583057824496994226582206904235050230668697692525965"]}, "+-+0": {"1l": ["-0.01708608164213205787129673701451854021407853877793100709", "0.0000002969911408469300524697874841054879238331827355449263801"], "2l_CF": ["0.6162215822680600057314830300825706486849458584076346778", "1.245240060037104510092951346622374345937514981784041824"], "2l_CA": ["-0.6079344091658580812880140490699564754948266274568762345", "-1.040665047632542469717100793188833135825199707413891279"]}, "+-+-": {"1l": ["7.439577716224097191756206417130132376353767494074181974", "-3.92704448282809555165727306367915546383013559566262932"], "2l_CF": ["-11.7466174170569815040789304245679346060127129629789279", "10.97401458765252962550727729795227486419679861646976678"], "2l_CA": ["73.67569115549865764956614993185151357726264264069510205", "-68.5889389824328316097709291776624467784133844834324723"]}, "+-0+": {"1l": ["-0.00000007190167657428500964243916414049621625197439144691754897", "0.007450820642451374834781649397857971263642940371412069942"], "2l_CF": ["-0.5480196495073025274686952727716779272381177500086603939", "-0.9644798976998745807228906839793305623653977082474910624"], "2l_CA": ["0.3483025466915964934311542120215608151745945316229456573", "0.8190565708932476181355511591512715915921005827428962037"]}, "+-00": {"1l": ["0.00005641421250100946099947655164962224716320358377210145775", "0.00004908571329180728683355678874261158871851142601045984959"], "2l_CF": ["-0.003867338557484170194149414302084327814337584126273178495", "-0.008008355034763792360232324828819550508299578237763545221"], "2l_CA": ["0.003474539839396126924209180299475094197807982085678526119", "0.007279281241926318469045046341845939547624780027139016027"]}, "+-0-": {"1l": ["-0.01708608164213205787129673701451854021411102032982507497", "0.0000002969911408469300524697874841054878983222315336583070806"], "2l_CF": ["0.6162215822680600057314830300825706489739017440572624844", "1.245240060037104510092951346622374345833022125661060598"], "2l_CA": ["-0.6079344091658580812880140490699564760675413504530835434", "-1.040665047632542469717100793188833135511721139044943855"]}, "+--+": {"1l": ["0.0000000001123114708569961376902527092715659225547841331332111213", "-0.00002552514129453838492753705245581557545645429350595202742"], "2l_CF": ["0.001881527456655186876589078776323892402943117259340963757", "0.003309993442812283644233664477566576897424326783544269304"], "2l_CA": ["-0.001195279473537673314005613024971822222230732642643337962", "-0.002814875547192531408344483081314262957946065271727589208"]}, "+--0": {"1l": ["-0.00000007190167657428500964243916414049624873352628551484979521", "0.007450820642451374834781649397857971263617429420210170044"], "2l_CF": ["-0.5480196495073025274686952727716779269491618643590320656", "-0.9644798976998745807228906839793305624698905643704728946"], "2l_CA": ["0.3483025466915964934311542120215608146018798086267398736", "0.8190565708932476181355511591512715919055791511118417102"]}, "+---": {"1l": ["0.00001370014263605265467302948445652709470948598828277261811", "-2.356189581960902456525808615563782999347278756316873998"], "2l_CF": ["173.300397941157930830715676024191487307146094801607958", "306.2924270998732513025612022811407618440960877425474095"], "2l_CA": ["-110.1441078914201248464163017754944014263730929101312042", "-259.6583057824496994226582206904235050230668697692525937"]}, "-+++": {"1l": ["0.0000137001426360526546730294844565270947094859882827725821", "-2.356189581960902456525808615563782999347278756316873998"], "2l_CF": ["173.3003979411579308307156760241914873071460948016079581", "306.2924270998732513025612022811407618440960877425474094"], "2l_CA": ["-110.1441078914201248464163017754944014263730929101312043", "-259.6583057824496994226582206904235050230668697692525937"]}, "-++0": {"1l": ["0.00000007190167657428500964243916414049624873352628551484968133", "-0.007450820642451374834781649397857971263617429420210170044"], "2l_CF": ["0.5480196495073025274686952727716779269491618643590320656", "0.9644798976998745807228906839793305624698905643704728946"], "2l_CA": ["-0.3483025466915964934311542120215608146018798086267398736", "-0.8190565708932476181355511591512715919055791511118417102"]}, "-++-": {"1l": ["0.0000000001123114708569961376902527092715659225547841331332107612", "-0.00002552514129453838492753705245581557545645429350595202742"], "2l_CF": ["0.001881527456655186876589078776323892402943117259340963757", "0.003309993442812283644233664477566576897424326783544269304"], "2l_CA": ["-0.001195279473537673314005613024971822222230732642643337962", "-0.002814875547192531408344483081314262957946065271727589208"]}, "-+0+": {"1l": ["0.01708608164213205787129673701451854021411102032982507497", "-0.0000002969911408469300524697874841054878983222315336583070806"], "2l_CF": ["-0.6162215822680600057314830300825706489739017440572624843", "-1.245240060037104510092951346622374345833022125661063939"], "2l_CA": ["0.6079344091658580812880140490699564760675413504530835434", "1.04066504763254246971710079318883313551172113904494586"]}, "-+00": {"1l": ["0.00005641421250100946099947655164962224716320358377210145775", "0.00004908571329180728683355678874261158871851142601045984959"], "2l_CF": ["-0.003867338557484170194149414302084327814337584126273178495", "-0.008008355034763792360232324828819550508299578237763555661"], "2l_CA": ["0.003474539839396126924209180299475094197807982085678526119", "0.007279281241926318469045046341845939547624780027139016027"]}, "-+0-": {"1l": ["0.00000007190167657428500964243916414049621625197439144691735917", "-0.007450820642451374834781649397857971263642940371412069942"], "2l_CF": ["0.5480196495073025274686952727716779272381177500086603939", "0.9644798976998745807228906839793305623653977082474910624"], "2l_CA": ["-0.3483025466915964934311542120215608151745945316229456573", "-0.8190565708932476181355511591512715915921005827428962037"]}, "-+-+": {"1l": ["7.439577716224097191756206417130132376353767494074181974", "-3.92704448282809555165727306367915546383013559566262932"], "2l_CF": ["-11.74661741705698150407893042456793460601271296297892788", "10.97401458765252962550727729795227486419679861646976678"], "2l_CA": ["73.67569115549865764956614993185151357726264264069510206", "-68.58893898243283160977092917766244677841338448343247228"]}, "-+-0": {"1l": ["0.01708608164213205787129673701451854021407853877793100709", "-0.0000002969911408469300524697874841054879238331827355449263801"], "2l_CF": ["-0.6162215822680600057314830300825706486849458584076346778", "-1.245240060037104510092951346622374345937514981784041824"], "2l_CA": ["0.6079344091658580812880140490699564754948266274568762345", "1.040665047632542469717100793188833135825199707413891279"]}, "-+--": {"1l": ["0.00001370014263605265467302948445652709470948598828277256997", "-2.356189581960902456525808615563782999347278756316874023"], "2l_CF": ["173.3003979411579308307156760241914873071460948016079599", "306.2924270998732513025612022811407618440960877425474127"], "2l_CA": ["-110.1441078914201248464163017754944014263730929101312054", "-259.6583057824496994226582206904235050230668697692525965"]}, "--++": {"1l": ["-0.6154511198267239229596428679450196234583038577371299391", "8.801189372566414445136429225251293244439328816947985236"], "2l_CF": ["-274.5251540208887098505523009090520240764785018516211849", "-255.7557585565438875999682227982581769974285163801233588"], "2l_CA": ["217.6368606207145352322311409205828509782425632636117091", "333.3216516173528394069392283128724538530218627758389597"]}, "--+0": {"1l": ["0.005142167107956305526965002269633799559406644166412625361", "0.03181315823190191407679263479110926403991203520613859046"], "2l_CF": ["-1.378375789670151223507086505003601098180303753913671906", "-1.224433110215093026500411192946430755892739661505900943"], "2l_CA": ["1.090462301081386758300621499348462941127952857285945844", "1.445789938374826675704495147185507012426558685296494526"]}, "--+-": {"1l": ["0.00002812384988300962745979171853295542668914408797431538648", "0.0001194884136284073271745797083443978256149533779084485355"], "2l_CF": ["-0.00465170737048652767622169266845938604196031233162854086", "-0.002203949831012629039273673082353112266183146480800464622"], "2l_CA": ["0.003968113189763729539562358767837891563927073478155879204", "0.003739925462883505249143861762781076569027940816162827062"]}, "--0+": {"1l": ["-0.005142167107956305526965002269633799559426734943121930596", "-0.0318131582319019140767926347911092640399393470905903877"], "2l_CF": ["1.378375789670151223507086505003601098377270524591624326", "1.224433110215093026500411192946430755882332804346450429"], "2l_CA": ["-1.09046230108138675830062149934846294150638022538507382", "-1.445789938374826675704495147185507012242628401805776725"]}, "--00": {"1l": ["-0.00008526162699492340657300101980247891361620256976456712495", "-4.712667226462353534992799947332997405935047368460710059"], "2l_CF": ["2.657928444408481091734848100316539049549861090973379805", "9.078061116451535797944037131280603431255361938753273071"], "2l_CA": ["-15.80239620378220797007644126289377571314603488803813506", "-48.16049225663823665921407479733842136287303771114933403"]}, "--0-": {"1l": ["0.01542650132386891658089500680890139867847210843124771637", "0.09543947469570574223037790437332779211988488877880963531"], "2l_CF": ["-3.171435687357011481116353287380313122953933025664129715", "-2.157357228512988049743530822051225844188735483697419119"], "2l_CA": ["2.728344001148972721221361936238126068156911032994756788", "3.315047727616657390758720726019624901693158349422997922"]}, "---+": {"1l": ["0.00002812384988300962745979171853295542668914408797431533826", "0.0001194884136284073271745797083443978256149533779084702954"], "2l_CF": ["-0.004651707370486527676221692668459386041960312331630125877", "-0.002203949831012629039273673082353112266183146480803270742"], "2l_CA": ["0.003968113189763729539562358767837891563927073478156885774", "0.003739925462883505249143861762781076569027940816165224451"]}, "---0": {"1l": ["-0.0154265013238689165808950068089013986784520176545384112", "-0.09543947469570574223037790437332779211985757689435785119"], "2l_CF": ["3.171435687357011481116353287380313122756966254986174568", "2.157357228512988049743530822051225844199142340856872714"], "2l_CA": ["-2.728344001148972721221361936238126067778483664895630078", "-3.315047727616657390758720726019624901877088632913718617"]}, "----": {"1l": ["10.4609399215594846933632141884948233888752621248180017", "79.21070435309773000622786302726163919995395853518125684"], "2l_CF": ["-2502.297491210489704222111722743137784634444441274242349", "-2275.250175936925935692809875351250393253269739071897972"], "2l_CA": ["2081.104601986920048681776241575781256839519783971961489", "2963.509844942131935794617323361052021939265984076806594"]}}, "A": {"1l": {"1": ["-1.202975210465748967070502429677823681305186041704137549", "-56.17979120808527230089177263420585920703358895662961709"], "2": ["-9.257992084924389000120662216095843922498790176481159987", "-30.09951023146812382427734341733093065245934708204406169"], "4": ["1.580202177256466643318130792270847080126653095157527571", "471262.1369614907538264643258009111390736829247598457519"], "5": ["3.724066301631715166885919438962770927433291744519912343", "1413743.132900668888151133347327053894521904575171442324"], "8": ["-4.309091266844893664685948635578750992460266801902011913", "157064.5828307897727426823655367361253917917635837518979"], "9": ["1.863808406039020437227614604097001642846263840424160653", "471262.1136996174769026612455011882404022752180458186345"], "16": ["-1.048815998251233948384222248416047038968071828904927719", "-1570805.944701087462345092396558779085013819911003094096"], "17": ["-1.460680427619805196414046776005139279561187913129080817", "-235622.7869355192544977330157139475454328563517964612233"], "18": ["0.7811973369279719128445871175936572563760696484803777873", "-117799.9329372361592879410515156224603173247285693268732"], "3": ["1.818392212363034188400644886885583695761431746254121513", "46.59295967425329299370670426150156787852075219052609093"], "6": ["1.140918186050224908766253314784294820630136352422257651", "157114.417854252533978550062247896519971324719173124249"], "7": ["1.58020217725646664331813079227084708012959183103458329", "471262.1369614907538264643258009111390736829243327161272"], "10": ["-0.1275573425360454187652286196349698848232479218733276272", "-1413702.753535268658837229168620552841194133739809409616"], "11": ["-2.936389452654665122739763629103129587289132353169294769", "-471264.8935986261157449563929075355358915379695669255718"], "12": ["2.936389452654665122739763629103129587289132353169294769", "471264.8935986261157449563929075355358915379695669255718"], "13": ["0.1275573425360454187652286196349698848232479218733276272", "1413702.753535268658837229168620552841194133739809409616"], "14": ["-1.863808406039020437227614604097001642846263840424160653", "-471262.1136996174769026612455011882404022752180458186345"], "15": ["4.309091266844893664685948635578750992460266801902011913", "-157064.5828307897727426823655367361253917917635837518979"], "19": ["1.651248288537719548601460640589623611689784707357228798", "510510.4821428796020907600626618760645874442497756409905"], "20": ["-1.460680427619805196414046776005136198073276893551715928", "-235622.7869355192544977330157139475454304361568506150076"]}, "2l_CF": {"1": ["2133.51536460193420853129647329551555776940977252237183", "2598.265131920980557070614651902040623154820132199360538"], "2": ["888.6861857671815939215577354488377256858532073465285358", "595.8604331668848290506379422874110377113378292033901292"], "4": ["-34661187.22448207292642999263485001040385810430614659675", "-61259962.3413542242665853217533182473380233592132337198"], "5": ["-103981808.5612422804792627404959191638483514880056891104", "-183777280.2105626482441217366264627374156032977678409409"], "8": ["-11553023.29737320423295366072714606869741116221714203641", "-20419458.94018817617801948899983077030539442057767018662"], "9": ["-34661199.69766160286161393289345600737220921614023985599", "-61260201.3109170752074977737390900297131887928097033306"], "16": ["115534705.3116482681400402720361114378334049014220522868", "204196540.0038237564466965493904298745825420089550724061"], "17": ["17453667.31374556715440251437905280436523447352934861758", "31161445.75266639084391039776019142941751477323416425626"], "18": ["9034620.795946552864497902171749399446354612888372518964", "15744098.78829204631419971100017864403584725129696627803"], "3": ["-1801.213606042413876560960480576885601664100757872385135", "-2240.401483281720384102961229203970705193185849744433266"], "6": ["-11554812.17012410348258802998218420874513100109706119136", "-20421357.43898953787312736333940020597289037821484272552"], "7": ["-34661187.22448207292642999263485001040385812612332174801", "-61259962.34135422426658532175331824733802333689873793081"], "10": ["103980389.4330593078772002115035537033682332326906804799", "183775794.1032829342524630555156682822447029377140516118"], "11": ["34661311.70473533870065736724709668925519899526773923935", "61260122.7411853375382025661486813347295170955311605555"], "12": ["-34661311.70473533870065736724709668925519899526773923935", "-61260122.7411853375382025661486813347295170955311605555"], "13": ["-103980389.4330593078772002115035537033682332326906804799", "-183775794.1032829342524630555156682822447029377140516118"], "14": ["34661199.69766160286161393289345600737220921614023985599", "61260201.3109170752074977737390900297131887928097033306"], "15": ["11553023.29737320423295366072714606869741116221714203641", "20419458.94018817617801948899983077030539442057767018662"], "19": ["-37507537.83953217486007224335109697627928921964731420536", "-66056941.11064087252370911330317403203826095196332401668"], "20": ["17453667.31374556715440251437905280433782155707291845734", "31161445.75266639084391039776019142942742789173235035569"]}, "2l_CA": {"1": ["-1589.83185166024690106320387612528524106013885529548166", "-2807.906089221048512401670188715724315616860077028456474"], "2": ["-821.7085653516205271346363734227211388203116782350683545", "-934.5791729677946097633403052463586607782520640695532444"], "4": ["22029686.35270155581138707771512643699742602830429304825", "51933192.48786496932812352154989848963027705811668219845"], "5": ["66087775.14221724291513977605940192343390840170738071931", "155796956.8554099195165182470477692377725156789418182"], "8": ["7342630.426377418777151816465298916520318674790311192192", "17310342.81942380827042035043974902764256380188150103539"], "9": ["22029676.63912156300824565951222204020389354031039309691", "51933359.75423225153717166825546382704277136408609234489"], "16": ["-73430333.8217182875472523807768787570375070641811130016", "-173107132.8126287533183039259389630533315289113569600069"], "17": ["-11076313.60082566927156766906013668237126669112263258664", "-26412278.5938448754112126545355690278579453120433397719"], "18": ["-5691890.306651478914324251676467858521165660762711340479", "-13737680.58985493113146219257456655733103863717367017896"], "3": ["1335.472577548267937369587225557137618628858319795390234", "2388.019956695077562552230931784153342966151724774475473"], "6": ["7344029.924759827493493932402713754913795769556607596592", "17312513.26790075735040756812745184849342299606051810906"], "7": ["22029686.35270155581138707771512643699742607438367160048", "51933192.48786496932812352154989848963027702739155105001"], "10": ["-66086663.82670359588547679388761474791008833762646749162", "-155795229.6882701351498052321938844294199540520106609989"], "11": ["-22029785.20957681503037613915038098529689629518725980754", "-51933351.42326964322421136619880848673364600847780029314"], "12": ["22029785.20957681503037613915038098529689629518725980754", "51933351.42326964322421136619880848673364600847780029314"], "13": ["66086663.82670359588547679388761474791008833762646749162", "155795229.6882701351498052321938844294199540520106609989"], "14": ["-22029676.63912156300824565951222204020389354031039309691", "-51933359.75423225153717166825546382704277136408609234489"], "15": ["-7342630.426377418777151816465298916520318674790311192192", "-17310342.81942380827042035043974902764256380188150103539"], "19": ["23844232.25268110700908130714896780813062946034196427177", "56046196.3937923027996497459628067901677533097744858552"], "20": ["-11076313.60082566927156766906013668231693389627553539854", "-26412278.59384487541121265453556902788768466753789807019"]}}, "sec": 157.9}

==> anc/paper2/zz/points/zz_b1o2_d6_p60.json <==
{"beta": "1/2", "delta_exp": 6, "dps": 60, "x": "0.333333333333333333333333333333333333333333333333333333333333", "s": "5.33333333333333333333333333333333333333333333333333333333333", "t": "-0.333334333333333333333333333333333333333333333333333333333333", "pT2": "0.000000499999812499999999999999999999999999999999999999999999989012", "G": ["-6.41734083997630908988453786529901519271617972369068629205967", "1.57079632679489661923132169163975144209858469968755291048747"], "li22_max_rate": 0.9999999722222129, "li22_bad_order": 0, "M": {"++++": {"1l": ["10.4611042707065190830184571566455009530334161245193435746358", "95.4870270413732812736046736382234820586264909563404498864616"], "2l_CF": ["-3714.89900837759704713781690943636333600738674909965138832944", "-4439.99000658676551601903665612278567276197696665885444201458"], "2l_CA": ["2849.70485754394671922527148719140609271171931116277147100054", "4789.4690817431748651784415040042655206733667326335243181587"]}, "+++0": {"1l": ["0.00487846053386871060024046417069899799859980413706874639828693", "0.0383187377999084834723314763388290926284231880196867331760517"], "2l_CF": ["-1.55806340996366222254249350449953995914089166313101739263418", "-1.55913442322116503513387485769841287345768745564268772800475"], "2l_CA": ["1.22151250459548490764053750930315968586770845434234199571561", "1.83585281208400618014286240071950307148060604432556631867902"]}, "+++-": {"1l": ["0.00000281249318791039740978792171433633640947181447026310770757337", "0.0000160177913432023871023323222173366602221896531019283849434022"], "2l_CF": ["-0.000737069791177350224077369487840621466784857332814857771411949", "-0.000620055120626580618217477270964985747558556964395587855770938"], "2l_CA": ["0.000573335395588402694480658721823028097537860765141676062221351", "0.000736887566600848848534143758585862058961952933233702603096123"]}, "++0+": {"1l": ["-0.00487846053386871060024046417069899799859982167346395974718984", "-0.0383187377999084834723314763388290926284231648459367074984517"], "2l_CF": ["1.55806340996366222254249350449953995913794655086729943542863", "1.55913442322116503513387485769841287345718213921281698647608"], "2l_CA": ["-1.22151250459548490764053750930315968587137292780214385576155", "-1.83585281208400618014286240071950307148208040838841529757318"]}, "++00": {"1l": ["-0.00000852637458836427232911988217898075479459010370019455122471485", "-4.71242494295161554804341238895262382471036261701468163779702"], "2l_CF": ["2.64873644927083735668804624278074167904523562509268779720727", "9.07261717818812330391805618007382429435219282673809655976022"], "2l_CA": ["-15.7942772942610766847772451994008576001184355203619826322275", "-48.1524441378681139410467023128819105961652092408324066079142"]}, "++0-": {"1l": ["0.00162615351128957020008015472356633266620001092818540373791584", "0.0127729125999694944907771587796096975428078281835948524533752"], "2l_CF": ["-0.643663259981824842030462514376382364345733774930372722366927", "-0.762021304584837494850927726342920196592084686230322494966176"], "2l_CA": ["0.475776059509971673432931782481784901870276464304732856189762", "0.766396728227047921906056324490378281110110907574204343172668"]}, "++-+": {"1l": ["0.00000281249318791039740978792171433633640947181447026310770829051", "0.0000160177913432023871023323222173366602221896531019283855505264"], "2l_CF": ["-0.000737069791177350224077369487840621466784857332814857825032993", "-0.000620055120626580618217477270964985747558556964395587970579346"], "2l_CA": ["0.0005733353955884026944806587218230280975378607651416760950932", "0.000736887566600848848534143758585862058961952933233702692544609"]}, "++-0": {"1l": ["-0.0016261535112895702000801547235663326661999933917901903890125", "-0.0127729125999694944907771587796096975428078513573448781291101"], "2l_CF": ["0.643663259981824842030462514376382364348678887194090679368394", "0.762021304584837494850927726342920196592590002660193236169352"], "2l_CA": ["-0.4757760595099716734329317824817849018666119908449309961044", "-0.766396728227047921906056324490378281108636543511355364084961"]}, "++--": {"1l": ["-0.615432858810386768553504760372722116329620430774460599679734", "10.6096696712636979192894081820248313398473878838821031175436"], "2l_CF": ["-409.259501606291245287232685074127668814243322468957516409984", "-496.283765429305914108236788046428951065803522239859428143821"], "2l_CA": ["303.037361598127627427897252150173103894569827707811674748222", "536.206927175963891868121531139600050172761749810446733767441"]}, "+-++": {"1l": ["0.00000137006595141506952494930442770696824665019153296445693865831", "-2.35619399932356378384305175375712252703593861879296356421617"], "2l_CF": ["207.38973909743541429600568844666136357366817814673289763435", "445.805371742964792963230472246261660006594888991281885315747"], "2l_CA": ["-127.189237388870583273070837288939498782373343912480531390907", "-346.635700115871514393502202645474088510990865999575455574908"]}, "+-+0": {"1l": ["-0.0054032109528713875095317396848507141602622447220232177679904", "0.0000000093920161825495187399533679192240632335331263518489922157313"], "2l_CF": ["0.228957300107792624301426397249141569067341775821546311428426", "0.553725833738666965376351635377474363029128891729935108129281"], "2l_CA": ["-0.20929457398936924992160098006105162557490765839130807263027", "-0.440288176688417534078071810573370730777646263163514735542303"]}, "+-+-": {"1l": ["7.43972254483244990734105011960052746817195976610813273307377", "-3.92699618384435415498217274043124676281468429008120110795411"], "2l_CF": ["-11.7490898216937820167963734651374258922786629893194100358519", "10.9672304242512721902088070631134667010631104427918548910706"], "2l_CA": ["73.6798011635909233683278376324313850251761241878009979487638", "-68.5816655490077346996956836197680792008507575323459512480334"]}, "+-0+": {"1l": ["-0.00000000227376952462665491888865393561420997807583850845347847577579", "0.00235619067774974081772867200574263005953334481079782891692736"], "2l_CF": ["-0.207389578815380496594294454845347714307023195758482007098553", "-0.444510703302613323547138102431598801107243562785592817114736"], "2l_CA": ["0.127189108503985880577485520510551640354611550955381950324044", "0.345988212015230452906573633769146163833436510257658989696597"]}, "+-00": {"1l": ["0.00000564152011537361655944264760572201844880691066611029750240734", "0.00000490872180157558310421679394409731801475272207443494361955594"], "2l_CF": ["-0.000454914480612166472678884286548616647737898441423972322055759", "-0.00112343657427377927059307652114534739802919111212156532087199"], "2l_CA": ["0.000381548620292174699835936430776239492565774825907261926645243", "0.000951681938790341394335333576325325441724361922284172872634232"]}, "+-0-": {"1l": ["-0.00540321095287138750953173968485071416026229287024474406158259", "0.00000000939201618254951873995336791922406323353312635184842936511756"], "2l_CF": ["0.228957300107792624301426397249141569062805828167997244684234", "0.553725833738666965376351635377474363028096275800554121995371"], "2l_CA": ["-0.209294573989369249921600980061051625580339291360503603690337", "-0.440288176688417534078071810573370730779711495022276707919327"]}, "+--+": {"1l": ["0.00000000000112312531630750560176845135306871886248461241998042832026622", "-0.00000255254104080993424781824523409122145458314973960921192685146"], "2l_CF": ["0.000225083383431215571363286988366953864338106224734919267349587", "0.000482440819233793831399625313569457392954482176831454941883937"], "2l_CA": ["-0.00013799390752842921315120689262568625286762640744164995281523", "-0.000375864870305624380778816075539160643460468639485813209448983"]}, "+--0": {"1l": ["-0.00000000227376952462665491888865393561421002622406003474707092480679", "0.00235619067774974081772867200574263005953334481079782891692738"], "2l_CF": ["-0.207389578815380496594294454845347714311559143412031073855976", "-0.444510703302613323547138102431598801108276178714973803256495"], "2l_CA": ["0.127189108503985880577485520510551640349179917986186419297495", "0.345988212015230452906573633769146163831371278398897017413093"]}, "+---": {"1l": ["0.00000137006595141506952494930442770696824665019153296445693883733", "-2.3561939993235637838430517537571225270359386187929635642165"], "2l_CF": ["207.389739097435414296005688446661363573668178146732897634379", "445.80537174296479296323047224626166000659488899128188531581"], "2l_CA": ["-127.189237388870583273070837288939498782373343912480531390925", "-346.635700115871514393502202645474088510990865999575455574957"]}, "-+++": {"1l": ["0.00000137006595141506952494930442770696824665019153296445693937548", "-2.3561939993235637838430517537571225270359386187929635642165"], "2l_CF": ["207.389739097435414296005688446661363573668178146732897634379", "445.80537174296479296323047224626166000659488899128188531581"], "2l_CA": ["-127.189237388870583273070837288939498782373343912480531390925", "-346.635700115871514393502202645474088510990865999575455574957"]}, "-++0": {"1l": ["0.00000000227376952462665491888865393561421002622406003474707092534494", "-0.00235619067774974081772867200574263005953334481079782891692738"], "2l_CF": ["0.207389578815380496594294454845347714311559143412031073855976", "0.444510703302613323547138102431598801108276178714973803256495"], "2l_CA": ["-0.127189108503985880577485520510551640349179917986186419297495", "-0.345988212015230452906573633769146163831371278398897017413093"]}, "-++-": {"1l": ["0.00000000000112312531630750560176845135306871886248461241998042832080437", "-0.00000255254104080993424781824523409122145458314973960921192685146"], "2l_CF": ["0.000225083383431215571363286988366953864338106224734919267349586", "0.000482440819233793831399625313569457392954482176831454941883937"], "2l_CA": ["-0.00013799390752842921315120689262568625286762640744164995281523", "-0.000375864870305624380778816075539160643460468639485813209448983"]}, "-+0+": {"1l": ["0.00540321095287138750953173968485071416026229287024474406158259", "-0.00000000939201618254951873995336791922406323353312635184842936511756"], "2l_CF": ["-0.228957300107792624301426397249141569062805828167997244704626", "-0.553725833738666965376351635377474363028096275800554122036154"], "2l_CA": ["0.209294573989369249921600980061051625580339291360503603690337", "0.440288176688417534078071810573370730779711495022276707817369"]}, "-+00": {"1l": ["0.00000564152011537361655944264760572201844880691066611029750240734", "0.00000490872180157558310421679394409731801475272207443494361955594"], "2l_CF": ["-0.000454914480612166472678884286548616647737898441423972322055759", "-0.00112343657427377927059307652114534739802919111212156532071268"], "2l_CA": ["0.000381548620292174699835936430776239492565774825907261926645243", "0.000951681938790341394335333576325325441724361922284172872634232"]}, "-+0-": {"1l": ["0.00000000227376952462665491888865393561420997807583850845347847667271", "-0.00235619067774974081772867200574263005953334481079782891692736"], "2l_CF": ["0.207389578815380496594294454845347714307023195758482007098553", "0.444510703302613323547138102431598801107243562785592817114736"], "2l_CA": ["-0.127189108503985880577485520510551640354611550955381950324044", "-0.345988212015230452906573633769146163833436510257658989696597"]}, "-+-+": {"1l": ["7.43972254483244990734105011960052746817195976610813273307377", "-3.92699618384435415498217274043124676281468429008120110795411"], "2l_CF": ["-11.7490898216937820167963734651374258922786629893194100358522", "10.9672304242512721902088070631134667010631104427918548910703"], "2l_CA": ["73.679801163590923368327837632431385025176124187800997948764", "-68.5816655490077346996956836197680792008507575323459512480335"]}, "-+-0": {"1l": ["0.0054032109528713875095317396848507141602622447220232177679904", "-0.0000000093920161825495187399533679192240632335331263518489922157313"], "2l_CF": ["-0.228957300107792624301426397249141569067341775821546311428426", "-0.553725833738666965376351635377474363029128891729935108129281"], "2l_CA": ["0.20929457398936924992160098006105162557490765839130807263027", "0.440288176688417534078071810573370730777646263163514735542303"]}, "-+--": {"1l": ["0.00000137006595141506952494930442770696824665019153296445693955523", "-2.35619399932356378384305175375712252703593861879296356421617"], "2l_CF": ["207.38973909743541429600568844666136357366817814673289763435", "445.805371742964792963230472246261660006594888991281885315747"], "2l_CA": ["-127.189237388870583273070837288939498782373343912480531390907", "-346.635700115871514393502202645474088510990865999575455574908"]}, "--++": {"1l": ["-0.615432858810386768553504760372722116329620430774460599679737", "10.6096696712636979192894081820248313398473878838821031175435"], "2l_CF": ["-409.259501606291245287232685074127668814243322468957516409983", "-496.283765429305914108236788046428951065803522239859428143822"], "2l_CA": ["303.037361598127627427897252150173103894569827707811674748222", "536.206927175963891868121531139600050172761749810446733767442"]}, "--+0": {"1l": ["0.0016261535112895702000801547235663326661999933917901903890125", "0.0127729125999694944907771587796096975428078513573448781291101"], "2l_CF": ["-0.643663259981824842030462514376382364348678887194090679368394", "-0.762021304584837494850927726342920196592590002660193236169352"], "2l_CA": ["0.4757760595099716734329317824817849018666119908449309961044", "0.766396728227047921906056324490378281108636543511355364084961"]}, "--+-": {"1l": ["0.00000281249318791039740978792171433633640947181447026310770793175", "0.0000160177913432023871023323222173366602221896531019283855505264"], "2l_CF": ["-0.000737069791177350224077369487840621466784857332814857824953338", "-0.000620055120626580618217477270964985747558556964395587970599259"], "2l_CA": ["0.000573335395588402694480658721823028097537860765141676095043415", "0.000736887566600848848534143758585862058961952933233702692534653"]}, "--0+": {"1l": ["-0.00162615351128957020008015472356633266620001092818540373791583", "-0.0127729125999694944907771587796096975428078281835948524533752"], "2l_CF": ["0.643663259981824842030462514376382364345733774930372722366927", "0.762021304584837494850927726342920196592084686230322495047742"], "2l_CA": ["-0.475776059509971673432931782481784901870276464304732856189762", "-0.766396728227047921906056324490378281110110907574204343091102"]}, "--00": {"1l": ["-0.00000852637458836427232911988217898075479459010370019455122471483", "-4.71242494295161554804341238895262382471036261701468163779702"], "2l_CF": ["2.64873644927083735668804624278074167904523562509268779720735", "9.07261717818812330391805618007382429435219282673809655976022"], "2l_CA": ["-15.7942772942610766847772451994008576001184355203619826322275", "-48.1524441378681139410467023128819105961652092408324066079142"]}, "--0-": {"1l": ["0.00487846053386871060024046417069899799859982167346395974718986", "0.0383187377999084834723314763388290926284231648459367074984517"], "2l_CF": ["-1.55806340996366222254249350449953995913794655086729943540823", "-1.55913442322116503513387485769841287345718213921281698651686"], "2l_CA": ["1.22151250459548490764053750930315968587137292780214385576155", "1.83585281208400618014286240071950307148208040838841529759357"]}, "---+": {"1l": ["0.00000281249318791039740978792171433633640947181447026310770864968", "0.0000160177913432023871023323222173366602221896531019283849434022"], "2l_CF": ["-0.000737069791177350224077369487840621466784857332814857771630999", "-0.000620055120626580618217477270964985747558556964395587855651456"], "2l_CA": ["0.000573335395588402694480658721823028097537860765141676062380661", "0.00073688756660084884853414375858586205896195293323370260313595"]}, "---0": {"1l": ["-0.00487846053386871060024046417069899799859980413706874639828696", "-0.0383187377999084834723314763388290926284231880196867331760517"], "2l_CF": ["1.55806340996366222254249350449953995914089166313101739263418", "1.55913442322116503513387485769841287345768745564268772800475"], "2l_CA": ["-1.22151250459548490764053750930315968586770845434234199571561", "-1.83585281208400618014286240071950307148060604432556631867902"]}, "----": {"1l": ["10.4611042707065190830184571566455009530334161245193435746358", "95.4870270413732812736046736382234820586264909563404498864616"], "2l_CF": ["-3714.89900837759704713781690943636333600738674909965138832944", "-4439.99000658676551601903665612278567276197696665885444201458"], "2l_CA": ["2849.70485754394671922527148719140609271171931116277147100054", "4789.4690817431748651784415040042655206733667326335243181587"]}}, "A": {"1l": {"1": ["-1.20297640039982360772530908901366407743171049125020855080121", "-65.2220430476057855977104223336017152191410059110007707667045"], "2": ["-9.25813060790224744528264149208424215815828050719000524113354", "-37.3335737989707393845434137121397734502061660877152491277835"], "4": ["1.58021903289121113612121646463367335487117168156343549298744", "4712416.28827378560308488892962157054535572119982397166246665"], "5": ["3.72416345890248060649008783943219784738337183270473621818509", "14137200.8395256277815735924630420495152249942803667867715219"], "8": ["-4.30912306759693227823636528886236482279037848205055356265681", "1570777.6599968302309374996885360089296859492348279044979917"], "9": ["1.86374907202832137596916040615788511171613705919162947055959", "4712414.9087235433515997148992935426419779495940007984816371"], "16": ["-1.04888300827411535652298096809681136443474193990306601594295", "-15707976.5024505714841143406589977035825185159360993928646508"], "17": ["-1.46066567256681461493580999182718156857280899615314971630708", "-2356197.82813194837499236931172866047058657184688859258387536"], "18": ["0.78120000887020046482427978172786961756077161009756437581096", "-1178086.09716283177267229047717049064610608898591598315555809"], "3": ["1.81840584737807905397986083313422681417092278707646040414518", "53.8269458399829534497209548363904775875040184443600753868996"], "6": ["1.14092313635421491687586211577813883583447754911968210645355", "1570836.76332858104210295457634886310919185219018510815115208"], "7": ["1.58021903289121113612121646463367335487119464043747499079033", "4712416.28827378560308488892962157054535572119984135197824471"], "10": ["-0.127635609207590834610965031031842911606059758190093159691654", "-14137153.0003590397649148096166207858440038019254879860723985"], "11": ["-2.93640575851074986259887165655959874510963702996160107641304", "-4712419.49701685089876971245572733190949891505950407334521162"], "12": ["2.93640575851074986259887165655959874510963702996160107641304", "4712419.49701685089876971245572733190949891505950407334521162"], "13": ["0.127635609207590834610965031031842911606059758190093159691654", "14137153.0003590397649148096166207858440038019254879860723985"], "14": ["-1.86374907202832137596916040615788511171613705919162947055959", "-4712414.9087235433515997148992935426419779495940007984816371"], "15": ["4.30912306759693227823636528886236482279037848205055356265681", "-1570777.6599968302309374996885360089296859492348279044979917"], "19": ["1.65127984196476447216448494479509166205372832935318826616827", "5105091.09425005113985879393580602305785842346483592118563738"], "20": ["-1.46066567256681461493580999182718142412806316711046073710873", "-2356197.82813194837499236931172866047058657184688859258387536"]}, "2l_CF": {"1": ["2954.89490245528036119721900393651860170786188763115945234153", "4405.44533308729119611895832952314668971825662537414141338415"], "2": ["1382.17387420784899352866436097287028293340697273248151242719", "1371.96084730209651247436673409992301162607693141872692562919"], "4": ["-414780979.172327950908461373624385333237409491069818857790704", "-891613152.361740896215837759920883031152622966513167131495167"], "5": ["-1244340630.45947966513022770780802318350783689305896016493687", "-2674835370.19760488456155884501125695166395338266582079949234"], "8": ["-138259259.802154561420256913575909281248828605171690587086525", "-297203251.577109649374924382746842898946170516134730533495188"], "9": ["-414780936.758531589961199382511916308990412449451499237392062", "-891613402.736469079989939715371998608921995189437144655546842"], "16": ["1382599725.80542677451319433435627223274432538169069138411543", "2972038312.21163669640266677974162887257641901798523945298634"], "17": ["208623743.984933542069980064115744377130975106379921427667683", "452027231.538567282340754925038348019336709556969095058245722"], "18": ["107395314.716780918942514448370263063228844503430325020375371", "229916485.510273545237465656914517032038158652758035047943856"], "3": ["-2476.50409132967427005852767364224237571344805542718925761729", "-3760.55790250173141290432069965166660253051867524031323683501"], "6": ["-138261813.275217248967842883664437483331426713200519301946406", "-297206671.554181117287770303359549051390010728739629013229091"], "7": ["-414780979.172327950908461373624385333237409489876692091706082", "-891613152.36174089621583775992088303115262296611769243271097"], "10": ["1244338596.61740543386215189193161726924555082279153017241038", "2674832671.82894340012319420764600403595677564155875078521813"], "11": ["414781147.514870541917850526877173166970846412203803378251458", "891613415.608863601141097205705564753981399923631354774458875"], "12": ["-414781147.514870541917850526877173166970846412203803378251458", "-891613415.608863601141097205705564753981399923631354774458875"], "13": ["-1244338596.61740543386215189193161726924555082279153017241038", "-2674832671.82894340012319420764600403595677564155875078521813"], "14": ["414780936.758531589961199382511916308990412449451499237392062", "891613402.736469079989939715371998608921995189437144655546842"], "15": ["138259259.802154561420256913575909281248828605171690587086525", "297203251.577109649374924382746842898946170516134730533495188"], "19": ["-448933544.590839831668960740466598210983403400379508719304718", "-962544090.247745100751991615923005585531892003610779839604726"], "20": ["208623743.984933542069980064115744377144582956994983881311036", "452027231.53856728234075492503834801933980740649977821431709"]}, "2l_CA": {"1": ["-2090.68562628869738213441994126932108457412788384580736102766", "-4199.21851935646304621082934923005666174579508342268747115516"], "2": ["-1140.58747438239930836386574601687119984890654607831441301868", "-1630.15802643949651591657479137663627565486307702067120994839"], "4": ["254379576.799723063668210693375185181959912061336152739964923", "693273645.333305254969634549504296691066572653970113215539725"], "5": ["763137122.173084079169595485067062024546192347671557462609919", "2079817239.4201692449441397799485166134522669798718177536657"], "8": ["84792363.9124916546502116402196671832400947796597434430429417", "231089981.912051843555470162480980516778308141758187406207252"], "9": ["254379526.117542731777438701752532070633210130314179202102717", "693273783.851537656685964766501400746488436790062752635462586"], "16": ["-847929393.129993892950965050339172965449810165514745854519638", "-2310906980.96315092574791488277001982429530192123362153742641"], "17": ["-127806328.886431230246375496731416059275512837273275967036721", "-351548190.77649807994093925171237486345522841925812226118676"], "18": ["-65444712.2160602039892946684017490779582718585079717713941387", "-182228204.315400411900885975237509087976031552051085003595132"], "3": ["1745.2508235686928145725203310328509822047040382598488127374", "3547.46452527163411731081452275439746380727293226850809554339"], "6": ["84794238.1293236007539872382482906451174543424918093296986399", "231093363.479379733730985263620773349699612991113417041125685"], "7": ["254379576.799723063668210693375185181959912062661522620517052", "693273645.333305254969634549504296691066572654413264145565278"], "10": ["-763135629.115793240659662008033395181430994597274288133812904", "-2079814543.67453611303462840029311876361570096604263471559925"], "11": ["-254379702.095905790148875287946726930416793328037367730432609", "-693273881.174221713024319295617878117661689796418029237092518"], "12": ["254379702.095905790148875287946726930416793328037367730432609", "693273881.174221713024319295617878117661689796418029237092518"], "13": ["763135629.115793240659662008033395181430994597274288133812904", "2079814543.67453611303462840029311876361570096604263471559925"], "14": ["-254379526.117542731777438701752532070633210130314179202102717", "-693273783.851537656685964766501400746488436790062752635462586"], "15": ["-84792363.9124916546502116402196671832400947796597434430429417", "-231089981.912051843555470162480980516778308141758187406207252"], "19": ["275371365.876453019086698613943997954337696209227244549225295", "748760028.997977529518185872149022789642555497242776727162844"], "20": ["-127806328.886431230246375496731416059259217929199804441931185", "-351548190.776498079940939251712374863449032720196755949044024"]}}, "sec": 177.2}

==> anc/paper2/zz/points/zz_b1o2_d7_p65.json <==
{"beta": "1/2", "delta_exp": 7, "dps": 65, "x": "0.33333333333333333333333333333333333333333333333333333333333333333", "s": "5.3333333333333333333333333333333333333333333333333333333333333333", "t": "-0.33333343333333333333333333333333333333333333333333333333333333333", "pT2": "0.000000049999998124999999999999999999999999999999999999999999999999736261", "G": ["-7.5686332177232971271972533167320199192045785592878151271385740448", "1.5707963267948966192313216916397514420985846996875529104874722962"], "li22_max_rate": 0.9999999972222221, "li22_bad_order": 0, "M": {"++++": {"1l": ["10.461120705992615245824958143303219328658411937872563174788473764", "111.76308373156483152095995140714926286615984579448750038071102089"], "2l_CF": ["-5162.9705395901831663434476246660074088188006060447328119940557985", "-7579.7849641355242559232366038557965664053453769028563840908281557"], "2l_CA": ["3736.0350315604707601584959465137796862675006489397505288807605612", "7221.9017321837397533918642329034560349672904713293372910845576822"]}, "+++0": {"1l": ["0.0015427101307378088289290654435775643419499988261610980991590371102", "0.014690918688636784444066591852975704411183490238419592015870782857"], "2l_CF": ["-0.7054935612734373517310840763389872283564116346936018288213776932", "-0.91266748142105834764501869718950509715525511860819372888227053441"], "2l_CA": ["0.51833252837330973877734571636529253395961486687064207651408879161", "0.91955828079167922877076990483012999736163235085129389236560998312"]}, "+++-": {"1l": ["0.00000028125040081225285967192236856070501865671198131184788813578685553", "0.0000020086791073188853443341436871437640566250824197440434649006032231"], "2l_CF": ["-0.00010678394735295405922651590600548219261686849401862890351229908789", "-0.00012405814890291823233653988122035706998023193877348577562846598794"], "2l_CA": ["0.000077929379270516609418000956490953499961153323825732524932378101569", "0.00012399561764765589929722930408637781743182921433614419580833786984"]}, "++0+": {"1l": ["-0.0015427101307378088289290654435775643419499991433655197452160000569", "-0.014690918688636784444066591852975704411183490545441245025410196574"], "2l_CF": ["0.70549356127343735173108407633898722835643103737029025265041329975", "0.91266748142105834764501869718950509715524341881013656353478795694"], "2l_CA": ["-0.5183325283733097387773457163652925339596855366766151190912436055", "-0.91955828079167922877076990483012999736163943572116791695006403023"]}, "++00": {"1l": ["-0.00000085263957776986635817031832157548987581910632859289089606363327499", "-4.7123933904419204171005761703251475292031980450306476270267452734"], "2l_CF": ["2.6473140369652783449950490716033738474803144384115995366210099397", "9.0712919304842237050503753580348025393063666505204267427344102644"], "2l_CA": ["-15.793140761829417971106072692358705014420860996976113161760608659", "-48.150946464440437062255728763720831372769972908802292554113944699"]}, "++0-": {"1l": ["0.00051423671024593627630968848119252144731666641280055596724340072116", "0.0048969728962122614813555306176585681370611640576101155498410533249"], "2l_CF": ["-0.2816609244450200469797513226562920264264950354485823468178566369", "-0.41220793717920845900815522398932866323347204567172684236050259113"], "2l_CA": ["0.19806564585717991786228728334512103310215590703850496018567730896", "0.37275530929963506575960209825559508401197548904225852036953917626"]}, "++-+": {"1l": ["0.00000028125040081225285967192236856070501865671198131184788813579266259", "0.0000020086791073188853443341436871437640566250824197440434649190006372"], "2l_CF": ["-0.00010678394735295405922651590600548219261686849401862890351418553024", "-0.00012405814890291823233653988122035706998023193877348577563322771632"], "2l_CA": ["0.000077929379270516609418000956490953499961153323825732524933504528584", "0.00012399561764765589929722930408637781743182921433614419581182200414"]}, "++-0": {"1l": ["-0.00051423671024593627630968848119252144731666609559613432118643777416", "-0.0048969728962122614813555306176585681370611637505884625403016262444"], "2l_CF": ["0.28166092444502004697975132265629202642647563277189392298882602652", "0.4122079371792084590081552239893286632334837454697840077079956006"], "2l_CA": ["-0.19806564585717991786228728334512103310208523723253191760852264768", "-0.37275530929963506575960209825559508401196840417238449578509153758"]}, "++--": {"1l": ["-0.61543103266748719490833798407742007459350978468080043115669058207", "12.418120414618314613439994600794362540684427310498528249203833929"], "2l_CF": ["-570.15644342913314578099165814540861517162137830645867176694694253", "-845.15008032358744880908015333647460450843789451536519737764146387"], "2l_CA": ["401.51854952950595503059461226234221685032552344184082412196747943", "806.47735444275234213744733738076610841485875525158597519723285515"]}, "+-++": {"1l": ["0.00000013700711202997221668694008135653375403334669600761962661333990676", "-2.3561944411050104264812655642636957212070122889328371660943105026"], "2l_CF": ["241.47825646660640943252844398593643332898647921757611752006080323", "610.30135523926057425785229078009245566892470610762789610566633704"], "2l_CA": ["-144.2335419672691735976988157648668063880908587479212675086038589", "-446.10371270832632651136448065355030571491036191759957016612980342"]}, "+-+0": {"1l": ["-0.0017086490454835078221213746835259819865862434438864240767454408937", "0.00000000029700267848428151801665468081128432103051850015846781666728671267"], "2l_CF": ["0.083182446384581354939837293541293401687418349129102008090730517717", "0.2335817785829630786157800588159271364666053295321365929105166755"], "2l_CA": ["-0.071574757604899374882789447648175758904494629657474862035138249687", "-0.17834387101214373738111030798832313805179087773777273279028342957"]}, "+-+-": {"1l": ["7.4397370279324627195240192360047013247298931509099828516852608616", "-3.9269913536756831627505924324669420634213356420894278605811044997"], "2l_CF": ["-11.749375414185645588909670245353258523123943009805276998371218658", "10.966317998058144694586534920652859246663987844814434559858571932"], "2l_CA": ["73.680231348790011340586502253236610852520763459988203263877466966", "-68.580736224867315637562418930578402343592862501217865711860994106"]}, "+-0+": {"1l": ["-0.000000000071903028637329265324159720710429522349504717385543541379743016331", "0.0007450939993743742995265093966703373317837220482413503989517816255"], "2l_CF": ["-0.07636212377440125051949788879994542213472944521757377876688420236", "-0.19258493273122629552716637668203807473282536793884870503525708209"], "2l_CA": ["0.045610646314749526219894238437094209173155662826401385133926434392", "0.14086572422060223465475998459202576118242095278501897774208491509"]}, "+-00": {"1l": ["0.00000056415300020530507220035374716714734637534086627683289917666707383", "0.00000049087368492636735637351038179926105880857284877232838920329478338"], "2l_CF": ["-0.00005230917211154178552005199631642257466803651535023497068738317534", "-0.00014959978867296037419117723471703854556967199224616406106628009279"], "2l_CA": ["0.000041563767294773466577069836609355220358069782871099763479390137166", "0.00012004070174408646201977061449229369378015692538902906370029263179"]}, "+-0-": {"1l": ["-0.0017086490454835078221213746835259819865862437610908457228024038399", "0.00000000029700267848428151801665468081128432083121308401257747514741701257"], "2l_CF": ["0.083182446384581354939837293541293401687447257871273143138104750501", "0.23358177858296307861578005881592713646659063514241498870687041191"], "2l_CA": ["-0.071574757604899374882789447648175758904600942368852530585766201647", "-0.17834387101214373738111030798832313805180149035257166915957951737"]}, "+--+": {"1l": ["0.000000000000011231263770838017243573045697315519243993951783793557653108926443", "-0.00000025525437320177998522029501988537600067234537019351033622365225458"], "2l_CF": ["0.000026201267039035750409775328882786241018383099409980437498456046023", "0.000066094635467650729584935275316229518064203029811750194905633985902"], "2l_CA": ["-0.000015645861513891059438990737684146359172271904436183145196627776931", "-0.000048377272587899166364351541483183741960623066768971975255960955305"]}, "+--0": {"1l": ["-0.000000000071903028637329265324159720710429522666709139031600504325914432261", "0.00074509399937437429952650939667033733178372184893593425306143276515"], "2l_CF": ["-0.076362123774401250519497888799945422134700536475402643719509140262", "-0.19258493273122629552716637668203807473284006232857030923889795758"], "2l_CA": ["0.045610646314749526219894238437094209173049350115023716583298817958", "0.14086572422060223465475998459202576118241034017022004137278872774"]}, "+---": {"1l": ["0.00000013700711202997221668694008135653375403334669600761962661334135779", "-2.3561944411050104264812655642636957212070122889328371660943105169"], "2l_CF": ["241.47825646660640943252844398593643332898647921757611752006080469", "610.30135523926057425785229078009245566892470610762789610566634074"], "2l_CA": ["-144.23354196726917359769881576486680638809085874792126750860385978", "-446.10371270832632651136448065355030571491036191759957016612980612"]}, "-+++": {"1l": ["0.00000013700711202997221668694008135653375403334669600761962661334571415", "-2.3561944411050104264812655642636957212070122889328371660943105169"], "2l_CF": ["241.47825646660640943252844398593643332898647921757611752006080469", "610.30135523926057425785229078009245566892470610762789610566634075"], "2l_CA": ["-144.23354196726917359769881576486680638809085874792126750860385978", "-446.10371270832632651136448065355030571491036191759957016612980613"]}, "-++0": {"1l": ["0.000000000071903028637329265324159720710429522666709139031600504325915809863", "-0.00074509399937437429952650939667033733178372184893593425306143276515"], "2l_CF": ["0.076362123774401250519497888799945422134700536475402643719509140262", "0.19258493273122629552716637668203807473284006232857030923889795758"], "2l_CA": ["-0.045610646314749526219894238437094209173049350115023716583298817958", "-0.14086572422060223465475998459202576118241034017022004137278872774"]}, "-++-": {"1l": ["0.000000000000011231263770838017243573045697315519243993951783793557653109362079", "-0.00000025525437320177998522029501988537600067234537019351033622365225458"], "2l_CF": ["0.000026201267039035750409775328882786241018383099409980437498456046023", "0.000066094635467650729584935275316229518064203029811750194905633985903"], "2l_CA": ["-0.000015645861513891059438990737684146359172271904436183145196627776931", "-0.000048377272587899166364351541483183741960623066768971975255960955305"]}, "-+0+": {"1l": ["0.0017086490454835078221213746835259819865862437610908457228024038399", "-0.00000000029700267848428151801665468081128432083121308401257747514741701257"], "2l_CF": ["-0.083182446384581354939837293541293401687447257871273143138102261296", "-0.23358177858296307861578005881592713646659063514241498870687787953"], "2l_CA": ["0.071574757604899374882789447648175758904600942368852530585766201647", "0.17834387101214373738111030798832313805180149035257166915957951737"]}, "-+00": {"1l": ["0.00000056415300020530507220035374716714734637534086627683289917666707384", "0.00000049087368492636735637351038179926105880857284877232838920329478338"], "2l_CF": ["-0.000052309172111541785520051996316422574668036515350234970687381959908", "-0.00014959978867296037419117723471703854556967199224616406106628009279"], "2l_CA": ["0.000041563767294773466577069836609355220358069782871099763479390137166", "0.00012004070174408646201977061449229369378015692538902906370029263179"]}, "-+0-": {"1l": ["0.000000000071903028637329265324159720710429522349504717385543541379745312334", "-0.0007450939993743742995265093966703373317837220482413503989517816255"], "2l_CF": ["0.07636212377440125051949788879994542213472944521757377876688420236", "0.19258493273122629552716637668203807473282536793884870503525708209"], "2l_CA": ["-0.045610646314749526219894238437094209173155662826401385133926434392", "-0.14086572422060223465475998459202576118242095278501897774208491509"]}, "-+-+": {"1l": ["7.4397370279324627195240192360047013247298931509099828516852608616", "-3.9269913536756831627505924324669420634213356420894278605811044997"], "2l_CF": ["-11.749375414185645588909670245353258523123943009805276998371218657", "10.966317998058144694586534920652859246663987844814434559858571936"], "2l_CA": ["73.680231348790011340586502253236610852520763459988203263877466963", "-68.580736224867315637562418930578402343592862501217865711860994098"]}, "-+-0": {"1l": ["0.0017086490454835078221213746835259819865862434438864240767454408937", "-0.00000000029700267848428151801665468081128432103051850015846781666728671267"], "2l_CF": ["-0.083182446384581354939837293541293401687418349129102008090730517716", "-0.2335817785829630786157800588159271364666053295321365929105166755"], "2l_CA": ["0.071574757604899374882789447648175758904494629657474862035138249687", "0.17834387101214373738111030798832313805179087773777273279028342957"]}, "-+--": {"1l": ["0.00000013700711202997221668694008135653375403334669600761962661334716736", "-2.3561944411050104264812655642636957212070122889328371660943105026"], "2l_CF": ["241.47825646660640943252844398593643332898647921757611752006080323", "610.30135523926057425785229078009245566892470610762789610566633704"], "2l_CA": ["-144.2335419672691735976988157648668063880908587479212675086038589", "-446.10371270832632651136448065355030571491036191759957016612980342"]}, "--++": {"1l": ["-0.6154310326674871949083379840774200745935097846808004311566905821", "12.418120414618314613439994600794362540684427310498528249203833929"], "2l_CF": ["-570.15644342913314578099165814540861517162137830645867176694694253", "-845.15008032358744880908015333647460450843789451536519737764146387"], "2l_CA": ["401.51854952950595503059461226234221685032552344184082412196747943", "806.47735444275234213744733738076610841485875525158597519723285517"]}, "--+0": {"1l": ["0.00051423671024593627630968848119252144731666609559613432118643777415", "0.0048969728962122614813555306176585681370611637505884625403016262444"], "2l_CF": ["-0.28166092444502004697975132265629202642647563277189392298882602652", "-0.41220793717920845900815522398932866323348374546978400770799560061"], "2l_CA": ["0.19806564585717991786228728334512103310208523723253191760852264768", "0.37275530929963506575960209825559508401196840417238449578509153758"]}, "--+-": {"1l": ["0.00000028125040081225285967192236856070501865671198131184788813578975836", "0.0000020086791073188853443341436871437640566250824197440434649190006372"], "2l_CF": ["-0.0001067839473529540592265159060054821926168684940186289035141847706", "-0.00012405814890291823233653988122035706998023193877348577563322862789"], "2l_CA": ["0.000077929379270516609418000956490953499961153323825732524933503920868", "0.00012399561764765589929722930408637781743182921433614419581182261186"]}, "--0+": {"1l": ["-0.00051423671024593627630968848119252144731666641280055596724340072113", "-0.0048969728962122614813555306176585681370611640576101155498410533249"], "2l_CF": ["0.2816609244450200469797513226562920264264950354485823468178541477", "0.41220793717920845900815522398932866323347204567172684236050756954"], "2l_CA": ["-0.19806564585717991786228728334512103310215590703850496018567730896", "-0.37275530929963506575960209825559508401197548904225852036953917626"]}, "--00": {"1l": ["-0.00000085263957776986635817031832157548987581910632859289089606363327498", "-4.7123933904419204171005761703251475292031980450306476270267452734"], "2l_CF": ["2.6473140369652783449950490716033738474803144384115995366210099397", "9.0712919304842237050503753580348025393063666505204267427344102619"], "2l_CA": ["-15.793140761829417971106072692358705014420860996976113161760608659", "-48.150946464440437062255728763720831372769972908802292554113944699"]}, "--0-": {"1l": ["0.0015427101307378088289290654435775643419499991433655197452160000569", "0.014690918688636784444066591852975704411183490545441245025410196574"], "2l_CF": ["-0.70549356127343735173108407633898722835643103737029025265041329974", "-0.91266748142105834764501869718950509715524341881013656353478546773"], "2l_CA": ["0.5183325283733097387773457163652925339596855366766151190912436055", "0.91955828079167922877076990483012999736163943572116791695006403023"]}, "---+": {"1l": ["0.00000028125040081225285967192236856070501865671198131184788813579556825", "0.0000020086791073188853443341436871437640566250824197440434649006032231"], "2l_CF": ["-0.00010678394735295405922651590600548219261686849401862890351230182261", "-0.00012405814890291823233653988122035706998023193877348577562846598794"], "2l_CA": ["0.000077929379270516609418000956490953499961153323825732524932379924718", "0.00012399561764765589929722930408637781743182921433614419580833543897"]}, "---0": {"1l": ["-0.0015427101307378088289290654435775643419499988261610980991590371102", "-0.014690918688636784444066591852975704411183490238419592015870782857"], "2l_CF": ["0.7054935612734373517310840763389872283564116346936018288213776932", "0.91266748142105834764501869718950509715525511860819372888227053441"], "2l_CA": ["-0.51833252837330973877734571636529253395961486687064207651408879161", "-0.91955828079167922877076990483012999736163235085129389236560998312"]}, "----": {"1l": ["10.461120705992615245824958143303219328658411937872563174788473764", "111.76308373156483152095995140714926286615984579448750038071102089"], "2l_CF": ["-5162.9705395901831663434476246660074088188006060447328119940557985", "-7579.7849641355242559232366038557965664053453769028563840908281557"], "2l_CA": ["3736.0350315604707601584959465137796862675006489397505288807605612", "7221.9017321837397533918642329034560349672904713293372910845576822"]}}, "A": {"1l": {"1": ["-1.202976519384099340720916120529924193125272086667624325722321026", "-74.264276509359065805614298633765614848716684656198931503393197476"], "2": ["-9.2581444603701960229285671013340313223054309164605951156015250663", "-44.56739182356656626372534539677764360143436624224562687671324691"], "4": ["1.580220718503244547808269722079383533692351465646036315431413724", "47123921.180736570745335924801262084174494014453050967559657465278"], "5": ["3.7241731749035500023511031933796507759276850997241631506267045442", "141371710.76972826140429350755755411725783425306478847306514543592"], "8": ["-4.3091262477067737328604922911717679521328614767672608963709251264", "15707940.984251756873699001463440943420592302924134871063556015738"], "9": ["1.863743138469157317546847597655627649248661323547668408549714897", "47123918.444855151416744288624786714277098166267647731684558236562"], "16": ["-1.0488897095008812681419617515397527151391482391679927735991070626", "-157079649.53085379362266579895007622674635472363776736144132236796"], "17": ["-1.4606641970204615755578324120467102684129963489886929692601534182", "-23561948.239865384628071590732549592401376984015968629556555607914"], "18": ["0.78120027606645080744137443626839783374012916215103317853432242977", "-11780959.946691168310004287404132811084549448371789267094319471514"], "3": ["1.8184072108679815205722017463776335222716840032590473272219174244", "61.06075449672499029200088108307243529857053816701936051424558294"], "6": ["1.1409236313922011619273152466953380426485917096566959749899417573", "15708009.355873207748768862893715603098446720417317503540478194093"], "7": ["1.580220718503244547808269722079383533692351465646036315431413724", "47123921.180736570745335924801262084174494014453050712088165571695"], "10": ["-0.12764343611153742363622389238738443302148413005823621164768855783", "-141371655.47072539684861285693520791957525013540748570217059422014"], "11": ["-2.9364073891478150241089747929338901346224335930069658297894178584", "-47123924.841590602222244786708975857927772683153456411759449665113"], "12": ["2.9364073891478150241089747929338901346224335930069658297894178584", "47123924.841590602222244786708975857927772683153456411759449665113"], "13": ["0.12764343611153742363622389238738443302148413005823621164768855783", "141371655.47072539684861285693520791957525013540748570217059422014"], "14": ["-1.863743138469157317546847597655627649248661323547668408549714897", "-47123918.444855151416744288624786714277098166267647731684558236562"], "15": ["4.3091262477067737328604922911717679521328614767672608963709251264", "-15707940.984251756873699001463440943420592302924134871063556015738"], "19": ["1.6512829973972543761425681040890765159701927133592903794352507574", "51050885.009325106509745024432661472443727656337322436297217518465"], "20": ["-1.4606641970204615755578324120467102383203409679381327652604980654", "-23561948.239865384628071590732549592401376965108195615132995602004"]}, "2l_CF": {"1": ["3907.0947653221966305170458066255992909694303578912579008840014661", "6862.5901528079232173134501188983740121611891428842353838139935109"], "2": ["1980.3106324084179363356402812323573987225692048465439752277244521", "2548.098929702740997298340545429188040762219109021384013361187442"], "4": ["-4829567082.5194303406610386459635022696433137924679792642775449377", "-12206030755.481777551934019446229501538393840919622881098442008306"], "5": ["-14488698317.877259502757515908670404339610012771378588779326463048", "-36618086268.3143348307387574183891416286853431528721996798344495"], "8": ["-1609854194.8240561054685869370812142243278474691393937609344104132", "-4068674891.0966138335485819172657084173822330345327826883942180369"], "9": ["-4829566965.5945934782563680887360490232092303663086104234403770038", "-12206030969.836824740730330958714548230381373297179566989592422978"], "16": ["16098552307.064591821818555817257063707769523680216037135371530224", "40686760710.445748273686541324331312921228470442300357592929424103"], "17": ["2427119921.376475744594193563363249066313335914802694761140901767", "6174268107.806281997515733253343397788531717888013419589386512783"], "18": ["1244401475.5202726045713950583724374608290557250329288970290579372", "3148781359.6339862593537389065874148662978884297947704533911975135"], "3": ["-3256.4453812971561639923560336872669176751409705979352996134149783", "-5814.0059835085668397579102998996017905164623680961198522158635899"], "6": ["-1609857646.9876763726323484905823462526612914210807142881225636794", "-4068680442.0978154322051914778877266662332902037309878179258034243"], "7": ["-4829567082.5194303406610386459635022696433137924905248785843317801", "-12206030755.481777551934019446229501538393840919615778800567504141"], "10": ["14488695561.392163054478959737485807265843884655310426876082358696", "36618081867.578108909197640075462149847368766545837960519272625582"], "11": ["4829567301.265314312354673997719031374977638629929423142853493378", "12206031156.121823884223045460875056344459746423281662520956826946"], "12": ["-4829567301.265314312354673997719031374977638629929423142853493378", "-12206031156.121823884223045460875056344459746423281662520956826946"], "13": ["-14488695561.392163054478959737485807265843884655310426876082358696", "-36618081867.578108909197640075462149847368766545837960519272625582"], "14": ["4829566965.5945934782563680887360490232092303663086104234403770038", "12206030969.836824740730330958714548230381373297179566989592422978"], "15": ["1609854194.8240561054685869370812142243278474691393937609344104132", "4068674891.0966138335485819172657084173822330345327826883942180369"], "19": ["-5227917019.721729979265412695305599508737147795523468050508662385", "-13186502827.393754918056899744930624837931284695433133592939488599"], "20": ["2427119921.3764757445941935633632490663105933905618873372861500544", "6174268107.8062819975157332533433977885331119203022270096186285096"]}, "2l_CA": {"1": ["-2656.9488270521001554329279070707224114066779679003553106310508014", "-5981.5962521900787836095948435563424970955088993888206665711547177"], "2": ["-1511.7869052859137081013245585889096464970080821971485628174845744", "-2578.6167005060100238165418730750208416084550294311235407461603937"], "4": ["2884672208.0460773749643963602103412839700062223226657404620123916", "8922077397.7046403991488577730343240639550690697748629341587619144"], "5": ["8654014657.264520662791121718255485798092927662413212140750288505", "26766227170.29113772912388930638900642511478362743485059074626846"], "8": ["961556308.35785831387962994218686401981806551192517956237413044661", "2974023872.4260001279856266247215499274470478680307118346489413393"], "9": ["2884672106.5838242825731256357743338281406126809542861416812924095", "8922077473.8473987402102779195204349095492196798901925409977462656"], "16": ["-9615570849.8224589173189679104230491580494405749011500473716599531", "-29740250712.695777924277889938227214494481325158837749651976082935"], "17": ["-1448504187.0819034310447964044665805242726848704864801558653866524", "-4514677758.9072982571214575801608558412124123595339626519675392903"], "18": ["-739672663.84302607171873483374349139976299866599807600679216307845", "-2333194464.9130116406405406347767707596443208238317815459382044891"], "3": ["2207.3522979794511602960330524042319584262830659072637551828841467", "5026.4173903966213902853105065545584291136496571800101255402719625"], "6": ["961558724.3373427471390177176143697019032522204471658988372954402", "2974028837.6204723292303657150800014039763166478244752602428907027"], "7": ["2884672208.0460773749643963602103412839700062224072003146754433018", "8922077397.7046403991488577730343240639550690697832297160407547617"], "10": ["-8654012728.501075527666789011010151131725276005890371019685368355", "-26766223206.3938397083417633385975374824899974805418997822123863"], "11": ["-2884672363.0520901044391523029935601721057291296271103649908903867", "-8922077731.0281239717044256136433026500499296172560086017323002759"], "12": ["2884672363.0520901044391523029935601721057291296271103649908903867", "8922077731.0281239717044256136433026500499296172560086017323002759"], "13": ["8654012728.501075527666789011010151131725276005890371019685368355", "26766223206.3938397083417633385975374824899974805418997822123863"], "14": ["-2884672106.5838242825731256357743338281406126809542861416812924095", "-8922077473.8473987402102779195204349095492196798901925409977462656"], "15": ["-961556308.35785831387962994218686401981806551192517956237413044661", "-2974023872.4260001279856266247215499274470478680307118346489413393"], "19": ["3123004284.2155888700629538332837586655817441026912068530175701636", "9641229791.0004004163367264342724739953569332316541381825125376285"], "20": ["-1448504187.0819034310447964044665805242625991605537130791501031071", "-4514677758.9072982571214575801608558412114055584364906262443445989"]}}, "sec": 221.1}

==> anc/paper2/zz/points/zz_b1o2_d8_p70.json <==
{"beta": "1/2", "delta_exp": 8, "dps": 70, "x": "0.3333333333333333333333333333333333333333333333333333333333333333333333", "s": "5.333333333333333333333333333333333333333333333333333333333333333333333", "t": "-0.3333333433333333333333333333333333333333333333333333333333333333333333", "pT2": "0.000000004999999981250000000000000000000000000000000000000000000000000004707265", "G": ["-8.719925747345319621159365263800517355334139387293798824312498387584734", "1.570796326794896619231321691639751442098584699687552910487472296153908"], "li22_max_rate": 0.9999999997222222, "li22_bad_order": 0, "M": {"++++": {"1l": ["10.4611223495249388634788973767385827569943419069489252864796108014305", "128.039103934355844291097031327490904528716364338709540636223267389736"], "2l_CF": ["-6846.515493632392955063478019620457532330654432832508799057293462335443", "-11867.21632072502212305506796302851535017133168286092801539425057452146"], "2l_CA": ["4740.101288828555120111670828787082177515329929866029209326021094679917", "10347.10248957488091757714246596076059838909128612858437809287578212845"]}, "+++0": {"1l": ["0.0004878479507419526139283557789229582326740173534837218029395490368691651", "0.005459477399829111790739086351534794478657141641304911277025431696124959"], "2l_CF": ["-0.302160639822339005758675385138234006863041419006753464120515336040846", "-0.4749423428148584203564902098961316875637729309958851592593131691135043"], "2l_CA": ["0.211557821222334489183802498445549821283628570304770043608369746792687", "0.4307590543740171939241911494417747309036232970516074323011393169094206"]}, "+++-": {"1l": ["0.00000002812505090146253644642421206610413359221075963447464216594370936529386", "0.0000002415579454230046720467215527185974186024353511611355545211065122866767"], "2l_CF": ["-0.00001457477941795936718659293886587680312505397414551521914911497770437058", "-0.00002125115200933731447141653164611014263856076840905545523244977593592403"], "2l_CA": ["0.00001014686465914577881026706236134457037826248377817145461878595344090529", "0.00001904766428673570078020890738960150433160303017898853169221450102899048"]}, "++0+": {"1l": ["-0.0004878479507419526139283557789229582326740173533558571391958614588914374", "-0.005459477399829111790739086351534794478657141642065968900662210791312837"], "2l_CF": ["0.3021606398223390057586753851382340068630414836971197562830522040613874", "0.4749423428148584203564902098961316875637727966219368984938869772916109"], "2l_CA": ["-0.211557821222334489183802498445549821283628331729814015473328597206844", "-0.4307590543740171939241911494417747309036232550377728622640362408634205"]}, "++00": {"1l": ["-0.00000008526397896636574779463669444572554471139556966261158953976652180227356", "-4.712389502770488215804770755938765113240800361932260010933449901189819"], "2l_CF": ["2.64711087790977568302846981834873284946165309230456068445764230387147", "9.071040553739363477803317078494243622225289524779196805962916594836323"], "2l_CA": ["-15.79298934642441465794842721004111978063029995357644933266447188257001", "-48.1507016745145324022918749723647476524252030818669646538335626277269"]}, "++0-": {"1l": ["0.0001626159835806508713094519263076527442246724512827809773762533846470626", "0.001819825799943037263579695450511598159552380546349912171357086560668843"], "2l_CF": ["-0.1176962293936349794405570542074566205146231794584136034539847898323852", "-0.2040447352592620401384695129400282332911002424506746523567120936797085"], "2l_CA": ["0.07965236578822919412138696443944399474006763565435099270399402616078947", "0.1708658238315803900140237569036391864347893513194467119005822696584312"]}, "++-+": {"1l": ["0.00000002812505090146253644642421206610413359221075963447464216594370941658757", "0.0000002415579454230046720467215527185974186024353511611355545211067621249513"], "2l_CF": ["-0.00001457477941795936718659293886587680312505397414551521914911500697318005", "-0.0000212511520093373144714165316461101426385607684090554552324498608295334"], "2l_CA": ["0.0000101468646591457788102670623613445703782624837781714546187859705643718", "0.00001904766428673570078020890738960150433160303017898853169221456025324857"]}, "++-0": {"1l": ["-0.0001626159835806508713094519263076527442246724514106456411199409626246948", "-0.001819825799943037263579695450511598159552380545588854547720307463948224"], "2l_CF": ["0.1176962293936349794405570542074566205146231147680473112914479216344978", "0.2040447352592620401384695129400282332911003768246229131221382856498743"], "2l_CA": ["-0.07965236578822919412138696443944399474006787422930702083903517579687849", "-0.1708658238315803900140237569036391864347893933332812819376853456962245"]}, "++--": {"1l": ["-0.6154308500527845707245669581401574714450731214501194418960869590010707", "14.22656710381731603234411459194343383652404048207883812171501205833769"], "2l_CF": ["-757.2170064257240924662869399533237466581459840496313618980391532560529", "-1321.531371775600486130287565088162904458558367827767190274627243720627"], "2l_CA": ["513.0814737749039759130198883415594842747313775018008411955250840554231", "1153.721901186760796059658263850840363177169404373430246792011454264481"]}, "+-++": {"1l": ["0.00000001370071637189224167953170137406982030487969419728155580839442981981448", "-2.356194485283606914712869416469654289923346838940369893353440152271551"], "2l_CF": ["275.566675349563095240906549367280049635864946183095024215170471776733", "799.7817156308991098829651985982335135022281528563196442258404557392864"], "2l_CA": ["-161.2777559981476455689403556401993201167666080749020568038670982990706", "-558.0638035622676332880376819202670742078288926621271748773155621033872"]}, "+-+0": {"1l": ["-0.0005403223880875528017765898557594225312153984884219504216644337724403728", "0.000000000009392052668745954278912259521379050708230283253601456536323236045973914"], "2l_CF": ["0.02971344298453038370473309735159087659667568913289151924105900969901624", "0.09485588011808430623661218149943105344285134865606881107439384646816963"], "2l_CA": ["-0.02433835096796730839020657728549102234131235409595941657947981531917356", "-0.07001487195503425326829319470232069693979704271402746403439149011799492"]}, "+-+-": {"1l": ["7.439738476244855811252136652155752892693946424574516588679561553449827", "-3.926990870656113013167270689413756387905772271296839724407938264716707"], "2l_CF": ["-11.74940780840751411137511025722773664094842377601073129273068216939381", "10.96620054455541066159732361513109335592296690986588146491170058420698"], "2l_CA": ["73.68027628488002111176452692158087753310540353343340722298308314922906", "-68.58062169089995052624226638904302379373357163293782064277137383948492"]}, "+-0+": {"1l": ["-0.000000000002273773800278872977308138722698760101459685277843838812461783802794069", "0.0002356194452067810178670394691663092516661672930165351420989572671913142"], "2l_CF": ["-0.02755666732780246003997095352129328043116406322967048222349908282114594", "-0.07984874367782094300126770644695762880431731858485923290722218430616886"], "2l_CA": ["0.01612777544749390031330276995793903182096196242633448702955998509266136", "0.05574166621681429835941709711485642401175453650757101342477710179799811"]}, "+-00": {"1l": ["0.00000005641530990722515826085167306165691813991057867096745751697788723029417", "0.00000004908738354036968782955635109619926948214140287240319126323208747224148"], "2l_CF": ["-0.000005912685806083578864192101219786514647794969264651546909483285450546235", "-0.0000191852720534970973199996604031894953862519534555059331942034136653711"], "2l_CA": ["0.000004497261459347167674401819993684856888449618980788469398889274674628322", "0.00001474115041019296541606137000838034300728408826646761887051901503393435"]}, "+-0-": {"1l": ["-0.0005403223880875528017765898557594225312153984879204061681347775417022779", "0.000000000009392052668745954278912259521379050707836371318016720351335676959639175"], "2l_CF": ["0.02971344298453038370473309735159087659667578697013214377815925228992046", "0.09485588011808430623661218149943105344285116149432738508518165728749205"], "2l_CA": ["-0.02433835096796730839020657728549102234131199690015440678654953348423359", "-0.07001487195503425326829319470232069693979699108320224307185019649922225"]}, "+--+": {"1l": ["0.000000000000000112312648316145674872905340336867442493211294164279007699163983273616", "-0.00000002552544001139308992044921816059101054729509770325570253693495586772657"], "2l_CF": ["0.000002989417976267821326668976432610103734883596593658196159936648564191665", "0.000008665181720584760214817196607012566619195174663681035868131276626261832"], "2l_CA": ["-0.00000174923185170231241331952432071978520845592619082911042775355959474173", "-0.000006052135450443162912484631912853633437507760181422660975855767546271462"]}, "+--0": {"1l": ["-0.000000000002273773800278872977308138722698760100958141024314182581723750609650033", "0.0002356194452067810178670394691663092516661672926226232065142210817853274"], "2l_CF": ["-0.02755666732780246003997095352129328043116396539242985768639884029153217", "-0.07984874367782094300126770644695762880431750574660065889643437335508754"], "2l_CA": ["0.01612777544749390031330276995793903182096231962213949682249026687399672", "0.05574166621681429835941709711485642401175458813839623438731839532873128"]}, "+---": {"1l": ["0.00000001370071637189224167953170137406982030487969419728155580839442983263632", "-2.356194485283606914712869416469654289923346838940369893353440152271423"], "2l_CF": ["275.566675349563095240906549367280049635864946183095024215170471776718", "799.781715630899109882965198598233513502228152856319644225840455739243"], "2l_CA": ["-161.2777559981476455689403556401993201167666080749020568038670982990618", "-558.0638035622676332880376819202670742078288926621271748773155621033568"]}, "-+++": {"1l": ["0.00000001370071637189224167953170137406982030487969419728155580839442987110674", "-2.356194485283606914712869416469654289923346838940369893353440152271423"], "2l_CF": ["275.566675349563095240906549367280049635864946183095024215170471776718", "799.781715630899109882965198598233513502228152856319644225840455739243"], "2l_CA": ["-161.2777559981476455689403556401993201167666080749020568038670982990618", "-558.0638035622676332880376819202670742078288926621271748773155621033568"]}, "-++0": {"1l": ["0.000000000002273773800278872977308138722698760100958141024314182581723750613497076", "-0.0002356194452067810178670394691663092516661672926226232065142210817853274"], "2l_CF": ["0.02755666732780246003997095352129328043116396539242985768639884029153217", "0.07984874367782094300126770644695762880431750574660065889643437335508754"], "2l_CA": ["-0.01612777544749390031330276995793903182096231962213949682249026687399672", "-0.05574166621681429835941709711485642401175458813839623438731839532873128"]}, "-++-": {"1l": ["0.0000000000000001123126483161456748729053403368674424932112941642790076991639836583202", "-0.00000002552544001139308992044921816059101054729509770325570253693495586772657"], "2l_CF": ["0.000002989417976267821326668976432610103734883596593658196159936648564191665", "0.000008665181720584760214817196607012566619195174663681035868131276626261831"], "2l_CA": ["-0.00000174923185170231241331952432071978520845592619082911042775355959474173", "-0.000006052135450443162912484631912853633437507760181422660975855767546271462"]}, "-+0+": {"1l": ["0.0005403223880875528017765898557594225312153984879204061681347775417022779", "-0.000000000009392052668745954278912259521379050707836371318016720351335676959639175"], "2l_CF": ["-0.02971344298453038370473309735159087659667578697013214377815925223294705", "-0.09485588011808430623661218149943105344285116149432738508518165736345659"], "2l_CA": ["0.02433835096796730839020657728549102234131199690015440678654953352221586", "0.07001487195503425326829319470232069693979699108320224307185019653720452"]}, "-+00": {"1l": ["0.00000005641530990722515826085167306165691813991057867096745751697788723029417", "0.00000004908738354036968782955635109619926948214140287240319126323208747224148"], "2l_CF": ["-0.00000591268580608357886419210121978651464779496926465154690948328544127322", "-0.0000191852720534970973199996604031894953862519534555059331942034136653711"], "2l_CA": ["0.000004497261459347167674401819993684856888449618980788469398889274674628322", "0.00001474115041019296541606137000838034300728408826646761887051901503393435"]}, "-+0-": {"1l": ["0.000000000002273773800278872977308138722698760101459685277843838812461783809205806", "-0.0002356194452067810178670394691663092516661672930165351420989572671913142"], "2l_CF": ["0.02755666732780246003997095352129328043116406322967048222349908282114594", "0.07984874367782094300126770644695762880431731858485923290722218430616886"], "2l_CA": ["-0.01612777544749390031330276995793903182096196242633448702955998509266136", "-0.05574166621681429835941709711485642401175453650757101342477710179799811"]}, "-+-+": {"1l": ["7.439738476244855811252136652155752892693946424574516588679561553449827", "-3.926990870656113013167270689413756387905772271296839724407938264716706"], "2l_CF": ["-11.74940780840751411137511025722773664094842377601073129273068216939386", "10.96620054455541066159732361513109335592296690986588146491170058420712"], "2l_CA": ["73.68027628488002111176452692158087753310540353343340722298308314922909", "-68.58062169089995052624226638904302379373357163293782064277137383948492"]}, "-+-0": {"1l": ["0.0005403223880875528017765898557594225312153984884219504216644337724403728", "-0.000000000009392052668745954278912259521379050708230283253601456536323236045973914"], "2l_CF": ["-0.02971344298453038370473309735159087659667568913289151924105900969901623", "-0.09485588011808430623661218149943105344285134865606881107439384646816963"], "2l_CA": ["0.02433835096796730839020657728549102234131235409595941657947981531917355", "0.07001487195503425326829319470232069693979704271402746403439149011799492"]}, "-+--": {"1l": ["0.00000001370071637189224167953170137406982030487969419728155580839442988393185", "-2.356194485283606914712869416469654289923346838940369893353440152271551"], "2l_CF": ["275.566675349563095240906549367280049635864946183095024215170471776733", "799.7817156308991098829651985982335135022281528563196442258404557392864"], "2l_CA": ["-161.2777559981476455689403556401993201167666080749020568038670982990706", "-558.0638035622676332880376819202670742078288926621271748773155621033872"]}, "--++": {"1l": ["-0.6154308500527845707245669581401574714450731214501194418960869590010709", "14.22656710381731603234411459194343383652404048207883812171501205833769"], "2l_CF": ["-757.2170064257240924662869399533237466581459840496313618980391532560529", "-1321.531371775600486130287565088162904458558367827767190274627243720627"], "2l_CA": ["513.081473774903975913019888341559484274731377501800841195525084055423", "1153.721901186760796059658263850840363177169404373430246792011454264481"]}, "--+0": {"1l": ["0.0001626159835806508713094519263076527442246724514106456411199409626246948", "0.001819825799943037263579695450511598159552380545588854547720307463948224"], "2l_CF": ["-0.1176962293936349794405570542074566205146231147680473112914479216344978", "-0.2040447352592620401384695129400282332911003768246229131221382856498743"], "2l_CA": ["0.07965236578822919412138696443944399474006787422930702083903517579687849", "0.1708658238315803900140237569036391864347893933332812819376853456962245"]}, "--+-": {"1l": ["0.00000002812505090146253644642421206610413359221075963447464216594370939094062", "0.0000002415579454230046720467215527185974186024353511611355545211067621249513"], "2l_CF": ["-0.00001457477941795936718659293886587680312505397414551521914911500696390703", "-0.0000212511520093373144714165316461101426385607684090554552324498608295334"], "2l_CA": ["0.0000101468646591457788102670623613445703782624837781714546187859705579966", "0.00001904766428673570078020890738960150433160303017898853169221456025324857"]}, "--0+": {"1l": ["-0.0001626159835806508713094519263076527442246724512827809773762533846470625", "-0.001819825799943037263579695450511598159552380546349912171357086560668843"], "2l_CF": ["0.1176962293936349794405570542074566205146231794584136034539847897564206", "0.2040447352592620401384695129400282332911002424506746523567120938316376"], "2l_CA": ["-0.07965236578822919412138696443944399474006763565435099270399402619877174", "-0.1708658238315803900140237569036391864347893513194467119005822696584312"]}, "--00": {"1l": ["-0.00000008526397896636574779463669444572554471139556966261158953976652180227354", "-4.712389502770488215804770755938765113240800361932260010933449901189819"], "2l_CF": ["2.647110877909775683028469818348732849461653092304560684457642303871461", "9.071040553739363477803317078494243622225289524779196805962916594836323"], "2l_CA": ["-15.79298934642441465794842721004111978063029995357644933266447188257", "-48.1507016745145324022918749723647476524252030818669646538335626277269"]}, "--0-": {"1l": ["0.0004878479507419526139283557789229582326740173533558571391958614588914376", "0.005459477399829111790739086351534794478657141642065968900662210791312837"], "2l_CF": ["-0.3021606398223390057586753851382340068630414836971197562830522040423963", "-0.4749423428148584203564902098961316875637727966219368984938869773675754"], "2l_CA": ["0.211557821222334489183802498445549821283628331729814015473328597206844", "0.4307590543740171939241911494417747309036232550377728622640362408254382"]}, "---+": {"1l": ["0.00000002812505090146253644642421206610413359221075963447464216594370944223471", "0.0000002415579454230046720467215527185974186024353511611355545211065122866767"], "2l_CF": ["-0.00001457477941795936718659293886587680312505397414551521914911497772755312", "-0.00002125115200933731447141653164611014263856076840905545523244977593592403"], "2l_CA": ["0.00001014686465914577881026706236134457037826248377817145461878595345713307", "0.00001904766428673570078020890738960150433160303017898853169221450101044445"]}, "---0": {"1l": ["-0.0004878479507419526139283557789229582326740173534837218029395490368691654", "-0.005459477399829111790739086351534794478657141641304911277025431696124959"], "2l_CF": ["0.302160639822339005758675385138234006863041419006753464120515336040846", "0.4749423428148584203564902098961316875637729309958851592593131691135043"], "2l_CA": ["-0.211557821222334489183802498445549821283628570304770043608369746792687", "-0.4307590543740171939241911494417747309036232970516074323011393169094206"]}, "----": {"1l": ["10.4611223495249388634788973767385827569943419069489252864796108014305", "128.039103934355844291097031327490904528716364338709540636223267389736"], "2l_CF": ["-6846.515493632392955063478019620457532330654432832508799057293462335443", "-11867.21632072502212305506796302851535017133168286092801539425057452146"], "2l_CA": ["4740.101288828555120111670828787082177515329929866029209326021094679918", "10347.10248957488091757714246596076059838909128612858437809287578212845"]}}, "A": {"1l": {"1": ["-1.202976531282435592627386399305565298865717597113718642134513332640382", "-83.30650740088222744629596558265600770979160143421589458004288549479542"], "2": ["-9.258145845618692531896620008825915197515341890482169260850003121460838", "-51.80118016686128421750053384983281429454649609976207505503557176037715"], "4": ["1.580220887064933492413633142029243970471834648018640780145913991940987", "471238933.4843621353993948189223393043146787501635901436754385242879842"], "5": ["3.724174146506396946450110989096296906326799307400005473207958586018698", "1413716742.933432403565030059143365406802380973740139294015922715714249"], "8": ["-4.30912656571810425851713402188055812806078735727308600027881768412758", "157079606.778899430654491484816326811147889173733741725068446720609314"], "9": ["1.863742545111659938678796116883483157197962895416052338276989318526055", "471238929.392146356699014033954551951580072667919542422250999430167894"], "16": ["-1.04889037962580270504967131330755008445415878142211401288108834967823", "-1570796347.263149989152346630284528712447431106307869735205097644851106"], "17": ["-1.460664049465415723860389261723090513670176590032437993749791186776367", "-235619452.3571766614138956889850774953926429380473276098212246243265283"], "18": ["0.7812003027860961163340635150959962013951514164521786605409455629359493", "-117809710.6490118489478917487314544801579896984064758432529330864143674"], "3": ["1.818407347216855743009670588725640530632827817035051607991128699683947", "68.29454174047336950606430414745124166729221476938476770215902356312641"], "6": ["1.140923680896075660201905238351255315946679075720526526898131042270568", "157079684.4188076241725813562818227808260761006287372703242687179182901"], "7": ["1.580220887064933492413633142029243970471834645216043851496279850093528", "471238933.4843621353993948189223393043146787501635901409218458587346761"], "10": ["-0.1276442188043000726933642186135958571671607243066959828032468771642917", "-1413716680.174589753582449444628154744551983966552797299977440306210185"], "11": ["-2.936407552212036121300496399803829599936251493313333721166127923984457", "-471238937.5973276366926680963201790782316392704138112230619404919300458"], "12": ["2.936407552212036121300496399803829599936251493313333721166127923984457", "471238937.5973276366926680963201790782316392704138112230619404919300458"], "13": ["0.1276442188043000726933642186135958571671607243066959828032468771642917", "1413716680.174589753582449444628154744551983966552797299977440306210185"], "14": ["-1.863742545111659938678796116883483157197962895416052338276989318526055", "-471238929.392146356699014033954551951580072667919542422250999430167894"], "15": ["4.30912656571810425851713402188055812806078735727308600027881768412758", "-157079606.778899430654491484816326811147889173733741725068446720609314"], "19": ["1.651283312941401246646239969550204931957622511391065195867115460357249", "510508811.953165920153449344433478720832552353720847712068040506404969"], "20": ["-1.460664049465415723860389261723090515174809359084966003949773954420842", "-235619452.3571766614138956889850774953926429368655917964197521239571583"]}, "2l_CF": {"1": ["4990.11383029330203690030829260424241159720025024871120770513972214992", "10065.5777558862878863351277407232381439997944567163022730864601191508"], "2": ["2683.101702345477661540057699938148183505958023056110842604338895970964", "4200.983724406545785534307772733119513862870678120330497454812423408294"], "4": ["-55113337534.17835579658370989502950810657682209631622551068533196492023", "-159956348371.711169157721944579973634858944631279435244344232833744311"], "5": ["-165340008981.5507253050444008499242472633255768693163009293626186683632", "-479869036724.2480324151957896067103348947767345697370193082472599460956"], "8": ["-18371110507.33293303504498944055665086775574557119265315469124890405524", "-53318779524.766478007047446164197392848370372653740374901345060150142"], "9": ["-55113337323.11951184816651198065771474232810079682065638795456090962877", "-159956348488.2429737139600313996593636133761789735555878122061141331455"], "16": ["183711119238.7958509168702346685150817280424194835148783260510044654891", "533187815629.2656879895446374475863918060957386533282888295314301053228"], "17": ["27680037988.05054872796200600178610861624278770333194301415618814176883", "80781130960.79643989172869620391435240648169568850007241127441450349887"], "18": ["14148442922.74531572260666547099461971948664907827740994549156372417711", "41233112987.5704218607029806875104407615427524862985461184295302799588"], "3": ["-4141.041240975010083035245983735715487352397541546665779714496371870497", "-8477.452433027138033445587245795884248124050416840356675450192641085241"], "6": ["-18371114992.27670944651205281267846295341144271129992468726074142390648", "-53318787914.61399227512446733219833029986653251378671298723722971104914"], "7": ["-55113337534.17835579658370989502950810657682209631647411224329090206715", "-159956348371.7111691577219445799736348589446312794348484357833522375726"], "10": ["165340005394.4964598298668536445313893380340696918205799720845982449414", "479869030051.9409038455787744312977783329020973945229058639874622386111"], "11": ["55113337809.86854742614487817048340119797379003238961504818455083158603", "159956348949.083637485739701423417610690666096282532648924447199658346"], "12": ["-55113337809.86854742614487817048340119797379003238961504818455083158603", "-159956348949.083637485739701423417610690666096282532648924447199658346"], "13": ["-165340005394.4964598298668536445313893380340696918205799720845982449414", "-479869030051.9409038455787744312977783329020973945229058639874622386111"], "14": ["55113337323.11951184816651198065771474232810079682065638795456090962877", "159956348488.2429737139600313996593636133761789735555878122061141331455"], "15": ["18371110507.33293303504498944055665086775574557119265315469124890405524", "53318779524.766478007047446164197392848370372653740374901345060150142"], "19": ["-59664990246.51873483245067626931534622823390400353581708309096118050673", "-172888959547.3920780478703084486023939506349663456906685085355650802474"], "20": ["27680037988.05054872796200600178610861624249419160841839941218241073038", "80781130960.79643989172869620391435240648225717372750873331235000448386"]}, "2l_CA": {"1": ["-3288.621536421611349732911744527682098608945695642052541721160611377602", "-8202.979024780651436109943896947682145950401654751264074768302203211106"], "2": ["-1935.313030426676460599409225270633179894617664356989977870066975125616", "-3818.314890049605772010530210078220501457144018249372500300521371053825"], "4": ["32255552864.44290198557198342619640819988883416169859006788289721370488", "111612764960.6723321271295712896716213719989486208025166927982993627787"], "5": ["96766656233.46765653655625992112469291455153743735355222739504459411199", "334838288257.5025058200847762665857843888674472318948921595090714376611"], "8": ["10751849558.5449971109352572139890517856958898939870283599198396500547", "37204252158.34974222899479884969813432648211295082476450836694798179362"], "9": ["32255552702.38916151105369067125817278864267035798110388976288483307287", "111612764933.6250365441487029418763382986924394960330773139130555465563"], "16": ["-107518505651.733112536113827381852425613794226683629408000010706423357", "-372042539978.8357166772544336348780727376436888991139148571362115337972"], "17": ["-16189460915.41590945750290517580504736659033080576237928617245145003811", "-56387990993.45116281164878435972879913849851387517026025398398814486235"], "18": ["-8248942221.429541974677700694580131115884201313566052375236021811987726", "-29065594908.78112578293510253915323352794088433222312445034077657576159"], "3": ["2721.780794130017164038411099806103127974068838588792164765930648950817", "6863.235817835557398339113233268299319554423393379075259547880000804931"], "6": ["10751852583.33181857126455412738886184977450604481299307902245319391152", "37204259128.81821386936354443142780933279031763568782845402359077493467"], "7": ["32255552864.4429019855719834261964081998888341616977004115138666738429", "111612764960.6723321271295712896716213719989486208024445653682821830607"], "10": ["-96766653815.03501202909079834433924795127828693561633210572792563221269", "-334838282686.3326604487251382327025432800408619282290619273507455966907"], "11": ["-32255553052.42922693221956728949101830215328489181342541038820925087834", "-111612765414.4523253019587846605502776878531170794516263500025432646062"], "12": ["32255553052.42922693221956728949101830215328489181342541038820925087834", "111612765414.4523253019587846605502776878531170794516263500025432646062"], "13": ["96766653815.03501202909079834433924795127828693561633210572792563221269", "334838282686.3326604487251382327025432800408619282290619273507455966907"], "14": ["-32255552702.38916151105369067125817278864267035798110388976288483307287", "-111612764933.6250365441487029418763382986924394960330773139130555465563"], "15": ["-10751849558.5449971109352572139890517856958898939870283599198396500547", "-37204252158.34974222899479884969813432648211295082476450836694798179362"], "19": ["34922952583.63198649904871087700816995716430566849133013468855212046103", "120655241546.2045425260314331069459959067543415950803528141879615563512"], "20": ["-16189460915.41590945750290517580504736659140239318343634420109179616537", "-56387990993.45116281164878435972879913849866876764679441178755655892717"]}}, "sec": 316.4}

==> anc/paper2/zz/points/zz_b1o2_d9_p75.json <==
{"beta": "1/2", "delta_exp": 9, "dps": 75, "x": "0.333333333333333333333333333333333333333333333333333333333333333333333333333", "s": "5.33333333333333333333333333333333333333333333333333333333333333333333333333", "t": "-0.333333334333333333333333333333333333333333333333333333333333333333333333333", "pT2": "0.000000000499999999812500000000000000000000000000000000000000000000000000000049504086", "G": ["-9.87121829215484245968789223236242599691792370002933681398497194979164516064", "1.57079632679489661923132169163975144209858469968755291048747229615390820314"], "li22_max_rate": 0.9999999999722222, "li22_bad_order": 0, "M": {"++++": {"1l": ["10.4611225138782083653321605578414461407465886700553349401320407712225173181", "144.315119499639361994248231449087116449975029582903137398925620013278432863"], "2l_CF": ["-8765.53465438702805792537963042683890983198185754886426699129716544230302163", "-17474.8712900115930125117897982618919899838662576117620673765616773331920922"], "2l_CA": ["5861.90457470625917540095816271062554222967164264774474038678609435233176464", "14251.3657374795442408979611242406652312598807286105114193678935126905513718"]}, "+++0": {"1l": ["0.000154271073073545259643058330594557873193851490396181539390153387174623793034", "0.00198378474404339304998366487072808807141623556706856489922782599169006278593"], "2l_CF": ["-0.124276986178107040740628487913791192110899546543211793678210058319137084734", "-0.228802610330754786901392315242382822091514140831578757551237058323045722045"], "2l_CA": ["0.0838292470619384302326035583967026575250433726745052370007458291684544725235", "0.192205618214016712898427288087290419075264194354551306655938459444485951798"]}, "+++-": {"1l": ["0.00000000281250519834865126877906729720148191580421128617884494236695809213594276194", "0.0000000282247982617298328586763557436794509092436447065928560955809028464276497198"], "2l_CF": ["-0.00000190598501832257326279727756318782063293771866127775473824861286016199216939", "-0.00000331680237942698605702028841627662145518745171952887169964495336611449910799"], "2l_CA": ["0.0000012795134298175044553959462607880112302056985399544932677529157237416576747", "0.00000275289114473585600038755376853859992195985563047315513361672186459409286854"]}, "++0+": {"1l": ["-0.000154271073073545259643058330594557873193851490400907062148746196965779784045", "-0.00198378474404339304998366487072808807141623556707480059568577349295085963886"], "2l_CF": ["0.124276986178107040740628487913791192110899547654193291252526396972656285833", "0.228802610330754786901392315242382822091514140918633972010308250710336312302"], "2l_CA": ["-0.0838292470619384302326035583967026575250433716661904640983774809961528551479", "-0.192205618214016712898427288087290419075264194475558092490792307570218392036"]}, "++00": {"1l": ["-0.00000000852639810853041062005638973956608906288187387785514257964015196040521574117", "-4.71238904076127719156316272984879684591830982829854644163097491117770157505"], "2l_CF": ["2.64708341058565215705829962632488857218246186552561528898313229444885569122", "9.07099867764816584052869566228388150581095988265976221699046365917598866717"], "2l_CA": ["-15.792969898852627877126159392506902471755637309922682977800191020148300121", "-48.1506647313723560758216951742564743362580032472197676044618595876215982352"]}, "++0-": {"1l": ["0.000051423691024515086547686110198185957731283830128715061000659644993748411291", "0.000661261581347797683327888290242696023805411855689526178120866385045691615724"], "2l_CF": ["-0.0475125964748055238898639089204349763297856482459044043217684532947163042051", "-0.0949182971800729690289454398202941961511837951481648112376761411919812889872"], "2l_CA": ["0.031190543032958837767198022972405382507832171563281487950914917230862869464", "0.0749613644429565144174950627269413904409940753219402133847523577690752741447"]}, "++-+": {"1l": ["0.00000000281250519834865126877906729720148191580421128617884494236695809213644580879", "0.0000000282247982617298328586763557436794509092436447065928560955809028367632182749"], "2l_CF": ["-0.00000190598501832257326279727756318782063293771866127775473824861285889181737829", "-0.00000331680237942698605702028841627662145518745171952887169964495336195450994007"], "2l_CA": ["0.00000127951342981750445539594626078801123020569853995449326775291572301059865233", "0.0000027528911447358560003875537685385999219598556304731551336167218617942986349"]}, "++-0": {"1l": ["-0.0000514236910245150865476861101981859577312838301239895382420668352025924174012", "-0.000661261581347797683327888290242696023805411855683290481662918883784874875012"], "2l_CF": ["0.0475125964748055238898639089204349763297856471349229067474521146411852511179", "0.0949182971800729690289454398202941961511837950611095967786049488046920488619"], "2l_CA": ["-0.0311905430329588377671980229724053825078321725715962608532832654031582284789", "-0.0749613644429565144174950627269413904409940752009334275498985096433523638042"]}, "++--": {"1l": ["-0.615430831791310181629759938017617095472601258882740561981226335536156288335", "16.0350132777377068882498034943430129388861143981003485999232058324088280456"], "2l_CF": ["-970.441359079959732581680831274972428050446442533889405092829162833786539285", "-1944.60415012742833773641666355727391157521687983508206684569386651724795638"], "2l_CA": ["637.726284096253007003233167949292978045360686258249522229748735688221552558", "1587.52893110794063689892830759793850058228545725981709118372502646711673878"]}, "+-++": {"1l": ["0.00000000137007168887818473544499498000251691822168630246015066427386884992748207379", "-2.35619448970147108179457692288130624316829955942156075646443236542355120288"], "2l_CF": ["309.6550827732136309991820475893152205012119103667251880808851306846218072", "1014.24665087983141960620359790227745704659447770825118419363061146722322725"], "2l_CA": ["-178.321960168913114553278073763128142056684737430176010041524921727362222878", "-682.51616881961714169554352315047285100290567365911541795096778632967368497"]}, "+-+0": {"1l": ["-0.00017086494543035630546241858932915496319030257934261420256803899381702195988", "0.000000000000297002793864076456717215274672752045490987096561687694914127851893928019355"], "2l_CF": ["0.0104741858536018240789870654400830430102263794508659319859592398831860792012", "0.0374240274402583407489738946077967810808481090395015264954741156018899124634"], "2l_CA": ["-0.00823544754070560693038640588312739418513407087182716375141530860912271180673", "-0.026841943134146272291213757530159471776794661753306227862172322836615414168"]}, "+-+-": {"1l": ["7.43973862107611903856515058233041748022809998265181519963751379820029903516", "-3.92699082235412896762350017037553543816288986708274013681915303718057534521"], "2l_CF": ["-11.7494114313245510169160441174099606154061689301595048469110692493782309976", "10.9661858970511936306854896366025430184495796267433527458752143923468609697"], "2l_CA": ["73.6802809702372847166377564365133776543483521372088843353816432497085544666", "-68.5806079368327277411473528919096560988082589131884551926617342896483148475"]}, "+-0+": {"1l": ["-0.0000000000000719030421581456621409026049733987709562816067723978643152317231479101817805", "0.0000745094118729103915882801970618607674709087142111514363655825414877169050616"], "2l_CF": ["-0.00979215349882135388211408639978831296732991675645941678526112913958876613867", "-0.0320323667554318880277513370426737361401921146656611201026693721497370338862"], "2l_CA": ["0.00563903550440853408101686366214886598513138663355553169435772344023434144993", "0.0215625920745454278682409010722711042409993467210050944917085892674535165626"]}, "+-00": {"1l": ["0.00000000564153108958947755338824510516815906772201269197783946225368968883854495231", "0.00000000490873850451434316673347287222280889091045738472082027638502223465853102218"], "2l_CF": ["-0.000000659445397743410539067678391787366879899789029785313460684391627624744838547", "-0.00000239102558176171696855776300256681053431366086553664565580298029249321940334"], "2l_CA": ["0.00000048381455882629548895948430044674427269930369921321762366394489022204627708", "0.00000177280747043345364703623405851997776516032185172660996701953351677597436564"]}, "+-0-": {"1l": ["-0.000170864945430356305462418589329154963190302579347570521932263666000147454273", "0.00000000000029700279386407645671721527467275204548787294926098908195003020799706269061"], "2l_CF": ["0.0104741858536018240789870654400830430102263811125096668694486967846007785795", "0.0374240274402583407489738946077967810808481090905237158701201904057861574209"], "2l_CA": ["-0.0082354475407056069303864058831273941851340693492458550615960139529736141846", "-0.0268419431341462722912137575301594717767946618936172486424490285473088293696"]}, "+--+": {"1l": ["0.00000000000000000112312649376922250528246852172442845594261746117311509529115220142903672624", "-0.00000000255254402805146713184226920944549775947376615316827083708517782463863339068"], "2l_CF": ["0.000000335870906426953970766672875392480870506778641622826236605015871745243508791", "0.00000109915659538561383289082307869273849922584335828803866163110418332482049146"], "2l_CA": ["-0.000000193387740211628166559752119495648583614750202801447106353174627039753191191", "-0.000000740187646609742275866105525848173154318882736200306691308560979011564156685"]}, "+--0": {"1l": ["-0.0000000000000719030421581456621409026049733987709612379261366225364983572194499618781544", "0.0000745094118729103915882801970618607674709087142080372890648839285236125623892"], "2l_CF": ["-0.00979215349882135388211408639978831296732991509481568190177167223817437698761", "-0.0320323667554318880277513370426737361401921146146389307280232973458514978263"], "2l_CA": ["0.00563903550440853408101686366214886598513138815613684038417701809638680537122", "0.0215625920745454278682409010722711042409993465806940737114318835567682931976"]}, "+---": {"1l": ["0.00000000137007168887818473544499498000251691822168630246015066427386884992760783366", "-2.35619448970147108179457692288130624316829955942156075646443236542355116407"], "2l_CF": ["309.6550827732136309991820475893152205012119103667251880808851306846218021", "1014.24665087983141960620359790227745704659447770825118419363061146722321054"], "2l_CA": ["-178.321960168913114553278073763128142056684737430176010041524921727362219941", "-682.516168819617141695543523150472851002905673659115417950967786329673673728"]}, "-+++": {"1l": ["0.00000000137007168887818473544499498000251691822168630246015066427386884992798510056", "-2.35619448970147108179457692288130624316829955942156075646443236542355116407"], "2l_CF": ["309.6550827732136309991820475893152205012119103667251880808851306846218021", "1014.24665087983141960620359790227745704659447770825118419363061146722321054"], "2l_CA": ["-178.321960168913114553278073763128142056684737430176010041524921727362219941", "-682.516168819617141695543523150472851002905673659115417950967786329673673728"]}, "-++0": {"1l": ["0.0000000000000719030421581456621409026049733987709612379261366225364983572194499738083813", "-0.0000745094118729103915882801970618607674709087142080372890648839285236125623892"], "2l_CF": ["0.0097921534988213538821140863997883129673299150948156819017716722381743769876", "0.0320323667554318880277513370426737361401921146146389307280232973458514978263"], "2l_CA": ["-0.00563903550440853408101686366214886598513138815613684038417701809638680537122", "-0.0215625920745454278682409010722711042409993465806940737114318835567682931976"]}, "-++-": {"1l": ["0.00000000000000000112312649376922250528246852172442845594261746117311509529115220142941399314", "-0.00000000255254402805146713184226920944549775947376615316827083708517782463863339068"], "2l_CF": ["0.000000335870906426953970766672875392480870506778641622826236605015871745243508791", "0.00000109915659538561383289082307869273849922584335828803866163110418332482049146"], "2l_CA": ["-0.000000193387740211628166559752119495648583614750202801447106353174627039753191191", "-0.000000740187646609742275866105525848173154318882736200306691308560979011564156685"]}, "-+0+": {"1l": ["0.000170864945430356305462418589329154963190302579347570521932263666000147454273", "-0.00000000000029700279386407645671721527467275204548787294926098908195003020799706269061"], "2l_CF": ["-0.0104741858536018240789870654400830430102263811125096668694486967846007785795", "-0.0374240274402583407489738946077967810808481090905237158701201904057815209132"], "2l_CA": ["0.00823544754070560693038640588312739418513406934924585506159601395297361418461", "0.0268419431341462722912137575301594717767946618936172486424490285473088293696"]}, "-+00": {"1l": ["0.00000000564153108958947755338824510516815906772201269197783946225368968883854495231", "0.00000000490873850451434316673347287222280889091045738472082027638502223465853102218"], "2l_CF": ["-0.000000659445397743410539067678391787366879899789029785313460684391627624603343561", "-0.00000239102558176171696855776300256681053431366086553664565580298029249321940334"], "2l_CA": ["0.00000048381455882629548895948430044674427269930369921321762366394489022204627708", "0.00000177280747043345364703623405851997776516032185172660996701953351677597436564"]}, "-+0-": {"1l": ["0.000000000000071903042158145662140902604973398770956281606772397864315231723147930065492", "-0.0000745094118729103915882801970618607674709087142111514363655825414877169050616"], "2l_CF": ["0.00979215349882135388211408639978831296732991675645941678526112913958876613866", "0.0320323667554318880277513370426737361401921146656611201026693721497370338862"], "2l_CA": ["-0.00563903550440853408101686366214886598513138663355553169435772344023434144992", "-0.0215625920745454278682409010722711042409993467210050944917085892674535165626"]}, "-+-+": {"1l": ["7.43973862107611903856515058233041748022809998265181519963751379820029903516", "-3.92699082235412896762350017037553543816288986708274013681915303718057534521"], "2l_CF": ["-11.7494114313245510169160441174099606154061689301595048469110692493782309973", "10.966185897051193630685489636602543018449579626743352745875214392346860969"], "2l_CA": ["73.6802809702372847166377564365133776543483521372088843353816432497085544674", "-68.5806079368327277411473528919096560988082589131884551926617342896483148476"]}, "-+-0": {"1l": ["0.00017086494543035630546241858932915496319030257934261420256803899381702195988", "-0.000000000000297002793864076456717215274672752045490987096561687694914127851893928019355"], "2l_CF": ["-0.0104741858536018240789870654400830430102263794508659319859592398831860792012", "-0.0374240274402583407489738946077967810808481090395015264954741156018899124634"], "2l_CA": ["0.00823544754070560693038640588312739418513407087182716375141530860912271180672", "0.026841943134146272291213757530159471776794661753306227862172322836615414168"]}, "-+--": {"1l": ["0.00000000137007168887818473544499498000251691822168630246015066427386884992811085196", "-2.35619448970147108179457692288130624316829955942156075646443236542355120288"], "2l_CF": ["309.6550827732136309991820475893152205012119103667251880808851306846218072", "1014.24665087983141960620359790227745704659447770825118419363061146722322725"], "2l_CA": ["-178.321960168913114553278073763128142056684737430176010041524921727362222878", "-682.51616881961714169554352315047285100290567365911541795096778632967368497"]}, "--++": {"1l": ["-0.615430831791310181629759938017617095472601258882740561981226335536156288337", "16.0350132777377068882498034943430129388861143981003485999232058324088280456"], "2l_CF": ["-970.441359079959732581680831274972428050446442533889405092829162833786539283", "-1944.60415012742833773641666355727391157521687983508206684569386651724795639"], "2l_CA": ["637.726284096253007003233167949292978045360686258249522229748735688221552558", "1587.52893110794063689892830759793850058228545725981709118372502646711673878"]}, "--+0": {"1l": ["0.0000514236910245150865476861101981859577312838301239895382420668352025924174011", "0.000661261581347797683327888290242696023805411855683290481662918883784874875012"], "2l_CF": ["-0.0475125964748055238898639089204349763297856471349229067474521146411852511179", "-0.0949182971800729690289454398202941961511837950611095967786049488046920488619"], "2l_CA": ["0.0311905430329588377671980229724053825078321725715962608532832654031582284789", "0.0749613644429565144174950627269413904409940752009334275498985096433523638042"]}, "--+-": {"1l": ["0.00000000281250519834865126877906729720148191580421128617884494236695809213619429753", "0.0000000282247982617298328586763557436794509092436447065928560955809028367632182749"], "2l_CF": ["-0.00000190598501832257326279727756318782063293771866127775473824861285889172894393", "-0.00000331680237942698605702028841627662145518745171952887169964495336195465143505"], "2l_CA": ["0.00000127951342981750445539594626078801123020569853995449326775291572301049253109", "0.00000275289114473585600038755376853859992195985563047315513361672186179426326115"]}, "--0+": {"1l": ["-0.0000514236910245150865476861101981859577312838301287150610006596449937484112907", "-0.000661261581347797683327888290242696023805411855689526178120866385045691615724"], "2l_CF": ["0.0475125964748055238898639089204349763297856482459044043217684532947163042051", "0.0949182971800729690289454398202941961511837951481648112376761411919812889872"], "2l_CA": ["-0.031190543032958837767198022972405382507832171563281487950914917230862869464", "-0.0749613644429565144174950627269413904409940753219402133847523577690752741447"]}, "--00": {"1l": ["-0.00000000852639810853041062005638973956608906288187387785514257964015196040521574115", "-4.71238904076127719156316272984879684591830982829854644163097491117770157505"], "2l_CF": ["2.64708341058565215705829962632488857218246186552561528898313229444885569108", "9.07099867764816584052869566228388150581095988265976221699046365917598866717"], "2l_CA": ["-15.7929698988526278771261593925069024717556373099226829778001910201483001209", "-48.1506647313723560758216951742564743362580032472197676044618595876215982352"]}, "--0-": {"1l": ["0.000154271073073545259643058330594557873193851490400907062148746196965779784045", "0.00198378474404339304998366487072808807141623556707480059568577349295085963886"], "2l_CF": ["-0.124276986178107040740628487913791192110899547654193291252526396972656285833", "-0.22880261033075478690139231524238282209151414091863397201030825071034094881"], "2l_CA": ["0.0838292470619384302326035583967026575250433716661904640983774809961528551479", "0.192205618214016712898427288087290419075264194475558092490792307570218392036"]}, "---+": {"1l": ["0.00000000281250519834865126877906729720148191580421128617884494236695809213669729574", "0.0000000282247982617298328586763557436794509092436447065928560955809028464276497198"], "2l_CF": ["-0.00000190598501832257326279727756318782063293771866127775473824861286016234590685", "-0.00000331680237942698605702028841627662145518745171952887169964495336611393312805"], "2l_CA": ["0.00000127951342981750445539594626078801123020569853995449326775291572374179916969", "0.00000275289114473585600038755376853859992195985563047315513361672186459380987857"]}, "---0": {"1l": ["-0.000154271073073545259643058330594557873193851490396181539390153387174623793035", "-0.00198378474404339304998366487072808807141623556706856489922782599169006278593"], "2l_CF": ["0.124276986178107040740628487913791192110899546543211793678210058319137084734", "0.228802610330754786901392315242382822091514140831578757551237058323045722045"], "2l_CA": ["-0.0838292470619384302326035583967026575250433726745052370007458291684544725235", "-0.192205618214016712898427288087290419075264194354551306655938459444485951798"]}, "----": {"1l": ["10.4611225138782083653321605578414461407465886700553349401320407712225173181", "144.315119499639361994248231449087116449975029582903137398925620013278432863"], "2l_CF": ["-8765.53465438702805792537963042683890983198185754886426699129716544230302163", "-17474.8712900115930125117897982618919899838662576117620673765616773331920922"], "2l_CA": ["5861.90457470625917540095816271062554222967164264774474038678609435233176464", "14251.3657374795442408979611242406652312598807286105114193678935126905513718"]}}, "A": {"1l": {"1": ["-1.20297653247226830460001999508445241993233451635551335600401442201260419493", "-92.348737962139952901176158873609311082221771670927660857133940020290034737"], "2": ["-9.25814598414355919932933243202357271324618194274784436318420628027540579383", "-59.0349650293307338386057866974063789050806137603038020091933107843755136459"], "4": ["1.58022090392110724292234904718081852708251108658563764424442748956629514738", "4712389019.89958671995894764056254045911107121461974047356935446748691922155"], "5": ["3.72417424366670904098113685560966898388923139218249490483356411295367985415", "14137166997.4319349773771235856132450022299106808601144214159783052245672429"], "8": ["-4.30912659751924077488900208258625031106890819004943215437848150004611012719", "1570796297.27741408797370876578537069424033305857570042002959393644171414229"], "9": ["1.86374248577589439103022932098736975239072255052868808734399128011896619343", "4712389014.4510363735192782625183390146751281358423142927148808516049587682"], "16": ["-1.04889044663831729726594013217804768031639390211860482482055981545592451697", "-15707963292.0341114716432877403215970568991096933020846343053351364810927729"], "17": ["-1.46066403470990703320510101103509881992192084033322842141612014347137394723", "-2356194493.53028712069514204000767495391229688135124207021463818602677958353"], "18": ["0.781200305458060849969398987048357483622189010815213056753811103580166042006", "-1178097229.87923246321789283693901912856635435015686727855233201509656629644"], "3": ["1.8184073608517420050071775749222283405822396673030411136837522481172954666", "75.5283264767121616164351558146144781161648559041858890617681260887974428556"], "6": ["1.14092368584646386876838575134107229276663635364700485150095116875239169289", "1570796384.18560861852969427017918490690986578787991437834795384641783808667"], "7": ["1.58022090392110724292234904718081852708251108659111146637069630624959096607", "4712389019.89958671995894764056254045911107121461974047349532042873489590766"], "10": ["-0.127644297073600017570306609217399918542490187647192637848666102355678904675", "-14137166927.2132521910787505240457984071927321610375653510417591571099907542"], "11": ["-2.93640756851846337684421934019132801479669623974523387939669512069972518171", "-4712389024.46466374143222574977892523154181104931210419184265012042241091898"], "12": ["2.93640756851846337684421934019132801479669623974523387939669512069972518171", "4712389024.46466374143222574977892523154181104931210419184265012042241091898"], "13": ["0.127644297073600017570306609217399918542490187647192637848666102355678904675", "14137166927.2132521910787505240457984071927321610375653510417591571099907542"], "14": ["-1.86374248577589439103022932098736975239072255052868808734399128011896619343", "-4712389014.4510363735192782625183390146751281358423142927148808516049587682"], "15": ["4.30912659751924077488900208258625031106890819004943215437848150004611012719", "-1570796297.27741408797370876578537069424033305857570042002959393644171414229"], "19": ["1.65128334449582491252365618696171504724266174924915380252531104907501650452", "5105088069.18457300625200621236049885298535655526340994918587711935176202082"], "20": ["-1.4606640347099070332051010110350988194517231000043134182286255285824756761", "-2356194493.53028712069514204000767495391229688105580811686427006093443708317"]}, "2l_CF": {"1": ["6203.9519961492145179980245904866397983026125851595954726236022342340790205", "14110.2896396366072152586235681209845248738115310758156675553435889974958577"], "2": ["3490.54790833353831761774601116702421977051614282835415438635514379597631805", "6407.32160534860126162364778169408968209624623887278882009896311906225974048"], "4": ["-619310168580.640023226169689488148328087318824179799223257751593716576820558", "-2028493308996.18997466059070045813447184726978858007078592145981220110419578"], "5": ["-1857930501360.95242444039231340682098938152436516249252426769137311190112907", "-6085479915673.08026776216794115306285509782965988021058985002685999548679967"], "8": ["-206436720279.492253377334411232647693399752837511373554139061550134536358527", "-676164431431.564844261834196435785760792607958374242961844402411548835129106"], "9": ["-619310168255.824301394651063303401385425748721246611467458788893854638565004", "-2028493308938.71315397996871608315166687616034454286096874977828917753051324"], "16": ["2064367221342.63529943892840913861792999463880579891998984447823116143645419", "6761644346280.33432304148741319080355977747131497734642552601804546833475165"], "17": ["310888783768.301982750091436175290259608635178643962662105599234394890084578", "1023180456949.15538290627640421675130061887208129494948327946087815456820766"], "18": ["158528641821.161983645866444591971883345435976795382249681414113364299670731", "522276286822.523118046261691932274795072163300206826252803785077583971835162"], "3": ["-5130.29227306876073074386811891942746383384320616388888615898219000583832359", "-11827.6032659768307364455353210511931078160832631722752407248947859685309509"], "6": ["-206436725931.305752991679218035722951798902828891453473719404506408500020056", "-676164443466.359556818941078420806263874255910919912303078168128164299815444"], "7": ["-619310168580.640023226169689488148328087318824179799236317853281223871921567", "-2028493308996.18997466059070045813447184726978858007078506686158514513417841"], "10": ["1857930496835.40319344789123051673197178691247953914473395618881621073886741", "6085479906080.89705435501345832899109167004664402929009226460714744113864825"], "11": ["619310168919.815478487162658678824205590248646715907672825774741277415737297", "2028493309794.42843029489785131460489337914361644877866107057918710751340211"], "12": ["-619310168919.815478487162658678824205590248646715907672825774741277415737297", "-2028493309794.42843029489785131460489337914361644877866107057918710751340211"], "13": ["-1857930496835.40319344789123051673197178691247953914473395618881621073886741", "-6085479906080.89705435501345832899109167004664402929009226460714744113864825"], "14": ["619310168255.824301394651063303401385425748721246611467458788893854638565004", "2028493308938.71315397996871608315166687616034454286096874977828917753051324"], "15": ["206436720279.492253377334411232647693399752837511373554139061550134536358527", "676164431431.564844261834196435785760792607958374242961844402411548835129106"], "19": ["-670508113258.330514841312436158788207187370363332625279968366131569362870657", "-2193262204866.36102486612091928993676788830443619291529657193047864910732113"], "20": ["310888783768.301982750091436175290259608635021006596714010344661763095484002", "1023180456949.15538290627640421675130061887207645455959158702951664162868188"]}, "2l_CA": {"1": ["-3985.70378510811343277160084598970599917794429914060785545022467628798540106", "-10911.3077081911316569791735938609684357210482023604034347929251788845634965"], "2": ["-2411.16667139716087859857816690904244766291121552344074200466798280675620557", "-5387.60653803628703173540354155892903230186215161794674651376027834431300325"], "4": ["356643922328.186542041011952717651570602535709018891614216710314948945796915", "1365032343219.95191906629884056093301983058196448008937451404088523885743259"], "5": ["1069931764197.37126160355230475240304824211798328475323585656546129797466309", "4095097021133.03081966288495565041652137416803276231420785408557973616988225"], "8": ["118881305708.539184163475493116678645561914122318068402605271287053191517546", "455010777108.554067260573712267279095678164565410470174993351944953879927953"], "9": ["356643922095.729886920959957569425527917718769495964967581828126749618269215", "1365032343041.70928771113252198732357340399595054430111621414505107376809304"], "16": ["-1188813069739.5160400547734078986459585121563370679896562263088015561436187", "-4550107797679.03191307740604745329198636492210926731086176825912628310516869"], "17": ["-178938810755.511317670280497543986831973191535242380169944258635260901504558", "-688784378285.904817699804834566980616670704441352811912954983710798831717584"], "18": ["-91011530132.0982452964686194207055331586214497120236096312082376284611816447", "-354238482463.859271357500682696898289744379206274560024927842101125950083031"], "3": ["3288.53684560499313265135217099759043889266297317429959546668962960064448236", "9096.27338233891243395126475664252227553962371935848130920517305316209890761"], "6": ["118881309409.178112431183961793768113861765935882441975755954192980789208289", "455010786555.082847606133204947949997274673575032330987317138548044851718209"], "7": ["356643922328.186542041011952717651570602535709018891602019808481465738011595", "1365032343219.95191906629884056093301983058196448008937497188101718384587718"], "10": ["-1069931761235.3065232606083493176539249985747493425037342690733925693932617", "-4095097013575.91670012363685052254779704504287420231333406038527766742026536"], "11": ["-356643922552.423657041649488859001575199266984481729022370422247137455961932", "-1365032343819.55939433314137650630371669533451933990920488893342257243799776"], "12": ["356643922552.423657041649488859001575199266984481729022370422247137455961932", "1365032343819.55939433314137650630371669533451933990920488893342257243799776"], "13": ["1069931761235.3065232606083493176539249985747493425037342690733925693932617", "4095097013575.91670012363685052254779704504287420231333406038527766742026536"], "14": ["-356643922095.729886920959957569425527917718769495964967581828126749618269215", "-1365032343041.70928771113252198732357340399595054430111621414505107376809304"], "15": ["-118881305708.539184163475493116678645561914122318068402605271287053191517546", "-455010777108.554067260573712267279095678164565410470174993351944953879927953"], "19": ["386158630827.99668075991259561532784290318599979581632746665560489219670819", "1476048494900.45999060475895510384942515707635976327273493875500474130834431"], "20": ["-178938810755.511317670280497543986831973191679687125998986947614459247198428", "-688784378285.904817699804834566980616670704428041739710800797466638248021681"]}}, "sec": 308.0}

==> anc/paper2/zz/points/zz_b1o4_d10_p80.json <==
{"beta": "1/4", "delta_exp": 10, "dps": 80, "x": "0.6", "s": "4.2666666666666666666666666666666666666666666666666666666666666666666666666666667", "t": "-0.6000000001", "pT2": "0.000000000024999999997656250000000000000000000000000000000000000000000000000000001093956542", "G": ["-11.480656204448317834255692581204961903042625286421442296226634675980852585468129", "1.5707963267948966192313216916397514420985846996875529104874722961539082031431045"], "li22_max_rate": 0.999999999991, "li22_bad_order": 0, "M": {"++++": {"1l": ["5.9144900135671607605706071891044618945371039025792268420428921967033885123967712", "114.92409943607720034259000323330815006518602188203385552756386287510786862646378"], "2l_CF": ["-8070.2364661286911294853425162762741693714788984560311603603949011665837412468766", "-18879.906976980017495166783416021510588116701859925740268925947622319842149947224"], "2l_CA": ["5116.4764168773473288946034536590255580475442574179618126363902766926869021386934", "14070.179757746783123926428072248754216127129516186316608656981768808489993095667"]}, "+++0": {"1l": ["0.000053105607589768909000114988148571503398993108655335159918497367576541528651126605", "0.0011078820769947715347973799961572276812537571261589390219004706573667969904268329"], "2l_CF": ["-0.083004419598273968309785862726872696362380721658092390234844002628868976475368061", "-0.19111867487192294412853993616759976255026428568070549478967839862672405005687384"], "2l_CA": ["0.05242313255712860507795651349843203112986799030100194350202265713438944403130064", "0.142797024103298436492169772690197636637166763630162305949087913139712829789253"]}, "+++-": {"1l": ["0.00000000056754525128311353905669464196893448762017090909108314326586894243656665090531233", "0.000000011593784309966151466155371663577914875631497859878178457683161208927463009962336"], "2l_CF": ["-0.00000088958877204447512008985817648105086487050963462776147041680857418551407342420122", "-0.0000020505944290847849099439128422031905107940512216250305212455559923077661156886595"], "2l_CA": ["0.00000056006297810210030826113977335287047757545388084254915582301106194822222857499352", "0.0000015227720529262217466527335414729103283129825563847542371889282790024542992040716"]}, "++0+": {"1l": ["-0.000053105607589768909000114988148571503398993108655373204837461673019153079429482474", "-0.001107882076994771534797379996157227681253757126158938771664782760062224737277685"], "2l_CF": ["0.083004419598273968309785862726872696362380721661568856765571524827734245517080597", "0.19111867487192294412853993616759976255026428567817233416897920124057731835000042"], "2l_CA": ["-0.05242313255712860507795651349843203112986799030855439546239000698417927968933449", "-0.14279702410329843649216977269019763663716676362828130443876763590518429000759371"]}, "++00": {"1l": ["-0.0000000013223198619553909190628433255338102209980949347229118593044724377217907724421528", "-5.8904862488353280517440440283424341585113356872208263301026205063793450675732687"], "2l_CF": ["4.6592524674974264290233783504839779051838789803665778753422193036402254124399485", "11.0617044759105271141629954633515106300427900904300132369199290452456276049747"], "2l_CA": ["-22.744554280205617148372612643410105194328618016263281876237042928845413375189925", "-56.649677382260437303837223680892228268478788401162791376430120761606263661610209"]}, "++0-": {"1l": ["0.000031863364553861345400068992889142902039395865193294683267992573139902254837644133", "0.00066472924619686292087842799769433660875225427569536441061843693936945191755408888"], "2l_CF": ["-0.052156041521323331579304683406193280682207038403916415480365868968931147241650393", "-0.12270557046599822713223978097179725512160066285329758872374061683666792755787234"], "2l_CA": ["0.03269737169690914737244725386079766315396049548753023035213621499009197968867345", "0.090301064037606613181453485505422507876910466367552007831066305826092417445000071"]}, "++-+": {"1l": ["0.00000000056754525128311353905669464196893448762017090909108314326586894243656665763878115", "0.000000011593784309966151466155371663577914875631497859878178457683161208927761599722637"], "2l_CF": ["-0.00000088958877204447512008985817648105086487050963462776147041680857418555894059950957", "-0.0000020505944290847849099439128422031905107940512216250305212455559923079350261264002"], "2l_CA": ["0.00000056006297810210030826113977335287047757545388084254915582301106194824743061848719", "0.0000015227720529262217466527335414729103283129825563847542371889282790025621240327876"]}, "++-0": {"1l": ["-0.000031863364553861345400068992889142902039395865193256638349028267697290704059282208", "-0.00066472924619686292087842799769433660875225427569536466085412483667402416793015438"], "2l_CF": ["0.052156041521323331579304683406193280682207038400439948949638346770065878035385993", "0.12270557046599822713223978097179725512160066285583074934443981422281465744523347"], "2l_CA": ["-0.03269737169690914737244725386079766315396049547997777839176886514030214413742727", "-0.090301064037606613181453485505422507876910466369433009341386583060620957927629288"]}, "++--": {"1l": ["0.84921640488417787380541858807760628203335740492852166313408363530696170914915178", "41.372675796987792123332401163990934023466967877532187989922906990261858374687788"], "2l_CF": ["-2902.8278984835285547048132122511929793763890022555721886156973388160817562140953", "-6800.0110544086727719484262551355568179164569299155655877193736620730669152563568"], "2l_CA": ["1831.4847307176958041275030495995603353449229859631757317694419620322650627433411", "5069.054124574499822036393296975344085263740741319824202241086357393466600313339"]}, "+-++": {"1l": ["0.00000000040599248327737518164060076882119754381530115997204765675236299642199872571892533", "-2.9452431124692233578245279479644847593725905377298064874876193761708878982472709"], "2l_CF": ["442.50640192578991038662212545716784062709357125264595037185806440692313875124208", "1666.1240678483623886964405534860455303751728694745418733151731041152384111024925"], "2l_CA": ["-248.55653207943408889972714444385155531121064052385430940392836213668125802918171", "-1063.6064227682643985259788982608408257351918193212156716425555198025348539643639"]}, "+-+0": {"1l": ["-0.000068926181898380875645675622477561900750973165605834649980333084580179732388497147", "0.0000000000000077600041300017946751320527339723254573282437905932596523683798972891237222599783"], "2l_CF": ["0.0064802750464985726387485811654201582956214227928390800026482843372855140681918868", "0.024216469195476775926603759812457017678961264180643993671275540465124231593489106"], "2l_CA": ["-0.0043094260063373900920654341703108884414159007901837904507417702797973854318590918", "-0.015264233550453916820401983385646734862925064093066337655605740763536963594826633"]}, "+-+-": {"1l": ["5.3255623221849345070547424476966846471498582030734900302199370499490769386192227", "-3.3379421945546742956119185278409369648805635040156429110161508547223291179896052"], "2l_CF": ["-13.417994817936103553803944319833208077246278893619530400691602812200701176999685", "7.9339566710915514972946449026927382918207646173017443484230822566162223050408123"], "2l_CA": ["54.039615922837752727732925712600559412551337119576429924420730671738731614512982", "-48.259221920818661866257358205245036382518910428227007001534887919515553617551168"]}, "+-0+": {"1l": ["-0.0000000000000066698660975137086198477860791165645707982945493434801871112067749792344484775735", "0.000041652027537549305984382502927861099844525001279721696623539016418906174193195708"], "2l_CF": ["-0.0062579855499857415069642831093391897128184550172448480894150661534435684025917996", "-0.023557233301095903694500770779049673898781312207969658951441201561179979022457687"], "2l_CA": ["0.0035151201865738532346461677060169557336376676625887856439086946971294140096667415", "0.015039006664602102153192253382361805882057176701907324469379425671514219166363457"]}, "+-00": {"1l": ["0.00000000099921432594391420423065557923833633338803054392081011954927100044009408730221166", "0.00000000070931271616268520010272131261032486049643627794883576824889946554685162775544936"], "2l_CF": ["-0.00000018100682103920705229573461436127098468932406780770499679946982109564760471694981", "-0.00000068780380034305006100557051966643954901478940707195544919845739946663844680271603"], "2l_CA": ["0.00000011286341565632618957146205521338504252934714402459933893595810561831748019177135", "0.00000044194917031504081479898664398007184833260978293135903627237769597230714034136238"]}, "+-0-": {"1l": ["-0.000068926181898380875645675622477561900750973165605870114514801181880666371150421948", "0.0000000000000077600041300017946751320527339723254573352072356525069326641589882676569132574287"], "2l_CF": ["0.0064802750464985726387485811654201582956214227941237472992206409501135163300477118", "0.024216469195476775926603759812457017678961264177221321155754317254142851280184474"], "2l_CA": ["-0.0043094260063373900920654341703108884414159008012056003308749217142369263787941936", "-0.01526423355045391682040198338564673486292506409021411055933805475438581301788292"]}, "+--+": {"1l": ["0.00000000000000000004929855474646586809361553925145258140317977420790562566361842524632505480726724", "-0.00000000060132046879797546496866563712330013724597958860683435168649155714191737711622236"], "2l_CF": ["0.000000090370759161377114514096770795308052420442338668645740402518244560131782322550222", "0.00000034022717634981994836624582048957195895438473824130359633214423759058976832519391"], "2l_CA": ["-0.000000050759809684243810267731904191674790525038037222262407411059189629835523435119634", "-0.00000021721968198198741310871954451309453647415917280961881576242171627438256176463658"]}, "+--0": {"1l": ["-0.0000000000000066698660975137086198477860791165645708337590838115774875978455369075673570288194", "0.000041652027537549305984382502927861099844525001279728660068598263699201953368563287"], "2l_CF": ["-0.0062579855499857415069642831093391897128184550159601807928427095406155658904996467", "-0.023557233301095903694500770779049673898781312211392331466962424772161359299855179"], "2l_CA": ["0.0035151201865738532346461677060169557336376676515669757637755432626898730225316041", "0.015039006664602102153192253382361805882057176704759551565647111680665369397528197"]}, "+---": {"1l": ["0.00000000040599248327737518164060076882119754381530115997204765675236299642199872613975466", "-2.9452431124692233578245279479644847593725905377298064874876193761708878982471613"], "2l_CF": ["442.50640192578991038662212545716784062709357125264595037185806440692313875122561", "1666.1240678483623886964405534860455303751728694745418733151731041152384111024304"], "2l_CA": ["-248.55653207943408889972714444385155531121064052385430940392836213668125802917246", "-1063.6064227682643985259788982608408257351918193212156716425555198025348539643243"]}, "-+++": {"1l": ["0.00000000040599248327737518164060076882119754381530115997204765675236299642199873245241001", "-2.9452431124692233578245279479644847593725905377298064874876193761708878982471613"], "2l_CF": ["442.50640192578991038662212545716784062709357125264595037185806440692313875122561", "1666.1240678483623886964405534860455303751728694745418733151731041152384111024304"], "2l_CA": ["-248.55653207943408889972714444385155531121064052385430940392836213668125802917245", "-1063.6064227682643985259788982608408257351918193212156716425555198025348539643243"]}, "-++0": {"1l": ["0.0000000000000066698660975137086198477860791165645708337590838115774875978455369075674463032475", "-0.000041652027537549305984382502927861099844525001279728660068598263699201953368563287"], "2l_CF": ["0.0062579855499857415069642831093391897128184550159601807928427095406155658904996466", "0.023557233301095903694500770779049673898781312211392331466962424772161359299855179"], "2l_CA": ["-0.0035151201865738532346461677060169557336376676515669757637755432626898730225316041", "-0.015039006664602102153192253382361805882057176704759551565647111680665369397528197"]}, "-++-": {"1l": ["0.00000000000000000004929855474646586809361553925145258140317977420790562566361842524632505606979831", "-0.00000000060132046879797546496866563712330013724597958860683435168649155714191737711622236"], "2l_CF": ["0.000000090370759161377114514096770795308052420442338668645740402518244560131782322550222", "0.00000034022717634981994836624582048957195895438473824130359633214423759058976832519391"], "2l_CA": ["-0.000000050759809684243810267731904191674790525038037222262407411059189629835523435119633", "-0.00000021721968198198741310871954451309453647415917280961881576242171627438256176463658"]}, "-+0+": {"1l": ["0.000068926181898380875645675622477561900750973165605870114514801181880666371150421948", "-0.0000000000000077600041300017946751320527339723254573352072356525069326641589882676569132574287"], "2l_CF": ["-0.0064802750464985726387485811654201582956214227941237472992206409501135165422901903", "-0.024216469195476775926603759812457017678961264177221321155754317254142851563174445"], "2l_CA": ["0.0043094260063373900920654341703108884414159008012056003308749217142369263787941936", "0.015264233550453916820401983385646734862925064090214110559338054754385813159377906"]}, "-+00": {"1l": ["0.00000000099921432594391420423065557923833633338803054392081011954927100044009408730221166", "0.00000000070931271616268520010272131261032486049643627794883576824889946554685162775544936"], "2l_CF": ["-0.00000018100682103920705229573461436127098468932406780770499679946982109564760363742874", "-0.00000068780380034305006100557051966643954901478940707195544919845739946663844680271603"], "2l_CA": ["0.00000011286341565632618957146205521338504252934714402459933893595810561831747857248974", "0.00000044194917031504081479898664398007184833260978293135903627237769597230714250040452"]}, "-+0-": {"1l": ["0.0000000000000066698660975137086198477860791165645707982945493434801871112067749792345496552587", "-0.000041652027537549305984382502927861099844525001279721696623539016418906174193195708"], "2l_CF": ["0.0062579855499857415069642831093391897128184550172448480894150661534435684025917996", "0.023557233301095903694500770779049673898781312207969658951441201561179979022457687"], "2l_CA": ["-0.0035151201865738532346461677060169557336376676625887856439086946971294140096667415", "-0.015039006664602102153192253382361805882057176701907324469379425671514219166363457"]}, "-+-+": {"1l": ["5.3255623221849345070547424476966846471498582030734900302199370499490769386192227", "-3.3379421945546742956119185278409369648805635040156429110161508547223291179896052"], "2l_CF": ["-13.417994817936103553803944319833208077246278893619530400691602812200701176999688", "7.9339566710915514972946449026927382918207646173017443484230822566162223050408059"], "2l_CA": ["54.039615922837752727732925712600559412551337119576429924420730671738731614512987", "-48.259221920818661866257358205245036382518910428227007001534887919515553617551175"]}, "-+-0": {"1l": ["0.000068926181898380875645675622477561900750973165605834649980333084580179732388497147", "-0.0000000000000077600041300017946751320527339723254573282437905932596523683798972891237222599783"], "2l_CF": ["-0.0064802750464985726387485811654201582956214227928390800026482843372855140681918868", "-0.024216469195476775926603759812457017678961264180643993671275540465124231593489106"], "2l_CA": ["0.0043094260063373900920654341703108884414159007901837904507417702797973854318590917", "0.015264233550453916820401983385646734862925064093066337655605740763536963594826633"]}, "-+--": {"1l": ["0.00000000040599248327737518164060076882119754381530115997204765675236299642199873287326806", "-2.9452431124692233578245279479644847593725905377298064874876193761708878982472709"], "2l_CF": ["442.50640192578991038662212545716784062709357125264595037185806440692313875124208", "1666.1240678483623886964405534860455303751728694745418733151731041152384111024925"], "2l_CA": ["-248.5565320794340888997271444438515553112106405238543094039283621366812580291817", "-1063.6064227682643985259788982608408257351918193212156716425555198025348539643639"]}, "--++": {"1l": ["0.84921640488417787380541858807760628203335740492852166313408363530696170914915169", "41.372675796987792123332401163990934023466967877532187989922906990261858374687788"], "2l_CF": ["-2902.8278984835285547048132122511929793763890022555721886156973388160817562140953", "-6800.0110544086727719484262551355568179164569299155655877193736620730669152563568"], "2l_CA": ["1831.484730717695804127503049599560335344922985963175731769441962032265062743341", "5069.0541245744998220363932969753440852637407413198242022410863573934666003133389"]}, "--+0": {"1l": ["0.000031863364553861345400068992889142902039395865193256638349028267697290704059282207", "0.00066472924619686292087842799769433660875225427569536466085412483667402416793015438"], "2l_CF": ["-0.052156041521323331579304683406193280682207038400439948949638346770065878035385994", "-0.12270557046599822713223978097179725512160066285583074934443981422281465744523347"], "2l_CA": ["0.03269737169690914737244725386079766315396049547997777839176886514030214413742727", "0.090301064037606613181453485505422507876910466369433009341386583060620957927629288"]}, "--+-": {"1l": ["0.00000000056754525128311353905669464196893448762017090909108314326586894243656665258865687", "0.000000011593784309966151466155371663577914875631497859878178457683161208927761599722637"], "2l_CF": ["-0.00000088958877204447512008985817648105086487050963462776147041680857418555893736094636", "-0.000002050594429084784909943912842203190510794051221625030521245555992307935023967358"], "2l_CA": ["0.00000056006297810210030826113977335287047757545388084254915582301106194824742845944505", "0.0000015227720529262217466527335414729103283129825563847542371889282790025621261918297"]}, "--0+": {"1l": ["-0.000031863364553861345400068992889142902039395865193294683267992573139902254837644131", "-0.00066472924619686292087842799769433660875225427569536441061843693936945191755408888"], "2l_CF": ["0.052156041521323331579304683406193280682207038403916415480365868968931147383145379", "0.12270557046599822713223978097179725512160066285329758872374061683666792755787234"], "2l_CA": ["-0.03269737169690914737244725386079766315396049548753023035213621499009197968867345", "-0.090301064037606613181453485505422507876910466367552007831066305826092417727990042"]}, "--00": {"1l": ["-0.0000000013223198619553909190628433255338102209980949347229118593044724377217907724421527", "-5.8904862488353280517440440283424341585113356872208263301026205063793450675732687"], "2l_CF": ["4.6592524674974264290233783504839779051838789803665778753422193036402254124399496", "11.0617044759105271141629954633515106300427900904300132369199290452456276049747"], "2l_CA": ["-22.744554280205617148372612643410105194328618016263281876237042928845413375189923", "-56.649677382260437303837223680892228268478788401162791376430120761606263661610206"]}, "--0-": {"1l": ["0.000053105607589768909000114988148571503398993108655373204837461673019153079429482477", "0.001107882076994771534797379996157227681253757126158938771664782760062224737277685"], "2l_CF": ["-0.083004419598273968309785862726872696362380721661568856765571524827734245446333104", "-0.19111867487192294412853993616759976255026428567817233416897920124057731806701045"], "2l_CA": ["0.05242313255712860507795651349843203112986799030855439546239000698417927968933449", "0.1427970241032984364921697726901976366371667636282813044387676359051842901490887"]}, "---+": {"1l": ["0.00000000056754525128311353905669464196893448762017090909108314326586894243656665932218614", "0.000000011593784309966151466155371663577914875631497859878178457683161208927463009962336"], "2l_CF": ["-0.00000088958877204447512008985817648105086487050963462776147041680857418551407882180657", "-0.0000020505944290847849099439128422031905107940512216250305212455559923077661113705752"], "2l_CA": ["0.00000056006297810210030826113977335287047757545388084254915582301106194822223181355673", "0.0000015227720529262217466527335414729103283129825563847542371889282790024543035221559"]}, "---0": {"1l": ["-0.000053105607589768909000114988148571503398993108655335159918497367576541528651126608", "-0.0011078820769947715347973799961572276812537571261589390219004706573667969904268329"], "2l_CF": ["0.083004419598273968309785862726872696362380721658092390234844002628868976475368061", "0.19111867487192294412853993616759976255026428568070549478967839862672405005687384"], "2l_CA": ["-0.05242313255712860507795651349843203112986799030100194350202265713438944403130064", "-0.142797024103298436492169772690197636637166763630162305949087913139712829789253"]}, "----": {"1l": ["5.9144900135671607605706071891044618945371039025792268420428921967033885123967714", "114.92409943607720034259000323330815006518602188203385552756386287510786862646378"], "2l_CF": ["-8070.2364661286911294853425162762741693714788984560311603603949011665837412468767", "-18879.906976980017495166783416021510588116701859925740268925947622319842149947224"], "2l_CA": ["5116.4764168773473288946034536590255580475442574179618126363902766926869021386934", "14070.179757746783123926428072248754216127129516186316608656981768808489993095667"]}}, "A": {"1l": {"1": ["-0.71907204829131668495357306057843603749339087167020314298916718272501128169473533", "-89.438486227955943232356838348552162290794705872233977518324051145533828410233641"], "2": ["-5.1954179656782095110796425511345650741368595685007984031141799459485622157218329", "-30.394351740416793315471719271377861154378958058448651713205672948625735301338361"], "4": ["1.6079472997542576659344740720383497205626834036277545300094334677884146159905811", "117809724570.97039079189988934151556364367418613748477488921356789976517275480974"], "5": ["2.5423716913359978375489231999603331329961677301052750556253668609759561339849824", "196349540938.73291014731509171597744117272984807081950922237095893523189962284999"], "8": ["-4.1077696558732334295265908247513965818639569227897159629583003355729048728423695", "70685834685.214300478638701154849773803180834016247326628656749894030606361910971"], "9": ["3.1911308885144182883238025236057374309068651893325753420946202967271511742476698", "117809724568.13391347594500465830282541648241987362840060647891496450557949513764"], "16": ["0.13752586753920041836646669193545044141173059515426205190285178542083535111767264", "-267035375616.33224444003153749137145754044702448277051504139476681675096630074238"], "17": ["-2.5336470943247781661522798812103887897029250686624116433618805174015045085575274", "-73631077828.021459911825635354564167007450380515423540996574327597491229826874504"], "18": ["1.1851434493742557200728901197681548749529829820392214917009841796872872995760717", "2454369289.9691662108064237162355803361140669999386250911136529498947706769535784"], "3": ["-0.13014435732214810926730649879690364506684911618081608135982999942832483435637927", "46.298664550293676744930678899494395797643776533628727350207272683166837237881581"], "6": ["1.4726913815557371152623794835237971284078205798791955696710639911738654886213977", "70685834800.924257767474019604628124470433089262961278173156268945422502817711557"], "7": ["1.6079472997542576659344740720383497205626834036274124161265416667457086273227857", "117809724570.97039079189988934151556364367418613748477488921267784553950478710279"], "10": ["2.0012247842654492815411284286850432340282704414608588094041219159355404814981176", "-196349540834.92442434522525389894722271178294789437268594696412340414830156061866"], "11": ["-3.4664775377399086346228948086171499409199675399100647713592467158567853261704829", "-117809724576.64835538386345299656805568468071462623331337680855611507572352927777"], "12": ["3.4664775377399086346228948086171499409199675399100647713592467158567853261704829", "117809724576.64835538386345299656805568468071462623331337680855611507572352927777"], "13": ["-2.0012247842654492815411284286850432340282704414608588094041219159355404814981176", "196349540834.92442434522525389894722271178294789437268594696412340414830156061866"], "14": ["-3.1911308885144182883238025236057374309068651893325753420946202967271511742476698", "-117809724568.13391347594500465830282541648241987362840060647891496450557949513764"], "15": ["4.1077696558732334295265908247513965818639569227897159629583003355729048728423695", "-70685834685.214300478638701154849773803180834016247326628656749894030606361910971"], "19": ["1.6112975535286744056511121673257951497796290305652822566946910920475115446318794", "80994185619.274746584004303876668158518849773492717437118422038392434698606056627"], "20": ["-2.5336470943247781661522798812103887893267668763992796408118848254903858916555544", "-73631077828.02145991182563535456416700745038051549739948491191962876431545196275"]}, "2l_CF": {"1": ["6925.3440990308781324697999419455269115055562837288240904071819249397832631645171", "18286.597952022215001162891249116642519891587389558652439565541426827406623173367"], "2": ["1882.4030379338409169143304931434258968271388621830132909142883179615213702843697", "3370.1824736465364897655309865094616353594762138313887073123280922191984263669568"], "4": ["-17700256085668.336648851739773020554246366870903114451991929156404546038158222548", "-66644962741750.395098660192041803936676169905074504602161308912919363997185825766"], "5": ["-29500426807538.615311290967386248201875537456160678013166897584330919095511950616", "-111074937894871.67884873319826884047226219663766395936825684596466861108205339511"], "8": ["-10620153647899.098680202354659069707493735372020918015151512315242252339519239259", "-39986977638375.42974308237899018921885655680940233782569635490681719109591359208"], "9": ["-17700256085521.301998190634822206275309740181325961822685380613467227673715201134", "-66644962741930.744827327048154300445098792695912268859259968786489410043125477875"], "16": ["40120580454688.19562322054822118234794231372553905012884070751763199872921461859", "151061915531092.20201706004007804662535355480123023828961564739245049803472055698"], "17": ["11101213193638.480248211314606142051021190671083159178498195180183428427859506851", "41969046265406.63457737576714942884933167385188260842908859640884791184083821133"], "18": ["-304500100811.86314324310759659178384429635220017828020979956873085888834007982495", "-955894073955.25411540786279667718690703316931195125070477936743971959465794550364"], "3": ["-3757.0123583310276734349861612896606794638347887015834267114977856952452209756642", "-10486.91245427783368090603034022417241979716292893572211154021479901421316568096"], "6": ["-10620153656500.388501358437490898306049189256549132148330842822778529869850448527", "-39986977659598.153721397919988052402194045328871342536639089420795719111029633489"], "7": ["-17700256085668.33664885173977302055424636687090311445199163856213550667921813974", "-66644962741750.395098660192041803936676169905074504602161190979189463203512711189"], "10": ["29500426799851.22559220299327691299635420448437091934667901775328731426442548729", "111074937875948.74686329600285138074996085326798683813902251940502556220210669329"], "11": ["17700256086163.359585642312339547680829718929751909667408562888019519642657887205", "66644962743179.106229138643078497583612106633817771059882090164555998969945220785"], "12": ["-17700256086163.359585642312339547680829718929751909667408562888019519642657887205", "-66644962743179.106229138643078497583612106633817771059882090164555998969945220785"], "13": ["-29500426799851.22559220299327691299635420448437091934667901775328731426442548729", "-111074937875948.74686329600285138074996085326798683813902251940502556220210669329"], "14": ["17700256085521.301998190634822206275309740181325961822685380613467227673715201134", "66644962741930.744827327048154300445098792695912268859259968786489410043125477875"], "15": ["10620153647899.098680202354659069707493735372020918015151512315242252339519239259", "39986977638375.42974308237899018921885655680940233782569635490681719109591359208"], "19": ["-12145794171223.303007334531262506956393691530324660678419978446614795139753371143", "-45594993766016.657963299140842451279537728584869196842811696716719985068039536726"], "20": ["11101213193638.480248211314606142051021190671069533224141655486523057383915718491", "41969046265406.63457737576714942884933167385191891135327628964405925888728158567"]}, "2l_CA": {"1": ["-4258.912104698175911418695076251304844775275997116430564945155175183992156421029", "-13068.194201996632933919829452731810498264698676591373836327988349879825228021432"], "2": ["-1271.8251995852226715203366622185187064092931201571140256763386014550589284489199", "-2774.6629287105397697439406762699065512447287911948606038198445452656397949396672"], "4": ["9942261288437.4228811783514865628824779440381809488530614765566754485429921488224", "42544256929359.975954432941872781442260174995686002189032059780366294912646353274"], "5": ["16570435479666.731469094927763664914722113692827860091843325218090095443784428874", "70907094877183.594806339434189373748217178980411287466471751665965097081268509382"], "8": ["5965356770768.4648243625649692326643871749037430531974036307166498523659887759519", "25526554152342.09510495606639756435314969799297576430102564642210369017898185928"], "9": ["9942261288339.9905927992070971380321957670603435519991685268393626200217155128603", "42544256929378.021644224863967076049372368323372837027806783805115217266244696316"], "16": ["-22535792250000.5805005399116075038125942194636556609866715918454801482795274331", "-96433649028078.088098866150261236889183525145431071966902005704014919637067788928"], "17": ["-6233189875081.9871043214750952440112004875223745023426935177836200715539067720719", "-26803054478301.735908913760202412227238695519457655749507309778511966985667394967"], "18": ["175002826643.83867867523539223431954079675855164938532885359013818363527104480968", "578531324828.97111233814837550309866132256028008629902410102304827277820287309903"], "3": ["2278.2934540692091557038607653008080588362373852341070506288777019599055275175351", "7360.9762218610427482062389816547574735240805534925902398621769664990619361643992"], "6": ["5965356776147.1467842403440931136849525007412059743082601814258808789046746803532", "25526554167744.985377399751025399391876733369850791654160685352325998402703770765"], "7": ["9942261288437.4228811783514865628824779440381809488530619365328963631641956795366", "42544256929359.975954432941872781442260174995686002189031931012829185384646312161"], "10": ["-16570435474860.20761875691083300662207070729867217596432694232391138164916247966", "-70907094863431.390513574538069595271095132909234114546426465115731588406934799013"], "11": ["-9942261288748.7947699257437327610222971278906704306274864051981657995039206234929", "-42544256930343.188800146108097150157254242110283565583867067044944256387640765581"], "12": ["9942261288748.7947699257437327610222971278906704306274864051981657995039206234929", "42544256930343.188800146108097150157254242110283565583867067044944256387640765581"], "13": ["16570435474860.20761875691083300662207070729867217596432694232391138164916247966", "70907094863431.390513574538069595271095132909234114546426465115731588406934799013"], "14": ["-9942261288339.9905927992070971380321957670603435519991685268393626200217155128603", "-42544256929378.021644224863967076049372368323372837027806783805115217266244696316"], "15": ["-5965356770768.4648243625649692326643871749037430531974036307166498523659887759519", "-25526554152342.09510495606639756435314969799297576430102564642210369017898185928"], "19": ["6823738691765.4100334364683522402862952117457436133769149434564221542892006504525", "29104514604524.450642175223848539380290125789831037695029335272908941834523055631"], "20": ["-6233189875081.9871043214750952440112004875222575983950692125673395736927918669836", "-26803054478301.73590891376020241222723869551948790818633038747452142285770354025"]}}, "sec": 488.8}

==> anc/paper2/zz/points/zz_b1o4_d11_p85.json <==
{"beta": "1/4", "delta_exp": 11, "dps": 85, "x": "0.6", "s": "4.266666666666666666666666666666666666666666666666666666666666666666666666666666666667", "t": "-0.60000000001", "pT2": "0.000000000002499999999976562500000000000000000000000000000000000000000000000000000000007992763232", "G": ["-12.63194875090315317626251301557825681507070543824896969213418463823096528853149236815", "1.570796326794896619231321691639751442098584699687552910487472296153908203143104499314"], "li22_max_rate": 0.9999999999991, "li22_bad_order": 0, "M": {"++++": {"1l": ["5.914490014705735510336465555566935297801416200824925486905052760684377178478560948893", "126.2268875972556647020116157727133286389355822795045999644714961244276082547104610052"], "2l_CF": ["-9779.161962295204410415165023999134868129636830972591502693861883328967020784325912766", "-25349.62501925397248153180404816672122392491592227128078287837341752331923753778136696"], "2l_CA": ["6075.719570537797838436679145322011360113349923270717273421701714862299522873411472452", "18194.83157382043960831371050016976415165914067707812809064911027248125825444260644166"]}, "+++0": {"1l": ["0.00001679346765672315667205737781679407007169066567900129614117814658987388086500237578118", "0.0003882537782266851929463602878465513925163645416335648489075472612575056718641495218446"], "2l_CF": ["-0.03190081255435532958626314930885959857506572173406537321704756892737946460601352152813", "-0.08153120480496050008426201518608482224208142834287957370266090374623723436993841589657"], "2l_CA": ["0.01975534944829770027313366457670978335368254957197601565780869015413909148878534688836", "0.05866013993191946008003617705981802737180374245557712009370412130149180900127466001488"]}, "+++-": {"1l": ["0.00000000005675452514079543632397412224431635020244996427597950089441110313507192615841147890611", "0.000000001286534797704583391741484606897811234129924195718130074893988668942425215583451829951"], "2l_CF": ["-0.0000001080173978749299037632650110415997462342540592323312025720467972899519229032017346547", "-0.0000002764480265665598365894717022498200909921697369232234224166833004568716363895452927877"], "2l_CA": ["0.00000006671433770723577479787771547609324496311061743242230622523538754942956160201133074046", "0.0000001978674656132263501709265133262265110925312623847757416525362447155796709104513695648"]}, "++0+": {"1l": ["-0.00001679346765672315667205737781679407007169066567900141360669274563888454903143758806894", "-0.0003882537782266851929463602878465513925163645416335648753377328809438481616531779640227"], "2l_CF": ["0.03190081255435532958626314930885959857506572173407666012156831187962638629532033816736", "0.08153120480496050008426201518608482224208142834288128324026194700673999403414683169533"], "2l_CA": ["-0.0197553494482977002731336645767097833536825495719540413232245075593571957860713541866", "-0.05866013993191946008003617705981802737180374245557545974322045692595206617643390278586"]}, "++00": {"1l": ["-0.000000000132231986222009032020235360134984605710149045084101373716808645438937660645962102971", "-5.890486228070621628498542173577238096922679748717807102859581721767670670204536101216"], "2l_CF": ["4.659250892875777758401885043288833241471809191037869828803246735859351939811031561916", "11.06170088723942209356095534982584163187598603313896334370201132335886818734731796288"], "2l_CA": ["-22.74455328465901686454524410371266881738621583799834075231984654824484409249631786408", "-56.64967470652092743374382166898231248721074221559587065935945618699654885432680380664"]}, "++0-": {"1l": ["0.00001007608059403389400323442669007644204301439940740086148925954612800409696712490077931", "0.0002329522669360111157678161727079308355098187249801389217657098075612783997290844285279"], "2l_CF": ["-0.01996091871285033268919713469544217566185413061190952387266182881569056290963914131821", "-0.05202209561671758540527822952812460394356290081307861570618564856270533572376929815477"], "2l_CA": ["0.01228454841419198843906432138012930626730555942689348887253217271935156138955916240289", "0.03695749612440653586189882290757054059439202485553735816150955579460778769493365750337"]}, "++-+": {"1l": ["0.00000000005675452514079543632397412224431635020244996427597950089441110313507192615849008654119", "0.000000001286534797704583391741484606897811234129924195718130074893988668942425229015366705291"], "2l_CF": ["-0.0000001080173978749299037632650110415997462342540592323312025720467972899519251157128280494", "-0.0000002764480265665598365894717022498200909921697369232234224166833004568716455383524615151"], "2l_CA": ["0.00000006671433770723577479787771547609324496311061743242230622523538754942956283277206920085", "0.0000001978674656132263501709265133262265110925312623847757416525362447155796766275468767842"]}, "++-0": {"1l": ["-0.00001007608059403389400323442669007644204301439940740074402374494707899342880068968845561", "-0.000232952266936011115767816172707930835509818724980138895335524187874935909940061492719"], "2l_CF": ["0.01996091871285033268919713469544217566185413061189823696814108586344364122031571349425", "0.05202209561671758540527822952812460394356290081307690616858460530220257605963076270937"], "2l_CA": ["-0.0122845484141919884390643213801293062673055594269154632071163553141334570922723111592", "-0.03695749612440653586189882290757054059439202485553901851199322017014753051977993139206"]}, "++--": {"1l": ["0.8492164052940647837211276000040967072085098322969731752858193310432890825211484570092", "45.44167953501203929272418167817679831001680962062165598720973876047391558270959981066"], "2l_CF": ["-3518.041077147682641706194936241559765794485245525891470554964687285719048170440021659", "-9129.109549776957888671252244166065197385773455806587074204028709256191826410801791803"], "2l_CA": ["2176.812266058796377292544470123953251610548343529253540471899799788612506860548535401", "6553.928778447246150134426439621996122175502273578500659449024522949422833780526668978"]}, "+-++": {"1l": ["0.00000000004059924833478417244521725602161573596436808266564000416023433390777723128417168607623", "-2.945243112713310380729549846338771149705621797735803458586527789879552291403366812166"], "2l_CF": ["485.1169094382004560307534045104082058714445763589182821348200766816863917581734460632", "2006.06814177459122276900548928695946971880602859978953365061105373442305914563701213"], "2l_CA": ["-269.8617858446104206184177010986502589607347476050108895621595932557946585314238100352", "-1253.590043123344954049479020848064900427005762424650555814242267405701561911403124752"]}, "+-+0": {"1l": ["-0.00002179637252613859253961365982478150596337734315670848101062968709314143052743111343822", "0.0000000000000002453928770832291224916518341211548213717061643266852751214443359173250596472526795564"], "2l_CF": ["0.002239802883975702965555937248617102009578993969379281348805682755762660045349693345654", "0.009202117608118861740622879508143209018839236147389695457220362399990485143619706364065"], "2l_CA": ["-0.001458040150316738781441785508374258371536029792921180057986846874736909610283352477056", "-0.005702697438272942112441533045311357499392101643829557038424536288016398140983338515277"]}, "+-+-": {"1l": ["5.325562323432308301923654304430085256961648193002518619175443113116724688203331821934", "-3.337942194450707213851985916063851206708319265010582002433359112871132436491351391564"], "2l_CF": ["-13.41799490612640037278633638211570035023334243502583427729763400216443558530815021673", "7.933956327052392602823989797818771694857746880690482755363827719724813748022947778044"], "2l_CA": ["54.03961598678020240404952052792546799959593612069127018667223558536573119689639113786", "-48.25922169165274655484539490366647207554688693056691798510206009114434954206675311474"]}, "+-0+": {"1l": ["-0.0000000000000002109196855897944626470603322051113548519341061178276682430703797951572254708541151807", "0.00001317152762045832900878133760779485741532421148806702022896953622578770158366124773448"], "2l_CF": ["-0.002169508773062390829633570011458800441245602180942560244152280899298893883961836534491", "-0.00896972737649402624177825084073016176524022060575465064039752905629995167076601443349"], "2l_CA": ["0.001206858595347307154361731563763845851049107258202916037646016914338143875291400005487", "0.005605384060414478984893829442228986982766554620470191298173061798094725154204322924556"]}, "+-00": {"1l": ["0.00000000009992143260998650426272162768958337723396211399291915088385021266951459776614106792402", "0.00000000007093127163027569741672658371581368498634828238450815712885954820684490892209645484449"], "2l_CF": ["-0.00000001980510240335153685390828462444948706760489788220987848750917018089183894455933113781", "-0.00000008260905790427930258694827366098085499168100785222196893454078966052213382786161075709"], "2l_CA": ["0.00000001213855171577811006069850471374756594214158895290261164621150720040250377610410682983", "0.00000005203609841247609501408594275465647045763481761411033644976608438122409730136771453465"]}, "+-0-": {"1l": ["-0.00002179637252613859253961365982478150596337734315670864310055501382702707195214486211273", "0.0000000000000002453928770832291224916518341211548213716786388932459569948714783836980935956701677564"], "2l_CF": ["0.002239802883975702965555937248617102009578993969382636838062003363145763303250819499466", "0.009202117608118861740622879508143209018839236147393303270832120705476642727117261308788"], "2l_CA": ["-0.001458040150316738781441785508374258371536029792889374685223059299407762419749787949192", "-0.005702697438272942112441533045311357499392101643827753131618657135273319349227893620145"]}, "+--+": {"1l": ["0.0000000000000000000004929855474996817809182173369701790449265714424890248041603201189631834584202581234217", "-0.00000000006013204688458517723406516075412682357121227647450030214552017603595006031431784081358"], "2l_CF": ["0.000000009907040443916499537643852919293307698019292149024648252366683604517225592250675259868", "0.0000000409651262734961482229685513675332532167073170388288400099444992646822440557474954983"], "2l_CA": ["-0.000000005510963232443367999925778905194120554277551303168852379310464723356678201237845540868", "-0.00000002560174234478026050775193710852358993218078831170352516464024023706216798144180088152"]}, "+--0": {"1l": ["-0.0000000000000002109196855897944626470603322051113548520961960431544021287118045089059046699427627635", "0.0000131715276204583290087813376077948574153242114880669927035360969076611287261211941759"], "2l_CF": ["-0.002169508773062390829633570011458800441245602180939204754895960291915790626060614148129", "-0.008969727376494026241778250840730161765240220605751042826785770750813794087276113665591"], "2l_CA": ["0.001206858595347307154361731563763845851049107258234721410409804489667291065825713810706", "0.00560538406041447898489382944222898698276655462047199520497894095083780394594927331284"]}, "+---": {"1l": ["0.00000000004059924833478417244521725602161573596436808266564000416023433390777723128417659899942", "-2.945243112713310380729549846338771149705621797735803458586527789879552291403366817757"], "2l_CF": ["485.1169094382004560307534045104082058714445763589182821348200766816863917581734469841", "2006.068141774591222769005489286959469718806028599789533650611053734423059145637015939"], "2l_CA": ["-269.8617858446104206184177010986502589607347476050108895621595932557946585314238105475", "-1253.590043123344954049479020848064900427005762424650555814242267405701561911403127132"]}, "-+++": {"1l": ["0.00000000004059924833478417244521725602161573596436808266564000416023433390777723128425029385371", "-2.945243112713310380729549846338771149705621797735803458586527789879552291403366817757"], "2l_CF": ["485.116909438200456030753404510408205871444576358918282134820076681686391758173446984", "2006.068141774591222769005489286959469718806028599789533650611053734423059145637015939"], "2l_CA": ["-269.8617858446104206184177010986502589607347476050108895621595932557946585314238105475", "-1253.590043123344954049479020848064900427005762424650555814242267405701561911403127132"]}, "-++0": {"1l": ["0.0000000000000002109196855897944626470603322051113548520961960431544021287118045089059046702723361711", "-0.0000131715276204583290087813376077948574153242114880669927035360969076611287261211941759"], "2l_CF": ["0.002169508773062390829633570011458800441245602180939204754895960291915790626060614148129", "0.008969727376494026241778250840730161765240220605751042826785770750813794087276113665591"], "2l_CA": ["-0.001206858595347307154361731563763845851049107258234721410409804489667291065825713810706", "-0.00560538406041447898489382944222898698276655462047199520497894095083780394594927331284"]}, "-++-": {"1l": ["0.0000000000000000000004929855474996817809182173369701790449265714424890248041603201189631834584217320205074", "-0.00000000006013204688458517723406516075412682357121227647450030214552017603595006031431784081358"], "2l_CF": ["0.000000009907040443916499537643852919293307698019292149024648252366683604517225592250675259866", "0.0000000409651262734961482229685513675332532167073170388288400099444992646822440557474954983"], "2l_CA": ["-0.000000005510963232443367999925778905194120554277551303168852379310464723356678201237845540867", "-0.00000002560174234478026050775193710852358993218078831170352516464024023706216798144180088152"]}, "-+0+": {"1l": ["0.00002179637252613859253961365982478150596337734315670864310055501382702707195214486211273", "-0.0000000000000002453928770832291224916518341211548213716786388932459569948714783836980935956701677564"], "2l_CF": ["-0.002239802883975702965555937248617102009578993969382636838062003363145763303252978541605", "-0.009202117608118861740622879508143209018839236147393303270832120705476642727117261308788"], "2l_CA": ["0.001458040150316738781441785508374258371536029792889374685223059299407762419749787949192", "0.0057026974382729421124415330453113574993921016438277531316186571352733193492365297887"]}, "-+00": {"1l": ["0.00000000009992143260998650426272162768958337723396211399291915088385021266951459776614106792402", "0.00000000007093127163027569741672658371581368498634828238450815712885954820684490892209645484449"], "2l_CF": ["-0.0000000198051024033515368539082846244494870676048978822098784875091701808918389445758033221", "-0.00000008260905790427930258694827366098085499168100785222196893454078966052213382786161075709"], "2l_CA": ["0.00000001213855171577811006069850471374756594214158895290261164621150720040250377610410682983", "0.00000005203609841247609501408594275465647045763481761411033644976608438122409730136771453465"]}, "-+0-": {"1l": ["0.0000000000000002109196855897944626470603322051113548519341061178276682430703797951572254712276317093", "-0.00001317152762045832900878133760779485741532421148806702022896953622578770158366124773448"], "2l_CF": ["0.002169508773062390829633570011458800441245602180942560244152280899298893883961836534491", "0.008969727376494026241778250840730161765240220605754650640397529056299951670766014433491"], "2l_CA": ["-0.001206858595347307154361731563763845851049107258202916037646016914338143875291400005487", "-0.005605384060414478984893829442228986982766554620470191298173061798094725154204322924556"]}, "-+-+": {"1l": ["5.325562323432308301923654304430085256961648193002518619175443113116724688203331821934", "-3.337942194450707213851985916063851206708319265010582002433359112871132436491351391564"], "2l_CF": ["-13.41799490612640037278633638211570035023334243502583427729763400216443558530815021682", "7.933956327052392602823989797818771694857746880690482755363827719724813748022947778143"], "2l_CA": ["54.03961598678020240404952052792546799959593612069127018667223558536573119689639113791", "-48.25922169165274655484539490366647207554688693056691798510206009114434954206675311474"]}, "-+-0": {"1l": ["0.00002179637252613859253961365982478150596337734315670848101062968709314143052743111343822", "-0.0000000000000002453928770832291224916518341211548213717061643266852751214443359173250596472526795564"], "2l_CF": ["-0.002239802883975702965555937248617102009578993969379281348805682755762660045349693345653", "-0.009202117608118861740622879508143209018839236147389695457220362399990485143619706364065"], "2l_CA": ["0.001458040150316738781441785508374258371536029792921180057986846874736909610283352477056", "0.005702697438272942112441533045311357499392101643829557038424536288016398140983338515277"]}, "-+--": {"1l": ["0.00000000004059924833478417244521725602161573596436808266564000416023433390777723128425520691109", "-2.945243112713310380729549846338771149705621797735803458586527789879552291403366812166"], "2l_CF": ["485.1169094382004560307534045104082058714445763589182821348200766816863917581734460631", "2006.06814177459122276900548928695946971880602859978953365061105373442305914563701213"], "2l_CA": ["-269.8617858446104206184177010986502589607347476050108895621595932557946585314238100352", "-1253.590043123344954049479020848064900427005762424650555814242267405701561911403124752"]}, "--++": {"1l": ["0.849216405294064783721127600004096707208509832296973175285819331043289082521148457008", "45.44167953501203929272418167817679831001680962062165598720973876047391558270959981066"], "2l_CF": ["-3518.041077147682641706194936241559765794485245525891470554964687285719048170440021659", "-9129.109549776957888671252244166065197385773455806587074204028709256191826410801791803"], "2l_CA": ["2176.812266058796377292544470123953251610548343529253540471899799788612506860548535401", "6553.928778447246150134426439621996122175502273578500659449024522949422833780526668978"]}, "--+0": {"1l": ["0.00001007608059403389400323442669007644204301439940740074402374494707899342880068968845561", "0.000232952266936011115767816172707930835509818724980138895335524187874935909940061492719"], "2l_CF": ["-0.01996091871285033268919713469544217566185413061189823696814108586344364122031571349425", "-0.05202209561671758540527822952812460394356290081307690616858460530220257605963076270937"], "2l_CA": ["0.0122845484141919884390643213801293062673055594269154632071163553141334570922723111592", "0.03695749612440653586189882290757054059439202485553901851199322017014753051977993139206"]}, "--+-": {"1l": ["0.00000000005675452514079543632397412224431635020244996427597950089441110313507192615843113065777", "0.000000001286534797704583391741484606897811234129924195718130074893988668942425229015366705291"], "2l_CF": ["-0.0000001080173978749299037632650110415997462342540592323312025720467972899519251156716475887", "-0.0000002764480265665598365894717022498200909921697369232234224166833004568716455383854058837"], "2l_CA": ["0.00000006671433770723577479787771547609324496311061743242230622523538754942956283274324287835", "0.0000001978674656132263501709265133262265110925312623847757416525362447155796766275468767842"]}, "--0+": {"1l": ["-0.0000100760805940338940032344266900764420430143994074008614892595461280040969671249007793", "-0.0002329522669360111157678161727079308355098187249801389217657098075612783997290844285279"], "2l_CF": ["0.01996091871285033268919713469544217566185413061190952387266182881569056290963914131822", "0.05202209561671758540527822952812460394356290081307861570618564856270533572376929815477"], "2l_CA": ["-0.01228454841419198843906432138012930626730555942689348887253217271935156138955916240289", "-0.03695749612440653586189882290757054059439202485553735816150955579460778769494229367192"]}, "--00": {"1l": ["-0.000000000132231986222009032020235360134984605710149045084101373716808645438937660645962102971", "-5.890486228070621628498542173577238096922679748717807102859581721767670670204536101216"], "2l_CF": ["4.659250892875777758401885043288833241471809191037869828803246735859351939811031561949", "11.06170088723942209356095534982584163187598603313896334370201132335886818734731796294"], "2l_CA": ["-22.74455328465901686454524410371266881738621583799834075231984654824484409249631786408", "-56.64967470652092743374382166898231248721074221559587065935945618699654885432680380664"]}, "--0-": {"1l": ["0.00001679346765672315667205737781679407007169066567900141360669274563888454903143758806895", "0.0003882537782266851929463602878465513925163645416335648753377328809438481616531779640227"], "2l_CF": ["-0.03190081255435532958626314930885959857506572173407666012156831187962638629531817912522", "-0.08153120480496050008426201518608482224208142834288128324026194700673999403414683169533"], "2l_CA": ["0.01975534944829770027313366457670978335368254957195404132322450755935719578607135418659", "0.05866013993191946008003617705981802737180374245557545974322045692595206617643390278586"]}, "---+": {"1l": ["0.00000000005675452514079543632397412224431635020244996427597950089441110313507192615850973871184", "0.000000001286534797704583391741484606897811234129924195718130074893988668942425215583451829951"], "2l_CF": ["-0.0000001080173978749299037632650110415997462342540592323312025720467972899519229032676233918", "-0.0000002764480265665598365894717022498200909921697369232234224166833004568716363895782371563"], "2l_CA": ["0.00000006671433770723577479787771547609324496311061743242230622523538754942956160205251120118", "0.0000001978674656132263501709265133262265110925312623847757416525362447155796709103854808276"]}, "---0": {"1l": ["-0.00001679346765672315667205737781679407007169066567900129614117814658987388086500237578119", "-0.0003882537782266851929463602878465513925163645416335648489075472612575056718641495218446"], "2l_CF": ["0.03190081255435532958626314930885959857506572173406537321704756892737946460601352152813", "0.08153120480496050008426201518608482224208142834287957370266090374623723436993841589657"], "2l_CA": ["-0.01975534944829770027313366457670978335368254957197601565780869015413909148878534688836", "-0.05866013993191946008003617705981802737180374245557712009370412130149180900127466001488"]}, "----": {"1l": ["5.914490014705735510336465555566935297801416200824925486905052760684377178478560948897", "126.2268875972556647020116157727133286389355822795045999644714961244276082547104610052"], "2l_CF": ["-9779.161962295204410415165023999134868129636830972591502693861883328967020784325912767", "-25349.62501925397248153180404816672122392491592227128078287837341752331923753778136696"], "2l_CA": ["6075.719570537797838436679145322011360113349923270717273421701714862299522873411472452", "18194.83157382043960831371050016976415165914067707812809064911027248125825444260644166"]}}, "A": {"1l": {"1": ["-0.7190720482995574582042697329139055851426176754320463644495641361620098687400906990816", "-97.12438216636914335781943170405279008101147123265077882682480293163631739194325275921"], "2": ["-5.195417966446414595696045462813815887145884110425539776488044979613948063524038055583", "-34.01124395335952946713418906141476813529210819314630273900212047467749795876775746113"], "4": ["1.607947299811471963409869467637713343775258243144633804444543390433833536513182795902", "1178097245162.188008881768869026812228917090821315165272392615559418568785921190848711"], "5": ["2.542371691656353469316095288351676388407085127228050607029140298991503236811433442919", "1963495408591.53934031612671648331185093370491372003842718439122988286912808110708788"], "8": ["-4.107769656104496389208644998429742155382096590415213487794056064377568913083891886727", "706858347033.7565948208787090442138156967870145204632263269597810772238327818762108306"], "9": ["3.191130888371375611215521118443545357483183125748786194831447384848591927662431214915", "1178097245158.645107305931418243498189954701187340352313224228439096168927039814776046"], "16": ["0.1375258673870748096366795118454439493197306954354981378269775883671790021393081007745", "-2670353755617.045187118555476180641524069441196860561434110806930206264097611658153563"], "17": ["-2.533647094284061901313120632980348058497043260287786984438919169463910539283876820745", "-736310778194.6184711496196641238479603931120125497134066981320140497908254565610440431"], "18": ["1.185143449383257953536266743780967190911813664281771059836967625463895236523982497617", "24543692637.64167269532707271335564256250112215432316306394652637198222917571485944575"], "3": ["-0.1301443570674360175661346358157783778536765220399256362096312774221274917823211767566", "49.91555676227701604097897404126873946836641708363072999230863338635694336072557213101"], "6": ["1.472691381563034261842083263380385127520795162443584229668635743888128232758018506844", "706858347160.2748432737277711259099309127475855769691910279628281381135826655562203268"], "7": ["1.607947299811471963409869467637713343775258243144652513797514035803356520268452856275", "1178097245162.188008881768869026812228917090821315165272392615559877765394093049188086"], "10": ["2.001224783993429938560927842626854648369155600041625326194563507004038306918083172129", "-1963495408478.052842166409550826812863248998577993510359928741529096503797795173941401"], "11": ["-3.466477537778682653359671826744288362168312582256275010676791469631808778118468690544", "-1178097245168.289828029494265187556730680515984906910553580529744745838910469072641351"], "12": ["3.466477537778682653359671826744288362168312582256275010676791469631808778118468690544", "1178097245168.289828029494265187556730680515984906910553580529744745838910469072641351"], "13": ["-2.001224783993429938560927842626854648369155600041625326194563507004038306918083172129", "1963495408478.052842166409550826812863248998577993510359928741529096503797795173941401"], "14": ["-3.191130888371375611215521118443545357483183125748786194831447384848591927662431214915", "-1178097245158.645107305931418243498189954701187340352313224228439096168927039814776046"], "15": ["4.107769656104496389208644998429742155382096590415213487794056064377568913083891886727", "-706858347033.7565948208787090442138156967870145204632263269597810772238327818762108306"], "19": ["1.611297553654673172529701077560823696596994306899782718333078568842506137222012813475", "809941856024.6507317225091226873121507749463583641775593555598937644147664731393963964"], "20": ["-2.533647094284061901313120632980348058442676646562256187195365104617381676684763538745", "-736310778194.6184711496196641238479603931120125497041743870898150458816897534250133782"]}, "2l_CF": {"1": ["8226.607759906825885541378079441417507290309552274642545452204151387848176172525850509", "23796.49019287168000313219213548846571927791403036834629150636146858558524691361371358"], "2": ["2361.082384901501317273141491576782014362356673752512767343772147652543555609350548858", "4896.581729644341056596168684668162815467522068852442600234249565725935676727798045734"], "4": ["-194046763785126.5669959849756135939846380085432115857273904185325711509779280806227403", "-802427256744379.8730638569982228392550515322658959962907552479056189387876146921310628"], "5": ["-323411272973183.2440962541701174500558517079983201196093877107653799589445598756159789", "-1337378761231136.029686940580950608614746054850571459164107615691727592153175027384229"], "8": ["-116428058266725.5297902518975476075046039341592472906827736413236955342089332018045856", "-481456354037131.9140314712143775984122734345553506515715256624373130404460871475911564"], "9": ["-194046763784907.8633751446689210415459762648140658216826197347724074955068207273141412", "-802427256744434.3676543796440159050038488851766804642921041932908991771779336297133707"], "16": ["439839331239033.1679461458197373482759123073236069706765687257819735001356595605402495", "1818835115265518.302908389671863865223222822825143215640983409484706174943445489732317"], "17": ["121664758785082.5651743116680914081928688392182930714324942113383901584982327110067315", "504959050729083.2417496124372639883855322775177167465518536848685743622200514035907129"], "18": ["-3400088545428.725535204029607745259946223269603736525168118693038542233162148926601962", "-11920858439841.87172416448640581875808621304670702054443690664316288558494416523136205"], "3": ["-4417.496536968957054945228173222759475804980000534074778009915394967789415782319492357", "-13463.73975768270783026743839569811675309027284783817365982389393610433980686223814892"], "6": ["-116428058277047.7541389859817374430548291128951533987978656969430500601141142766097865", "-481456354065210.9172809212766576490320319088596486774155416922290563018202933361694134"], "7": ["-194046763785126.5669959849756135939846380085432115857273904152072242092696219455205304", "-802427256744379.8730638569982228392550515322658959962907552487014953512943378160496981"], "10": ["323411272963955.2814008894415229968215577441640328561179440037178617072216808566973302", "1337378761206083.962550592004416465520507263078722933862416694023083985251210373565868"], "11": ["194046763785704.0060342506755640717158244551618960161385346094394561696427797540562765", "802427256746197.6141746857897911564837713808386381957057427507696657482399357757268094"], "12": ["-194046763785704.0060342506755640717158244551618960161385346094394561696427797540562765", "-802427256746197.6141746857897911564837713808386381957057427507696657482399357757268094"], "13": ["-323411272963955.2814008894415229968215577441640328561179440037178617072216808566973302", "-1337378761206083.962550592004416465520507263078722933862416694023083985251210373565868"], "14": ["194046763784907.8633751446689210415459762648140658216826197347724074955068207273141412", "802427256744434.3676543796440159050038488851766804642921041932908991771779336297133707"], "15": ["116428058266725.5297902518975476075046039341592472906827736413236955342089332018045856", "481456354037131.9140314712143775984122734345553506515715256624373130404460871475911564"], "19": ["-133175831246448.2504908573368152986871140755033976257033229330174094674213581624419989", "-549265016068589.8157180100326166137279255866886303512114392318649818913296240213936211"], "20": ["121664758785082.5651743116680914081928688392182919459671829600474385289111225129398297", "504959050729083.241749612437263988385532277517715536454380761760733983985169957779403"]}, "2l_CA": {"1": ["-4980.794610816864363642614106215297781427111630009200250712692689500211626624702073288", "-16493.57059479115754228160033486175490418415796971839223362540944687836958142700837685"], "2": ["-1544.694602867290235555897530535783473703377965298442550964190066171304270285005662091", "-3790.577717785272348723573505967004903423084898802552636733095700936510240178823746141"], "4": ["107944714343752.2716650077841061482726750472556577280080158281884973564333836844373137", "501436017271955.8324566191891767644138706301481204191502133936499357883499685944417213"], "5": ["179907857238472.4721982261084773336892141006737552373564547066471271776068303941114026", "835726695447395.2596138602374526328881838412772330313005779666081590441049139787347635"], "8": ["64766828603475.75327355860480876113178823511948259770062916207283939960665500864059067", "300861610356055.3558399364182235191611183067478958105534946132335213098051512163312652"], "9": ["107944714343612.4561161901807222952310822208809676500234535821616837241349300125683775", "501436017271872.961951723189645566046807598837087872752419068393466716668264290604406"], "16": ["-244674685841444.6719950243033438682911140629299589144184535895123917036812433453921071", "-1136588305801645.514944895893199078058567368949775677958795715479854469406939559680386"], "17": ["-67658212174268.09937551706554478037995597587450462132704151587919014876772340285045568", "-315667734652584.7416559837342762963557102678820631670478673906811540034956270746154391"], "18": ["1927572032420.71852760876090199434564039030970488351894726782715501251587781175703167", "7133035278655.942482394247071605982013148855467696776984047426285151454623905151928994"], "3": ["2642.065273173118954659278679064871648205981056766350807418067593773591519787952123058", "9187.487790226691744667170869315727262382735882956123641887307068480596889579653480387"], "6": ["64766828609815.09875990827188529755236363301026136635707607450582499884521116813818547", "300861610375767.4912993817300391248976162907537265060679524823669280209612166938847701"], "7": ["107944714343752.2716650077841061482726750472556577280080158240667092953529647219155622", "501436017271955.8324566191891767644138706301481204191502133935897479705236667781831884"], "10": ["-179907857232805.943637626782083032249828291914541626478218040774483593013646244423807", "-835726695429789.6047975797845865045428543639482330192875760911024437025139525374202198"], "11": ["-107944714344108.7808696990656490922532692728318909615536308189805575880750925789664924", "-501436017273175.2179492869445466641448432169298479207279142170426502684329368327275052"], "12": ["107944714344108.7808696990656490922532692728318909615536308189805575880750925789664924", "501436017273175.2179492869445466641448432169298479207279142170426502684329368327275052"], "13": ["179907857232805.943637626782083032249828291914541626478218040774483593013646244423807", "835726695429789.6047975797845865045428543639482330192875760911024437025139525374202198"], "14": ["-107944714343612.4561161901807222952310822208809676500234535821616837241349300125683775", "-501436017271872.961951723189645566046807598837087872752419068393466716668264290604406"], "15": ["-64766828603475.75327355860480876113178823511948259770062916207283939960665500864059067", "-300861610356055.3558399364182235191611183067478958105534946132335213098051512163312652"], "19": ["74096331683208.00689016930410107849513547934959201952298103181867710361098518395468369", "343205870665160.1833580407210255168616071741348638073125131310098312057218650178967722"], "20": ["-67658212174268.09937551706554478037995597587451528917337409830278246664554600217443102", "-315667734652584.7416559837342762963557102678820637720966038522350741926130677975210941"]}}, "sec": 431.5}

==> anc/paper2/zz/points/zz_b1o4_d12_p90.json <==
{"beta": "1/4", "delta_exp": 12, "dps": 90, "x": "0.6", "s": "4.26666666666666666666666666666666666666666666666666666666666666666666666666666666666666667", "t": "-0.600000000001", "pT2": "0.00000000000024999999999976562500000000000000000000000000000000000000000000000000000000000000706113336", "G": ["-13.7832412973959572682714869899907512816794837206603574943068147046066284567440460232418005", "1.57079632679489661923132169163975144209858469968755291048747229615390820314310449931401741"], "li22_max_rate": 0.99999999999991, "li22_bad_order": 0, "M": {"++++": {"1l": ["5.91449001481959298533675380093803983963622840237729690246883588035651730903514155008399857", "137.529675743523493080595015180802217065235367344977966995873929685852464526708481726728589"], "2l_CF": ["-11651.61132282370981187969631637970791375933851701644249545522688033567090459247985594047", "-33131.8016215975322019112324631952213608201466410695924149188139828163951381470075938858524"], "2l_CA": ["7116.7246562230809244720935257110348903716177726123122822155502699642462057122350500169621", "23052.5099584905872309846853283214121682363634010839147462968002387960340721754324843333272"]}, "+++0": {"1l": ["0.00000531056076094005551164738006488370466334497870211309314791283530862183340670842778761868633", "0.000134765042153495215870173970846836312520242685236100214676987699870482477727201781570904514"], "2l_CF": ["-0.0120488466663136293340605480029195691680365466730747053966191446462463464161162216668609306", "-0.0338266636457216630133293824199434171856692726501998486517126456883666216481838957144555692"], "2l_CA": ["0.00733878841479927324946870165404057130994340020752417778356304008274071174441952539669852699", "0.0235885182349363648132308061613159122724719702082348155281302515756341313903522733065474551"]}, "+++-": {"1l": ["0.00000000000567545251420438445660072686452255621045634430929033169333948137566278263626567489051900632", "0.000000000141369116433849463126361373066853136810363390303895764406822755150230015161794629753727677"], "2l_CF": ["-0.0000000128915562025854350512588333044892666427243586277002244874114689467275720559977012451809778", "-0.0000000362479448572044024344905759222805923760102556184081568119253646072455965855588950272785488"], "2l_CA": ["0.0000000078342199343578755761388523453303582039640764008338471084603036484860740998671061550777952", "0.0000000251643114607802389582472012139459395094475036092070083941926458275676255963765697196322089"]}, "++0+": {"1l": ["-0.00000531056076094005551164738006488370466334497870211309291111870120133079230106438228344996022", "-0.000134765042153495215870173970846836312520242685236100214687424518869854897327222115113677899"], "2l_CF": ["0.0120488466663136293340605480029195691680365466730747936879311894077146795215252075783564565", "0.0338266636457216630133293824199434171856692726501998589359051929378577299331177835662194144"], "2l_CA": ["-0.00733878841479927324946870165404057130994340020752432406667627737390075786752296770085447559", "-0.023588518234936364813230806161315912272471970208234815933456100430668733409275088326171984"]}, "++00": {"1l": ["-0.0000000000132231986224656026032030891957873845936983379051738773768502292341694835475797107897190743", "-5.89048622576526952608237208025838259035594925539048110569990837496827491087592148578571326"], "2l_CF": ["4.65925070136754758640463911600963633737444300460898005951399199779248726826221206045006186", "11.0617004019523990630303667291993613899019032296054889778791885668776964179011828453916542"], "2l_CA": ["-22.7445531659595209722606681553446282359281920565287561239373217301307565830769239307529806", "-56.6496743580439186592010359612476939373195400917097650858361774798915932752843953015702118"]}, "++0-": {"1l": ["0.00000318633645656403330698842803893022279800698722126785556008396076760027560171809774784895035", "0.0000808590252920971295221043825081017875121456111416601285168883159223480355812123384263122675"], "2l_CF": ["-0.00751285526209915207480555134216528854247140017823701704664851901782054232329231174108776455", "-0.0214729736708983268580226858166964929022029669657252656999876716634161484795795473901827252"], "2l_CA": ["0.00455172640818206774884577302039378795158535953897028266613664000075181145604656437350661006", "0.0148136742436584406918327723860013673114760530953254890457929076428247264661135776442449798"]}, "++-+": {"1l": ["0.00000000000567545251420438445660072686452255621045634430929033169333948137566278263626567490517918419", "0.000000000141369116433849463126361373066853136810363390303895764406822755150230015161780376635819846"], "2l_CF": ["-0.0000000128915562025854350512588333044892666427243586277002244874114689467275720559951468859268564", "-0.000000036247944857204402434490575922280592376010255618408156811925364607245596585547387676930723"], "2l_CA": ["0.00000000783421993435787557613885234533035820396407640083384710846030364848607409986569690236406401", "0.000000025164311460780238958247201213945939509447503609207008394192645827567625596369507688905817"]}, "++-0": {"1l": ["-0.00000318633645656403330698842803893022279800698722126785579687809487489131670736214325201756862", "-0.0000808590252920971295221043825081017875121456111416601285064514969229756159811920062187682843"], "2l_CF": ["0.00751285526209915207480555134216528854247140017823692875533647425635220921788332595240161539", "0.0214729736708983268580226858166964929022029669657252554157951244139250401946456647205210835"], "2l_CA": ["-0.00455172640818206774884577302039378795158535953897013638302340270959176533294312224779408449", "-0.0148136742436584406918327723860013673114760530953254886404670587877901244471907642291898046"]}, "++--": {"1l": ["0.849216405335053474721231368337694342269042224855826884888780917244379256713093087746365013", "49.5106832676684575090142054650887981434847322441920681185146146875681749673715633849320461"], "2l_CF": ["-4192.12284694282571030092530400398337075580308735723825739647998529567965377508174928795875", "-11930.6931266389651779524772966960590926652446552668301765631255819056027706630014893228706"], "2l_CA": ["2551.57409690806222397871584540971243710597864151213742447694853554523879570500807009919954", "8302.69299693891198565951176084693329226423732437693695366362894291999166548437204732874966"]}, "+-++": {"1l": ["0.00000000000405992483354888378734248811750531263496715084725510942159712728210743680466148084504863819", "-2.94524311273771908302575275624494901681759489907140153499759226600116015804520505950810282"], "2l_CF": ["527.727416885642493275596130685947958912885584776775154370489875234443138539150095500180488", "2377.24297325358148360339861018703033227615306641692433992046426426430447620164849898171406"], "2l_CA": ["-291.167039569228545130699435193298170938386997416116829330975820161935579252011845872822481", "-1459.18904221799018329517010182674678585661969764264750819183367524863601413118157603170117"]}, "+-+0": {"1l": ["-0.00000689261819134893979231990184930139832618111214064376312603121022983184790024442612019513591", "0.00000000000000000776000413181196607032813896135010203254966797031029859569293967378851139153626159916343999"], "2l_CF": ["0.000768548219854280318008780512990094353757983662167061844619987122603689982763186183903116579", "0.00344245022884521602047134681858901661620016842277321199954832513852189390083994665817494556"], "2l_CA": ["-0.000491202958268788620053908535494258692106348162400230256523481368715354046277490403509313314", "-0.00210236266755839316051989022220503475284394707951148852844783442707226876190417666199621527"]}, "+-+-": {"1l": ["5.32556232355704568142702076777606692223383572323812514107368187380081197073280758681796765", "-3.33794219444031050566521024014761911685693285048337416923759349763712979057101823664322124"], "2l_CF": ["-13.4179949157603560104651085422216434023257148300429310550055214104070160437205627492327636", "7.93395628587327779790772763397797820269007689116299532282612201044672858551149288766451615"], "2l_CA": ["54.0396159935819103499663989161463056375480036963398237537624831190321763752152976679378065", "-48.259221664752785404354642104362583266184946343153011450730260956510690873787085105748988"]}, "+-0+": {"1l": ["-0.00000000000000000666986609838242929686545472019300730072796005135458460133357052189072776245358700591343007", "0.00000416520275451578297899492092626475727824215434105870756742421643218813432164374403549724197"], "2l_CF": ["-0.000746319270195299335823649860631637154271158017886289183490823293971003600254913433273505749", "-0.00336139733075524044526098422458563322926384752343459275990731317261936797551102797561380178"], "2l_CA": ["0.000411772376274529596086020798256344233879229314810669280461951869115282295638023910173866885", "0.00206333897203251503846584717853856479800708401344316315244938806845265499237070345294003883"]}, "+-00": {"1l": ["0.00000000000999214326115460126468661170175289744272005945001481534161844911097361762012070574248755371", "0.00000000000709312716316764151576181058705318362695102833796589986084736203832768142474480529549240033"], "2l_CF": ["-0.0000000021509522701131689781025634644835225854139187000066804359406957747005951148226962004676928", "-0.00000000976869660791583474724212730076852420898315231508573238318540001245594178494304960548935213"], "2l_CA": ["0.00000000129907618647111940534026682176817298388103280719473534280485783310586880833036317101787449", "0.00000000605018949442767691938171511137313114484161348516071548204154532219238297905405617894481307"]}, "+-0-": {"1l": ["-0.00000689261819134893979231990184930139832618111214064376259787285992340793497129087260395003179", "0.00000000000000000776000413181196607032813896135010203254966797031029859569293967378746962715554679361766582"], "2l_CF": ["0.000768548219854280318008780512990094353757983662167162989472304217364586083520396453530978651", "0.00344245022884521602047134681858901661620016842277322269539993763140751986124231448072970034"], "2l_CA": ["-0.000491202958268788620053908535494258692106348162400445597176801634980487680147680293727319825", "-0.00210236266755839316051989022220503475284394707951148852844783442707226876190417752049065944"]}, "+--+": {"1l": ["0.00000000000000000000000492985547503184090916926351716340771548049657361860955880394131609381452067500858101286386", "-0.00000000000601320468850639403078598899749445457015255423072081696514415827343877992082872913967133871"], "2l_CF": ["0.00000000107770049709026753952189805631440087246337695457213864469855665172830236898366583300159313", "0.00000000485451628806205394873891773296331571872323112156334328059429744556402442391210551340814375"], "2l_CA": ["-0.000000000594594549594941522171875841824606011421515496438237014714170806823042954712681384605427302", "-0.00000000298003304751479732821602030175189831236853399504348439346823654632187775630513519428972397"]}, "+--0": {"1l": ["-0.00000000000000000666986609838242929686545472019300730072743189300427817742064156833721151745666469208466216", "0.00000416520275451578297899492092626475727824215434105870756742421643218813432164374403549717638"], "2l_CF": ["-0.000746319270195299335823649860631637154271158017886188038638506199210107499497702980114886011", "-0.00336139733075524044526098422458563322926384752343458206405570067973374201510866076787679817"], "2l_CA": ["0.000411772376274529596086020798256344233879229314810453939808631602850148661767833913126501464", "0.00206333897203251503846584717853856479800708401344316315244938806845265499237070345294000634"]}, "+---": {"1l": ["0.00000000000405992483354888378734248811750531263496715084725510942159712728210743680466148084596490342", "-2.94524311273771908302575275624494901681759489907140153499759226600116015804520505950801742"], "2l_CF": ["527.727416885642493275596130685947958912885584776775154370489875234443138539150095500165185", "2377.24297325358148360339861018703033227615306641692433992046426426430447620164849898164512"], "2l_CA": ["-291.167039569228545130699435193298170938386997416116829330975820161935579252011845872814038", "-1459.18904221799018329517010182674678585661969764264750819183367524863601413118157603165885"]}, "-+++": {"1l": ["0.00000000000405992483354888378734248811750531263496715084725510942159712728210743680466148085970874727", "-2.94524311273771908302575275624494901681759489907140153499759226600116015804520505950801742"], "2l_CF": ["527.727416885642493275596130685947958912885584776775154370489875234443138539150095500165185", "2377.24297325358148360339861018703033227615306641692433992046426426430447620164849898164512"], "2l_CA": ["-291.167039569228545130699435193298170938386997416116829330975820161935579252011845872814038", "-1459.18904221799018329517010182674678585661969764264750819183367524863601413118157603165885"]}, "-++0": {"1l": ["0.00000000000000000666986609838242929686545472019300730072743189300427817742064156833721151745666471152139254", "-0.00000416520275451578297899492092626475727824215434105870756742421643218813432164374403549717638"], "2l_CF": ["0.000746319270195299335823649860631637154271158017886188038638506199210107499497702980114886011", "0.00336139733075524044526098422458563322926384752343458206405570067973374201510866076787679817"], "2l_CA": ["-0.000411772376274529596086020798256344233879229314810453939808631602850148661767833913126501464", "-0.00206333897203251503846584717853856479800708401344316315244938806845265499237070345294000634"]}, "-++-": {"1l": ["0.00000000000000000000000492985547503184090916926351716340771548049657361860955880394131609381452067500860850055156", "-0.00000000000601320468850639403078598899749445457015255423072081696514415827343877992082872913967133871"], "2l_CF": ["0.00000000107770049709026753952189805631440087246337695457213864469855665172830236898366583300159313", "0.00000000485451628806205394873891773296331571872323112156334328059429744556402442391210551340814375"], "2l_CA": ["-0.000000000594594549594941522171875841824606011421515496438237014714170806823042954712681384605427302", "-0.00000000298003304751479732821602030175189831236853399504348439346823654632187775630513519428972397"]}, "-+0+": {"1l": ["0.00000689261819134893979231990184930139832618111214064376259787285992340793497129087260395003178", "-0.00000000000000000776000413181196607032813896135010203254966797031029859569293967378746962715554679361766582"], "2l_CF": ["-0.000768548219854280318008780512990094353757983662167162989472304217364586083520396453530978651", "-0.00344245022884521602047134681858901661620016842277322269539993763140751986124231448072970034"], "2l_CA": ["0.000491202958268788620053908535494258692106348162400445597176801634980487680147680293727319825", "0.00210236266755839316051989022220503475284394707951148852844783442707226876190417752049065944"]}, "-+00": {"1l": ["0.00000000000999214326115460126468661170175289744272005945001481534161844911097361762012070574248755371", "0.00000000000709312716316764151576181058705318362695102833796589986084736203832768142474480529549240033"], "2l_CF": ["-0.00000000215095227011316897810256346448352258541391870000668043594069577470059511482269632614048551", "-0.00000000976869660791583474724212730076852420898315231508573238318540001245594178494304960548935213"], "2l_CA": ["0.0000000012990761864711194053402668217681729838810328071947353428048578331058688083303632966906672", "0.00000000605018949442767691938171511137313114484161348516071548204154532219238297905405617894481307"]}, "-+0-": {"1l": ["0.00000000000000000666986609838242929686545472019300730072796005135458460133357052189072776245358702794172449", "-0.00000416520275451578297899492092626475727824215434105870756742421643218813432164374403549724197"], "2l_CF": ["0.000746319270195299335823649860631637154271158017886289183490823293971003600254913433273505749", "0.00336139733075524044526098422458563322926384752343459275990731317261936797551102797561380178"], "2l_CA": ["-0.000411772376274529596086020798256344233879229314810669280461951869115282295638023910173866885", "-0.00206333897203251503846584717853856479800708401344316315244938806845265499237070345294003883"]}, "-+-+": {"1l": ["5.32556232355704568142702076777606692223383572323812514107368187380081197073280758681796765", "-3.33794219444031050566521024014761911685693285048337416923759349763712979057101823664322124"], "2l_CF": ["-13.4179949157603560104651085422216434023257148300429310550055214104070160437205627492327641", "7.93395628587327779790772763397797820269007689116299532282612201044672858551149288766451615"], "2l_CA": ["54.0396159935819103499663989161463056375480036963398237537624831190321763752152976679378065", "-48.259221664752785404354642104362583266184946343153011450730260956510690873787085105748988"]}, "-+-0": {"1l": ["0.00000689261819134893979231990184930139832618111214064376312603121022983184790024442612019513591", "-0.00000000000000000776000413181196607032813896135010203254966797031029859569293967378851139153626159916343999"], "2l_CF": ["-0.000768548219854280318008780512990094353757983662167061844619987122603689982763186183903116579", "-0.00344245022884521602047134681858901661620016842277321199954832513852189390083994665817494556"], "2l_CA": ["0.000491202958268788620053908535494258692106348162400230256523481368715354046277490403509313314", "0.00210236266755839316051989022220503475284394707951148852844783442707226876190417666199621527"]}, "-+--": {"1l": ["0.00000000000405992483354888378734248811750531263496715084725510942159712728210743680466148086062499456", "-2.94524311273771908302575275624494901681759489907140153499759226600116015804520505950810282"], "2l_CF": ["527.727416885642493275596130685947958912885584776775154370489875234443138539150095500180488", "2377.24297325358148360339861018703033227615306641692433992046426426430447620164849898171406"], "2l_CA": ["-291.167039569228545130699435193298170938386997416116829330975820161935579252011845872822481", "-1459.18904221799018329517010182674678585661969764264750819183367524863601413118157603170117"]}, "--++": {"1l": ["0.849216405335053474721231368337694342269042224855826884888780917244379256713093087746365013", "49.5106832676684575090142054650887981434847322441920681185146146875681749673715633849320461"], "2l_CF": ["-4192.12284694282571030092530400398337075580308735723825739647998529567965377508174928795875", "-11930.6931266389651779524772966960590926652446552668301765631255819056027706630014893228706"], "2l_CA": ["2551.57409690806222397871584540971243710597864151213742447694853554523879570500807009919954", "8302.69299693891198565951176084693329226423732437693695366362894291999166548437204732874966"]}, "--+0": {"1l": ["0.00000318633645656403330698842803893022279800698722126785579687809487489131670736214325201756862", "0.0000808590252920971295221043825081017875121456111416601285064514969229756159811920062187682843"], "2l_CF": ["-0.00751285526209915207480555134216528854247140017823692875533647425635220921788332595240161539", "-0.0214729736708983268580226858166964929022029669657252554157951244139250401946456647205210835"], "2l_CA": ["0.00455172640818206774884577302039378795158535953897013638302340270959176533294312224779408449", "0.0148136742436584406918327723860013673114760530953254886404670587877901244471907642291898046"]}, "--+-": {"1l": ["0.00000000000567545251420438445660072686452255621045634430929033169333948137566278263626567489418410911", "0.000000000141369116433849463126361373066853136810363390303895764406822755150230015161780376635819846"], "2l_CF": ["-0.0000000128915562025854350512588333044892666427243586277002244874114689467275720559951468859268564", "-0.000000036247944857204402434490575922280592376010255618408156811925364607245596585547387676930723"], "2l_CA": ["0.00000000783421993435787557613885234533035820396407640083384710846030364848607409986569690236406401", "0.000000025164311460780238958247201213945939509447503609207008394192645827567625596369507688905817"]}, "--0+": {"1l": ["-0.00000318633645656403330698842803893022279800698722126785556008396076760027560171809774784895035", "-0.0000808590252920971295221043825081017875121456111416601285168883159223480355812123384263122675"], "2l_CF": ["0.00751285526209915207480555134216528854247140017823701704664851901782054232329231174108776455", "0.0214729736708983268580226858166964929022029669657252656999876716634161484795795473901827252"], "2l_CA": ["-0.00455172640818206774884577302039378795158535953897028266613664000075181145604656437350661006", "-0.0148136742436584406918327723860013673114760530953254890457929076428247264661135776442449798"]}, "--00": {"1l": ["-0.0000000000132231986224656026032030891957873845936983379051738773768502292341694835475797107897190743", "-5.89048622576526952608237208025838259035594925539048110569990837496827491087592148578571326"], "2l_CF": ["4.65925070136754758640463911600963633737444300460898005951399199779248726826221206045006173", "11.0617004019523990630303667291993613899019032296054889778791885668776964179011828453916542"], "2l_CA": ["-22.7445531659595209722606681553446282359281920565287561239373217301307565830769239307529808", "-56.6496743580439186592010359612476939373195400917097650858361774798915932752843953015702118"]}, "--0-": {"1l": ["0.00000531056076094005551164738006488370466334497870211309291111870120133079230106438228344996022", "0.000134765042153495215870173970846836312520242685236100214687424518869854897327222115113677899"], "2l_CF": ["-0.0120488466663136293340605480029195691680365466730747936879311894077146795215252075783564565", "-0.0338266636457216630133293824199434171856692726501998589359051929378577299331177835662194144"], "2l_CA": ["0.00733878841479927324946870165404057130994340020752432406667627737390075786752296770085447559", "0.023588518234936364813230806161315912272471970208234815933456100430668733409275088326171984"]}, "---+": {"1l": ["0.00000000000567545251420438445660072686452255621045634430929033169333948137566278263626567490884413146", "0.000000000141369116433849463126361373066853136810363390303895764406822755150230015161794629753727677"], "2l_CF": ["-0.0000000128915562025854350512588333044892666427243586277002244874114689467275720559977009938353923", "-0.0000000362479448572044024344905759222805923760102556184081568119253646072455965855588950272785488"], "2l_CA": ["0.0000000078342199343578755761388523453303582039640764008338471084603036484860740998671061550777952", "0.0000000251643114607802389582472012139459395094475036092070083941926458275676255963765697196322089"]}, "---0": {"1l": ["-0.00000531056076094005551164738006488370466334497870211309314791283530862183340670842778761868633", "-0.000134765042153495215870173970846836312520242685236100214676987699870482477727201781570904514"], "2l_CF": ["0.0120488466663136293340605480029195691680365466730747053966191446462463464161162216668609306", "0.0338266636457216630133293824199434171856692726501998486517126456883666216481838957144555692"], "2l_CA": ["-0.00733878841479927324946870165404057130994340020752417778356304008274071174441952539669852699", "-0.0235885182349363648132308061613159122724719702082348155281302515756341313903522733065474551"]}, "----": {"1l": ["5.91449001481959298533675380093803983963622840237729690246883588035651730903514155008399858", "137.529675743523493080595015180802217065235367344977966995873929685852464526708481726728589"], "2l_CF": ["-11651.61132282370981187969631637970791375933851701644249545522688033567090459247985594047", "-33131.8016215975322019112324631952213608201466410695924149188139828163951381470075938858524"], "2l_CA": ["7116.7246562230809244720935257110348903716177726123122822155502699642462057122350500169621", "23052.5099584905872309846853283214121682363634010839147462968002387960340721754324843333272"]}}, "A": {"1l": {"1": ["-0.719072048300381535529292303161789464598134396915445214936907622675563215797594778627707745", "-104.810278104587837851980286288276855022090879675244188974649586990190849280347441577300835"], "2": ["-5.19541796652323510416402234977135725864089137794705187710887369017983125423872469105692133", "-37.6281361603068835585681936151004337173532652538961948228906136293733244180046027241436245"], "4": ["1.6079472998171933931585278751258098531291373858803777741885274135889099391886042647798887", "11780972451032.4025888026759292911720310763646239809083599837938693890207170982925246274737"], "5": ["2.54237169168838903249834975409704355826114585492851256883155980985823319650023542702584242", "19634954085042.6740402026492055296439099464915263618698845245278015562697254059990420590684"], "8": ["-4.10776965612762268517849874342145804393398124735165494931988280991683359248988331454511494", "7068583470549.69706626408018478998495657742570884524054332928058246703793424551957052370889"], "9": ["3.191130888357071343500932802216711584078846384462317374521028942147882414196514058961709", "11780972451028.1532629677134638445691553971857932918152490451121409793939724017664728874261"], "16": ["0.137525867371862248760213377441068803180230854952266458165023745383292667506777043543699978", "-26703537555583.4845766152212322739146695819295640053055806449334370674932078562717747279521"], "17": ["-2.53364709427999027482809364856961328470556639735522972714910295802283981075804152669414673", "-7363107781860.58858353171606973993318539086215360559640583925217843030828761571809223557554"], "18": ["1.18514344938415817688292090991285251608422676112409111082542900296194629927545392348702544", "245436926095.293282551757063257152934451003044454953839784892239581124676503801702027765919"], "3": ["-0.130144357041964808396944048764434559733009853850309449030271204208683216166751264051121744", "53.5324489691182579375126311906395713317620505493431677467737820917493283286292252982424393"], "6": ["1.47269138156376397650062000946053372368301999226772894001821170231103250143666388014218705", "7068583470687.02360588011845664526154319412181390754122203525972609220836632192826971705601"], "7": ["1.6079472998171933931585278751258098531291373858803773878905029080762579579391929967922734", "11780972451032.4025888026759292911720310763646239809083599837938693751833193073994719900636"], "10": ["2.00122478396622800425916084542092517689427879283952397516001171570922490082132911044044606", "-19634954084919.5095297043964698730589274635581265526932867320355565678937427236904395935201"], "11": ["-3.46647753778256005523457177209120102167571433681779428910034977842334193937950778299412306", "-11780972451038.9282625058557488434511720630282645354516341757245797726323097929986954654621"], "12": ["3.46647753778256005523457177209120102167571433681779428910034977842334193937950778299412306", "11780972451038.9282625058557488434511720630282645354516341757245797726323097929986954654621"], "13": ["-2.00122478396622800425916084542092517689427879283952397516001171570922490082132911044044606", "19634954084919.5095297043964698730589274635581265526932867320355565678937427236904395935201"], "14": ["-3.191130888357071343500932802216711584078846384462317374521028942147882414196514058961709", "-11780972451028.1532629677134638445691553971857932918152490451121409793939724017664728874261"], "15": ["4.10776965612762268517849874342145804393398124735165494931988280991683359248988331454511494", "-7068583470549.69706626408018478998495657742570884524054332928058246703793424551957052370889"], "19": ["1.61129755366727304921962791339244243057516695688344393381293511743569086224936110635425263", "8099418560059.33712811987566646754101708635649992148759334290475295940122513668597103403576"], "20": ["-2.53364709427999027482809364856961328471116836262086719105426646808303957531639610473813871", "-7363107781860.58858353171606973993318539086215360559640583925217843030828761571809223557554"]}, "2l_CF": {"1": ["9639.06764926832329883082040796326906379937853235842378314240058259786762589203004911068989", "30300.8747316068840256512864669262858300725492202402985022112844211300718395965220227639308"], "2": ["2892.08936837861010149283572516352384383569114218809217474524371018108658356698517212051033", "6792.9985121196293341041375713678876126576662324684708461477784937736110657000252065763057"], "4": ["-2110909667553693.4556306778745634000925044648239111526054076742852727972651508508067990258", "-9508971893056508.11375118317063063434674056796462101637228271287757073164069570525331894463"], "5": ["-3518182779254020.21229277183843443655637758490211664781725368945025676954263467378356414989", "-15848286488416481.8208179867290732092244017370487004325209562466882634914960137085882018965"], "8": ["-1266545800526927.62655675310651963119803822871168007074232144956123689635230252507005843567", "-5705383135820932.94528421522998478283873613170155903039354628269742203868909639614768787073"], "9": ["-2110909667553392.86279812778068411675217533615458702929972969607507857574355527947174810689", "-9508971893056380.479074664942088230634472464852987956720991060016007404154980399452603015"], "16": ["4784728579779936.9471196055010301906381469699466467574673992763008984546972055630026579212", "21553669624233974.6061360940854643175768594956656251437680235135124718121693862842228816242"], "17": ["1323173856437209.58290906976506539426807814934377894059676894142547150705713382243254488797", "5980353282891747.72971553016215372890990490663772281560869750310033962128738916035740290355"], "18": ["-37551761045627.6406239296991821385120441134365384948422171034217775622304355616451571552548", "-145430325198522.087597933818166863645071935898167973113443077710256497010512033053360568537"], "3": ["-5130.30835217907524854966859806828651831288953351493660015436381932745637017166081187103769", "-16943.8358209709621056127482568924314203092189748864152501423439726405835755014833487877898"], "6": ["-1266545800539127.15512932145712250934168917006695411727899156805369468861479648956108339551", "-5705383135857186.86644191765107178417688096750609518386639238363388881456147496148787227121"], "7": ["-2110909667553693.45563067787456340009250446482391115260540767430231434505669869024659108631", "-9508971893056508.11375118317063063434674056796462101637228271287811651960926568545097584132"], "10": ["3518182779243111.65931128232956678153087260445584617298731384312790132715973947190181891194", "15848286488384120.1659179103804671780081324399113145815848082788893393535980836280410623501"], "11": ["2110909667554359.44291534911053364495456069705099112960686735282902243447613482576926599727", "9508971893058777.53777066558890108311312511540486477775479752584402247423586283817764094168"], "12": ["-2110909667554359.44291534911053364495456069705099112960686735282902243447613482576926599727", "-9508971893058777.53777066558890108311312511540486477775479752584402247423586283817764094168"], "13": ["-3518182779243111.65931128232956678153087260445584617298731384312790132715973947190181891194", "-15848286488384120.1659179103804671780081324399113145815848082788893393535980836280410623501"], "14": ["2110909667553392.86279812778068411675217533615458702929972969607507857574355527947174810689", "9508971893056380.479074664942088230634472464852987956720991060016007404154980399452603015"], "15": ["1266545800526927.62655675310651963119803822871168007074232144956123689635230252507005843567", "5705383135820932.94528421522998478283873613170155903039354628269742203868909639614768787073"], "19": ["-1448937207908650.3790002961436929606402076690494105725720850771471286135167323874799259637", "-6511685528907666.0751340500467660429794034561870749812130498634130256745256653335878510426"], "20": ["1323173856437209.58290906976506539426807814934377786779360460697300023446942049192224948354", "5980353282891747.72971553016215372890990490663772270216205941655897958582786902481259259542"]}, "2l_CA": {"1": ["-5758.2752311715808027943923307072627683603049274924899636438312902479194769553523993541539", "-20468.4152931602433440629477980288479185271956541521571749100117124866380851867407004992867"], "2": ["-1843.72782434197503471992581852958764062069794630794811361123733693297275696997895344679433", "-5016.07640238780835056186680793852289872282670510961722585310679719548233064682509246891091"], "4": ["1164668158283504.05482997904990924188318204629245444059749734288135183610961772282910322088", "5836756168899054.3692104328802731488953081951352526355975525328409380646032314463789745226"], "5": ["1941113597138012.05802873174867621007092413558759591205217187827660584745441042654709201755", "9727926948158408.42253234075726777249032073230103208007529252531328515473381656157842550856"], "8": ["698800894966800.437693423559010874883424806880257154293324970052555371585332594353200159333", "3502053701330100.82287572879926554307604629026069417912009349354378196678943346246924721782"], "9": ["1164668158283316.74589996768808015105620736022759132173062058712758426141797183695500278251", "5836756168898837.64561585168410480869929673161187956114066794583418574755923542999950492636"], "16": ["-2639914492104235.40545281197299036919616728272573198026233311110459569767618227457872826848", "-13229980649486294.4338947501728053439259764499376981050834400702347589534365972251516088356"], "17": ["-729845256034972.306324393845550615608402704838668510829166993077076703596624988063528020456", "-3672087692696772.09431898623521098450401333318014791548484070881256151312836945864680072636"], "18": ["21051158117027.8456673678810916618634884337853142664577054207344957441792467203945050442009", "86108855116039.3228708324837894148021834965634119000447320894474736418361089158225950731956"], "3": ["3032.00091051288493058506929459664884893739960710790682271029907442746600603603943715920671", "11290.2088708599943673630406439679869734263641769923093280884174583535403790173319590034932"], "6": ["698800894974178.631554357630964279966715561571915491314651010861646074579804870023725776765", "3502053701354854.96024847417938595772103913181392915451754370556688807231257964125547340071"], "7": ["1164668158283504.0548299790499092418831820462924544405974973429729100640185359768832934381", "5836756168899054.36921043288027314889530819513525263559755253284040067337263946587666619355"], "10": ["-1941113597131415.51610294508708005653582462772019089324249307349345136726945358472428304913", "-9727926948136293.33320724241240342434994036030857895076237607587288162995849183038498960268"], "11": ["-1164668158283908.7674230760840828694505174202274784752962658843596345256157817378384127437", "-5836756168900544.13371253744912502951128664217436945914141312663234314502780516941665559152"], "12": ["1164668158283908.7674230760840828694505174202274784752962658843596345256157817378384127437", "5836756168900544.13371253744912502951128664217436945914141312663234314502780516941665559152"], "13": ["1941113597131415.51610294508708005653582462772019089324249307349345136726945358472428304913", "9727926948136293.33320724241240342434994036030857895076237607587288162995849183038498960268"], "14": ["-1164668158283316.74589996768808015105620736022759132173062058712758426141797183695500278251", "-5836756168898837.64561585168410480869929673161187956114066794583418574755923542999950492636"], "15": ["-698800894966800.437693423559010874883424806880257154293324970052555371585332594353200159333", "-3502053701330100.82287572879926554307604629026069417912009349354378196678943346246924721782"], "19": ["799552764552433.4853605488992805679789253323588240062083744437977908901922696282393252762", "3996608244969644.84374415728701452272104430356662261267792500587897740429043046540845280939"], "20": ["-729845256034972.306324393845550615608402704838666226796623571339557220022783703751286191676", "-3672087692696772.09431898623521098450401333318014791548484070881256151312836945864680072636"]}}, "sec": 512.3}

==> anc/paper2/zz/points/zz_b1o4_d4_p50.json <==
{"beta": "1/4", "delta_exp": 4, "dps": 50, "x": "0.6", "s": "4.2666666666666666666666666666666666666666666666667", "t": "-0.6001", "pT2": "0.000024997656250000000000000000000000000000000000001114", "G": ["-4.5729478026167087459577601581564274121889197256001", "1.5707963267948966192313216916397514420985846996876"], "li22_max_rate": 0.9999909998447576, "li22_bad_order": 0, "M": {"++++": {"1l": ["5.9132251977581966214033043689537748676025715127406", "47.101207490645753232913445173455203305646310204496"], "2l_CF": ["-1250.5214087346273764855886052543032650786797034602", "-911.42527617572313449168038111457876081943040470119"], "2l_CA": ["1077.8623103415183229259328228742347811618823795797", "1359.8044418144070890863684096431698818923472553086"]}, "+++0": {"1l": ["0.053085781065686065069497357554812755212370300099233", "0.38849900869923122163763086586464279607571737605153"], "2l_CF": ["-12.176380767932465037060332194011858310453413826019", "-8.1658834874989212215635914164277528829887068705595"], "2l_CA": ["10.339932799727358485528985773580930709453173227863", "12.325997655894999617170192183942767437879497277927"]}, "+++-": {"1l": ["0.00056740656213935050282629271544270240076398393169654", "0.0039641767699295169859438664855542115564347052690065"], "2l_CF": ["-0.13239649104341920938588154028839654646985639618113", "-0.087207837983488990717199267415090003184570988751077"], "2l_CA": ["0.1107358682576571609811786217040740953757423183142", "0.12875107574684004821453154054661439953161623310699"]}, "++0+": {"1l": ["-0.05308578106568606506949735755481275522409593929623", "-0.38849900869923122163763086586464279607700555299983"], "2l_CF": ["12.176380767932465037060332194011858468521007773296", "8.1658834874989212215635914164277528996145029733252"], "2l_CA": ["-10.339932799727358485528985773580931021890840205487", "-12.325997655894999617170192183942767437222243535892"]}, "++00": {"1l": ["-0.0013220257967391801561614896080407004377127045522311", "-5.8985814484601815991329500567975374482501793877"], "2l_CF": ["4.9296874536433775401356626799763943080486400830383", "11.243429072907832650597215287192302754601720040413"], "2l_CA": ["-22.972301731110859066548961520860001652838791280647", "-56.913733579396002940249656399158768068605843963349"]}, "++0-": {"1l": ["0.03185146863941163904169841453288765314550920513351", "0.23309940521953873298257851951878567764708390777926"], "2l_CF": ["-8.2127503349630873761367627015243608861418830420199", "-5.9674892253743248784002342134467573330065112118353"], "2l_CA": ["6.7242000647670054810176243018143545098521534230227", "8.1899056506264820309443622845802881752568126137329"]}, "++-+": {"1l": ["0.00056740656213935050282629271544270240076398393169021", "0.0039641767699295169859438664855542115564347052687103"], "2l_CF": ["-0.13239649104341920938588154028839654646985639616341", "-0.087207837983488990717199267415090003184570988722869"], "2l_CA": ["0.11073586825765716098117862170407409537574231830207", "0.12875107574684004821453154054661439953161623308683"]}, "++-0": {"1l": ["-0.031851468639411639041698414532887653133783565936519", "-0.23309940521953873298257851951878567764579573083481"], "2l_CF": ["8.2127503349630873761367627015243607280742890947498", "5.9674892253743248784002342134467573163807151093521"], "2l_CA": ["-6.7242000647670054810176243018143541974144864453535", "-8.1899056506264820309443622845802881759140663559632"]}, "++--": {"1l": ["0.84876107119295078370518957282335895233689513337932", "16.956434696632471163848840262443873190032706307122"], "2l_CF": ["-447.71146976061563408148196446403933014265077733221", "-331.3349345446602662864550858272952751402900498348"], "2l_CA": ["377.57277769105541860033355367277871699078125257234", "493.30218047479592725228800147856502043824787863762"]}, "+-++": {"1l": ["0.00040591419751077779014567342291478711953028257319254", "-2.9449719689058478475895899810725220859255049932431"], "2l_CF": ["186.80890455739013649722088323766112458288446913697", "282.25598966076432547898349954331449573424130514662"], "2l_CA": ["-120.69781778246720518777900792190182487375056781525", "-251.58341937982686608601983371576502064261815337787"]}, "+-+0": {"1l": ["-0.068910922710967919110519127249106503146305888111419", "0.0000077581760224026203428784194583074052291370995087577"], "2l_CF": ["2.8639244029939382438068624476232029180520623834966", "4.1911984176462943482952214868317802589517476952995"], "2l_CA": ["-2.5009190454764528854851019403272278349593949322365", "-3.2849297805483110913531267405021811154591449504182"]}, "+-+-": {"1l": ["5.3241765375730890473606638216402258600835194390474", "-3.3380575924289913685851813100047566056177567224565"], "2l_CF": ["-13.373333265440231072596713217342514418170318480279", "8.0079200252990651842358649817894176449112254258428"], "2l_CA": ["53.995237043616286107764041650394103457618950352929", "-48.320709929812737042635786175018453780470025028386"]}, "+-0+": {"1l": ["-0.0000066689887083323959090145723504587964051247892560999", "0.041644343254443408799063413935965884123911767848618"], "2l_CF": ["-2.6416946392685913922788864163820395138148411398435", "-3.9860847112392450337264978331937470731388345660446"], "2l_CA": ["1.706785048712079044628318612764996710136662894454", "3.5549891287808115757534032406353684408640653549232"]}, "+-00": {"1l": ["0.00099904106748203473080025102298486955311074736969863", "0.00070915710862686998188236168138485446552236406421867"], "2l_CF": ["-0.078732483263951402970383341342271014946145819542314", "-0.12040529938797639337559200160168576017177212895567"], "2l_CA": ["0.061721468944601533623173106014126707533241368225408", "0.10263069085482340626577621645155362845685995258975"]}, "+-0-": {"1l": ["-0.068910922710967919110519127249106503138172318969337", "0.0000077581760224026203428784194583074052291371004330122"], "2l_CF": ["2.8639244029939382438068624476232031215121325343985", "4.1911984176462943482952214868317803486624370544144"], "2l_CA": ["-2.5009190454764528854851019403272282561574348936562", "-3.2849297805483110913531267405021811752662711899399"]}, "+--+": {"1l": ["0.000000049294663859087552851822653165574240510168532279485", "-0.00060126728135550772374810189358373233976380480765158"], "2l_CF": ["0.038168715773638568093684370888387869835044720349182", "0.05757847685398888383264981153108785764047861888953"], "2l_CA": ["-0.024657348279719539729644979085710376258881279204363", "-0.051378344148629642470675813293722069769121211360227"]}, "+--0": {"1l": ["-0.0000066689887083323959090145723504587882715556471702206", "0.041644343254443408799063413935965884123911767848619"], "2l_CF": ["-2.6416946392685913922788864163820393103547709890144", "-3.9860847112392450337264978331937469834281452067873"], "2l_CA": ["1.7067850487120790446283186127649962889386229330882", "3.5549891287808115757534032406353683810569391154183"]}, "+---": {"1l": ["0.00040591419751077779014567342291478711953028257319216", "-2.9449719689058478475895899810725220859255049932432"], "2l_CF": ["186.80890455739013649722088323766112458288446913697", "282.25598966076432547898349954331449573424130514663"], "2l_CA": ["-120.69781778246720518777900792190182487375056781526", "-251.58341937982686608601983371576502064261815337788"]}, "-+++": {"1l": ["0.00040591419751077779014567342291478711953028257318621", "-2.9449719689058478475895899810725220859255049932432"], "2l_CF": ["186.80890455739013649722088323766112458288446913697", "282.25598966076432547898349954331449573424130514663"], "2l_CA": ["-120.69781778246720518777900792190182487375056781526", "-251.58341937982686608601983371576502064261815337788"]}, "-++0": {"1l": ["0.0000066689887083323959090145723504587882715556471701364", "-0.041644343254443408799063413935965884123911767848619"], "2l_CF": ["2.6416946392685913922788864163820393103547709890144", "3.9860847112392450337264978331937469834281452067873"], "2l_CA": ["-1.7067850487120790446283186127649962889386229330882", "-3.5549891287808115757534032406353683810569391154183"]}, "-++-": {"1l": ["0.000000049294663859087552851822653165574240510168532278295", "-0.00060126728135550772374810189358373233976380480765158"], "2l_CF": ["0.038168715773638568093684370888387869835044720349182", "0.05757847685398888383264981153108785764047861888953"], "2l_CA": ["-0.024657348279719539729644979085710376258881279204363", "-0.051378344148629642470675813293722069769121211360227"]}, "-+0+": {"1l": ["0.068910922710967919110519127249106503138172318969337", "-0.0000077581760224026203428784194583074052291371004330122"], "2l_CF": ["-2.8639244029939382438068624476232031215121325343985", "-4.1911984176462943482952214868317803486624370544582"], "2l_CA": ["2.5009190454764528854851019403272282561574348936562", "3.2849297805483110913531267405021811752662711898961"]}, "-+00": {"1l": ["0.00099904106748203473080025102298486955311074736969863", "0.00070915710862686998188236168138485446552236406421867"], "2l_CF": ["-0.078732483263951402970383341342271014946145819543683", "-0.1204052993879763933755920016016857601717721289543"], "2l_CA": ["0.06172146894460153362317310601412670753324136822575", "0.10263069085482340626577621645155362845685995258975"]}, "-+0-": {"1l": ["0.0000066689887083323959090145723504587964051247892560045", "-0.041644343254443408799063413935965884123911767848618"], "2l_CF": ["2.6416946392685913922788864163820395138148411398436", "3.9860847112392450337264978331937470731388345660446"], "2l_CA": ["-1.706785048712079044628318612764996710136662894454", "-3.5549891287808115757534032406353684408640653549232"]}, "-+-+": {"1l": ["5.3241765375730890473606638216402258600835194390474", "-3.3380575924289913685851813100047566056177567224565"], "2l_CF": ["-13.373333265440231072596713217342514418170318480276", "8.0079200252990651842358649817894176449112254258367"], "2l_CA": ["53.995237043616286107764041650394103457618950352928", "-48.320709929812737042635786175018453780470025028379"]}, "-+-0": {"1l": ["0.068910922710967919110519127249106503146305888111419", "-0.0000077581760224026203428784194583074052291370995087577"], "2l_CF": ["-2.8639244029939382438068624476232029180520623834966", "-4.1911984176462943482952214868317802589517476952995"], "2l_CA": ["2.5009190454764528854851019403272278349593949322365", "3.2849297805483110913531267405021811154591449504182"]}, "-+--": {"1l": ["0.0004059141975107777901456734229147871195302825731858", "-2.9449719689058478475895899810725220859255049932431"], "2l_CF": ["186.80890455739013649722088323766112458288446913697", "282.25598966076432547898349954331449573424130514662"], "2l_CA": ["-120.69781778246720518777900792190182487375056781525", "-251.58341937982686608601983371576502064261815337786"]}, "--++": {"1l": ["0.84876107119295078370518957282335895233689513337936", "16.956434696632471163848840262443873190032706307122"], "2l_CF": ["-447.71146976061563408148196446403933014265077733221", "-331.33493454466026628645508582729527514029004983479"], "2l_CA": ["377.57277769105541860033355367277871699078125257234", "493.30218047479592725228800147856502043824787863762"]}, "--+0": {"1l": ["0.03185146863941163904169841453288765313378356593652", "0.23309940521953873298257851951878567764579573083481"], "2l_CF": ["-8.2127503349630873761367627015243607280742890947498", "-5.9674892253743248784002342134467573163807151093521"], "2l_CA": ["6.7242000647670054810176243018143541974144864453535", "8.1899056506264820309443622845802881759140663559632"]}, "--+-": {"1l": ["0.00056740656213935050282629271544270240076398393169497", "0.0039641767699295169859438664855542115564347052687103"], "2l_CF": ["-0.13239649104341920938588154028839654646985639616341", "-0.087207837983488990717199267415090003184570988723553"], "2l_CA": ["0.11073586825765716098117862170407409537574231830241", "0.12875107574684004821453154054661439953161623308752"]}, "--0+": {"1l": ["-0.031851468639411639041698414532887653145509205133511", "-0.23309940521953873298257851951878567764708390777926"], "2l_CF": ["8.2127503349630873761367627015243608861418830420199", "5.9674892253743248784002342134467573330065112118353"], "2l_CA": ["-6.7242000647670054810176243018143545098521534230227", "-8.1899056506264820309443622845802881752568126137329"]}, "--00": {"1l": ["-0.0013220257967391801561614896080407004377127045522312", "-5.8985814484601815991329500567975374482501793877"], "2l_CF": ["4.9296874536433775401356626799763943080486400830383", "11.243429072907832650597215287192302754601720040412"], "2l_CA": ["-22.972301731110859066548961520860001652838791280647", "-56.913733579396002940249656399158768068605843963349"]}, "--0-": {"1l": ["0.053085781065686065069497357554812755224095939296228", "0.38849900869923122163763086586464279607700555299983"], "2l_CF": ["-12.176380767932465037060332194011858468521007773296", "-8.1658834874989212215635914164277528996145029732814"], "2l_CA": ["10.339932799727358485528985773580931021890840205487", "12.325997655894999617170192183942767437222243535936"]}, "---+": {"1l": ["0.0005674065621393505028262927154427024007639839316886", "0.0039641767699295169859438664855542115564347052690065"], "2l_CF": ["-0.13239649104341920938588154028839654646985639618113", "-0.087207837983488990717199267415090003184570988751077"], "2l_CA": ["0.11073586825765716098117862170407409537574231831317", "0.12875107574684004821453154054661439953161623310631"]}, "---0": {"1l": ["-0.053085781065686065069497357554812755212370300099231", "-0.38849900869923122163763086586464279607571737605153"], "2l_CF": ["12.176380767932465037060332194011858310453413826019", "8.1658834874989212215635914164277528829887068705596"], "2l_CA": ["-10.339932799727358485528985773580930709453173227863", "-12.325997655894999617170192183942767437879497277927"]}, "----": {"1l": ["5.9132251977581966214033043689537748676025715127405", "47.101207490645753232913445173455203305646310204496"], "2l_CF": ["-1250.5214087346273764855886052543032650786797034602", "-911.4252761757231344916803811145787608194304047012"], "2l_CA": ["1077.8623103415183229259328228742347811618823795797", "1359.8044418144070890863684096431698818923472553085"]}}, "A": {"1l": {"1": ["-0.71906289135763087081595223923723719131825023055202", "-43.323197029931691999034312077453440157335287852679"], "2": ["-5.1945644764376157544988079152820988175361320425924", "-8.6898416262946406392827767266609518372118492465943"], "4": ["1.607883740931698821083434183347046139985841770883", "117843.10449630363885744136972118063392483755243741"], "5": ["2.5420158031269220034616308761431732642668832085598", "196387.62691365586487773924856157698989638660674865"], "8": ["-4.1075127157840422050688208062681258335113962864268", "70685.625901992653860097781466312150403776210146333"], "9": ["3.1912897824682833581876762504397493261211821246553", "117844.50658148748359977262243690690078587886691833"], "16": ["0.13769485669086384316586529659640006597895586519932", "-267069.45219160812317847481425370250233099671631933"], "17": ["-2.5336923221061489844673372426365318670174092347529", "-73640.588965934871898900589109911890084948650342817"], "18": ["1.1851334504548177893179007629419273175748059985264", "2471.0063139027860392267704894608118877324123908594"], "3": ["-0.13042738087385365875656711923902790346452529102842", "24.594554784578312208694056906700991790055459395071"], "6": ["1.47268327997957767575677200350578217806987021283", "70736.486012728163725224844760492520696042858143655"], "7": ["1.6078837409316988210834341833470461373527344250411", "117843.10449630363885744136972118063392483738163965"], "10": ["2.0015269856323434138764210597141965996808535300448", "-196341.88568675599321691233472620532406854625651656"], "11": ["-3.4664344692554113936585459493648656706511678718645", "-117846.23926014605043285725244754436100676895900918"], "12": ["3.4664344692554113936585459493648656706511678718645", "117846.23926014605043285725244754436100676895900918"], "13": ["-2.0015269856323434138764210597141965996808535300448", "196341.88568675599321691233472620532406854625651656"], "14": ["-3.1912897824682833581876762504397493261211821246553", "-117844.50658148748359977262243690690078587886691833"], "15": ["4.1075127157840422050688208062681258335113962864268", "-70685.625901992653860097781466312150403776210146333"], "19": ["1.6111575782444371507712339652374107490297108847893", "81000.38352578705594410038343050001217106705174233"], "20": ["-2.5336923221061489844673372426366181486789177829191", "-73640.588965934871898900589109911890084948650342817"]}, "2l_CF": {"1": ["1452.906490098208593858649002895754865561075742778", "1547.6530754774550360071010725602528804117512993134"], "2": ["109.1172290414319096640238362914637084042873624102", "-165.68058114919490386195128621223845576965070244913"], "4": ["-7475151.5045472067796143969291170385914621521984505", "-11294059.375707504592478992386930404086322262313488"], "5": ["-12457627.788256073011177868789342811263382354277729", "-18821887.359227906903952547360072982992354707035399"], "8": ["-4484800.0007077454943916792770835487816493798302617", "-6776613.8848722602323003598835292434238336514197051"], "9": ["-7475219.8617359785396540394970250518940967276303305", "-11294232.572439602928376999172508447614277792527454"], "16": ["16942241.618231182338174542570640441945241318922038", "25598280.773520077271816168081034637955035858366089"], "17": ["4710200.1473751529411946623418210529957224025339731", "7204978.9236880304901968565431496396664012859246173"], "18": ["-92244.631943437124103998603463173115018911564496671", "-86335.671402571364463932020408197652182009135199896"], "3": ["-892.91620568353241927472104160219294111694484065279", "-1046.7939200419257952783826105496370651445729557765"], "6": ["-4486359.4641707878163172550304195595779632762472339", "-6777972.2888084970944034429280632514900611507195304"], "7": ["-7475151.5045472067796143969291170385914681707295267", "-11294059.375707504592478992386930404086331952547158"], "10": ["12456243.423461931792721376747149505207705290594606", "18820696.585042190767887889832318292228632785572282"], "11": ["7475280.8042307006591586161402838514164976285561967", "11294217.931746804706055056418371853745408455316549"], "12": ["-7475280.8042307006591586161402838514164976285561967", "-11294217.931746804706055056418371853745408455316549"], "13": ["-12456243.423461931792721376747149505207705290594606", "-18820696.585042190767887889832318292228632785572282"], "14": ["7475219.8617359785396540394970250518940967276303305", "11294232.572439602928376999172508447614277792527454"], "15": ["4484800.0007077454943916792770835487816493798302617", "6776613.8848722602323003598835292434238336514197051"], "19": ["-5115248.7704506042109013856514309511605747497366041", "-7641859.8297371332362290234270177479289144360984505"], "20": ["4710200.1473751529411946623418210508373989658492848", "7204978.9236880304901968565431496387147419100987518"]}, "2l_CA": {"1": ["-1095.1874321078321631575069330175826714832680666915", "-1772.8117102708547707779890468223634119815892776803"], "2": ["-183.9682348178444963793388525911338938093882199993", "-6.453029669866192878745291355519901581897821850805"], "4": ["4829992.6519857489251014297038643824438838807043189", "10066885.015606954265507988269846865346247945161801"], "5": ["8049357.501208403730786954564227670075305258684174", "16776754.121123571092788351849838357630080889179408"], "8": ["2897651.3226527617536439931287310314205194488201482", "6040002.6305557401785584092039810278068923924254665"], "9": ["4830042.2117722497501464527479122784904141566450376", "10067026.615556038299000971917115877431758203799281"], "16": ["-10946891.242593541677717516278596087182312940838467", "-22816546.43257600892611175277726399801377468609486"], "17": ["-3037783.429300722544751308492221808617171956473897", "-6419601.3742008209847785901491205831513236054770972"], "18": ["69056.364082019329240923702099188320648010989151576", "44216.565242965353334013422418538616810335933029848"], "3": ["645.03991497593105351649322829975337045401926157484", "1128.3521412371801648677646657863903565663956428227"], "6": ["2898907.9079978059687196548941266810059744200034122", "6041728.9155467146870955609976933616436858161951551"], "7": ["4829992.6519857489251014297038643824438983011047775", "10066885.015606954265507988269846865346255962057559"], "10": ["-8048240.7951137875637069430193013578865771671665021", "-16775220.360331829026267181408259276739870625860829"], "11": ["-4830097.5855619959121905524123473655345096859875278", "-10067043.681287563036633361231133765105233485595271"], "12": ["4830097.5855619959121905524123473655345096859875278", "10067043.681287563036633361231133765105233485595271"], "13": ["8048240.7951137875637069430193013578865771671665021", "16775220.360331829026267181408259276739870625860829"], "14": ["-4830042.2117722497501464527479122784904141566450376", "-10067026.615556038299000971917115877431758203799281"], "15": ["-2897651.3226527617536439931287310314205194488201482", "-6040002.6305557401785584092039810278068923924254665"], "19": ["3308522.9377482985506573056439370102002938649302898", "6826110.9633499448011135620825337486220727542890746"], "20": ["-3037783.4293007225447513084922218041490637893020861", "-6419601.3742008209847785901491205825168840215931869"]}}, "sec": 118.1}

==> anc/paper2/zz/points/zz_b1o4_d5_p55.json <==
{"beta": "1/4", "delta_exp": 5, "dps": 55, "x": "0.6", "s": "4.266666666666666666666666666666666666666666666666666667", "t": "-0.60001", "pT2": "0.000002499976562500000000000000000000000000000000000000006905", "G": ["-5.724198159438301417788583843856296301574315374879502143", "1.57079632679489661923132169163975144209858469968755291"], "li22_max_rate": 0.9999990999984475, "li22_bad_order": 0, "M": {"++++": {"1l": ["5.914363509186849249841298237783274214631401884118706132", "58.40933046120283774265304707129111229472593129406335581"], "2l_CF": ["-1978.438731621209369967251879075725763299938068861836416", "-2023.337557759286988523441950240187277152452373099638351"], "2l_CA": ["1546.666054178266725625904079480350148701169367952093391", "2344.870696846499094486055847580419702162752246719083496"]}, "+++0": {"1l": ["0.01679284059016967991895802067669267451537401014837869693", "0.1607861983912394616319860412722679976273646731129044841"], "2l_CF": ["-6.212763279883216248898555796049082186193702301840643427", "-6.055036358375423280607821748185701936954440331735403221"], "2l_CA": ["4.802619790647445216912697279388409851722245855637932134", "7.04574954724085108388703061459962761041081535360473337"]}, "+++-": {"1l": ["0.00005675313804466083531279129230872490780295966577940018249", "0.0005235931506504880646649744541239415419606865983695731433"], "2l_CF": ["-0.02126080457034768300536034503802266171618644478519020657", "-0.02056716832026986113263654672438259809567767185218677478"], "2l_CA": ["0.0162633096825217250410243091959576651102163522268600733", "0.02351069769902014718961817588000531184594316036993111722"]}, "++0+": {"1l": ["-0.01679284059016967991895802067669267451541499524064394646", "-0.1607861983912394616319860412722679976273257470704616696"], "2l_CF": ["6.212763279883216248898555796049082186287434928672279585", "6.055036358375423280607821748185701935722761591405894939"], "2l_CA": ["-4.802619790647445216912697279388409850439894766590309702", "-7.045749547240851083887030614599627610343169165477066226"]}, "++00": {"1l": ["-0.0001322290451654334605436531313704124907581099805343225589", "-5.891550101216408111824047731372083747192216270393265742"], "2l_CF": ["4.702457472548464289746382110262288153688162923879848429", "11.10398835123481682438258672242674328254008499977439098"], "2l_CA": ["-22.77776789992938120131228075335807032979785283339865429", "-56.69762171968986042993539896572742682352646381785212684"]}, "++0-": {"1l": ["0.01007570435410180795137481240601560470951740036588376059", "0.09647171903474367697919162476336079857639852180328069817"], "2l_CF": ["-4.090736277983667970784881578216347571078401053295075954", "-4.198289860602185593507597980422611279381451598089880256"], "2l_CA": ["3.084233620524476981944776835505392753374299765690850501", "4.610623884121521293746892932085564494120205035520278072"]}, "++-+": {"1l": ["0.0000567531380446608353127912923087249078029596657794001343", "0.0005235931506504880646649744541239415419606865983695723319"], "2l_CF": ["-0.02126080457034768300536034503802266171618644478519014576", "-0.02056716832026986113263654672438259809567767185218667653"], "2l_CA": ["0.01626330968252172504102430919595766511021635222686002041", "0.02351069769902014718961817588000531184594316036993104396"]}, "++-0": {"1l": ["-0.01007570435410180795137481240601560470947641527361851119", "-0.09647171903474367697919162476336079857643744784572350881"], "2l_CF": ["4.090736277983667970784881578216347570984668426463441231", "4.198289860602185593507597980422611280613130338419388955"], "2l_CA": ["-3.084233620524476981944776835505392754656650854738466579", "-4.610623884121521293746892932085564494187851223647945644"]}, "++--": {"1l": ["0.8491708633072657299428673656019787172673026918083805771", "21.0273589660330215873550969456648004261013351651512394"], "2l_CF": ["-709.7783018070864797589348647202161074658125156075564802", "-731.6422667009960948948123742200382097980428448262730149"], "2l_CA": ["546.3516569403978230398324315688315402086092630801102277", "847.9402944732440412262442867293997763509212805221074891"]}, "+-++": {"1l": ["0.00004059846538429516459031402320824551525706869075724810798", "-2.945215992599900365773333879498101315831045332539295648"], "2l_CF": ["229.4496273181554703005258531629755064887632738276499436", "434.8573019018877587682711923341194941895965808558474944"], "2l_CA": ["-142.027148023470914068777653473255949557706407929663158", "-347.9127265921657709402130421119658329812485324440755625"]}, "+-+0": {"1l": ["-0.02179588993330902012289578443417311174907145477996746092", "0.0000002453870951131905456638181027920500456754019448624990149"], "2l_CF": ["1.096415050094420108000351557731528041122379318762504057", "2.031895847974259306201152959158074760206304301709942236"], "2l_CA": ["-0.8863357443652793042242646895803092227920541418467473001", "-1.495820696519158947148249261321647797004665919256338183"]}, "+-+-": {"1l": ["5.325423728331621317036479844094101109311607150008256379", "-3.33795374512701912494345390592971165495665374848869185"], "2l_CF": ["-13.41262281603786893667160534019747170425500056461345721", "7.94497344215395346113031557592671335141159914593088505"], "2l_CA": ["54.03472473257051750462091345345599106084679736992458483", "-48.26784346572579157457942447757306559778185667022488213"]}, "+-0+": {"1l": ["-0.0000002109169107411197689449212195864080852536693921933153289", "0.01317128459116027433640464202600436949677955078036827468"], "2l_CF": ["-1.026122923553817828457223340518466251459914541468796559", "-1.943044653255316612986423403557589084098450941227052958"], "2l_CA": ["0.6351596714163038783787308458973218565058097831945376547", "1.555060040100450807013997542125417759507537081981762204"]}, "+-00": {"1l": ["0.00009991969984470211909869859316945370727832757656096470273", "0.0000709297153064041480500234676332324438350304013790663241"], "2l_CF": ["-0.009578469928308196251139430248576225054431367996477872229", "-0.01837520335805045046820320456233737805760555373431123684"], "2l_CA": ["0.007025187692946321293648986243611066170831423122807934192", "0.01435800997260923420950794943939075663661680611185513547"]}, "+-0-": {"1l": ["-0.02179588993330902012289578443417311174913346765586912654", "0.0000002453870951131905456638181027920500745375049612535990884"], "2l_CF": ["1.096415050094420108000351557731528040647296379706663951", "2.031895847974259306201152959158074759142331736113657921"], "2l_CA": ["-0.8863357443652793042242646895803092210234285469457953697", "-1.495820696519158947148249261321647797004665919256342399"]}, "+--+": {"1l": ["0.0000000004929816561044518267178115417620219724977829396946941835", "-0.00006013151493454896390709180146034321484533687952366983106"], "2l_CF": ["0.004687201847370805254071127895570441031565861404805271827", "0.008874998667435517484946289543099114114443088534547400059"], "2l_CA": ["-0.002901029535179852325475137430346005975974153808387427841", "-0.007105225348668078572465624464203333131033930171197513056"]}, "+--0": {"1l": ["-0.0000002109169107411197689449212195864081472665452938588137875", "0.01317128459116027433640464202600436949680841288338466702"], "2l_CF": ["-1.026122923553817828457223340518466251934997480524637491", "-1.943044653255316612986423403557589085162423506823337789"], "2l_CA": ["0.6351596714163038783787308458973218582744353780954900197", "1.555060040100450807013997542125417759507537081981762212"]}, "+---": {"1l": ["0.00004059846538429516459031402320824551525706869075724810498", "-2.945215992599900365773333879498101315831045332539295674"], "2l_CF": ["229.4496273181554703005258531629755064887632738276499456", "434.8573019018877587682711923341194941895965808558474983"], "2l_CA": ["-142.0271480234709140687776534732559495577064079296631593", "-347.9127265921657709402130421119658329812485324440755657"]}, "-+++": {"1l": ["0.00004059846538429516459031402320824551525706869075724805997", "-2.945215992599900365773333879498101315831045332539295674"], "2l_CF": ["229.4496273181554703005258531629755064887632738276499456", "434.8573019018877587682711923341194941895965808558474983"], "2l_CA": ["-142.0271480234709140687776534732559495577064079296631593", "-347.9127265921657709402130421119658329812485324440755656"]}, "-++0": {"1l": ["0.0000002109169107411197689449212195864081472665452938588135862", "-0.01317128459116027433640464202600436949680841288338466702"], "2l_CF": ["1.026122923553817828457223340518466251934997480524637492", "1.943044653255316612986423403557589085162423506823337789"], "2l_CA": ["-0.6351596714163038783787308458973218582744353780954900198", "-1.555060040100450807013997542125417759507537081981762212"]}, "-++-": {"1l": ["0.0000000004929816561044518267178115417620219724977829396946932832", "-0.00006013151493454896390709180146034321484533687952366983106"], "2l_CF": ["0.004687201847370805254071127895570441031565861404805271827", "0.008874998667435517484946289543099114114443088534547400059"], "2l_CA": ["-0.002901029535179852325475137430346005975974153808387427841", "-0.007105225348668078572465624464203333131033930171197513055"]}, "-+0+": {"1l": ["0.02179588993330902012289578443417311174913346765586912654", "-0.0000002453870951131905456638181027920500745375049612535990884"], "2l_CF": ["-1.096415050094420108000351557731528040647296379706663951", "-2.031895847974259306201152959158074759142331736113657921"], "2l_CA": ["0.8863357443652793042242646895803092210234285469457953697", "1.495820696519158947148249261321647797004665919256343736"]}, "-+00": {"1l": ["0.00009991969984470211909869859316945370727832757656096470273", "0.0000709297153064041480500234676332324438350304013790663241"], "2l_CF": ["-0.009578469928308196251139430248576225054431367996477861789", "-0.01837520335805045046820320456233737805760555373431124728"], "2l_CA": ["0.007025187692946321293648986243611066170831423122807928972", "0.01435800997260923420950794943939075663661680611185512503"]}, "-+0-": {"1l": ["0.0000002109169107411197689449212195864080852536693921933151008", "-0.01317128459116027433640464202600436949677955078036827468"], "2l_CF": ["1.026122923553817828457223340518466251459914541468796559", "1.943044653255316612986423403557589084098450941227052958"], "2l_CA": ["-0.6351596714163038783787308458973218565058097831945376548", "-1.555060040100450807013997542125417759507537081981762204"]}, "-+-+": {"1l": ["5.325423728331621317036479844094101109311607150008256379", "-3.33795374512701912494345390592971165495665374848869185"], "2l_CF": ["-13.41262281603786893667160534019747170425500056461345721", "7.94497344215395346113031557592671335141159914593088506"], "2l_CA": ["54.03472473257051750462091345345599106084679736992458484", "-48.26784346572579157457942447757306559778185667022488213"]}, "-+-0": {"1l": ["0.02179588993330902012289578443417311174907145477996746092", "-0.0000002453870951131905456638181027920500456754019448624990149"], "2l_CF": ["-1.096415050094420108000351557731528041122379318762504057", "-2.031895847974259306201152959158074760206304301709942236"], "2l_CA": ["0.8863357443652793042242646895803092227920541418467473002", "1.495820696519158947148249261321647797004665919256338183"]}, "-+--": {"1l": ["0.00004059846538429516459031402320824551525706869075724805697", "-2.945215992599900365773333879498101315831045332539295648"], "2l_CF": ["229.4496273181554703005258531629755064887632738276499436", "434.8573019018877587682711923341194941895965808558474943"], "2l_CA": ["-142.027148023470914068777653473255949557706407929663158", "-347.9127265921657709402130421119658329812485324440755625"]}, "--++": {"1l": ["0.8491708633072657299428673656019787172673026918083805774", "21.0273589660330215873550969456648004261013351651512394"], "2l_CF": ["-709.7783018070864797589348647202161074658125156075564803", "-731.6422667009960948948123742200382097980428448262730149"], "2l_CA": ["546.3516569403978230398324315688315402086092630801102278", "847.9402944732440412262442867293997763509212805221074891"]}, "--+0": {"1l": ["0.01007570435410180795137481240601560470947641527361851119", "0.09647171903474367697919162476336079857643744784572350881"], "2l_CF": ["-4.090736277983667970784881578216347570984668426463441231", "-4.198289860602185593507597980422611280613130338419388955"], "2l_CA": ["3.084233620524476981944776835505392754656650854738466579", "4.610623884121521293746892932085564494187851223647945644"]}, "--+-": {"1l": ["0.0000567531380446608353127912923087249078029596657794001703", "0.0005235931506504880646649744541239415419606865983695723319"], "2l_CF": ["-0.02126080457034768300536034503802266171618644478519015098", "-0.02056716832026986113263654672438259809567767185218666609"], "2l_CA": ["0.01626330968252172504102430919595766511021635222686002563", "0.02351069769902014718961817588000531184594316036993104396"]}, "--0+": {"1l": ["-0.01007570435410180795137481240601560470951740036588376059", "-0.09647171903474367697919162476336079857639852180328069817"], "2l_CF": ["4.090736277983667970784881578216347571078401053295075954", "4.198289860602185593507597980422611279381451598089880256"], "2l_CA": ["-3.084233620524476981944776835505392753374299765690850501", "-4.610623884121521293746892932085564494120205035520278072"]}, "--00": {"1l": ["-0.0001322290451654334605436531313704124907581099805343225589", "-5.891550101216408111824047731372083747192216270393265742"], "2l_CF": ["4.702457472548464289746382110262288153688162923879848419", "11.10398835123481682438258672242674328254008499977439097"], "2l_CA": ["-22.77776789992938120131228075335807032979785283339865429", "-56.69762171968986042993539896572742682352646381785212683"]}, "--0-": {"1l": ["0.01679284059016967991895802067669267451541499524064394646", "0.1607861983912394616319860412722679976273257470704616696"], "2l_CF": ["-6.212763279883216248898555796049082186287434928672279585", "-6.055036358375423280607821748185701935722761591405894939"], "2l_CA": ["4.802619790647445216912697279388409850439894766590309702", "7.045749547240851083887030614599627610343169165477064889"]}, "---+": {"1l": ["0.00005675313804466083531279129230872490780295966577940012247", "0.0005235931506504880646649744541239415419606865983695731433"], "2l_CF": ["-0.02126080457034768300536034503802266171618644478519018568", "-0.02056716832026986113263654672438259809567767185218677478"], "2l_CA": ["0.01626330968252172504102430919595766511021635222686006285", "0.0235106976990201471896181758800053118459431603699311381"]}, "---0": {"1l": ["-0.01679284059016967991895802067669267451537401014837869693", "-0.1607861983912394616319860412722679976273646731129044841"], "2l_CF": ["6.212763279883216248898555796049082186193702301840643427", "6.055036358375423280607821748185701936954440331735403221"], "2l_CA": ["-4.802619790647445216912697279388409851722245855637932134", "-7.04574954724085108388703061459962761041081535360473337"]}, "----": {"1l": ["5.914363509186849249841298237783274214631401884118706131", "58.40933046120283774265304707129111229472593129406335581"], "2l_CF": ["-1978.438731621209369967251879075725763299938068861836416", "-2023.337557759286988523441950240187277152452373099638351"], "2l_CA": ["1546.666054178266725625904079480350148701169367952093391", "2344.870696846499094486055847580419702162752246719083496"]}}, "A": {"1l": {"1": ["-0.7190711326537154671778095943666744510454720684452255318", "-51.00900952573145759379741046697612797420701044535421504"], "2": ["-5.195332611122421192450787949041151838321718014038487739", "-12.30950156070579218811170947503438732599947264584866211"], "4": ["1.60794094279923627846281249370541712397634800050516243", "1178135.286358967172960649966975767326674710601827939764"], "5": ["2.54233609724320123447553867463487073496621680771698649", "1963542.040806081237479210531823960461239290432730614034"], "8": ["-4.107743960430776822645803454540818088997001385604957588", "706854.7454362034166425384937987741293537184707895811926"], "9": ["3.191146781564265560871343187230521726584078154513730681", "1178135.982020530078220092710896289403279839898469456557"], "16": ["0.1375427698241929137482420282365185619812147020139223793", "-2670392.350145082705351026308143782990899388343335769178"], "17": ["-2.53365161818426990751900610903411316082110815609649225", "-736320.2889126390623346660802787166521613817489787313262"], "18": ["1.185142449171617476814531948554057347213676461654192559", "24562.44843749019814014260522029407039931426220217973776"], "3": ["-0.1301726584866512728338541990062734725420367950893863917", "28.2138657105895468315673973374421223131676840502206134"], "6": ["1.472690570833345227270577732502774088850261784334070433", "706916.4139118244068149530680640626184911439394481465021"], "7": ["1.607940942799236278462812493705417123985164208136329587", "1178135.28635896717296064996697576732667471060604739442"], "10": ["2.001255007914128461202082343409436194456222944552118821", "-1963486.622295208100858708126402822831500372491345175494"], "11": ["-3.466473229695859701436106644119304055847553593805218025", "-1178138.845038144024690438350987201941735419956326758917"], "12": ["3.466473229695859701436106644119304055847553593805218025", "1178138.845038144024690438350987201941735419956326758917"], "13": ["-2.001255007914128461202082343409436194456222944552118821", "1963486.622295208100858708126402822831500372491345175494"], "14": ["-3.191146781564265560871343187230521726584078154513730681", "-1178135.982020530078220092710896289403279839898469456557"], "15": ["4.107743960430776822645803454540818088997001385604957588", "-706854.7454362034166425384937987741293537184707895811926"], "19": ["1.611283554037772940821819499646700124942818008134622454", "809950.1725966364383562571558974086341680412586170192576"], "20": ["-2.533651618184269907519006109034092360777708773949279246", "-736320.2889126390623346660802787166521710625287621161889"]}, "2l_CF": {"1": ["2086.971775032324350889904897449046241789184054253890467", "2802.039685005581495116638197428327600841071854671594884"], "2": ["273.9070396033974024931404020701157594243990569949961926", "-53.91425006937972694684252777042549019536893809544689908"], "4": ["-91783451.24000392853447858227641118241310819748580462096", "-173949038.511270339394460318048008948795749711461699076"], "5": ["-152971274.1899423716646721184366903806701150626798985248", "-289912739.8970522913530781888737061372361587524445423601"], "8": ["-55069468.44640358419678599430955216371144069305305778705", "-104369330.3407266371970139744147266240365191123328614765"], "9": ["-91783509.24749601705667182471163462365808231385099982272", "-173949266.2010846394452304892285442557044143949547200753"], "16": ["208040485.580570660693539633593750032561531671998769698", "394281688.1847552241957466652788414188764495531400423204"], "17": ["57749675.61667462596806856148920369059897248675004480966", "110464249.5390177451912421348970998622563436588209517976"], "18": ["-1270616.002862354871753458013743412620260771519331475363", "-1654917.445802273107496767667535220264734657809809651637"], "3": ["-1239.49469662806370207176365333297759902614318904545064", "-1809.449181660038409857114694147919384994719231914420329"], "6": ["-55071810.61047467656735348753690129852313328322527338419", "-104372039.9414582193417067455287664790663474935584213994"], "7": ["-91783451.24000392853447858227641118241310795900151072614", "-173949038.5112703393944603180480089487957497817749799734"], "10": ["152969189.3992779943311467436866783375750615582030636849", "289910347.6687151900483208180030265401387919847809713862"], "11": ["91783626.16418435526386507403894846022228718039861941693", "173949304.5602366902273057559274058041233521161558592361"], "12": ["-91783626.16418435526386507403894846022228718039861941693", "-173949304.5602366902273057559274058041233521161558592361"], "13": ["-152969189.3992779943311467436866783375750615582030636849", "-289910347.6687151900483208180030265401387919847809713862"], "14": ["91783509.24749601705667182471163462365808231385099982272", "173949266.2010846394452304892285442557044143949547200753"], "15": ["55069468.44640358419678599430955216371144069305305778705", "104369330.3407266371970139744147266240365191123328614765"], "19": ["-62868795.07681108901363933829781945829592664406993663762", "-118201725.5653635738452884491528190096287465331443222153"], "20": ["57749675.61667462596806856148920369075832238960468919436", "110464249.539017745191242134897099862613215924755651377"]}, "2l_CA": {"1": ["-1483.47227012431792639593280956829694774747519170111363", "-2757.096487167124367477805421444657423492653550788211687"], "2": ["-299.9242740782503889992643166701530850623761869225436712", "-167.6562545726435982274146049986420867234974169080688328"], "4": ["56813384.93748010078522200788289970802413660722867838609", "139170222.5885110698179680240881884558102534960375788375"], "5": ["94688258.60497704167332647093311177926940332854591323107", "231948506.3562085490998397096120762860002216842461868583"], "8": ["34087473.61468207932632900519911523674821826231098201544", "83501688.25094308093618917693032262222580565362212602393"], "9": ["56813422.77064300427670425874581593237600578990193503734", "139170382.2498061806499444393883238829465467826099060662"], "16": ["-128775573.3043396822226782757765422125221242603194120991", "-315449869.2912649170916684339719217713575128231879055794"], "17": ["-35700770.66301042224493298325535515148514412187162634389", "-88403328.61148272551125557174330551847985865406616996654"], "18": ["863036.680348293694204659145151441715003496902654490157", "1000155.289962620727148356813775297512169282065355244974"], "3": ["851.8826615055067645799177807199063577201228430769336914", "1700.3739363199003784686693282754942330941732386595887"], "6": ["34089221.75163534430342212771275640824967316861826402141", "83504530.61265114803525994496127496945634516968836586863"], "7": ["56813384.93748010078522200788289970802413640335093817947", "139170222.5885110698179680240881884558102535243992383592"], "10": ["-94686701.9713876819967936053271615103944654190685586577", "-231945977.5507949268830254090535783124436916373582081269"], "11": ["-56813516.61350275845428346653449015672422006810844342077", "-139170459.3801342477432920959664156529398526060230047167"], "12": ["56813516.61350275845428346653449015672422006810844342077", "139170459.3801342477432920959664156529398526060230047167"], "13": ["94686701.9713876819967936053271615103944654190685586577", "231945977.5507949268830254090535783124436916373582081269"], "14": ["-56813422.77064300427670425874581593237600578990193503734", "-139170382.2498061806499444393883238829465467826099060662"], "15": ["-34087473.61468207932632900519911523674821826231098201544", "-83501688.25094308093618917693032262222580565362212602393"], "19": ["38942890.18399622266692554677039172620082210783778699708", "94655247.53450779260766542920589528304112882942640641931"], "20": ["-35700770.66301042224493298325535515207836752259782722156", "-88403328.61148272551125557174330551847985865406616996654"]}}, "sec": 128.2}

==> anc/paper2/zz/points/zz_b1o4_d6_p60.json <==
{"beta": "1/4", "delta_exp": 6, "dps": 60, "x": "0.6", "s": "4.26666666666666666666666666666666666666666666666666666666667", "t": "-0.600001", "pT2": "0.000000249999765624999999999999999999999999999999999999999999874281", "G": ["-6.87548648716357119291734160433319311457164264469308548523944", "1.57079632679489661923132169163975144209858469968755291048747"], "li22_max_rate": 0.9999999099999844, "li22_bad_order": 0, "M": {"++++": {"1l": ["5.91447736402828992692166698824887037275711071213861472529995", "69.7128428569304839921984481579523381687029439568292675116356"], "2l_CF": ["-2869.76881912769247135939229515014719193276485265532198083921", "-3728.56657104521118047609455216346140174191625054309988938223"], "2l_CA": ["2097.11981975523053525350340306895422508194124503611258911859", "3703.30838403530739898908148628904873589749878278857246279516"]}, "+++0": {"1l": ["0.0053105409310483314433422317401911363490373052696730650379435", "0.062834404634333709173320492237016030797438358280776686688811"], "2l_CF": ["-2.88494566904647610769159031065183443353020966293025300029201", "-3.62384971345191437675892393851676298733849377169238210365821"], "2l_CA": ["2.09001796341087024887528410917829175139320061750768837129248", "3.61032425951354450811989297657674950401782651237210692556173"]}, "+++-": {"1l": ["0.00000567543864303831366232543475182580149943587537144373937686756", "0.0000650752500653944201797514292904946843692038129100397463646269"], "2l_CF": ["-0.00311212095369666494337639058079725717457269120361848870534548", "-0.00389666750541780668093890347373595180217971025549794845654956"], "2l_CA": ["0.00223723391287580037811805382392217635791289412551510500837151", "0.00382866306519983098797924388073666417977481218872198637037055"]}, "++0+": {"1l": ["-0.00531054093104833144334223174019113634903737579804500366890494", "-0.0628344046343337091733204922370160307974383063364920689449706"], "2l_CF": ["2.88494566904647610769159031065183443353038115713786911981135", "3.62384971345191437675892393851676298733843708092759000517899"], "2l_CA": ["-2.09001796341087024887528410917829175140167380775327913385196", "-3.61032425951354450811989297657674950401768183154733117096902"]}, "++00": {"1l": ["-0.0000132231692114953791202033249252122975332106207178479152916751", "-5.89061804494932303194608698828893266081414361006871536584436"], "2l_CF": ["4.66555551007971177342380026537940811211440775204301555123647", "11.0696601102879764568372173122873260857333124245974303602411"], "2l_CA": ["-22.7491024684334693273136790539426876359040842962110974761419", "-56.657455680564388555904992748560794617886435412652707666296"]}, "++0-": {"1l": ["0.00318632455862899886600533904411468180942213969883819274904919", "0.0377006427806002255039922953422096184784629699392902944060296"], "2l_CF": ["-1.86988946133140473489308260520500628329843504333159952326266", "-2.44266925763133915712826117223173337229015796541609140577523"], "2l_CA": ["1.330151518310388822721634896362854514419014856118009420083", "2.33792308328201544210762895536263836565812665312243154764125"]}, "++-+": {"1l": ["0.00000567543864303831366232543475182580149943587537144373937758517", "0.0000650752500653944201797514292904946843692038129100397465839823"], "2l_CF": ["-0.00311212095369666494337639058079725717457269120361848872593898", "-0.0038966675054178066809389034737359518021797102554979485031753"], "2l_CA": ["0.00223723391287580037811805382392217635791289412551510502070524", "0.00382866306519983098797924388073666417977481218872198640484278"]}, "++-0": {"1l": ["-0.00318632455862899886600533904411468180942206917046625411808666", "-0.0377006427806002255039922953422096184784630218835749121529707"], "2l_CF": ["1.86988946133140473489308260520500628329826354912398340382557", "2.44266925763133915712826117223173337229021465618088350518867"], "2l_CA": ["-1.33015151831038882272163489636285451441054166587241865736814", "-2.33792308328201544210762895536263836565827133394720730235571"]}, "++--": {"1l": ["0.849211851050184373691800115769593334192559856889579785343326", "25.0966234284949742371914413368628417407330598244912299313883"], "2l_CF": ["-1030.65925324769659869765419146911921877437126898260957677872", "-1345.52793866830804411777164415897429321859383533242600964296"], "2l_CA": ["744.516195889199135573814946067313675589770978873192631194941", "1336.98006606182199438759451265511719845833668174511714432122"]}, "+-++": {"1l": ["0.00000405991700395115936960500056142470840117394700603034523879805", "-2.94524040066879628136866277587893298952179922047147953411159"], "2l_CF": ["272.063869311815921224936213379119747796287037295125324944555", "618.654235968794857670210671152953959921088435593046814969984"], "2l_CA": ["-163.33516610420481475507693399689979526199515830497123334777", "-459.824888846848775016013854013097146537509039256584497174222"]}, "+-+0": {"1l": ["-0.00689260293024989706067922736330406157995969991606648702157137", "0.00000000775998584730535839797947998670524575876947481353741244882809"], "2l_CF": ["0.406985036907357225584734660691469327011717017662043605578866", "0.910041249823575654554222635278252445405345094517236941510345"], "2l_CA": ["-0.310421035098426603143423448326846696376628683487607698775109", "-0.639544412324402937427277353481398684865444178459586799082701"]}, "+-+-": {"1l": ["5.32554846388056222913303479649534827928575702927129132169505", "-3.33794334961685252876427905983358421015954305005205822833767"], "2l_CF": ["-13.4173671539722625389958813879771058409534553491225355589016", "7.93548635763465267114853471189826245723411060130495888128922"], "2l_CA": ["54.0390815877819770059785939067772190126653298371046051891164", "-48.2603642265614911319369950369639699410318401763398109962065"]}, "+-0+": {"1l": ["-0.00000000666985732344542831040461620992091983226193206871499668756245", "0.0041651950691567557629564415343836415610994753535149481328124"], "2l_CF": ["-0.384756153013288726830922280251863941614615343713953275113462", "-0.874376657382290962020268707329453070261529741914396359745869"], "2l_CA": ["0.230990627970086519699249529631189054391284451723848001985949", "0.650024141789525614469009895532647807503895777460715501497374"]}, "+-00": {"1l": ["0.00000999212593332107053476245654441011122850195815607228175589119", "0.00000709311159968036840193367248569240182886782428929480977421002"], "2l_CF": ["-0.0011282987898112968621258269820311681152879006015136479228788", "-0.00259579380671525800835506535385362325120819721720876511491743"], "2l_CA": ["0.000787748968460011853227340968764951817690327538469629193347191", "0.0019076313656473546615890095177407375780399511124145573683146"]}, "+-0-": {"1l": ["-0.00689260293024989706067922736330406157995972715279066066221305", "0.00000000775998584730535839797947998670524581581393652804488544458497"], "2l_CF": ["0.406985036907357225584734660691469327011112725541711098530545", "0.910041249823575654554222635278252445405812402747602185446302"], "2l_CA": ["-0.310421035098426603143423448326846696389964945743253566053077", "-0.639544412324402937427277353481398684865327351401995487977352"]}, "+--+": {"1l": ["0.00000000000492985158358582150218962604976206201112286945589440932418761", "-0.0000060131993689304075471759166969295687763195527854826138267422"], "2l_CF": ["0.000555721169449229144073240911822610083027722047930305068353063", "0.00126293490832819861361094438682365222999371258310943784938928"], "2l_CA": ["-0.000333604741782631195895061646730589002155107196234023384870726", "-0.000939100056833518671490888565141684172985299121670360304741921"]}, "+--0": {"1l": ["-0.00000000666985732344542831040461620992091985949865624235563921479865", "0.00416519506915675576295644153438364156109953239797666264012834"], "2l_CF": ["-0.384756153013288726830922280251863941615219635834285782168957", "-0.87437665738229096202026870732945307026106243368403111580993"], "2l_CA": ["0.230990627970086519699249529631189054377948189468202134737206", "0.650024141789525614469009895532647807504012604518306812481265"]}, "+---": {"1l": ["0.0000040599170039511593696050005614247084011739470060303452388428", "-2.94524040066879628136866277587893298952179922047147953411109"], "2l_CF": ["272.063869311815921224936213379119747796287037295125324944508", "618.654235968794857670210671152953959921088435593046814969878"], "2l_CA": ["-163.335166104204814755076933996899795261995158304971233347742", "-459.824888846848775016013854013097146537509039256584497174144"]}, "-+++": {"1l": ["0.00000405991700395115936960500056142470840117394700603034523951549", "-2.94524040066879628136866277587893298952179922047147953411109"], "2l_CF": ["272.063869311815921224936213379119747796287037295125324944508", "618.654235968794857670210671152953959921088435593046814969878"], "2l_CA": ["-163.335166104204814755076933996899795261995158304971233347742", "-459.824888846848775016013854013097146537509039256584497174144"]}, "-++0": {"1l": ["0.00000000666985732344542831040461620992091985949865624235563921574998", "-0.00416519506915675576295644153438364156109953239797666264012834"], "2l_CF": ["0.384756153013288726830922280251863941615219635834285782168957", "0.87437665738229096202026870732945307026106243368403111580993"], "2l_CA": ["-0.230990627970086519699249529631189054377948189468202134737206", "-0.650024141789525614469009895532647807504012604518306812481265"]}, "-++-": {"1l": ["0.00000000000492985158358582150218962604976206201112286945589440932553299", "-0.0000060131993689304075471759166969295687763195527854826138267422"], "2l_CF": ["0.000555721169449229144073240911822610083027722047930305068353063", "0.00126293490832819861361094438682365222999371258310943784938928"], "2l_CA": ["-0.000333604741782631195895061646730589002155107196234023384870726", "-0.000939100056833518671490888565141684172985299121670360304741921"]}, "-+0+": {"1l": ["0.00689260293024989706067922736330406157995972715279066066221306", "-0.00000000775998584730535839797947998670524581581393652804488544458497"], "2l_CF": ["-0.406985036907357225584734660691469327011112725541711098530545", "-0.91004124982357565455422263527825244540581240274760218528317"], "2l_CA": ["0.310421035098426603143423448326846696389964945743253566053077", "0.639544412324402937427277353481398684865327351401995487977352"]}, "-+00": {"1l": ["0.00000999212593332107053476245654441011122850195815607228175589119", "0.00000709311159968036840193367248569240182886782428929480977421002"], "2l_CF": ["-0.00112829878981129686212582698203116811528790060151364792275931", "-0.00259579380671525800835506535385362325120819721720876511507674"], "2l_CA": ["0.000787748968460011853227340968764951817690327538469629193347191", "0.00190763136564735466158900951774073757803995111241455736839425"]}, "-+0-": {"1l": ["0.00000000666985732344542831040461620992091983226193206871499668864062", "-0.0041651950691567557629564415343836415610994753535149481328124"], "2l_CF": ["0.384756153013288726830922280251863941614615343713953275113461", "0.874376657382290962020268707329453070261529741914396359745869"], "2l_CA": ["-0.230990627970086519699249529631189054391284451723848001985949", "-0.650024141789525614469009895532647807503895777460715501497374"]}, "-+-+": {"1l": ["5.32554846388056222913303479649534827928575702927129132169505", "-3.33794334961685252876427905983358421015954305005205822833767"], "2l_CF": ["-13.4173671539722625389958813879771058409534553491225355589018", "7.93548635763465267114853471189826245723411060130495888128914"], "2l_CA": ["54.0390815877819770059785939067772190126653298371046051891165", "-48.2603642265614911319369950369639699410318401763398109962065"]}, "-+-0": {"1l": ["0.00689260293024989706067922736330406157995969991606648702157137", "-0.00000000775998584730535839797947998670524575876947481353741244882809"], "2l_CF": ["-0.406985036907357225584734660691469327011717017662043605578866", "-0.910041249823575654554222635278252445405345094517236941510345"], "2l_CA": ["0.310421035098426603143423448326846696376628683487607698775109", "0.639544412324402937427277353481398684865444178459586799082701"]}, "-+--": {"1l": ["0.00000405991700395115936960500056142470840117394700603034523956043", "-2.94524040066879628136866277587893298952179922047147953411159"], "2l_CF": ["272.063869311815921224936213379119747796287037295125324944555", "618.654235968794857670210671152953959921088435593046814969984"], "2l_CA": ["-163.33516610420481475507693399689979526199515830497123334777", "-459.824888846848775016013854013097146537509039256584497174222"]}, "--++": {"1l": ["0.849211851050184373691800115769593334192559856889579785343319", "25.0966234284949742371914413368628417407330598244912299313883"], "2l_CF": ["-1030.65925324769659869765419146911921877437126898260957677871", "-1345.52793866830804411777164415897429321859383533242600964296"], "2l_CA": ["744.51619588919913557381494606731367558977097887319263119494", "1336.98006606182199438759451265511719845833668174511714432122"]}, "--+0": {"1l": ["0.00318632455862899886600533904411468180942206917046625411808666", "0.0377006427806002255039922953422096184784630218835749121529707"], "2l_CF": ["-1.86988946133140473489308260520500628329826354912398340382557", "-2.44266925763133915712826117223173337229021465618088350518867"], "2l_CA": ["1.33015151831038882272163489636285451441054166587241865736814", "2.33792308328201544210762895536263836565827133394720730235571"]}, "--+-": {"1l": ["0.00000567543864303831366232543475182580149943587537144373937704702", "0.0000650752500653944201797514292904946843692038129100397465839823"], "2l_CF": ["-0.00311212095369666494337639058079725717457269120361848872585933", "-0.00389666750541780668093890347373595180217971025549794850325495"], "2l_CA": ["0.00223723391287580037811805382392217635791289412551510502062558", "0.00382866306519983098797924388073666417977481218872198640484278"]}, "--0+": {"1l": ["-0.00318632455862899886600533904411468180942213969883819274904918", "-0.0377006427806002255039922953422096184784629699392902944060296"], "2l_CF": ["1.86988946133140473489308260520500628329843504333159952326266", "2.4426692576313391571282611722317333722901579654160914056121"], "2l_CA": ["-1.330151518310388822721634896362854514419014856118009420083", "-2.33792308328201544210762895536263836565812665312243154764125"]}, "--00": {"1l": ["-0.0000132231692114953791202033249252122975332106207178479152916751", "-5.89061804494932303194608698828893266081414361006871536584436"], "2l_CF": ["4.66555551007971177342380026537940811211440775204301555123659", "11.069660110287976456837217312287326085733312424597430360241"], "2l_CA": ["-22.7491024684334693273136790539426876359040842962110974761419", "-56.6574556805643885559049927485607946178864354126527076662962"]}, "--0-": {"1l": ["0.00531054093104833144334223174019113634903737579804500366890496", "0.0628344046343337091733204922370160307974383063364920689449706"], "2l_CF": ["-2.88494566904647610769159031065183443353038115713786911981135", "-3.62384971345191437675892393851676298733843708092759000517899"], "2l_CA": ["2.09001796341087024887528410917829175140167380775327913385196", "3.61032425951354450811989297657674950401768183154733117096902"]}, "---+": {"1l": ["0.00000567543864303831366232543475182580149943587537144373937776448", "0.0000650752500653944201797514292904946843692038129100397463646269"], "2l_CF": ["-0.00311212095369666494337639058079725717457269120361848870550479", "-0.00389666750541780668093890347373595180217971025549794845670887"], "2l_CA": ["0.00223723391287580037811805382392217635791289412551510500857065", "0.0038286630651998309879792438807366641797748121887219863702909"]}, "---0": {"1l": ["-0.00531054093104833144334223174019113634903730526967306503794353", "-0.062834404634333709173320492237016030797438358280776686688811"], "2l_CF": ["2.88494566904647610769159031065183443353020966293025300029201", "3.62384971345191437675892393851676298733849377169238210365821"], "2l_CA": ["-2.09001796341087024887528410917829175139320061750768837129248", "-3.61032425951354450811989297657674950401782651237210692556173"]}, "----": {"1l": ["5.91447736402828992692166698824887037275711071213861472529997", "69.7128428569304839921984481579523381687029439568292675116356"], "2l_CF": ["-2869.76881912769247135939229515014719193276485265532198083921", "-3728.56657104521118047609455216346140174191625054309988938223"], "2l_CA": ["2097.11981975523053525350340306895422508194124503611258911859", "3703.30838403530739898908148628904873589749878278857246279516"]}}, "A": {"1l": {"1": ["-0.719071956736273017424091309037252918094965139567792276998954", "-58.6949022091145984356485212551817676230682835622405064976966"], "2": ["-5.19540943092683041359578633794000259643399895414951536757402", "-15.9267366607133338630726892770838671531346882867682116604003"], "4": ["1.60794666410466831827063674919421379260088009215645966356031", "11781015.1545170045050372875171346256728876956860646296922126"], "5": ["2.54236813219114286533979714343140795889179986503511054188909", "19635009.2648479631465131899310985555434896637625070566447591"], "8": ["-4.10776708654360113150848846107470893874369598821237038015201", "7068576.4779019042879648147493073564172222029842642125318414"], "9": ["3.19113247771434125739039673051712932087552553016666828928927", "11781015.1437400715640000774851610032328218751506485769668108"], "16": ["0.137527557650799796242438578821388480496634318779239265382018", "-26703580.6709064666371277557576342772392547260512794584753235"], "17": ["-2.53364754668123368805679868338899338327275701629001372018753", "-7363117.29253662735634488254492090120928983472399234760475827"], "18": ["1.18514334935979712588566881249298403726457515533517173340813", "245457.801116333186279145920102715773790609733300483477609947"], "3": ["-0.130147187174526749118198144466058542123531346260374180408756", "31.8310557339420448005606619271828278861865596598094607864255"], "6": ["1.47269130048507419909849275351448852085264737279829430857935", "7068648.95469036702815160338580215091494796833323167555854322"], "7": ["1.60794666410466831827063674919421379260082269497136091905309", "11781015.1545170045050372875171346256728876956860578677456485"], "10": ["2.00122780639614494370874567933755655577323239508148468324512", "-19634944.1684023454229665568204645464602324868145983949306401"], "11": ["-3.46647710696193208198505350546010723484520484288949182505675", "-11781019.1370615815584556423180436778765642419970274349732153"], "12": ["3.46647710696193208198505350546010723484520484288949182505675", "11781019.1370615815584556423180436778765642419970274349732153"], "13": ["-2.00122780639614494370874567933755655577323239508148468324512", "19634944.1684023454229665568204645464602324868145983949306401"], "14": ["-3.19113247771434125739039673051712932087552553016666828928927", "-11781015.1437400715640000774851610032328218751506485769668108"], "15": ["4.10776708654360113150848846107470893874369598821237038015201", "-7068576.4779019042879648147493073564172222029842642125318414"], "19": ["1.61129615368469505133683053230254035889536830091178828374126", "8099428.99584145656981388871443797622952800291077041194541185"], "20": ["-2.53364754668123368805679868338899309438326535820463576179083", "-7363117.29253662735634488254492090120929043977272880915867846"]}, "2l_CF": {"1": ["2832.25200703015466107112403710208821085627590977775329265271", "4561.95938451813138180085167002185110982537374759886476291458"], "2": ["490.960052442388832305335044684512678879791471947800514559474", "197.702217928211855455273028515107012752166497650977582343034"], "4": ["-1088259949.94487599379818153211804629146846335868716269362604", "-2474625974.16099804954216352720616342371652241531966680122988"], "5": ["-1813765263.40464791693802575873010015764919441639631949518038", "-4124373387.29710291544380151936537897568667340161394166675525"], "8": ["-652954966.800130055997810050122216450439780523755606336384817", "-1484774959.77942582782472769636423628338454190631766198647218"], "9": ["-1088259987.38386514263811833238488562707833008342896935291024", "-2474626245.00554089319245142084553727253686079843880487892919"], "16": ["2466719893.05426739760627368826673115831918673538154791359116", "5609147748.09121384988156781987408322562300817037358159334914"], "17": ["684017037.791366789412868104475371890190084622446633750477167", "1566931964.29712835190207255715356697657903018593094140244454"], "18": ["-16247846.5961771394665921390585131056463160587074102135631831", "-27140913.6688678285368951153444761878060788178312788456542913"], "3": ["-1638.35037475930977625300277139197399330617657169697243223212", "-2845.23306153714455525760240545336304212130351035181474692604"], "6": ["-652958248.048897699361715786832240716688406656271320826979543", "-1484779651.595015731766896680792126611642259399066959627661"], "7": ["-1088259949.94487599379818153211804629146846335765860513665654", "-2474625974.16099804954216352720616342371652241601439820715536"], "10": ["1813762338.13298750329730536644389754154172954505515719513158", "4124369228.85137880456959991205733608214306903454215260785916"], "11": ["1088260176.62478106725339835279536413504040037774393330918385", "2474626383.39212174381997307771932534685656843658980705402368"], "12": ["-1088260176.62478106725339835279536413504040037774393330918385", "-2474626383.39212174381997307771932534685656843658980705402368"], "13": ["-1813762338.13298750329730536644389754154172954505515719513158", "-4124369228.85137880456959991205733608214306903454215260785916"], "14": ["1088259987.38386514263811833238488562707833008342896935291024", "2474626245.00554089319245142084553727253686079843880487892919"], "15": ["652954966.800130055997810050122216450439780523755606336384817", "1484774959.77942582782472769636423628338454190631766198647218"], "19": ["-745864279.722562135375128903799317964205486231864313446405797", "-1685742630.04398359723004920641804414540222847859950927954748"], "20": ["684017037.791366789412868104475371890196494117301554471396137", "1566931964.29712835190207255715356697657407362668184835273035"]}, "2l_CA": {"1": ["-1927.36331531606316146245180318608610801800949157290993689829", "-4046.37541028168160676777397889101259620343387259296478145282"], "2": ["-441.984289276890976168816422704404880531731328159412134184246", "-423.312183950122627331787302363786801523781727501698376165428"], "4": ["653343669.566366334650466506097376593407556956367851571429093", "1839306609.93317021147447464451582843411359177582191236329658"], "5": ["1088905319.21043019334248130696468760002486975819224723270761", "3065508613.81824701383991801367431022293748540742327570355538"], "8": ["392005386.58847583465132069536780780765543081740799263180845", "1103583031.25777461213515331438203080851408338168708568181298"], "9": ["653343690.566064811301181671423892800009449693691127710660566", "1839306777.18249906920658149832612474126976809281366164178591"], "16": ["-1480910500.94259756440813233658324028461029440528746401322864", "-4169091172.76254955651872884910504479602439592694964558961224"], "17": ["-410266946.784556847803182135702438940868899912570761787320984", "-1165203704.24726437159997912568545120764984925666971558518161"], "18": ["10399421.4579380525622446080489482970827676687105614897995668", "16959189.0736643641200489105746958209644363885107722549177924"], "3": ["1084.84315164951114398491651784286766708769036582356099358565", "2433.49508103033227492155339951469739623522954500994486992611"], "6": ["392007704.46475326295397427105528132776308583257568660029663", "1103587378.64562314994344670005009303384308804847480408529038"], "7": ["653343669.56636633465046650609737659340755696281543808568934", "1839306609.93317021147447464451582843411359177585884160746538"], "10": ["-1088903252.61846268509781827881602588040069987643968853614571", "-3065504741.81180845297757361251619960650354021034541868567398"], "11": ["-653343831.049656983212208198948787593099242345528437791575927", "-1839306945.57431416838552012475514670718684597495036175546702"], "12": ["653343831.049656983212208198948787593099242345528437791575927", "1839306945.57431416838552012475514670718684597495036175546702"], "13": ["1088903252.61846268509781827881602588040069987643968853614571", "3065504741.81180845297757361251619960650354021034541868567398"], "14": ["-653343690.566064811301181671423892800009449693691127710660566", "-1839306777.18249906920658149832612474126976809281366164178591"], "15": ["-392005386.58847583465132069536780780765543081740799263180845", "-1103583031.25777461213515331438203080851408338168708568181298"], "19": ["448016396.690610561179912422386111203215467611145060239968928", "1253445879.39510790111458328205578693816785751895941444859212"], "20": ["-410266946.784556847803182135702438940727447291503319107963093", "-1165203704.24726437159997912568545120765108839648198884761015"]}}, "sec": 177.0}

==> anc/paper2/zz/points/zz_b1o4_d7_p65.json <==
{"beta": "1/4", "delta_exp": 7, "dps": 65, "x": "0.6", "s": "4.2666666666666666666666666666666666666666666666666666666666666667", "t": "-0.6000001", "pT2": "0.000000024999997656249999999999999999999999999999999999999999999999684582", "G": ["-8.0267786117853765054922704626644967157172106693746755427737441776", "1.5707963267948966192313216916397514420985846996875529104874722962"], "li22_max_rate": 0.9999999909999998, "li22_bad_order": 0, "M": {"++++": {"1l": ["5.9144887497494542481333134447250629931583630076898021359121936531", "81.015722500436108956955653193100220670714877982568511478405579181"], "2l_CF": ["-3924.6025621397241492423200422110916693893795829168425473560235555", "-6146.9787799437562473707379464436204973712229141461387745678760513"], "2l_CA": ["2729.3181131199481178139351049280008699168282751193161731096492791", "5495.1206172935957152004742960281046028410574298683335486869044126"]}, "+++0": {"1l": ["0.0016793461386571920885924259875011795278984138206532686878206790038", "0.023661091114570998400377619586987345543663127962940091221639652627"], "2l_CF": ["-1.2581622754742464775328342838888694093718629869268456677231321447", "-1.9198083245232939134919063883455685350122132002193516017369434773"], "2l_CA": ["0.86899773223800861038879237679839528978918564755613086938417137609", "1.721241557830675557113831784217510843107626072323186939769470023"]}, "+++-": {"1l": ["0.00000056754511270982141839350801133694093294813849185252515690325697122", "0.0000077790927290245371267257118563647226476541289287230936280375494869"], "2l_CF": ["-0.00042821173200603582291272119020891387753153413799115226856553436405", "-0.00065267317172008370108141331687787986930328783355660395971410341802"], "2l_CA": ["0.00029401106346050104206812173667129650538323441521243687772444977337", "0.00057877052240154335051650803063692326605000848345111329253954478282"]}, "++0+": {"1l": ["-0.0016793461386571920885924259875011795278984137379282293555254402181", "-0.023661091114570998400377619586987345543663128029876612209366523953"], "2l_CF": ["1.2581622754742464775328342838888694093718362265439986901954115926", "1.9198083245232939134919063883455685350122033598773581731902639783"], "2l_CA": ["-0.86899773223800861038879237679839528978916995103143680946499756462", "-1.7212415578306755571138317842175108431076311397199414515315012994"]}, "++00": {"1l": ["-0.0000013223195681391005463027950755122072660827812641285457696769195472", "-5.890501950563402420138814092703574274401201341185959322868758032"], "2l_CF": ["4.6601163654786821229447059783193639881757953795136942891677532382", "11.063028312308820333882740565879210144185517671977860258609502731"], "2l_CA": ["-22.745149261008466719871205619308723496188523023229527729863335957", "-56.650847839913965878410093548567411909626465475060844484997859794"]}, "++0-": {"1l": ["0.0010076076831943152531554555925007077167390502201678214466301174305", "0.014196654668742599040226571752192407326197878046668860704437994246"], "2l_CF": ["-0.80645087326277726327555262018683052089477791561887132715529463195", "-1.270669298121799537046601808694795592329835992834589979557922749"], "2l_CA": ["0.54928770827746604424512091587188750228864963551437015510811601417", "1.1058308071816369063624326905804245465054320101653613058196252262"]}, "++-+": {"1l": ["0.00000056754511270982141839350801133694093294813849185252515690326278074", "0.0000077790927290245371267257118563647226476541289287230936280410743457"], "2l_CF": ["-0.00042821173200603582291272119020891387753153413799115226856591389081", "-0.00065267317172008370108141331687787986930328783355660395971510275013"], "2l_CA": ["0.00029401106346050104206812173667129650538323441521243687772467343346", "0.00057877052240154335051650803063692326605000848345111329254024891345"]}, "++-0": {"1l": ["-0.0010076076831943152531554555925007077167390503028928607789253562043", "-0.014196654668742599040226571752192407326197877979732339716711081966"], "2l_CF": ["0.80645087326277726327555262018683052089480467600171830468301207544", "1.2706692981217995370466018086947955923298458331765834081046335155"], "2l_CA": ["-0.5492877082774660442451209158718875022886653320390642150272992474", "-1.1058308071816369063624326905804245465054269427686067940575924126"]}, "++--": {"1l": ["0.84921594990980352932799284010102267753701068276700352815886063706", "29.165660100156999224504035149516079441457356073723786916142751735"], "2l_CF": ["-1410.3996587473853794665304080905749567484394766298710342543636952", "-2216.1568239134386867862818350716472152950460420824368594335317738"], "2l_CA": ["972.10772284552688666267594486675870174270318960833635224921322595", "1982.0327851036096667185436734917450109661478461139254977383019131"]}, "+-++": {"1l": ["0.00000040599240505952296451526373655020348826371479328049855779512603208", "-2.9452428415326918440104922528222918425214106174994791886587043154"], "2l_CF": ["314.67482147713666424388562075605624997030584386097228359770892233", "833.67624266899813980824435036385747980635197744908327080417016981"], "2l_CA": ["-184.64073189723430899908552448304136065875279539463807550247946763", "-587.34772721342598759246935015237586226845363448652426310597471121"]}, "+-+0": {"1l": ["-0.0021796367700627612501325275588752846300328006119923431831239505308", "0.00000000024539281926816797403006248449866773109660329810363823304318814241"], "2l_CF": ["0.14775625775293326766119489878570906628374200435909896649473150302", "0.38633350854122272855303096654339842024624183621259405755703393677"], "2l_CA": ["-0.10769198922120019525163753910478731818850645266658016123564244837", "-0.26188093443091317799638954485307963927463843498995684698824520707"]}, "+-+-": {"1l": ["5.3255609376002069068784482853602779199920736983739278829607848642", "-3.3379423099580141675101865281588212361998998254764984757172417486"], "2l_CF": ["-13.417923085838077672579209195899759519384045558811397546538679816", "7.934158759532690903920142838920048445270247899543988632590943318"], "2l_CA": ["54.039558026288761421873261414484655878598807596699240100820550009", "-48.259367273237927904913992609270521449808574398713547241093029569"]}, "+-0+": {"1l": ["-0.00000000021091965784372430063292942543906099147494350267675281017839677608", "0.0013171525190371921820650437812924970317150215107755028035944794129"], "2l_CF": ["-0.14072684883629976868014159608907388725682119637076488916034090851", "-0.37266311456971677619297432150967127558467440872597596711359084776"], "2l_CA": ["0.082573839301080431597754117876926956917429827750767472390022988218", "0.26258576490648898862889160766481921249150060073228677179317059239"]}, "+-00": {"1l": ["0.00000099921415283850363854630652593873237826153504419077475579087373914", "0.0000007093125606830435761356352778599130854374345080967347210627426476"], "2l_CF": ["-0.00012987419716657190999881334065295288347444380629145693381349074154", "-0.00034789723874229837988727755648780220694005121584463190739335125377"], "2l_CA": ["0.000087297098946173668790788465687903065862563851183876180859097217959", "0.0002441906016269466458454491205315864596671933115640061144536352003"]}, "+-0-": {"1l": ["-0.0021796367700627612501325275588752846300328010426433101780495120269", "0.00000000024539281926816797403006248449866773087111497907487177442783382814"], "2l_CF": ["0.14775625775293326766119489878570906628368313264930689219077018041", "0.38633350854122272855303096654339842024624183621259405755702636915"], "2l_CA": ["-0.10769198922120019525163753910478731818848006696893302680977304105", "-0.26188093443091317799638954485307963927464859459165900708911695394"]}, "+--+": {"1l": ["0.00000000000004929855085890233379653061710803626296153889137725525186771058902", "-0.00000060132041565528267568431189720761397911762083551161137983758506638"], "2l_CF": ["0.000064271816278097351282549421511382312569362266520955479702060328021", "0.00017021257698753958736630807732123566395727580392813326033814848812"], "2l_CA": ["-0.000037710336804122614414150687094926749308709281866575102804620039648", "-0.00011995528283305427792278543206398726355475027604631268484457120552"]}, "+--0": {"1l": ["-0.00000000021091965784372430063292942543906099190559446967167837168450581549", "0.0013171525190371921820650437812924970317150212852871837748280359439"], "2l_CF": ["-0.14072684883629976868014159608907388725688006808055696346430103901", "-0.37266311456971677619297432150967127558467440872597596711359084616"], "2l_CA": ["0.082573839301080431597754117876926956917456213448414606815892759483", "0.26258576490648898862889160766481921249149044113058461169229390358"]}, "+---": {"1l": ["0.00000040599240505952296451526373655020348826371479328049855779512639498", "-2.9452428415326918440104922528222918425214106174994791886587042939"], "2l_CF": ["314.67482147713666424388562075605624997030584386097228359770892003", "833.67624266899813980824435036385747980635197744908327080417016375"], "2l_CA": ["-184.64073189723430899908552448304136065875279539463807550247946629", "-587.34772721342598759246935015237586226845363448652426310597470694"]}, "-+++": {"1l": ["0.00000040599240505952296451526373655020348826371479328049855779513184043", "-2.9452428415326918440104922528222918425214106174994791886587042939"], "2l_CF": ["314.67482147713666424388562075605624997030584386097228359770892004", "833.67624266899813980824435036385747980635197744908327080417016375"], "2l_CA": ["-184.64073189723430899908552448304136065875279539463807550247946629", "-587.34772721342598759246935015237586226845363448652426310597470693"]}, "-++0": {"1l": ["0.00000000021091965784372430063292942543906099190559446967167837168450825077", "-0.0013171525190371921820650437812924970317150212852871837748280359439"], "2l_CF": ["0.14072684883629976868014159608907388725688006808055696346430103901", "0.37266311456971677619297432150967127558467440872597596711359084616"], "2l_CA": ["-0.082573839301080431597754117876926956917456213448414606815892759483", "-0.26258576490648898862889160766481921249149044113058461169229390358"]}, "-++-": {"1l": ["0.00000000000004929855085890233379653061710803626296153889137725525186771167811", "-0.00000060132041565528267568431189720761397911762083551161137983758506638"], "2l_CF": ["0.000064271816278097351282549421511382312569362266520955479702060328021", "0.00017021257698753958736630807732123566395727580392813326033814848812"], "2l_CA": ["-0.000037710336804122614414150687094926749308709281866575102804620039647", "-0.00011995528283305427792278543206398726355475027604631268484457120552"]}, "-+0+": {"1l": ["0.0021796367700627612501325275588752846300328010426433101780495120269", "-0.00000000024539281926816797403006248449866773087111497907487177442783382814"], "2l_CF": ["-0.14775625775293326766119489878570906628368313264930689219077018041", "-0.38633350854122272855303096654339842024624183621259405755703632597"], "2l_CA": ["0.10769198922120019525163753910478731818848006696893302680977304106", "0.26188093443091317799638954485307963927464859459165900708912691077"]}, "-+00": {"1l": ["0.00000099921415283850363854630652593873237826153504419077475579087373914", "0.0000007093125606830435761356352778599130854374345080967347210627426476"], "2l_CF": ["-0.00012987419716657190999881334065295288347444380629145693381349074154", "-0.0003478972387422983798872775564878022069400512158446319073933488229"], "2l_CA": ["0.000087297098946173668790788465687903065862563851183876180859096002526", "0.00024419060162694664584544912053158645966719331156400611445363398486"]}, "-+0-": {"1l": ["0.00000000021091965784372430063292942543906099147494350267675281017839953606", "-0.0013171525190371921820650437812924970317150215107755028035944794129"], "2l_CF": ["0.14072684883629976868014159608907388725682119637076488916034090851", "0.37266311456971677619297432150967127558467440872597596711359084776"], "2l_CA": ["-0.082573839301080431597754117876926956917429827750767472390022988217", "-0.26258576490648898862889160766481921249150060073228677179317059239"]}, "-+-+": {"1l": ["5.3255609376002069068784482853602779199920736983739278829607848642", "-3.3379423099580141675101865281588212361998998254764984757172417486"], "2l_CF": ["-13.417923085838077672579209195899759519384045558811397546538679822", "7.9341587595326909039201428389200484452702478995439886325909433035"], "2l_CA": ["54.03955802628876142187326141448465587859880759669924010082055001", "-48.259367273237927904913992609270521449808574398713547241093029585"]}, "-+-0": {"1l": ["0.0021796367700627612501325275588752846300328006119923431831239505308", "-0.00000000024539281926816797403006248449866773109660329810363823304318814241"], "2l_CF": ["-0.14775625775293326766119489878570906628374200435909896649473150302", "-0.38633350854122272855303096654339842024624183621259405755703393677"], "2l_CA": ["0.10769198922120019525163753910478731818850645266658016123564244837", "0.26188093443091317799638954485307963927463843498995684698824520707"]}, "-+--": {"1l": ["0.00000040599240505952296451526373655020348826371479328049855779513220359", "-2.9452428415326918440104922528222918425214106174994791886587043154"], "2l_CF": ["314.67482147713666424388562075605624997030584386097228359770892232", "833.67624266899813980824435036385747980635197744908327080417016981"], "2l_CA": ["-184.64073189723430899908552448304136065875279539463807550247946763", "-587.34772721342598759246935015237586226845363448652426310597471121"]}, "--++": {"1l": ["0.849215949909803529327992840101022677537010682767003528158860637", "29.165660100156999224504035149516079441457356073723786916142751735"], "2l_CF": ["-1410.3996587473853794665304080905749567484394766298710342543636952", "-2216.1568239134386867862818350716472152950460420824368594335317738"], "2l_CA": ["972.10772284552688666267594486675870174270318960833635224921322594", "1982.0327851036096667185436734917450109661478461139254977383019131"]}, "--+0": {"1l": ["0.0010076076831943152531554555925007077167390503028928607789253562043", "0.014196654668742599040226571752192407326197877979732339716711081966"], "2l_CF": ["-0.80645087326277726327555262018683052089480467600171830468301207544", "-1.2706692981217995370466018086947955923298458331765834081046335155"], "2l_CA": ["0.5492877082774660442451209158718875022886653320390642150272992474", "1.1058308071816369063624326905804245465054269427686067940575924126"]}, "--+-": {"1l": ["0.00000056754511270982141839350801133694093294813849185252515690325842439", "0.0000077790927290245371267257118563647226476541289287230936280410743457"], "2l_CF": ["-0.0004282117320060358229127211902089138775315341379911522685659132831", "-0.00065267317172008370108141331687787986930328783355660395971510275013"], "2l_CA": ["0.00029401106346050104206812173667129650538323441521243687772467221803", "0.00057877052240154335051650803063692326605000848345111329254024769802"]}, "--0+": {"1l": ["-0.0010076076831943152531554555925007077167390502201678214466301174304", "-0.014196654668742599040226571752192407326197878046668860704437994246"], "2l_CF": ["0.80645087326277726327555262018683052089477791561887132715529214275", "1.2706692981217995370466018086947955923298359928345899795579327058"], "2l_CA": ["-0.54928770827746604424512091587188750228864963551437015510811601417", "-1.1058308071816369063624326905804245465054320101653613058196302046"]}, "--00": {"1l": ["-0.0000013223195681391005463027950755122072660827812641285457696769195472", "-5.890501950563402420138814092703574274401201341185959322868758032"], "2l_CF": ["4.6601163654786821229447059783193639881757953795136942891677532382", "11.063028312308820333882740565879210144185517671977860258609502733"], "2l_CA": ["-22.745149261008466719871205619308723496188523023229527729863335957", "-56.650847839913965878410093548567411909626465475060844484997859796"]}, "--0-": {"1l": ["0.0016793461386571920885924259875011795278984137379282293555254402181", "0.023661091114570998400377619586987345543663128029876612209366523953"], "2l_CF": ["-1.2581622754742464775328342838888694093718362265439986901954091033", "-1.9198083245232939134919063883455685350122033598773581731902639783"], "2l_CA": ["0.86899773223800861038879237679839528978916995103143680946499756462", "1.7212415578306755571138317842175108431076311397199414515314963209"]}, "---+": {"1l": ["0.00000056754511270982141839350801133694093294813849185252515690326423182", "0.0000077790927290245371267257118563647226476541289287230936280375494869"], "2l_CF": ["-0.00042821173200603582291272119020891387753153413799115226856553557948", "-0.00065267317172008370108141331687787986930328783355660395971409855629"], "2l_CA": ["0.0002940110634605010420681217366712965053832344152124368777244509888", "0.00057877052240154335051650803063692326605000848345111329253954721369"]}, "---0": {"1l": ["-0.0016793461386571920885924259875011795278984138206532686878206790038", "-0.023661091114570998400377619586987345543663127962940091221639652627"], "2l_CF": ["1.2581622754742464775328342838888694093718629869268456677231321447", "1.9198083245232939134919063883455685350122132002193516017369434773"], "2l_CA": ["-0.86899773223800861038879237679839528978918564755613086938417137609", "-1.721241557830675557113831784217510843107626072323186939769470023"]}, "----": {"1l": ["5.9144887497494542481333134447250629931583630076898021359121936532", "81.015722500436108956955653193100220670714877982568511478405579181"], "2l_CF": ["-3924.6025621397241492423200422110916693893795829168425473560235555", "-6146.9787799437562473707379464436204973712229141461387745678760513"], "2l_CA": ["2729.3181131199481178139351049280008699168282751193161731096492791", "5495.1206172935957152004742960281046028410574298683335486869044126"]}}, "A": {"1l": {"1": ["-0.71907203914405784867642596069853855395046854600601195094295894423", "-66.380798330487149964912504704845559899614991370403743621717085778"], "2": ["-5.1954171129706366264410695393699258124700950968596249000175356426", "-19.543669768433523170905216544878277257820177375231593607425319822"], "4": ["1.6079472362464000118720119521545584628249681095125434247904286596", "117809771.87556235034084196611891176629348579239798955441752770861"], "5": ["2.5423713357413086541655531518845841548199763187416862697768748145", "196349604.57699537352353207292590631261642928727625142755487786428"], "8": ["-4.1077693991713666618456638034005345165707630119189951487431189128", "70685824.322235148132320472577037506519437943477320031021868821688"], "9": ["3.1911310472917477231928685306807633408989120082337730248111813631", "117809771.15835830422379067214955305151469637744826016627327673931"], "16": ["0.13752603639858701101200195608838626793931840899882429361086266179", "-267035423.19160932798291891634936450432803734471672184795372770169"], "17": ["-2.5336471395198196815321415138316983885713260115002189003990171534", "-73631087.329192130372962206307479205280364726922540327047270948384"], "18": ["1.1851434393817801240481203554323050642338213208983532973558513848", "2454392.2549394870681942404407033366943116159346995079177240893366"], "3": ["-0.13014464005258028567219414496336358137613528153449582502482831639", "35.447983316703296775957673711761481801054754152408405491097627201"], "6": ["1.4726913734559107613437307497442695626865856702409562091824565822", "70685907.607318372347959466870970925703992192886499375019942384224"], "7": ["1.6079472362464000118720119521545584628249702619069846277094495985", "117809771.87556235034084196611891176629348579239799021916618082105"], "10": ["2.0012250862068779826429777548176704307884480656389624690613351354", "-196349529.80254564437717296537451274162531165841691981285851187518"], "11": ["-3.4664774947007615393704848425831346465861784049237573844719628486", "-117809776.28196304410505455210359021530777286468473981895326392644"], "12": ["3.4664774947007615393704848425831346465861784049237573844719628486", "117809776.28196304410505455210359021530777286468473981895326392644"], "13": ["-2.0012250862068779826429777548176704307884480656389624690613351354", "196349529.80254564437717296537451274162531165841691981285851187518"], "14": ["-3.1911310472917477231928685306807633408989120082337730248111813631", "-117809771.15835830422379067214955305151469637744826016627327673931"], "15": ["4.1077693991713666618456638034005345165707630119189951487431189128", "-70685824.322235148132320472577037506519437943477320031021868821688"], "19": ["1.6112974136700663541430666377612038373291719070736878358789350893", "80994198.15543385241788567628607441554844897248852680039771394409"], "20": ["-2.5336471395198196815321415138316982441265801824575299212006714595", "-73631087.329192130372962206307479205280364651291448269353030924744"]}, "2l_CF": {"1": ["3688.7305141510490624200678641254084858360200469106839744237033715", "6908.8783831934277956341027940202345293779273554958731091577538811"], "2": ["760.33055425281082637671274282734612318726097153221478897046446303", "627.56155606881515133262939281469259611020528848825489803252369044"], "4": ["-12586998271.61407936524741770252293230943495500806303070282336078", "-33347062313.680304741713976553508486469425583152209488776991290787"], "5": ["-20978328968.796567877774393674910282674008471434558024387488511583", "-55578432916.773902632126147082486709758144857378029591839497929103"], "8": ["-7552197469.4106952321807779874842864671404501939978296339524596708", "-20008235904.936894682815458566886062971456075785087289162642391174"], "9": ["-12586998278.264917650245902338481815860273385667042951123149138693", "-33347062608.858473577266211416382980952571554243615570857996733639"], "16": ["28530526011.762274705655176407995501767636805909570127908762321288", "75586667943.714344900895583135438024168038945515930922373164703883"], "17": ["7905426042.3345105861489522559599176483319556996167489731117226755", "21073086028.346852945311479836186928722218914443941329533629225307"], "18": ["-197975485.80010191755787682066800725357241559608833960240926250179", "-403476195.53926664654000838245481471393120843755780979642258047053"], "3": ["-2089.5254218186988828628041265135482129422640628981038267388850757", "-4192.5148918155267388345193196013325559219479426187638627727097519"], "6": ["-7552201846.1151134933831021316976464806045628839280842813267509277", "-20008243324.565784034904753438472274102496200483060046441416836669"], "7": ["-12586998271.614079365247417702522932309434955007928399865455745664", "-33347062313.680304741713976553508486469425583152250745666961117586"], "10": ["20978325063.021830785888306055438904620067952284069432611664911879", "55578426324.768181591854945573098209392951596873046785028107940822"], "11": ["12586998556.181569921075509793737487377736561910095132691128220251", "33347062906.274382193572638542356404000615320082422799567732543076"], "12": ["-12586998556.181569921075509793737487377736561910095132691128220251", "-33347062906.274382193572638542356404000615320082422799567732543076"], "13": ["-20978325063.021830785888306055438904620067952284069432611664911879", "-55578426324.768181591854945573098209392951596873046785028107940822"], "14": ["12586998278.264917650245902338481815860273385667042951123149138693", "33347062608.858473577266211416382980952571554243615570857996733639"], "15": ["7552197469.4106952321807779874842864671404501939978296339524596708", "20008235904.936894682815458566886062971456075785087289162642391174"], "19": ["-8630427924.8342593838277839334098024399191273880141080345831172343", "-22753546184.051350036392401726390649461650232027321370174756848983"], "20": ["7905426042.3345105861489522559599176483517018741505624248659350061", "21073086028.346852945311479836186928722218914443941329533629225307"]}, "2l_CA": {"1": ["-2426.8532800501761083236968230257499931481976196837913558427254791", "-5681.3765382709037141368626883405690648863334207608007038910694227"], "2": ["-610.19971166991298721424881532037207647679014822688660295798504198", "-792.65761297849043310733211484818882661053622773526020900180509131"], "4": ["7385632794.1770549203240950948456000934855491995033992314996484159", "23493918429.394694192463939232466819115480569267673565467994783949"], "5": ["12309387118.736897370195944261311148755492321224250597076694246233", "39156527717.900854015710493627807920203365997599392117921546880082"], "8": ["4431378558.7919471332775889199778628296828299460121631676857203675", "14096349428.191122928391178400062393732247942943041366103450098641"], "9": ["7385632793.2338451046286207857819778046457167695802694107100450817", "23493918590.021506621742363343064414884997936451285935165074379248"], "16": ["-16740765422.131430934217375249098567836554673002385413653104577477", "-53252876491.420861213183253904845512222165772176047888291782602102"], "17": ["-4635296399.402491692125747351529588363755122973317181387628010485", "-14854206080.485656789120023979446724943527591944034881904465131783"], "18": ["121740759.05112001969968072450464367205203742440059157948926010337", "252294433.14413441957453172002973614046792080727081785551155174148"], "3": ["1343.9607514655464631480541461781481926815446982633658724240221382", "3346.9343421079554228134006097705296026569906595574669984498424574"], "6": ["4431381524.5924047599643938560565372005233550611223801848744877705", "14096355726.841624381903517557809909252877854312956202070889901322"], "7": ["7385632794.1770549203240950948456000934855491994585835093745487047", "23493918429.394694192463939232466819115480569267694915187279869146"], "10": ["-12309384472.175201175993410316765077991011479272625852969973469373", "-39156522103.262433762543091571491828710671219001382207699826523133"], "11": ["-7385632988.533422279029573089705732198254110342910159899620534824", "-23493918886.855425165331280722106399120647566339961815136801773722"], "12": ["7385632988.533422279029573089705732198254110342910159899620534824", "23493918886.855425165331280722106399120647566339961815136801773722"], "13": ["12309384472.175201175993410316765077991011479272625852969973469373", "39156522103.262433762543091571491828710671219001382207699826523133"], "14": ["-7385632793.2338451046286207857819778046457167695802694107100450817", "-23493918590.021506621742363343064414884997936451285935165074379248"], "15": ["-4431378558.7919471332775889199778628296828299460121631676857203675", "-14096349428.191122928391178400062393732247942943041366103450098641"], "19": ["5066055684.2737651779642593476375957020944104481498717229608524244", "16032835484.504071545418597990628520629216891532631655869116861929"], "20": ["-4635296399.4024916921257473515295883637639730065976296138199733148", "-14854206080.485656789120023979446724943524184309551130432786626673"]}}, "sec": 207.3}

==> anc/paper2/zz/points/zz_b1o4_d8_p70.json <==
{"beta": "1/4", "delta_exp": 8, "dps": 70, "x": "0.6", "s": "4.266666666666666666666666666666666666666666666666666666666666666666667", "t": "-0.60000001", "pT2": "0.000000002499999976562499999999999999999999999999999999999999999999999995893021", "G": ["-9.178071116094897172208160248224562894435204245132736770523422731992924", "1.570796326794896619231321691639751442098584699687552910487472296153908"], "li22_max_rate": 0.9999999991, "li22_bad_order": 0, "M": {"++++": {"1l": ["5.914489888323940917293517002862098770248856017159732363965580079063567", "92.31852170209837462736301484767481447982918616613739615990079631512118"], "2l_CF": ["-5142.956991273410878511777013545359681762620279636477394781708402755291", "-9398.436603686618027895956859243516377033066488197091928894085414883584"], "2l_CA": ["3443.275853214868374886269267518967525135105056450152417766294069520317", "7780.25079932734154369543105546482947970924141161849140833450223239882"]}, "+++0": {"1l": ["0.0005310560562660433104220075039068694387192979941146227717209669736450502", "0.008681137139021862032979144338068090177907075166482585567431652299356837"], "2l_CF": ["-0.52458101501208696887647236259795768175679650779160114689006772848998", "-0.938325871606878559810146984014885344577870895300513276731739789366932"], "2l_CA": ["0.3492724524778387111979555649271908006596633148436491406864581492039417", "0.7789803518552865221328203369542157432259766383135157863731754187604477"]}, "+++-": {"1l": ["0.00000005675452375506231038970294476636121467237496176228114715954770686748943", "0.0000009050656908181440109624707309362152550625083183316007641052157026001021"], "2l_CF": ["-0.00005636076593443622635333018213316640680306805033095401435089665100100524", "-0.0001008174293616340766801669033972803109253318891945911654268987973708141"], "2l_CA": ["0.00003734968296465307182986492669367007994233454303050315444460937069647045", "0.00008295616981733009828195292767548122255855545953665479986448357163445184"]}, "++0+": {"1l": ["-0.0005310560562660433104220075039068694387192979871818015024166012551292653", "-0.008681137139021862032979144338068090177907075165443401743287580760112673"], "2l_CF": ["0.524581015012086968876472362597957681756796339716730099814855137386837", "0.9383258716068785598101469840148853445778709798862103389946051495061659"], "2l_CA": ["-0.3492724524778387111979555649271908006596630305455948896991732392007899", "-0.7789803518552865221328203369542157432259766712433405195224572970495425"]}, "++00": {"1l": ["-0.0000001322319832838457238192968806807103842988451799106805469129262561341232", "-5.890488052301954653871123465315152097785541960004965770394285940205221"], "2l_CF": ["4.65936444435150360980936179392815373027501979897480862281179335050145", "11.0619049151102954812802009305991066863661313204071504759660244406271"], "2l_CA": ["-22.74462871878108797614244989036264912470727681779504062020987367486323", "-56.64984222173179362021403784803757222461283743354822910459973331241893"]}, "++0-": {"1l": ["0.0003186336337596259862532045023441216632315787939484160782776649568437743", "0.005208682283413117219787486602840854106744245099011325249324978948519025"], "2l_CF": ["-0.333461677565751056462118522717882091309183027523338394237555751959922", "-0.6130519980336347486902395186945463478802863069792887968739957441801892"], "2l_CA": ["0.219587978562821163862379718330243381402287071993120899876932819220504", "0.4973222284988157685687271226447095754545895741410600143838552554679655"]}, "++-+": {"1l": ["0.00000005675452375506231038970294476636121467237496176228114715954770691878419", "0.0000009050656908181440109624707309362152550625083183316007641052158521404465"], "2l_CF": ["-0.00005636076593443622635333018213316640680306805033095401435089666913159899", "-0.0001008174293616340766801669033972803109253318891945911654268988522007352"], "2l_CA": ["0.00003734968296465307182986492669367007994233454303050315444460938115071636", "0.00008295616981733009828195292767548122255855545953665479986448360872955956"]}, "++-0": {"1l": ["-0.0003186336337596259862532045023441216632315788008812373475820306753594775", "-0.005208682283413117219787486602840854106744245100050509073469050487326401"], "2l_CF": ["0.3334616775657510564621185227178820913091831955982094413127683430597327", "0.6130519980336347486902395186945463478802862223935917346111303839630414"], "2l_CA": ["-0.2195879785628211638623797183302433814022873562911751508642177291814984", "-0.4973222284988157685687271226447095754545895412112352812345733771812295"]}, "++--": {"1l": ["0.8492163597966187302256661210303555572895881661775030777958315893678355", "33.23466781275541486585068534516293321273850701980946262997216994801105"], "2l_CF": ["-1849.007283639010370577739023905717004522672420465670632244260180697094", "-3386.681709569979270670524340908513781502112929421359460600467952865785"], "2l_CA": ["1229.132525715183687895078831728861935253577027759945558579345918316389", "2804.679693293751913753469424760856396259500913528687065591667597965364"]}, "+-++": {"1l": ["0.00000004059924755260555743847382919276774649389292881971383748448920460370008", "-2.945243085619651471052034462777447130862372410492324820652538887327479"], "2l_CF": ["357.2853805158161457478502371628517885375068965135169635250379773437909", "1079.928174529251302535445602769299999483110689397855928045266291102202"], "2l_CA": ["-205.9460203876307499162015796201714966151226205868284272178525566739796", "-730.4853057082460927081195735660129552585821976563779789659012927470347"]}, "+-+0": {"1l": ["-0.000689261803875286670100749992785378855878357032606893803518497878628138", "0.000000000007760003948984658586397887676196936547088105283237881125367694736832627"], "2l_CF": ["0.05275067763103680174515020482676800143508662720439435170537158927477224", "0.1577511412622942257499447057289363718599346643331167934383947846247763"], "2l_CA": ["-0.0370682233180186065750348264246974209718499660462518145159518375081297", "-0.1038817933514397877664536673024317203541868491440435265051766290733801"]}, "+-+-": {"1l": ["5.325562184973818900230237970057930973748239934056413501925028748896975", "-3.337942205991052092356494302948593680074088012928184518031755055171125"], "2l_CF": ["-13.41798682834805051129577771776169897479793085569348318716724741075799", "7.933982139074519713785019351345303637569588540071803680826270888174167"], "2l_CA": ["54.03960974484063069540394121611318873340156859828852944335184045407014", "-48.25923968978962022089137875167108619997028532453470163630809957861781"]}, "+-0+": {"1l": ["-0.000000000006669866010641641963282457936218644375769128799431267142433336636599258", "0.0004165202677669693618784118345225368746308770210126055558071195114578722"], "2l_CF": ["-0.05052778273692140464232441361314719582871333281387994545156113342681772", "-0.1526717136958113289700468663215556450239590655356341636380594346764878"], "2l_CA": ["0.0291251652964537296485478344462063369120363923284660746351162652528209", "0.1032796257298864978871199559105383306122540763285582202959742745579285"]}, "+-00": {"1l": ["0.0000000999214308789322179168386495335234479526945755657408704944986434260717", "0.00000007093127007547903261481879596363028701521047370837711311612710130755316"], "2l_CF": ["-0.00001469184134170063534820970290276570928132577173984657233574883746539268", "-0.00004487071468465988785942503736243474812616066273663470602480578638010667"], "2l_CA": ["0.000009581921137214302741097142310434715817263308321125522598172262046883244", "0.00003038639930490903673554280737452003631414062722208217642435153839440844"]}, "+-0-": {"1l": ["-0.0006892618038752866701007499927853788558783570284220787945434885556530852", "0.000000000007760003948984658586397887676196936547979426238412673935751541343348876"], "2l_CF": ["0.05275067763103680174515020482676800143508645550384612177099585259209887", "0.1577511412622942257499447057289363718599347665569345005250325676224519"], "2l_CA": ["-0.03706822331801860657503482642469742097184954202433956140390211229129807", "-0.103881793351439787766453667302431720354186892954251115256592821729603"]}, "+--+": {"1l": ["0.0000000000000004929855436121177387223943925353503202808914146339065373659663644479104", "-0.00000006013204635315817371553709368599539445714299254975590388635183708963174"], "2l_CF": ["0.000007297146782779410624854339364201832746051584969462418866307701636264717", "0.00002205078404036971343742214365821619496616780168567331819215270905272293"], "2l_CA": ["-0.000004206016387490008516675886519012970326801809952393114652722321537627088", "-0.00001491886169509916676407044262253133945832606071849438594351052606695035"]}, "+--0": {"1l": ["-0.000000000006669866010641641963282457936218644371584313790456257819458348134941892", "0.0004165202677669693618784118345225368746308770219039265109819123213680188"], "2l_CF": ["-0.05052778273692140464232441361314719582871350451442817538593687005701294", "-0.1526717136958113289700468663215556450239589633118164565514216516975976"], "2l_CA": ["0.02912516529645372964854783444620633691203681635037832774716599048425007", "0.1032796257298864978871199559105383306122540325183506315445580818526867"]}, "+---": {"1l": ["0.00000004059924755260555743847382919276774649389292881971383748448920460690531", "-2.945243085619651471052034462777447130862372410492324820652538887327084"], "2l_CF": ["357.2853805158161457478502371628517885375068965135169635250379773437429", "1079.928174529251302535445602769299999483110689397855928045266291102057"], "2l_CA": ["-205.9460203876307499162015796201714966151226205868284272178525566739519", "-730.4853057082460927081195735660129552585821976563779789659012927469366"]}, "-+++": {"1l": ["0.00000004059924755260555743847382919276774649389292881971383748448920465499334", "-2.945243085619651471052034462777447130862372410492324820652538887327084"], "2l_CF": ["357.2853805158161457478502371628517885375068965135169635250379773437429", "1079.928174529251302535445602769299999483110689397855928045266291102057"], "2l_CA": ["-205.9460203876307499162015796201714966151226205868284272178525566739519", "-730.4853057082460927081195735660129552585821976563779789659012927469366"]}, "-++0": {"1l": ["0.000000000006669866010641641963282457936218644371584313790456257819458348141742566", "-0.0004165202677669693618784118345225368746308770219039265109819123213680188"], "2l_CF": ["0.05052778273692140464232441361314719582871350451442817538593687005701294", "0.1526717136958113289700468663215556450239589633118164565514216516975976"], "2l_CA": ["-0.02912516529645372964854783444620633691203681635037832774716599048425007", "-0.1032796257298864978871199559105383306122540325183506315445580818526867"]}, "-++-": {"1l": ["0.000000000000000492985543612117738722394392535350320280891414633906537365966365409671", "-0.00000006013204635315817371553709368599539445714299254975590388635183708963174"], "2l_CF": ["0.000007297146782779410624854339364201832746051584969462418866307701636264717", "0.00002205078404036971343742214365821619496616780168567331819215270905272293"], "2l_CA": ["-0.000004206016387490008516675886519012970326801809952393114652722321537627088", "-0.00001491886169509916676407044262253133945832606071849438594351052606695035"]}, "-+0+": {"1l": ["0.0006892618038752866701007499927853788558783570284220787945434885556530852", "-0.000000000007760003948984658586397887676196936547979426238412673935751541343348876"], "2l_CF": ["-0.05275067763103680174515020482676800143508645550384612177099585259209888", "-0.1577511412622942257499447057289363718599347665569345005250325674705228"], "2l_CA": ["0.03706822331801860657503482642469742097184954202433956140390211229129807", "0.1038817933514397877664536673024317203541868929542511152565928218815321"]}, "-+00": {"1l": ["0.0000000999214308789322179168386495335234479526945755657408704944986434260717", "0.00000007093127007547903261481879596363028701521047370837711311612710130755316"], "2l_CF": ["-0.00001469184134170063534820970290276570928132577173984657233574883746539268", "-0.0000448707146846598878594250373624347481261606627366347060248057863986527"], "2l_CA": ["0.000009581921137214302741097142310434715817263308321125522598172262051519752", "0.00003038639930490903673554280737452003631414062722208217642435153839440844"]}, "-+0-": {"1l": ["0.000000000006669866010641641963282457936218644375769128799431267142433336644306689", "-0.0004165202677669693618784118345225368746308770210126055558071195114578722"], "2l_CF": ["0.05052778273692140464232441361314719582871333281387994545156113342681771", "0.1526717136958113289700468663215556450239590655356341636380594346764878"], "2l_CA": ["-0.0291251652964537296485478344462063369120363923284660746351162652528209", "-0.1032796257298864978871199559105383306122540763285582202959742745579285"]}, "-+-+": {"1l": ["5.325562184973818900230237970057930973748239934056413501925028748896975", "-3.337942205991052092356494302948593680074088012928184518031755055171125"], "2l_CF": ["-13.41798682834805051129577771776169897479793085569348318716724741075803", "7.933982139074519713785019351345303637569588540071803680826270888174148"], "2l_CA": ["54.03960974484063069540394121611318873340156859828852944335184045407018", "-48.25923968978962022089137875167108619997028532453470163630809957861781"]}, "-+-0": {"1l": ["0.0006892618038752866701007499927853788558783570326068938035184978786281381", "-0.000000000007760003948984658586397887676196936547088105283237881125367694736832627"], "2l_CF": ["-0.05275067763103680174515020482676800143508662720439435170537158927477223", "-0.1577511412622942257499447057289363718599346643331167934383947846247763"], "2l_CA": ["0.03706822331801860657503482642469742097184996604625181451595183750812969", "0.1038817933514397877664536673024317203541868491440435265051766290733801"]}, "-+--": {"1l": ["0.00000004059924755260555743847382919276774649389292881971383748448920465819985", "-2.945243085619651471052034462777447130862372410492324820652538887327479"], "2l_CF": ["357.2853805158161457478502371628517885375068965135169635250379773437909", "1079.928174529251302535445602769299999483110689397855928045266291102202"], "2l_CA": ["-205.9460203876307499162015796201714966151226205868284272178525566739796", "-730.4853057082460927081195735660129552585821976563779789659012927470347"]}, "--++": {"1l": ["0.8492163597966187302256661210303555572895881661775030777958315893678349", "33.23466781275541486585068534516293321273850701980946262997216994801105"], "2l_CF": ["-1849.007283639010370577739023905717004522672420465670632244260180697094", "-3386.681709569979270670524340908513781502112929421359460600467952865785"], "2l_CA": ["1229.132525715183687895078831728861935253577027759945558579345918316389", "2804.679693293751913753469424760856396259500913528687065591667597965364"]}, "--+0": {"1l": ["0.0003186336337596259862532045023441216632315788008812373475820306753594775", "0.005208682283413117219787486602840854106744245100050509073469050487326401"], "2l_CF": ["-0.3334616775657510564621185227178820913091831955982094413127683430597327", "-0.6130519980336347486902395186945463478802862223935917346111303839630414"], "2l_CA": ["0.2195879785628211638623797183302433814022873562911751508642177291814984", "0.4973222284988157685687271226447095754545895412112352812345733771812295"]}, "--+-": {"1l": ["0.00000005675452375506231038970294476636121467237496176228114715954770688031377", "0.0000009050656908181440109624707309362152550625083183316007641052158521404465"], "2l_CF": ["-0.00005636076593443622635333018213316640680306805033095401435089666911305296", "-0.0001008174293616340766801669033972803109253318891945911654268988522192812"], "2l_CA": ["0.00003734968296465307182986492669367007994233454303050315444460938114144335", "0.00008295616981733009828195292767548122255855545953665479986448360872955956"]}, "--0+": {"1l": ["-0.0003186336337596259862532045023441216632315787939484160782776649568437741", "-0.005208682283413117219787486602840854106744245099011325249324978948519025"], "2l_CF": ["0.333461677565751056462118522717882091309183027523338394237555751959922", "0.6130519980336347486902395186945463478802863069792887968739957441801892"], "2l_CA": ["-0.219587978562821163862379718330243381402287071993120899876932819220504", "-0.4973222284988157685687271226447095754545895741410600143838552556198946"]}, "--00": {"1l": ["-0.0000001322319832838457238192968806807103842988451799106805469129262561341232", "-5.890488052301954653871123465315152097785541960004965770394285940205221"], "2l_CF": ["4.65936444435150360980936179392815373027501979897480862281179335050145", "11.06190491511029548128020093059910668636613132040715047596602444062708"], "2l_CA": ["-22.74462871878108797614244989036264912470727681779504062020987367486322", "-56.64984222173179362021403784803757222461283743354822910459973331241893"]}, "--0-": {"1l": ["0.0005310560562660433104220075039068694387192979871818015024166012551292655", "0.008681137139021862032979144338068090177907075165443401743287580760112673"], "2l_CF": ["-0.524581015012086968876472362597957681756796339716730099814855137386837", "-0.9383258716068785598101469840148853445778709798862103389946051496580951"], "2l_CA": ["0.3492724524778387111979555649271908006596630305455948896991732392007899", "0.7789803518552865221328203369542157432259766712433405195224572970495425"]}, "---+": {"1l": ["0.0000000567545237550623103897029447663612146723749617622811471595477069316068", "0.0000009050656908181440109624707309362152550625083183316007641052157026001021"], "2l_CF": ["-0.00005636076593443622635333018213316640680306805033095401435089665101955127", "-0.0001008174293616340766801669033972803109253318891945911654268987973708141"], "2l_CA": ["0.00003734968296465307182986492669367007994233454303050315444460937071037997", "0.00008295616981733009828195292767548122255855545953665479986448357165299787"]}, "---0": {"1l": ["-0.0005310560562660433104220075039068694387192979941146227717209669736450505", "-0.008681137139021862032979144338068090177907075166482585567431652299356837"], "2l_CF": ["0.52458101501208696887647236259795768175679650779160114689006772848998", "0.938325871606878559810146984014885344577870895300513276731739789366932"], "2l_CA": ["-0.3492724524778387111979555649271908006596633148436491406864581492039417", "-0.7789803518552865221328203369542157432259766383135157863731754187604477"]}, "----": {"1l": ["5.914489888323940917293517002862098770248856017159732363965580079063569", "92.31852170209837462736301484767481447982918616613739615990079631512118"], "2l_CF": ["-5142.956991273410878511777013545359681762620279636477394781708402755291", "-9398.436603686618027895956859243516377033066488197091928894085414883584"], "2l_CA": ["3443.275853214868374886269267518967525135105056450152417766294069520317", "7780.25079932734154369543105546482947970924141161849140833450223239882"]}}, "A": {"1l": {"1": ["-0.719072047384831622149174155886734829741998057965498775418868687812931", "-74.06669433785965202851112356269707088014781538359923409058501179044501"], "2": ["-5.195417881175650906637448242706225327718802359068128623983803500551404", "-23.16056672600566903906854015353151229130235427227646335772393555652151"], "4": ["1.607947293460685067835318685413505071204962017044407940462622024572749", "1178097297.124516697018403426689028660317160472503896582673888917535202"], "5": ["2.542371656096878957795500636229650090781725993628816883585504065377706", "1963495480.76898654806204023593552249668911584337022548339992078637385"], "8": ["-4.107769630434308047464996203227071962852833711753470674659760961878288", "706858333.2833292822766544749725976893902470105486214498886101001640136"], "9": ["3.191130904249112352855259745293275570575782100354331513999684245595323", "1178097295.70088796341074298926005813322713807001088013517589927550124"], "16": ["0.1375258842730169915398435195057833863594332457680567310993385322455753", "-2670353807.7089132552514193806969268075343288536701622069583291728508"], "17": ["-2.533647098803567175132185061233168916729257109750490343630321078256628", "-736310787.6957887218012019663279373350842376230564948120769741212582465"], "18": ["1.185143448384010074233375534909308626751839884919790064430340447442008", "24543717.71976500319539225228776234912469959716294732085591747262767378"], "3": ["-0.1301443853404782992487277826178758135086990756062477948812399812900344", "39.06487962005393619663817112935926920284818164592186307631806846827339"], "6": ["1.472691380753051054361822028850973694742883003306772610408422968448724", "706858427.3767041724645036753409080271901252577734656305325035625309662"], "7": ["1.607947293460685067835318685413505071204962053478168012907865868589718", "1178097297.124516697018403426689028660317160472503896584634292126734746"], "10": ["2.0012248141875765934530160490817524632432098657085674125093200746991", "-1963495396.316525341679158639875967702746173021909759410848633069917513"], "11": ["-3.466477533474766709246452950748393190010026449523739144255497136317254", "-1178097301.954772150010568228239745603978871071820114182140119347550508"], "12": ["3.466477533474766709246452950748393190010026449523739144255497136317254", "1178097301.954772150010568228239745603978871071820114182140119347550508"], "13": ["-2.0012248141875765934530160490817524632432098657085674125093200746991", "1963495396.316525341679158639875967702746173021909759410848633069917513"], "14": ["-3.191130904249112352855259745293275570575782100354331513999684245595323", "-1178097295.70088796341074298926005813322713807001088013517589927550124"], "15": ["4.107769630434308047464996203227071962852833711753470674659760961878288", "-706858333.2833292822766544749725976893902470105486214498886101001640136"], "19": ["1.611297539668810278548202179332854733665103457682946054543705268715525", "809941870.6779627366079038588793845834918723729110963617092332615857556"], "20": ["-2.533647098803567175132185061233168961115923796800066644529812723768625", "-736310787.6957887218012019663279373350842376325103813192887541242132065"]}, "2l_CF": {"1": ["4656.405465268521328314839252774054377981764667602454210958860461193236", "9924.291679008617709389524441792868457781663390753842872535542509608192"], "2": ["1082.027221631488064042464291686323432505870233497154705386031358393498", "1274.02532999326087840325164160146910710612949265673098991764461927926"], "4": ["-142914158626.1387592015978818946768946343545570868988511532521512747855", "-431971286708.8075770273661677603955591633636516570199068541067265087701"], "5": ["-238190262740.1892013558294471972099716840360061627809747354116704498737", "-719952139089.4723319916744632184822261138966092557041004852401344431515"], "8": ["-85748493102.20621287058753496941568927941866913928943005414230766031195", "-259182769291.2271403247410650713204390204922639223759845738677361768283"], "9": ["-142914158591.7813280513851503109687237885767070653415136387942449086236", "-431971287002.0083136544215947033153691180653069656160803581552477701436"], "16": ["323938755317.457534081943270013095468581444902099792821117236911217504", "979134907154.8734009349430659226534433543839473917236309873137925993847"], "17": ["89706879227.0069316376881860007698253047767234984363225361523900870342", "272576357946.4233796989865504346004432711919186317704079763927868227427"], "18": ["-2334827860.355540671143359155555850875130414954911922787943837224717607", "-5615879054.456303291372037837329404647196156678614719055836823516910957"], "3": ["-2593.02688383324834525822683313579795532960605209194727854055696375612", "-5889.652928180331159452653634307463568749885216021251645837083540736514"], "6": ["-85748498730.73606704269148282264877909389498739834684247685295706934141", "-259182780298.8728266445030876600155935500963445782120595911545152456709"], "7": ["-142914158626.1387592015978818946768946343545570868988030831096310762607", "-431971286708.8075770273661677603955591633636516570201407047587353336372"], "10": ["238190257713.8934956156295110473795490239264110551794055245104138300745", "719952129293.9474660749465799103290380874959948485169078176680736146769"], "11": ["142914158974.7259263296180923899950964107735879538647242624238331464187", "431971287529.4396607540166705828005576410385695242882901742195416428146"], "12": ["-142914158974.7259263296180923899950964107735879538647242624238331464187", "-431971287529.4396607540166705828005576410385695242882901742195416428146"], "13": ["-238190257713.8934956156295110473795490239264110551794055245104138300745", "-719952129293.9474660749465799103290380874959948485169078176680736146769"], "14": ["142914158591.7813280513851503109687237885767070653415136387942449086236", "431971287002.0083136544215947033153691180653069656160803581552477701436"], "15": ["85748493102.20621287058753496941568927941866913928943005414230766031195", "259182769291.2271403247410650713204390204922639223759845738677361768283"], "19": ["-98022163430.76818470327279499863333663682395524389446848003278063034403", "-295085157357.8928319566571381055000979943660933006230949678632797217644"], "20": ["89706879227.00693163768818600076982530477854465779173510637503981977671", "272576357946.4233796989865504346004432711908343844346688717678079242889"]}, "2l_CA": {"1": ["-2981.941435846876754066382792716010949443545571674532207670597037108488", "-7702.846990074525215999641473859684337194344205814539688639826040241977"], "2": ["-804.5778256490294356941569929769889541107487518964928012944283985043277", "-1294.879411687912152573569832547442549303034625481079518353418989130744"], "4": ["82378412220.20381638157358664504731821121845661414924654289986160169901", "292194134298.9215843746900816953280634928318246010200103813339166766936"], "5": ["137297352759.5775744791896255315071668553390135034228179069045875700614", "486990220185.97625938499611005072485907650109240251872451778774436905"], "8": ["49427045867.08106530291729685554074705057845136692952104431393802388638", "175316478017.0017433604410128811359637708939310408575149337802225679286"], "9": ["82378412192.20768938232403491292964764077380437253085219947831245331917", "292194134434.970539177388627286856260909728517667080253476346218514338"], "16": ["-186724398316.120886097286525512905722213178180767085864812185437230047", "-662306697327.2200552734657409154788867244199291229629259240546101399111"], "17": ["-51679272495.20276762256477655714843245188985100915218273957701271184255", "-184467701271.7848451074039048870072668101938938627912405556774351189853"], "18": ["1394941949.423969219312747155469892904139365706984637665319997627231996", "3480257198.38551602901395777301351305941338464825096806908116057096077"], "3": ["1629.241252299415822030297773554216641444780338820022128981784959893178", "4459.876005508292572886811429318426082656022179648246122406608563998597"], "6": ["49427049558.99051486290382480739151050950135139463353123234090728263782", "175316486770.4539874674724110027527503877170282266568665599371243047654"], "7": ["82378412220.20381638157358664504731821121845661414739404875079962272833", "292194134298.9215843746900816953280634928318246010201546361939510361297"], "10": ["-137297349463.0371747714558160361861060281872353400537297053677073417896", "-486990212377.9683826723198377819434198004950541363461096714889574361406"], "11": ["-82378412450.49928957757693018986350659534884114866012541793974580984104", "-292194134903.4192871409738106757633147424218224865404538485993964141616"], "12": ["82378412450.49928957757693018986350659534884114866012541793974580984104", "292194134903.4192871409738106757633147424218224865404538485993964141616"], "13": ["137297349463.0371747714558160361861060281872353400537297053677073417896", "486990212377.9683826723198377819434198004950541363461096714889574361406"], "14": ["-82378412192.20768938232403491292964764077380437253085219947831245331917", "-292194134434.970539177388627286856260909728517667080253476346218514338"], "15": ["-49427045867.08106530291729685554074705057845136692952104431393802388638", "-175316478017.0017433604410128811359637708939310408575149337802225679286"], "19": ["56519497910.69752401933841387521604794447753304367708789547134253853614", "199606385446.0949557409699525305100207300556433029209535682679771026226"], "20": ["-51679272495.20276762256477655714843245189434844075831581274106903153408", "-184467701271.7848451074039048870072668101934291853616380822667298767908"]}}, "sec": 202.8}

==> anc/paper2/zz/points/zz_b1o4_d9_p75.json <==
{"beta": "1/4", "delta_exp": 9, "dps": 75, "x": "0.6", "s": "4.26666666666666666666666666666666666666666666666666666666666666666666666667", "t": "-0.600000001", "pT2": "0.000000000249999999765625000000000000000000000000000000000000000000000000000104401276", "G": ["-10.3293636583731699924642261508749715717995619107631539266909641037512719982", "1.57079632679489661923132169163975144209858469968755291048747229615390820314"], "li22_max_rate": 0.99999999991, "li22_bad_order": 0, "M": {"++++": {"1l": ["5.91449000218141328661443221483241081004367166413214284549208920963160532979", "103.621311142958485790360500163286359724459125782814765204461582431160442451"], "2l_CF": ["-6524.83482720957151913509560840531611931994094394302921761009136850672704119", "-13602.7950198675879893536510290532908476902191587929394706143497100739833535"], "2l_CA": ["4238.99519044528458231405698717516621501161953018037749642395892880871957773", "10618.6282684173037532732396032961802753934963617946752708169259293989465295"]}, "+++0": {"1l": ["0.000167934675946424408227819302351555235569202614563508072970810242567483885105", "0.0031243236966587313503656126916583684063242788213879017516571580399255876581"], "2l_CF": ["-0.211442674874950373606022668037491952718373950602838643090124890619395577966", "-0.432847857131265419250886625146079968256396368273449861038223851113808801277"], "2l_CA": ["0.136741885799770504914077168879931891674065707048359216925182225288808349337", "0.338811774984689193411784292622006466302389212091670333547326428813368153264"]}, "+++-": {"1l": ["0.000000005675452500347052992530347961169030428742602135709953532787168781198177656", "0.00000010322220636446362111527418726942604437035283600572477352736450282331643814"], "2l_CF": ["-0.00000717399999790130003910308948945361862352397736766269402570902643143964974558", "-0.000014696535734484212200945890316433093885202051865385887225647623045836205681"], "2l_CA": ["0.00000462180796276463509808984715454310666343982743861760751948701674793237812812", "0.0000114198163498633847136279556462112352937778602512884039032224723373522670688"]}, "++0+": {"1l": ["-0.000167934675946424408227819302351555235569202614572856617180646169691392752998", "-0.00312432369665873135036561269165836840632427882139046525740980372023884579622"], "2l_CF": ["0.211442674874950373606022668037491952718373950385985914698615381062911400678", "0.432847857131265419250886625146079968256396368444391807521205433960724242675"], "2l_CA": ["-0.136741885799770504914077168879931891674065708229404268656663724830794861566", "-0.33881177498468919341178429262200646630238921215749326326239605571271644379"]}, "++00": {"1l": ["-0.0000000132231985930839691167203120923650840976546762866656302376497127270319043343", "-5.89048643359424614549697489353698649651623916956713024875179251579788735228"], "2l_CF": ["4.65926514024320189411269879780733352204843712691221248846093691137932415763", "11.0617300946370191769614699444627163144343550153496033067595684287497582164"], "2l_CA": ["-22.7445624867559415911435217591524420440377274297434325324519945899576586515", "-56.649697391867610378407883536485552070044308355006331082912377638801112327"]}, "++0-": {"1l": ["0.000100760805567854644936691581410933141341521568765107410942283317302876452317", "0.00187459421799523881021936761499502104379456729283454434758858203760183824373"], "2l_CF": ["-0.133545436851683277641647714877656177257435660964925478433533454845125399924", "-0.280047449020294894429412967013816689763577393313703126475453255622767646561"], "2l_CA": ["0.0855962789936084873247136709408102955333569409581612933832988286874907742825", "0.215189747582698549398024902276154399086950909938832293306027229017033123025"]}, "++-+": {"1l": ["0.00000000567545250034705299253034796116903042874260213570995353278716878119868066739", "0.000000103222206364463621115274187269426044370352836005724773527364502831357162371"], "2l_CF": ["-0.0000071739999979013000391030894894536186235239773676626940257090264325313736007", "-0.0000146965357344842122009458903164330938852020518653858872256476230495414583571"], "2l_CA": ["0.00000462180796276463509808984715454310666343982743861760751948701674855281727064", "0.0000114198163498633847136279556462112352937778602512884039032224723397793006961"]}, "++-0": {"1l": ["-0.000100760805567854644936691581410933141341521568755758866732447390178967584114", "-0.00187459421799523881021936761499502104379456729283198084183593635728860650935"], "2l_CF": ["0.133545436851683277641647714877656177257435661181778206825042964401615244178", "0.280047449020294894429412967013816689763577393142761179992471672775865582419"], "2l_CA": ["-0.0855962789936084873247136709408102955333569397771162416518173291455004694682", "-0.21518974758269854939802490227615439908695090987300936359095760211773513501"]}, "++--": {"1l": ["0.849216400785308783181195597339667891615721799087571422834327906139998924341", "37.3036720114650548845297800587830895008052852818133154736639434495119473004"], "2l_CF": ["-2346.48330807657178478143312453522435462541515909624896107640607682519498715", "-4900.25074865382149446532735903169454166314370446508995447098264419236166856"], "2l_CA": ["1515.59148899177899230965811294583333082207142474544164717937186514897740349", "3826.49558771569190210204554709436336829928641502492916981203058456179222041"]}, "+-++": {"1l": ["0.00000000405992482572709754443955248620001112343004190101186201240393023100621258605", "-2.94524311002835313447502902190408020326286352334025021284142977903748492278"], "2l_CF": ["399.895893827833747815351405516394454356980912484656045930630332894501419586", "1357.4107498038077753363740810314606306833654438209584509111721595958540848"], "2l_CA": ["-227.251277940745418845721906912297531066653355334724787734881956706443881793", "-889.238180022287566465011941997153112835129841145441192779675240819395137548"]}, "+-+0": {"1l": ["-0.000217963724783612501182019027434790226636147685869384647187549418040509892158", "0.000000000000245392876510802667067517884183719535451105889522637555976778626394132342842"], "2l_CF": ["0.0185868291452596486124192174317232438589193313999684264440260984808359815505", "0.0625339048239047139874541907702503947242645432860711084281769221716778269167"], "2l_CA": ["-0.0126748016455343834353120318956647394646595074094157038749257637489184728073", "-0.0402108560078636568198830853651558298958484132974284028582148893612355228515"]}, "+-+-": {"1l": ["5.32556230971119657484090153329214694125657862152778475777695725184176046542", "-3.33794219559434510242882992910064656239636944497763299323285730526305934786"], "2l_CF": ["-13.4179940175257317525562157642102846566634503395894771004481416060761576918", "7.93395949369206984219494272101514691868540763361636674071118384556820628171"], "2l_CA": ["54.0396153241595545538075026789692215594439650926504790150672604348635038986", "-48.2592238440052623235089351389653136003490405111599728498940125496562399562"]}, "+-0+": {"1l": ["-0.000000000000210919685315080863961602292841215270305039284537053680625171100496563843336", "0.000131715275963980641825116377439440677072251466965758736309028450716797292145"], "2l_CF": ["-0.0178838880384664799797805872037174965550771520930016994737055715593514810245", "-0.0606884332719600733790831958123764852892511272632324946003051841009620471887"], "2l_CA": ["0.0101629861014550686675145020487474003114891528242828361789087987018070689977", "0.0397595299030691466978125399482111654031188620021613505139197288454727197061"]}, "+-00": {"1l": ["0.00000000999214324384405822053872114242704548743341713306429348996108653641037601183", "0.00000000709312714761967461918045155113842338213391235711397634881677309670859992626"], "2l_CF": ["-0.00000163962617895614064682271344181397425677497810343713153161631087869090937071", "-0.00000562009324214687137877694916145100516980774830849771004770485741212797322768"], "2l_CA": ["0.0000010434131404152216669623899934790367881036701525047572968442706082890840653", "0.00000369783507644567921832499851949774393701204887736514845289348980454483022062"]}, "+-0-": {"1l": ["-0.000217963724783612501182019027434790226636147685880038774156355167792695945283", "0.00000000000024539287651080266706751788418371953545110588952263755597674232568322097984"], "2l_CF": ["0.018586829145259648612419217431723243858919330103421734641031144217331117506", "0.0625339048239047139874541907702503947242645432860711084281769221716647929572"], "2l_CA": ["-0.0126748016455343834353120318956647394646595090642640501000061260994143134941", "-0.0402108560078636568198830853651558298958484133262909117120993091584842509098"]}, "+--+": {"1l": ["0.00000000000000000492985547114427681618356248125901886360452751684939825174747459966336542367", "-0.00000000601320468319212391997501098043641277332900273273206193632478360811001269212"], "2l_CF": ["0.000000816711138121974391809603526629332230719183850516130668279517569088714353694", "0.00000277179369444762340326250997744045896825191589913582593435879165195517356018"], "2l_CA": ["-0.000000464099869966946796162699835990088535104391782677274797643895211027181145172", "-0.00000181610080209379145122288197036910151465637345396312331200638235165906887492"]}, "+--0": {"1l": ["-0.000000000000210919685315080863961602292841215270315693411505859430377357153736578807028", "0.000131715275963980641825116377439440677072251466965758736309028450716797292128"], "2l_CF": ["-0.0178838880384664799797805872037174965550771533895483912767005258228554185556", "-0.0606884332719600733790831958123764852892511272632324946003051841009620471811"], "2l_CA": ["0.0101629861014550686675145020487474003114891511694344899538284363513117864583", "0.0397595299030691466978125399482111654031188619732988416600353090482234003286"]}, "+---": {"1l": ["0.00000000405992482572709754443955248620001112343004190101186201240393023100624402099", "-2.94524311002835313447502902190408020326286352334025021284142977903748492413"], "2l_CF": ["399.89589382783374781535140551639445435698091248465604593063033289450141977", "1357.41074980380777533637408103146063068336544382095845091117215959585408543"], "2l_CA": ["-227.251277940745418845721906912297531066653355334724787734881956706443881898", "-889.238180022287566465011941997153112835129841145441192779675240819395137958"]}, "-+++": {"1l": ["0.00000000405992482572709754443955248620001112343004190101186201240393023100671560462", "-2.94524311002835313447502902190408020326286352334025021284142977903748492413"], "2l_CF": ["399.89589382783374781535140551639445435698091248465604593063033289450141977", "1357.41074980380777533637408103146063068336544382095845091117215959585408543"], "2l_CA": ["-227.251277940745418845721906912297531066653355334724787734881956706443881898", "-889.238180022287566465011941997153112835129841145441192779675240819395137958"]}, "-++0": {"1l": ["0.000000000000210919685315080863961602292841215270315693411505859430377357153736599896888", "-0.000131715275963980641825116377439440677072251466965758736309028450716797292128"], "2l_CF": ["0.0178838880384664799797805872037174965550771533895483912767005258228554185556", "0.0606884332719600733790831958123764852892511272632324946003051841009620471811"], "2l_CA": ["-0.0101629861014550686675145020487474003114891511694344899538284363513117864582", "-0.0397595299030691466978125399482111654031188619732988416600353090482234003286"]}, "-++-": {"1l": ["0.00000000000000000492985547114427681618356248125901886360452751684939825174747459966430859092", "-0.00000000601320468319212391997501098043641277332900273273206193632478360811001269212"], "2l_CF": ["0.000000816711138121974391809603526629332230719183850516130668279517569088714353694", "0.00000277179369444762340326250997744045896825191589913582593435879165195517356018"], "2l_CA": ["-0.000000464099869966946796162699835990088535104391782677274797643895211027181145172", "-0.00000181610080209379145122288197036910151465637345396312331200638235165906887492"]}, "-+0+": {"1l": ["0.000217963724783612501182019027434790226636147685880038774156355167792695945283", "-0.00000000000024539287651080266706751788418371953545110588952263755597674232568322097984"], "2l_CF": ["-0.0185868291452596486124192174317232438589193301034217346410311442173264809983", "-0.0625339048239047139874541907702503947242645432860711084281769221716647929572"], "2l_CA": ["0.0126748016455343834353120318956647394646595090642640501000061260994143134941", "0.0402108560078636568198830853651558298958484133262909117120993091584796144021"]}, "-+00": {"1l": ["0.00000000999214324384405822053872114242704548743341713306429348996108653641037601183", "0.00000000709312714761967461918045155113842338213391235711397634881677309670859992626"], "2l_CF": ["-0.00000163962617895614064682271344181397425677497810343713153161631087869090937071", "-0.00000562009324214687137877694916145100516980774830849771004770485741212853920763"], "2l_CA": ["0.00000104341314041522166696238999347903678810367015250475729684427060828894257031", "0.00000369783507644567921832499851949774393701204887736514845289348980454539620056"]}, "-+0-": {"1l": ["0.000000000000210919685315080863961602292841215270305039284537053680625171100496587745178", "-0.000131715275963980641825116377439440677072251466965758736309028450716797292145"], "2l_CF": ["0.0178838880384664799797805872037174965550771520930016994737055715593514810245", "0.0606884332719600733790831958123764852892511272632324946003051841009620471887"], "2l_CA": ["-0.0101629861014550686675145020487474003114891528242828361789087987018070689976", "-0.0397595299030691466978125399482111654031188620021613505139197288454727197061"]}, "-+-+": {"1l": ["5.32556230971119657484090153329214694125657862152778475777695725184176046542", "-3.33794219559434510242882992910064656239636944497763299323285730526305934786"], "2l_CF": ["-13.4179940175257317525562157642102846566634503395894771004481416060761576928", "7.93395949369206984219494272101514691868540763361636674071118384556820628171"], "2l_CA": ["54.0396153241595545538075026789692215594439650926504790150672604348635038993", "-48.259223844005262323508935138965313600349040511159972849894012549656239955"]}, "-+-0": {"1l": ["0.000217963724783612501182019027434790226636147685869384647187549418040509892158", "-0.000000000000245392876510802667067517884183719535451105889522637555976778626394132342842"], "2l_CF": ["-0.0185868291452596486124192174317232438589193313999684264440260984808359815505", "-0.0625339048239047139874541907702503947242645432860711084281769221716778269167"], "2l_CA": ["0.0126748016455343834353120318956647394646595074094157038749257637489184728073", "0.0402108560078636568198830853651558298958484132974284028582148893612355228515"]}, "-+--": {"1l": ["0.0000000040599248257270975444395524862000111234300419010118620124039302310067470475", "-2.94524311002835313447502902190408020326286352334025021284142977903748492278"], "2l_CF": ["399.895893827833747815351405516394454356980912484656045930630332894501419586", "1357.4107498038077753363740810314606306833654438209584509111721595958540848"], "2l_CA": ["-227.251277940745418845721906912297531066653355334724787734881956706443881793", "-889.238180022287566465011941997153112835129841145441192779675240819395137548"]}, "--++": {"1l": ["0.849216400785308783181195597339667891615721799087571422834327906139998924334", "37.3036720114650548845297800587830895008052852818133154736639434495119473004"], "2l_CF": ["-2346.48330807657178478143312453522435462541515909624896107640607682519498715", "-4900.25074865382149446532735903169454166314370446508995447098264419236166856"], "2l_CA": ["1515.59148899177899230965811294583333082207142474544164717937186514897740348", "3826.49558771569190210204554709436336829928641502492916981203058456179222042"]}, "--+0": {"1l": ["0.000100760805567854644936691581410933141341521568755758866732447390178967584114", "0.00187459421799523881021936761499502104379456729283198084183593635728860650935"], "2l_CF": ["-0.133545436851683277641647714877656177257435661181778206825042964401615244178", "-0.280047449020294894429412967013816689763577393142761179992471672775865582419"], "2l_CA": ["0.0855962789936084873247136709408102955333569397771162416518173291455004694682", "0.21518974758269854939802490227615439908695090987300936359095760211773513501"]}, "--+-": {"1l": ["0.00000000567545250034705299253034796116903042874260213570995353278716878119830340049", "0.000000103222206364463621115274187269426044370352836005724773527364502831357162371"], "2l_CF": ["-0.00000717399999790130003910308948945361862352397736766269402570902643253123210572", "-0.0000146965357344842122009458903164330938852020518653858872256476230495414583571"], "2l_CA": ["0.00000462180796276463509808984715454310666343982743861760751948701674855267577566", "0.0000114198163498633847136279556462112352937778602512884039032224723397793006961"]}, "--0+": {"1l": ["-0.000100760805567854644936691581410933141341521568765107410942283317302876452316", "-0.00187459421799523881021936761499502104379456729283454434758858203760183824373"], "2l_CF": ["0.133545436851683277641647714877656177257435660964925478433533454845120763417", "0.280047449020294894429412967013816689763577393313703126475453255622767646561"], "2l_CA": ["-0.0855962789936084873247136709408102955333569409581612933832988286874907742825", "-0.215189747582698549398024902276154399086950909938832293306027229017023850009"]}, "--00": {"1l": ["-0.0000000132231985930839691167203120923650840976546762866656302376497127270319043343", "-5.89048643359424614549697489353698649651623916956713024875179251579788735228"], "2l_CF": ["4.65926514024320189411269879780733352204843712691221248846093691137932415763", "11.0617300946370191769614699444627163144343550153496033067595684287497582158"], "2l_CA": ["-22.7445624867559415911435217591524420440377274297434325324519945899576586513", "-56.6496973918676103784078835364855520700443083550063310829123776388011123276"]}, "--0-": {"1l": ["0.000167934675946424408227819302351555235569202614572856617180646169691392752999", "0.00312432369665873135036561269165836840632427882139046525740980372023884579622"], "2l_CF": ["-0.211442674874950373606022668037491952718373950385985914698615381062911400678", "-0.432847857131265419250886625146079968256396368444391807521205433960724242675"], "2l_CA": ["0.136741885799770504914077168879931891674065708229404268656663724830794861566", "0.338811774984689193411784292622006466302389212157493263262396055712711807282"]}, "---+": {"1l": ["0.00000000567545250034705299253034796116903042874260213570995353278716878119880643417", "0.00000010322220636446362111527418726942604437035283600572477352736450282331643814"], "2l_CF": ["-0.00000717399999790130003910308948945361862352397736766269402570902643143979124057", "-0.000014696535734484212200945890316433093885202051865385887225647623045836205681"], "2l_CA": ["0.0000046218079627646350980898471545431066634398274386176075194870167479325196231", "0.0000114198163498633847136279556462112352937778602512884039032224723373522670688"]}, "---0": {"1l": ["-0.000167934675946424408227819302351555235569202614563508072970810242567483885106", "-0.0031243236966587313503656126916583684063242788213879017516571580399255876581"], "2l_CF": ["0.211442674874950373606022668037491952718373950602838643090124890619395577966", "0.432847857131265419250886625146079968256396368273449861038223851113808801277"], "2l_CA": ["-0.136741885799770504914077168879931891674065707048359216925182225288808349337", "-0.338811774984689193411784292622006466302389212091670333547326428813368153264"]}, "----": {"1l": ["5.9144900021814132866144322148324108100436716641321428454920892096316053298", "103.621311142958485790360500163286359724459125782814765204461582431160442451"], "2l_CF": ["-6524.83482720957151913509560840531611931994094394302921761009136850672704119", "-13602.7950198675879893536510290532908476902191587929394706143497100739833535"], "2l_CA": ["4238.99519044528458231405698717516621501161953018037749642395892880871957773", "10618.6282684173037532732396032961802753934963617946752708169259293989465295"]}}, "A": {"1l": {"1": ["-0.719072048208908952399509351975436913857497885242001306247398700611255049923", "-81.7525902880554497192014805789118151512640602333190714341487007214871245108"], "2": ["-5.19541795799615867125220921795373955903882186783900123692163919892249176474", "-26.7774594734711545215551926511668036483811735594779859438572385404904557057"], "4": ["1.60794729918211469229938804249786574602607482785895846146571664268607792452", "11780972507.6524688930760287499168534340895547231370372606774881261483036656"], "5": ["2.54237168813244152541445921378961998150725671997644121828186212435161528932", "19634954165.7593069572915022057689043919098528045585168680947762249583943412"], "8": ["-4.10776965356060383435437671025815225617240858124926191824875868193787105585", "7068583453.41182387243785722797459345971137656580631624864366073139417843485"], "9": ["3.19113088994484505564644087049253703379682105178847450227168525510110125042", "11780972505.5224158432917663250881331316588452041701923124222014517815687026"], "16": ["0.137525869060456502176922103675454873343795951452444677735491960375014829819", "-26703537612.1919464714588034416366054046405403594850146411663006419023369076"], "17": ["-2.53364709473194081343281277768182909941958314589073834903034230839586275863", "-7363107791.36175879220235040833888485847282322089736893779399101179213233415"], "18": ["1.18514344928423338575562761020766826529572632241119261820954435564083525907", "245436953.294570067884089371929937537834472439791967702243498935511664373474"], "3": ["-0.130144359869269027205624375344975204022489082094900438406728587888733683186", "42.6817722919247555661334179502116158922662385226237491090422921941082889147"], "6": ["1.47269138148276565003170977930476511447190724384604585157254446606828168349", "7068583558.31348999030155167804511889622689615681204456122309862422423221119"], "7": ["1.60794729918211469229938804249786574602607482791369668272840480951903611137", "11780972507.6524688930760287499168534340895547231370372605700098800299075651"], "10": ["2.00122478698564270759619569614666191555316293993914910850583764231980731445", "-19634954071.6288334941757233553787297811324918925062806307634715180034520244"], "11": ["-3.46647753735216844847736815960043163615037343850437229641070335157272817779", "-11780972512.9065789266328214914102549508494866008164512863307110682404133658"], "12": ["3.46647753735216844847736815960043163615037343850437229641070335157272817779", "11780972512.9065789266328214914102549508494866008164512863307110682404133658"], "13": ["-2.00122478698564270759619569614666191555316293993914910850583764231980731445", "19634954071.6288334941757233553787297811324918925062806307634715180034520244"], "14": ["-3.19113088994484505564644087049253703379682105178847450227168525510110125042", "-11780972505.5224158432917663250881331316588452041701923124222014517815687026"], "15": ["4.10776965356060383435437671025815225617240858124926191824875868193787105585", "-7068583453.41182387243785722797459345971137656580631624864366073139417843485"], "19": ["1.61129755226868673893316786988436607352717804695386802162412276112820499271", "8099418576.82980257677840763872276072177214385129918706252044108149588171824"], "20": ["-2.53364709473194081343281277768182909584608031939098432480538323524023589806", "-7363107791.36175879220235040833888485847282322089736893779399101179213233415"]}, "2l_CF": {"1": ["5735.27666682959479242839806999187126058284469597656904812836967052529359903", "13689.6983358087077400809146102067983963635096324918114039171992055932051406"], "2": ["1456.05132453386499099747695920541736272274499461983864071123382988306110608", "2175.4479501946900884590469459272880006565110330072708115094460369609428384"], "4": ["-1599583582805.88446740027429504081764752079858779613680867823152578470042856", "-5429643021165.51807742529075427873351804833812294857626479233805221828401649"], "5": ["-2665972636231.52573378905734327034835067700937701644498465991334256148017917", "-9049405028590.25881360210128146786780001610738115912176232311774825843208151"], "8": ["-959750146940.60515509604407902419050912017182212840813278892501342301654514", "-3257785808256.61457935894889395948135269119708170286551744504746062708521512"], "9": ["-1599583582720.29854575712307740575679388056350752936035412841339316258491834", "-5429643021422.93959460525163096786075986813125162800320139829168214903573882"], "16": ["3625722782539.50187490587569124194029579224990033923171550385103695968233209", "12307190835197.657832821524063050947578673450090594440428489108238160901682"], "17": ["1003595051777.81616654444325344281881973046525621393850784596487500752752963", "3422295643363.63816576243945876169005602769875157273281633247303246661729421"], "18": ["-26899136564.6382591312142034146661115317502504498765714871293580199577930452", "-74572798551.9535455846902161230759539757642296260864100329223086977679778866"], "3": ["-3148.85581377381458456637111716301997222260831822724446447213234826458938434", "-7975.00111798270800962754341516892657877318298043174022134753255847138643449"], "6": ["-959750153977.330144821779271663029054271703974182691548478089154223904041655", "-3257785823827.08900716617304517490977469147633017151672762182342586116335219"], "7": ["-1599583582805.88446740027429504081764752079858779613676341068593423580976944", "-5429643021165.51807742529075427873351804833812294857625762537906369481105693"], "10": ["2665972629944.6916803014015461721468636792406188889935296076107809919606917", "9049405014718.63303452483015983761040066312590498632773109312736789808155465"], "11": ["1599583583224.62344750043474496830533671295836894225351694504628263987973704", "5429643022263.35768832949123040224821673867915917991176573571891461645899564"], "12": ["-1599583583224.62344750043474496830533671295836894225351694504628263987973704", "-5429643022263.35768832949123040224821673867915917991176573571891461645899564"], "13": ["-2665972629944.6916803014015461721468636792406188889935296076107809919606917", "-9049405014718.63303452483015983761040066312590498632773109312736789808155465"], "14": ["1599583582720.29854575712307740575679388056350752936035412841339316258491834", "5429643021422.93959460525163096786075986813125162800320139829168214903573882"], "15": ["959750146940.60515509604407902419050912017182212840813278892501342301654514", "3257785808256.61457935894889395948135269119708170286551744504746062708521512"], "19": ["-1097400522590.30859830018032200271732390780675804879491818938053752111374545", "-3712233177973.04056024186450829908520824719111455981614122742630731144477903"], "20": ["1003595051777.81616654444325344281881973046569108891995048382049504734696531", "3422295643363.63816576243945876169005602769875157273281633247303246661729421"]}, "2l_CA": {"1": ["-3592.62771285848439615036713121091541076317844887723377938323142678309184312", "-10151.5362780797620205727046013972100482371964261150566489383058755494525129"], "2": ["-1025.11961252339562768493300865171481407480852649382714227662552600640793496", "-1949.15563639229217640279240709844635591730478920568379609231059417681369589"], "4": ["909005116408.723703978826675724782180703799209900677421462146294571879429771", "3556952735192.71425086329213042203624227079191627810745040996898884895750959"], "5": ["1515008526343.52788328746973777335119585091309986313518747896410724091536323", "5928254554312.4990914692382016530474200214695781060856689184346293307201811"], "8": ["545403067988.101482148120931415706511727762971699482761459196689653947304605", "2134171637349.39901351669944007460291986194837758107972161909376285250357646"], "9": ["909005116348.564555545065442518377538903214112388896106223286627001645149428", "3556952735282.4846301324609154515354923515860028868574700706692476684703104"], "16": ["-2060411593961.35214742509935583665322618186507008110382079292597201757513312", "-8062426190522.9535310073296449029948435354161666071977407912071309851752277"], "17": ["-570055853805.248082717092498069631410885279957906607831258942983044791603025", "-2242971998378.10959644432897221842847391864398708987144892570962091697241078"], "18": ["15724846155.6996778948243531364152332065545177764688651669651521762603360388", "45677197355.9632396447773276028648581604997814629387015220988784751036675573"], "3": ["1940.68545155225585031109904536644613566001047480891935080656976163459427464", "5791.49776783808061809813185485050569091672965186228587961391821262083892883"], "6": ["545403072484.304763490494009922927916098173074866615891081244898805061147876", "2134171649118.4963667387672030538882227546596890562128651164435267664544301"], "7": ["909005116408.723703978826675724782180703799209900677441326953324840486227185", "3556952735192.71425086329213042203624227079191627810744886035623457361200482"], "10": ["-1515008522327.00008785023723813107693500799870141260719566378919179589388553", "-5928254543809.07317079421883162695198325305357578871546106451734103318058558"], "11": ["-909005116678.024349145525444756106116441047391178637425555719056238046962073", "-3556952735971.71357824541928775489407296369653981129176740938346257795466247"], "12": ["909005116678.024349145525444756106116441047391178637425555719056238046962073", "3556952735971.71357824541928775489407296369653981129176740938346257795466247"], "13": ["1515008522327.00008785023723813107693500799870141260719566378919179589388553", "5928254543809.07317079421883162695198325305357578871546106451734103318058558"], "14": ["-909005116348.564555545065442518377538903214112388896106223286627001645149428", "-3556952735282.4846301324609154515354923515860028868574700706692476684703104"], "15": ["-545403067988.101482148120931415706511727762971699482761459196689653947304605", "-2134171637349.39901351669944007460291986194837758107972161909376285250357646"], "19": ["623784422048.218824073213348035133919721633530228575472226541280992658639638", "2431786507377.87207138068886523484389956308738198522737083709125820458061633"], "20": ["-570055853805.248082717092498069631410885279402853597858857570132311948550049", "-2242971998378.10959644432897221842847391864397740909166554084689789109335921"]}}, "sec": 337.3}

==> anc/paper2/zz/points/zz_b2o3_d10_p80.json <==
{"beta": "2/3", "delta_exp": 10, "dps": 80, "x": "0.2", "s": "7.2", "t": "-0.2000000001", "pT2": "0.000000000066666666665277777777777777777777777777777777777777777777777777777777777402498592", "G": ["-10.728617506023722464233641312997499771483318836213386292646067181624265930829296", "1.5707963267948966192313216916397514420985846996875529104874722961539082031431045"], "li22_max_rate": 0.9999999999993333, "li22_bad_order": 0, "M": {"++++": {"1l": ["15.305409434617734075031143002772719919255468594485536228022110042334485067375812", "195.75016020417714105453338056482508356553430611205310869316580293544181812619622"], "2l_CF": ["-13118.449512450290139868560712420259626386322216527776913614828794072896077121539", "-28873.246673549669799901633284441112242667602929669430920485563480018793880917528"], "2l_CA": ["8768.8445551006494350714722502131427219793853800593910380903246629644031376675337", "23248.700896243574183509917530986905408414708755269751968282340232543310374796507"]}, "+++0": {"1l": ["0.000052062547567084795939599933425490702691801210645066266310657669681689976023117561", "0.00047439207023440972462992180767982285696951209539686905552751467132579128396279155"], "2l_CF": ["-0.03076967272181027676506573489453672250480338927988677667406263494958029768306179", "-0.056241062085800049198536623541388746003879716608493120280357258795438478254434978"], "2l_CA": ["0.021261915214026687094220101499091667420035234460172497485596581728870003157910224", "0.048804738552587934962822399172114665908350158094885569409823177633844441867818245"]}, "+++-": {"1l": ["0.00000000024943266097350071242902511363409691106816442734651698160804838321182513140766754", "0.00000000095057292688503499004055565794100917924003429224819667297411950043613250097099685"], "2l_CF": ["-0.000000070620501649247872284030822090301648634895861382743872812326880075506915931305312", "-0.000000083519690089033977058165700220432414649707996340353995502375852623937463107023358"], "2l_CA": ["0.000000050218979508773749253112074019159139498962429154498564545496749289777349783068916", "0.000000076763770578199137330146755599912737743466541813016820147507087743187871096058306"]}, "++0+": {"1l": ["-0.000052062547567084795939599933425490702691801210645093737173579022538960368870331494", "-0.00047439207023440972462992180767982285696951209539685873669040439807588226865063756"], "2l_CF": ["0.03076967272181027676506573489453672250480338927198510080316418290317059506110229", "0.056241062085800049198536623541388746003879716607375816367668883978957494582102199"], "2l_CA": ["-0.021261915214026687094220101499091667420035234436454135528875514823938461204670094", "-0.048804738552587934962822399172114665908350158094262642729728766150794621337016341"]}, "++00": {"1l": ["-0.00000000074607635979208253000590144380330332600770267170762454144640104204481557419435057", "-3.490658506494852481533360247031713296670874163512672790238043420773458820891073"], "2l_CF": ["0.73647040189184848012569376636445830785305291979547546843943253649471063406218106", "6.9452895437471107915111713823210866615117422364231871073660924829998281947456378"], "2l_CA": ["-8.4923151361466506922082077260708352935073458191935418933454766369093963125754896", "-38.600020048042527070826376668359383180192607612817203985658483913176206298059525"]}, "++0-": {"1l": ["0.000010412509513416959187919986685098140538360242129052345309132010922212771849595921", "0.000094878414046881944925984361535964571393902419079382265612559318531736386993004977"], "2l_CF": ["-0.0077908429577938108595973128380252212648091602795580531664222674893403153149503163", "-0.017054130073327115400973102354628736073719621592474499850396846300628988612694637"], "2l_CA": ["0.0051219945908472865614023697778331468365765149912300188520582537772650671554697206", "0.013076921058136929268322315700085169400284165633403112933819453414309778969250808"]}, "++-+": {"1l": ["0.00000000024943266097350071242902511363409691106816442734651698160804838321182513814116701", "0.00000000095057292688503499004055565794100917924003429224819667297411950043630324399608401"], "2l_CF": ["-0.000000070620501649247872284030822090301648634895861382743872812326880075531520290325305", "-0.00000008351969008903397705816570022043241464970799634035399550237585262402581424308524"], "2l_CA": ["0.000000050218979508773749253112074019159139498962429154498564545496749289791517940510255", "0.000000076763770578199137330146755599912737743466541813016820147507087743247097062734641"]}, "++-0": {"1l": ["-0.000010412509513416959187919986685098140538360242129024874446210658064942379002356249", "-0.000094878414046881944925984361535964571393902419079392584449669591781645401965631103"], "2l_CF": ["0.0077908429577938108595973128380252212648091602874597290373207195357500180220117741", "0.017054130073327115400973102354628736073719621593591803763085221117109971990502955"], "2l_CA": ["-0.0051219945908472865614023697778331468365765150149483808087793206821966089896438707", "-0.013076921058136929268322315700085169400284165634026039613913864897359599559120711"]}, "++--": {"1l": ["-1.3077836226152906369987542798890912032297812562205785508794429397301447414802345", "7.8300064081670856421813352225930033426213722444821243477260759161494236648157267"], "2l_CF": ["-520.87412882518307473334312027704442599075018089714869054334718646619736398643628", "-1156.6931133045924551415399089330223763342496789847295161623167891518460574876635"], "2l_CA": ["336.98015950781745825304666574406938663229219637908725178920685075404960978922019", "933.03451534085434201257729272459358531167369369664723428447669946871191394411442"]}, "+-++": {"1l": ["0.00000000010204040404664192263344207745186800347701393315529191586388900068902813538087764", "-1.7453292520510527776862620648017455420838491626845453153948660986185395321301645"], "2l_CF": ["251.4700196596887223255329676225180857110868610628800378188978284706189875441398", "903.07738715424332790601007695456462109837664203313844813643033502296362392014"], "2l_CA": ["-144.78379059469029316275174515945679162092845324501369371005369204317409197493032", "-605.41781061316084380397143900653889437199904214902587923795648781822495380506197"]}, "+-+0": {"1l": ["-0.000053402974907863771066535168249293722481969227662344132340192476856253366409864499", "0.0000000000000165584766867629562726408174883053810670014459707740775337977105930217816447129"], "2l_CF": ["0.0024042292090983807432146015294284174197784890853788926505524827224140728752697921", "0.010566173646312298488270190413072427502495639012956540158248111668040544432005708"], "2l_CA": ["-0.0022907963988781556877267872881118408405044486427192335675210531184143144676482229", "-0.0085700168905988326382597642722850773701907504895657853744396876941813498500880905"]}, "+-+-": {"1l": ["10.413568949058145886161932308429722577001041867080423199679312090956348217692596", "-4.5378560566420250481340527312052067054711704111679145431255163506520529195797887"], "2l_CF": ["-6.7132455995951684469728929678201423592388464368737040097502007804351729657533588", "16.10884884533318051397062782481135483476501462141243593265282722640914080837712"], "2l_CA": ["106.07424485691882134489182958524465598728931858018607979302083997810758180092254", "-97.637104726833346791129768291984621041842562918632743880553649024827642349697417"]}, "+-0+": {"1l": ["-0.0000000000000013377783122844331916820424531336824362305849905758361311478930154374141684236569", "0.000015114994698725183915241916479623044727744061303337693574659025074516627241256198"], "2l_CF": ["-0.0021777942528935167216850052996727460200772799780957623702589950612464481694699367", "-0.0078046618238541482356573679513687954988923515304492526160797277924079387310785359"], "2l_CA": ["0.0012538644069282529079310366746660950011255276987864383147627952469443645003700058", "0.0052349631562710587076328301038259435380960073458258684825096361802157971325778162"]}, "+-00": {"1l": ["0.00000000045129184593836495041473537143884551082583786396272372607983779308226579498453199", "0.00000000049160107239076613734711089662115747966309525504775503573337625334005047873538617"], "2l_CF": ["-0.000000042405805778412271592851385969394032553650418269687605906038382507423300202261039", "-0.00000018499989107122694715414027429881103405918331626979911329119443862692472409681619"], "2l_CA": ["0.000000036781523591008754909261548563126013375300186042555234094074797741350027739080458", "0.00000015642876775262016109942855259754861426048841349794502569994161625100551171477464"]}, "+-0-": {"1l": ["-0.000053402974907863771066535168249293722481969227662364492499588184563638392519716181", "0.000000000000016558476686762956272640817488305381067014238636210772041318086310373230284956809"], "2l_CF": ["0.002404229209098380743214601529428417419778489073503414335754289952866939857801742", "0.010566173646312298488270190413072427502495639010441399792070477933474384021629236"], "2l_CA": ["-0.0022907963988781556877267872881118408405044486070594405379725473019932884286501789", "-0.0085700168905988326382597642722850773701907504886226077371230750437190394349959594"]}, "+--+": {"1l": ["0.0000000000000000000036221439873176653704513410240667171471546844784676804585225313920740301036839042", "-0.00000000015029224111764895565237535161178029084100545168243994636065485072381325605778788"], "2l_CF": ["0.000000021694978457371877821072935105179939438743200782997991232084859062295653558042476", "0.000000077804263732203117817490352069589287812265488177274358413506495851480572198738572"], "2l_CA": ["-0.000000012487800905392624986166273923403683097396968880486256530781988648650705768987153", "-0.000000052214075796536303496629281573311019598426916850521349455009292237585770786141325"]}, "+--0": {"1l": ["-0.0000000000000013377783122844331916820424531336824362509451499715438385329191253061903293266275", "0.000015114994698725183915241916479623044727744061303350486240095719582037003628059686"], "2l_CF": ["-0.0021777942528935167216850052996727460200772799899712406850571878307935812830741742", "-0.0078046618238541482356573679513687954988923515329643929822573615269740993887814823"], "2l_CA": ["0.0012538644069282529079310366746660950011255277344462313443113010633653906195935787", "0.0052349631562710587076328301038259435380960073467690461198262488306781073792156084"]}, "+---": {"1l": ["0.00000000010204040404664192263344207745186800347701393315529191586388900068902813837351442", "-1.7453292520510527776862620648017455420838491626845453153948660986185395321298059"], "2l_CF": ["251.47001965968872232553296762251808571108686106288003781889782847061898754408814", "903.07738715424332790601007695456462109837664203313844813643033502296362391995448"], "2l_CA": ["-144.78379059469029316275174515945679162092845324501369371005369204317409197490057", "-605.41781061316084380397143900653889437199904214902587923795648781822495380493759"]}, "-+++": {"1l": ["0.00000000010204040404664192263344207745186800347701393315529191586388900068902814211434722", "-1.7453292520510527776862620648017455420838491626845453153948660986185395321298059"], "2l_CF": ["251.47001965968872232553296762251808571108686106288003781889782847061898754408813", "903.07738715424332790601007695456462109837664203313844813643033502296362391995448"], "2l_CA": ["-144.78379059469029316275174515945679162092845324501369371005369204317409197490057", "-605.41781061316084380397143900653889437199904214902587923795648781822495380493759"]}, "-++0": {"1l": ["0.0000000000000013377783122844331916820424531336824362509451499715438385329191253061903617231899", "-0.000015114994698725183915241916479623044727744061303350486240095719582037003628059686"], "2l_CF": ["0.0021777942528935167216850052996727460200772799899712406850571878307935812830741742", "0.0078046618238541482356573679513687954988923515329643929822573615269740993887814823"], "2l_CA": ["-0.0012538644069282529079310366746660950011255277344462313443113010633653906195935787", "-0.0052349631562710587076328301038259435380960073467690461198262488306781073792156084"]}, "-++-": {"1l": ["0.0000000000000000000036221439873176653704513410240667171471546844784676804585225313920740303842463642", "-0.00000000015029224111764895565237535161178029084100545168243994636065485072381325605778788"], "2l_CF": ["0.000000021694978457371877821072935105179939438743200782997991232084859062295653558042475", "0.000000077804263732203117817490352069589287812265488177274358413506495851480572198738572"], "2l_CA": ["-0.000000012487800905392624986166273923403683097396968880486256530781988648650705768987153", "-0.000000052214075796536303496629281573311019598426916850521349455009292237585770786141325"]}, "-+0+": {"1l": ["0.000053402974907863771066535168249293722481969227662364492499588184563638392519716181", "-0.000000000000016558476686762956272640817488305381067014238636210772041318086310373230284956809"], "2l_CF": ["-0.0024042292090983807432146015294284174197784890735034143357542899528669398401148688", "-0.010566173646312298488270190413072427502495639010441399792070477933474384021629236"], "2l_CA": ["0.0022907963988781556877267872881118408405044486070594405379725473019932884374936155", "0.0085700168905988326382597642722850773701907504886226077371230750437190394349959594"]}, "-+00": {"1l": ["0.00000000045129184593836495041473537143884551082583786396272372607983779308226579498453199", "0.00000000049160107239076613734711089662115747966309525504775503573337625334005047873538617"], "2l_CF": ["-0.000000042405805778412271592851385969394032553650418269687605906038382507423300202261039", "-0.00000018499989107122694715414027429881103405918331626979911329119443862692472409681619"], "2l_CA": ["0.000000036781523591008754909261548563126013375300186042555234094074797741350026659559389", "0.00000015642876775262016109942855259754861426048841349794502569994161625100551171477464"]}, "-+0-": {"1l": ["0.000000000000001337778312284433191682042453133682436230584990575836131147893015437414252654719", "-0.000015114994698725183915241916479623044727744061303337693574659025074516627241256198"], "2l_CF": ["0.0021777942528935167216850052996727460200772799780957623702589950612464481694699367", "0.007804661823854148235657367951368795498892351530449252616079727792407938731078536"], "2l_CA": ["-0.0012538644069282529079310366746660950011255276987864383147627952469443645003700058", "-0.0052349631562710587076328301038259435380960073458258684825096361802157971325778162"]}, "-+-+": {"1l": ["10.413568949058145886161932308429722577001041867080423199679312090956348217692596", "-4.5378560566420250481340527312052067054711704111679145431255163506520529195797887"], "2l_CF": ["-6.7132455995951684469728929678201423592388464368737040097502007804351729657533683", "16.108848845333180513970627824811354834765014621412435932652827226409140808377136"], "2l_CA": ["106.07424485691882134489182958524465598728931858018607979302083997810758180092255", "-97.6371047268333467911297682919846210418425629186327438805536490248276423496974"]}, "-+-0": {"1l": ["0.000053402974907863771066535168249293722481969227662344132340192476856253366409864499", "-0.0000000000000165584766867629562726408174883053810670014459707740775337977105930217816447129"], "2l_CF": ["-0.002404229209098380743214601529428417419778489085378892650552482722414072875269792", "-0.010566173646312298488270190413072427502495639012956540158248111668040544432005708"], "2l_CA": ["0.0022907963988781556877267872881118408405044486427192335675210531184143144676482228", "0.0085700168905988326382597642722850773701907504895657853744396876941813498500880905"]}, "-+--": {"1l": ["0.00000000010204040404664192263344207745186800347701393315529191586388900068902814510704292", "-1.7453292520510527776862620648017455420838491626845453153948660986185395321301645"], "2l_CF": ["251.47001965968872232553296762251808571108686106288003781889782847061898754413979", "903.07738715424332790601007695456462109837664203313844813643033502296362392014"], "2l_CA": ["-144.78379059469029316275174515945679162092845324501369371005369204317409197493031", "-605.41781061316084380397143900653889437199904214902587923795648781822495380506197"]}, "--++": {"1l": ["-1.3077836226152906369987542798890912032297812562205785508794429397301447414802346", "7.8300064081670856421813352225930033426213722444821243477260759161494236648157267"], "2l_CF": ["-520.87412882518307473334312027704442599075018089714869054334718646619736398643628", "-1156.6931133045924551415399089330223763342496789847295161623167891518460574876635"], "2l_CA": ["336.98015950781745825304666574406938663229219637908725178920685075404960978922019", "933.03451534085434201257729272459358531167369369664723428447669946871191394411441"]}, "--+0": {"1l": ["0.000010412509513416959187919986685098140538360242129024874446210658064942379002356249", "0.000094878414046881944925984361535964571393902419079392584449669591781645401965631103"], "2l_CF": ["-0.0077908429577938108595973128380252212648091602874597290373207195357500180220117742", "-0.017054130073327115400973102354628736073719621593591803763085221117109971990502955"], "2l_CA": ["0.0051219945908472865614023697778331468365765150149483808087793206821966089896438708", "0.013076921058136929268322315700085169400284165634026039613913864897359599559120711"]}, "--+-": {"1l": ["0.00000000024943266097350071242902511363409691106816442734651698160804838321182513589666733", "0.00000000095057292688503499004055565794100917924003429224819667297411950043630324399608401"], "2l_CF": ["-0.000000070620501649247872284030822090301648634895861382743872812326880075531518940923968", "-0.00000008351969008903397705816570022043241464970799634035399550237585262402581532260631"], "2l_CA": ["0.000000050218979508773749253112074019159139498962429154498564545496749289791517164604486", "0.000000076763770578199137330146755599912737743466541813016820147507087743247096927794507"]}, "--0+": {"1l": ["-0.000010412509513416959187919986685098140538360242129052345309132010922212771849595919", "-0.000094878414046881944925984361535964571393902419079382265612559318531736386993004977"], "2l_CF": ["0.0077908429577938108595973128380252212648091602795580531664222674893403153149503163", "0.017054130073327115400973102354628736073719621592474499850396846300628988612694637"], "2l_CA": ["-0.0051219945908472865614023697778331468365765149912300188520582537772650671554697207", "-0.013076921058136929268322315700085169400284165633403112933819453414309778969250808"]}, "--00": {"1l": ["-0.00000000074607635979208253000590144380330332600770267170762454144640104204481557419435054", "-3.490658506494852481533360247031713296670874163512672790238043420773458820891073"], "2l_CF": ["0.73647040189184848012569376636445830785305291979547546843943253649471063406218106", "6.9452895437471107915111713823210866615117422364231871073660924829998281947456378"], "2l_CA": ["-8.4923151361466506922082077260708352935073458191935418933454766369093963125754896", "-38.600020048042527070826376668359383180192607612817203985658483913176206298059525"]}, "--0-": {"1l": ["0.000052062547567084795939599933425490702691801210645093737173579022538960368870331496", "0.00047439207023440972462992180767982285696951209539685873669040439807588226865063756"], "2l_CF": ["-0.030769672721810276765065734894536722504803389271985100803164182903170595078789163", "-0.056241062085800049198536623541388746003879716607375816367668883978957494582102199"], "2l_CA": ["0.021261915214026687094220101499091667420035234436454135528875514823938461195826657", "0.048804738552587934962822399172114665908350158094262642729728766150794621337016341"]}, "---+": {"1l": ["0.00000000024943266097350071242902511363409691106816442734651698160804838321182514263016594", "0.00000000095057292688503499004055565794100917924003429224819667297411950043613250097099685"], "2l_CF": ["-0.000000070620501649247872284030822090301648634895861382743872812326880075506921868671194", "-0.000000083519690089033977058165700220432414649707996340353995502375852623937463107023358"], "2l_CA": ["0.000000050218979508773749253112074019159139498962429154498564545496749289777354236093327", "0.000000076763770578199137330146755599912737743466541813016820147507087743187871635818841"]}, "---0": {"1l": ["-0.000052062547567084795939599933425490702691801210645066266310657669681689976023117565", "-0.00047439207023440972462992180767982285696951209539686905552751467132579128396279155"], "2l_CF": ["0.03076967272181027676506573489453672250480338927988677667406263494958029768306179", "0.056241062085800049198536623541388746003879716608493120280357258795438478254434978"], "2l_CA": ["-0.021261915214026687094220101499091667420035234460172497485596581728870003157910223", "-0.048804738552587934962822399172114665908350158094885569409823177633844441867818245"]}, "----": {"1l": ["15.305409434617734075031143002772719919255468594485536228022110042334485067375813", "195.75016020417714105453338056482508356553430611205310869316580293544181812619622"], "2l_CF": ["-13118.449512450290139868560712420259626386322216527776913614828794072896077121539", "-28873.246673549669799901633284441112242667602929669430920485563480018793880917528"], "2l_CA": ["8768.8445551006494350714722502131427219793853800593910380903246629644031376675338", "23248.700896243574183509917530986905408414708755269751968282340232543310374796507"]}}, "A": {"1l": {"1": ["-1.7920284318224557736113816573796651377678206966367031058747190833354523673599094", "-114.88005269831466046152505035790417664628035622083124211054500284297353102002154"], "2": ["-13.513381003300367377616876192192859506882260434971361061036200728972561557182718", "-89.596753765526693266111371801855630788099376386043895252509091224070594569957462"], "4": ["1.518414601787683867693046132494030746305245676132159248094497852541443012836638", "26179938812.763319191182462942871618939007568280517552658626012009178415934868643"], "5": ["5.447668011589352250663414822267326694431606271096847258377217449274489532525824", "130899693938.56286244168898401153639481252240697749761389759330799509195973347994"], "8": ["-3.9952443050924474343253706746101941544880743198596038124319956745655418831318434", "5235987726.5198828601059003185721626398553508490072431665059983538855301412770811"], "9": ["0.087510327806705008126211849777836143403030522724405966873857658198651578090391341", "26179938806.612876275475116357112029355705399109743616411015303319323965052362571"], "16": ["-3.043721111329996841747859572247167933901596971503857747004291934202496690415834", "-136135681664.00760149422499351999030181954254819909259286326143314083473872538147"], "17": ["-0.55512657211078618091643564129651504175449833637084677783998786691580507885536815", "-9696273624.4935848567927580866093347983040579289970112845398745204130866062405878"], "18": ["0.47403720951472827612281179021181694563651907590299840799268519072675632831276213", "-10665900974.669190309731181565026861393158168712195637844177124966915444743959062"], "3": ["3.0998120542410554241091436268597229743655259438781620094245439758164984286184261", "106.70098043716587887470614218424074489298620876305649186315880221539927861131859"], "6": ["0.90715622275396246081003591887557169408290898255075619184004225875035093017758849", "5235987800.3625330137926738172877307388795816332913521729494560352656837245595547"], "7": ["1.5184146017876838676930461324940307463052456761318171342116060514987370241688426", "26179938812.763319191182462942871618939007568280517552658625892987057565675515143"], "10": ["-2.6671948072354044146212300176117619674793654407883668848973674127979772795379064", "-130899693882.7666447695648062017542691526542522260779261043951344854597263387068"], "11": ["-2.4226230514305815855872406971498089470892152837476777136546751169129028148294291", "-26179938815.893877404271563492621994793647172524600747481380559837722599571817792"], "12": ["2.4226230514305815855872406971498089470892152837476777136546751169129028148294291", "26179938815.893877404271563492621994793647172524600747481380559837722599571817792"], "13": ["2.6671948072354044146212300176117619674793654407883668848973674127979772795379064", "130899693882.7666447695648062017542691526542522260779261043951344854597263387068"], "14": ["-0.087510327806705008126211849777836143403030522724405966873857658198651578090391341", "-26179938806.612876275475116357112029355705399109743616411015303319323965052362571"], "15": ["3.9952443050924474343253706746101941544880743198596038124319956745655418831318434", "-5235987726.5198828601059003185721626398553508490072431665059983538855301412770811"], "19": ["1.6627612892925587576330865640148882281999217405652000991406121661891009205339184", "35876212403.740180329422063411791560146327547810534048656243335432656186739075377"], "20": ["-0.55512657211078618091643564129651504172511097760028959014076945348524893690990151", "-9696273624.4935848567927580866093347983040579290154759066242725282313580125126492"]}, "2l_CF": {"1": ["8375.4193198218556268811613177589968962829657455203239721333037239415422864054391", "20622.104118193936379916948097509209181623951865598013222796127319453778945759145"], "2": ["6000.3802908901487805775080311704418056968521101835132315553245647698711508851846", "12766.529490712512589237313447822142477972005770084200457109029194781692575511251"], "4": ["-3772050297282.4985100878745318164145602998127077968885525937096844473784517713278", "-13546160812957.007498933058049205141156776508976052542810278610666663246857834761"], "5": ["-18860251477263.721675218716883855986454840792983372003568419057452224326111749706", "-67730804040934.959716042622237315856408823200342972015121434765575868294259233713"], "8": ["-754410056966.18997874749498112850989176773846769821766103070616618445564629661911", "-2709232157147.8923521657567815511665125334879462710675366335828030326929210268552"], "9": ["-3772050296859.7141927055702304493881381143738559002209346292817645965267738680471", "-13546160812955.665234477127144730620203146449182516274345006157297789183919080716"], "16": ["19614661534050.037140962811809927602068174549068890894275924479021530132917780726", "70440036197479.60343827261701478792331475533870295945019208491080184919459678932"], "17": ["1402132621918.3037054658903089000178844182138717404921546252757132718306978641964", "5057117398654.4127346671883478397041074941943911956337426388748958038428856929603"], "18": ["1562146015130.85736142450002618807031086409597044847373025325268204489651013578", "5601868637348.8055866780038431856911666847565117330272457067641197355114806905132"], "3": ["-7804.2511868743859258392020203459003357850374159202933264323181493259836672535018", "-19284.795527011610201572737921361834124425152709955402875432256311990697141693795"], "6": ["-754410062241.93428830856756703178219647896040580979167515514623352526535794505965", "-2709232169502.1296574498491240114505726383054012941005740186099301194164148935498"], "7": ["-3772050297282.4985100878745318164145602998127077968885524025200252210612226571714", "-13546160812957.007498933058049205141156776508976052542810211357228937121681931878"], "10": ["18860251473319.320455693290444235364107908469874791192405786868336184146500868284", "67730804031728.57043447495632241220734414727776875806860055494968706390119625569"], "11": ["3772050297531.9795918243922153170368267555219525830615744448067479223760947331653", "13546160813581.984462333665245939951015195987768330610027431358176712880456440003"], "12": ["-3772050297531.9795918243922153170368267555219525830615744448067479223760947331653", "-13546160813581.984462333665245939951015195987768330610027431358176712880456440003"], "13": ["-18860251473319.320455693290444235364107908469874791192405786868336184146500868284", "-67730804031728.57043447495632241220734414727776875806860055494968706390119625569"], "14": ["3772050296859.7141927055702304493881381143738559002209346292817645965267738680471", "13546160812955.665234477127144730620203146449182516274345006157297789183919080716"], "15": ["754410056966.18997874749498112850989176773846769821766103070616618445564629661911", "2709232157147.8923521657567815511665125334879462710675366335828030326929210268552"], "19": ["-5168090568345.4796344354017782398085699859620160879733253521557509119782282315431", "-18550571576417.784449887321794095551963566733549724975759697908232105544908661285"], "20": ["1402132621918.3037054658903089000178844182138888812686596716748054700343868700495", "5057117398654.4127346671883478397041074941943948259261614081984169385475300303943"]}, "2l_CA": {"1": ["-5397.5347366456541175602131017996547309885819018533267940522882711667200135664137", "-15893.27668401376768900146484864946762636789034959708198762377284294264788640682"], "2": ["-4095.228771430277162905568248556551783797867982104527036277555739748827339652976", "-10382.513265056143044909679679501193259485626910440524661732525639180814877496721"], "4": ["2171756860514.7235385066687259604743485849503648408211520147535123568968590873387", "9081267163680.2705459298898767062794584987479870407234410601934837975106175284975"], "5": ["10858784296666.979432519833560579639341538455967275453523015316073704366830796002", "45406335800055.323675665008137802095813780280145884330513392023582232465964971536"], "8": ["434351370443.74503523635374849467487210782566623541873580254720329797512115380603", "1816253428457.5759938385250728011492710101784995957607720617979516776964685502628"], "9": ["2171756860194.7076706566486642468212747281430652832841529238311440449255330376816", "9081267163514.0500438425316232114490972521387576207274076347698080231042181788661"], "16": ["-11293135667016.177286422169969087413572141629528892208507415484252208439912732956", "-47222589228115.380450715611127830791488541299798787512436332543388388388417663791"], "17": ["-806892870809.97292114103213411672970592832646081053446691901074422657926844053364", "-3391097956567.6888113643133811097791933713508291117077951191814557851119148133357"], "18": ["-897482223213.92132320000391036903855860589491949514843824299236168976109023082211", "-3779583067237.8550093929781429354070566382536295069276316008763861331887256743851"], "3": ["5031.5978188939536372377502859844059870504375917432713944893660898303355256000078", "14839.158606203617255669502453865610479069989131218496215863367183028087952888654"], "6": ["434351373897.55446037034313689312172894559768097995581579889247800508448480740023", "1816253438056.9974223591335473128661645879099836279723437897660412294578343367139"], "7": ["2171756860514.7235385066687259604743485849503648408211514402211419837218600086096", "9081267163680.270545929889876706279458498747987040723441044785402433977352566313"], "10": ["-10858784294086.909678179765893419116265106254219600185151605140921989925914807769", "-45406335792874.525685359685181052561376997985011638863135522083709718247562518172"], "11": ["-2171756860680.0194316528058184431193727153817715272807154077111741436798147340916", "-9081267164151.2591806107682953648159864814363945638544905132017858315031701588381"], "12": ["2171756860680.0194316528058184431193727153817715272807154077111741436798147340916", "9081267164151.2591806107682953648159864814363945638544905132017858315031701588381"], "13": ["10858784294086.909678179765893419116265106254219600185151605140921989925914807769", "45406335792874.525685359685181052561376997985011638863135522083709718247562518172"], "14": ["-2171756860194.7076706566486642468212747281430652832841529238311440449255330376816", "-9081267163514.0500438425316232114490972521387576207274076347698080231042181788661"], "15": ["-434351370443.74503523635374849467487210782566623541873580254720329797512115380603", "-1816253428457.5759938385250728011492710101784995957607720617979516776964685502628"], "19": ["2975603555537.2166819777952224619620867287240828506626138040331752896273351801598", "12436825472631.333933150114380543421464168510639698740003157378523518515250060746"], "20": ["-806892870809.97292114103213411672970592832651228101223066788891714758978402271623", "-3391097956567.6888113643133811097791933713508304730674521576777762106261564398734"]}}, "sec": 427.7}

==> anc/paper2/zz/points/zz_b2o3_d11_p85.json <==
{"beta": "2/3", "delta_exp": 11, "dps": 85, "x": "0.2", "s": "7.2", "t": "-0.20000000001", "pT2": "0.000000000006666666666652777777777777777777777777777777777777777777777777777777777777775463701562", "G": ["-11.87991005251137030624252961846468036975001539031594687966263760137568895437026356404", "1.570796326794896619231321691639751442098584699687552910487472296153908203143104499314"], "li22_max_rate": 0.9999999999999334, "li22_bad_order": 0, "M": {"++++": {"1l": ["15.30540943729876536244692669215017643239301917643347216122069018821527763555424386112", "215.8440057990880861047432311827813138484107916158386581121331678987402580976076311416"], "2l_CF": ["-16032.70629727827605294998463172960019049926768349681642883723060201537011099110665719", "-39398.97802410422580297529181443543924208374872048851939289971480200249985841427362961"], "2l_CA": ["10445.28014082602380619568603743085092008355570478843499132636102618162774454777239221", "30293.72675379498841305031397881101723775026467982590815143226261927809326997995522935"]}, "+++0": {"1l": ["0.00001646362311764449694448187189544302100385085322393708442148573166418862359559287753868", "0.0001683590320832070134664186149321910986642433753000818188672264338492730201328521504748"], "2l_CF": ["-0.01216005912906579100106164630345125393006605982477431686525957638119832515005388278896", "-0.02559658057179481929712176035728096997630243439479977884479202012486101302048755243992"], "2l_CA": ["0.00813872424234675394619782282928381163019523648778875353906301703930469075312013590728", "0.02084666891197984496888897410933889762101270650682707315498639161961691840249638655372"]}, "+++-": {"1l": ["0.00000000002494326611174630716248368788704249699511999968605817648046075667399171519291342992194", "0.0000000001118021640061095768984971561836484413665669686003393782735149338333264111666690386671"], "2l_CF": ["-0.000000009103420528381017109944652293110885226554074002245319775197669687835455267703149126493", "-0.00000001395739965413100681847688486047505548040998971152377239777820375163932914739834529187"], "2l_CA": ["0.000000006225339127090697381992524450789545674333750498470428039039795566568573094011002754146", "0.0000000116551592449452218858670604842229791676155621336291556141210744242985147416205292891"]}, "++0+": {"1l": ["-0.00001646362311764449694448187189544302100385085322393706760054911100900193509813372231978", "-0.0001683590320832070134664186149321910986642433753000818362990548125304232366158606560237"], "2l_CF": ["0.01216005912906579100106164630345125393006605982476013162786676056057898381908263151648", "0.02559658057179481929712176035728096997630243439481025934382072699854944703088757821509"], "2l_CA": ["-0.008138724242346753946197822829283811630195236487807079176620538165039786353047071145963", "-0.02084666891197984496888897410933889762101270650683492356764457696197461958982288293583"]}, "++00": {"1l": ["-0.00000000007460763600299781938303788084320844940631851494162852888963012211298730344986192130956", "-3.490658504272768229260982860873845364088820208915186486811649497694574806680150584686"], "2l_CF": ["0.7364702382591945990970619578227219430994343028724639276680397488676262116983508275289", "6.945289255978134200451686954198826295265374429681772050044057576830847715162657377079"], "2l_CA": ["-8.492315019007000126908235963459518268526803657930214283367978863640196618521426752274", "-38.60001981262585228838951837256438263460357124787950564118738572921026512500497227282"]}, "++0-": {"1l": ["0.000003292724623528899388896374379088604200770170644787390212044052619446493245007288836629", "0.00003367180641664140269328372298643821973284867506001629390587417584283112804167321635596"], "2l_CF": ["-0.003004969165179514911157731998687158377910379064538776608395170139310929852872232545472", "-0.007363063295854681129411080893062820366569546607830314581383151448728220163018106277043"], "2l_CA": ["0.001930400889917522246170186926919444940068693262119952024314508013412124945991886285712", "0.005435021055008617289832391330248086638355893004847374330252504173403561668181002483884"]}, "++-+": {"1l": ["0.00000000002494326611174630716248368788704249699511999968605817648046075667399171519299203774038", "0.0000000001118021640061095768984971561836484413665669686003393782735149338333264235226260725223"], "2l_CF": ["-0.000000009103420528381017109944652293110885226554074002245319775197669687835457226792605399013", "-0.00000001395739965413100681847688486047505548040998971152377239777820375163933691103222473572"], "2l_CA": ["0.000000006225339127090697381992524450789545674333750498470428039039795566568574208420850921252", "0.00000001165515924494522188586706048422297916761556213362915561412107442429851981164249517503"]}, "++-0": {"1l": ["-0.00000329272462352889938889637437908860420077017064478740703298067327463318174246644382077", "-0.00003367180641664140269328372298643821973284867506001627647404579716168091155869562150897"], "2l_CF": ["0.003004969165179514911157731998687158377910379064552961845787985959930271183841764254205", "0.007363063295854681129411080893062820366569546607819834082354444575039786152609293519277"], "2l_CA": ["-0.001930400889917522246170186926919444940068693262101626386756986887677029346065812245914", "-0.00543502105500861728983239133024808663835589300483952391759431883104586048086936458824"]}, "++--": {"1l": ["-1.307783622508049385502122932313992942704279232942661113551172172131500353894660080531", "8.633760231963523444189729247311252553936431664633546324485326904090690404242563606884"], "2l_CF": ["-637.4444002262309585197620402743615397739229707293341677035601393845567497871414146913", "-1577.722367356146809935995155334529782900314441587207340096781770277679099995844566519"], "2l_CA": ["404.0375829409858302294910374832055931793009888720009896162369492711913500132529400079", "1214.835549659627664042674216905610462605719717415150225209917169038194244561135851329"]}, "+-++": {"1l": ["0.00000000001020404041186361170573461902549729241563545113796049778255220221730324778199273237907", "-1.745329252000001896993399895464692185596606539435790019768326758964143189084089019746"], "2l_CF": ["276.7206907331126457370598959157394178520563141066701705862442160382404127980890916013", "1096.642274474249338864801445600806742095887958224154908083801018155348679727819367721"], "2l_CA": ["-157.4091261351248464782014682934524062254240914450186887012545198292415585876153200049", "-716.1617838273100810242696798603445074339099283031892943652926442347763618786310569068"]}, "+-+0": {"1l": ["-0.00001688750345861006258842588906075619012944845288523743869172686341659689593504719874846", "0.000000000000000523625009392249627720889988673391250265157514304589773712094853536730486103764569647"], "2l_CF": ["0.0008294358425342532697144547381157347620506152614312432966723374818401780503129661171172", "0.00396547186791159493115120993318333757297199721108917917155567234203592314083255907109"], "2l_CA": ["-0.0007589893331716419956105336255239443863211812209302313576573209167566858150268712632055", "-0.003137663788631446449636412873892794179022914844382819614580829362232315107589804822671"]}, "+-+-": {"1l": ["10.41356895119981336691437103034745743626891668110793166195566018935688307900279641817", "-4.537856055330933714892734603216975405920569525703711969333577715834973314577612195405"], "2l_CF": ["-6.713245632057912055599369552508524928671270782217372273037616093350551256927763353893", "16.1088486370101333104814668810296594213307762925736756086361551521194410468832578487"], "2l_CA": ["106.074244928461851662491792167428173171582321108879076436943206248858607979331848703", "-97.63710446043038188366825662292717100515392157194996065012019355723744789007676510248"]}, "+-0+": {"1l": ["-0.00000000000000004230426472035075480873947217363874634171847224879667120485337628972804609632098307243", "0.000004779781007852528654185005570499547225126197655156608082747887045805017907649228305065"], "2l_CF": ["-0.0007578308222056776931830292465992335407748216511195550664328875266534365472866509029693", "-0.002998150048998557887788775917375014033870209641142413318211013261029845437841638989393"], "2l_CA": ["0.0004310826457007320234679501918659353101177737670311384865737937297143026793765004898949", "0.001958725565507166139222462468486421882361700077061663599117694706575228810338107860404"]}, "+-00": {"1l": ["0.0000000000451291846032324284695397431201180402473498778175082903835682437892040018736683756677", "0.00000000004916010726196391614746668052831024731047662252132415504143108456186928915682354025484"], "2l_CF": ["-0.000000004619340644457397816288080146353016796440098291188220832517669147019560316428713202593", "-0.00000002194541523666247744701519413584856087100021074354184141310048487485619093885268551006"], "2l_CA": ["0.000000003867532393062826649675098237613121146607191119943079677526280881703464518649141523082", "0.00000001799826034478590796361154691322595936484842466607943408191028794866722105540435712796"]}, "+-0-": {"1l": ["-0.00001688750345861006258842588906075619012944845288523740649948825525428368912016717974248", "0.0000000000000005236250093922496277208899886733912502651827980296682768205108747062563048501622869363"], "2l_CF": ["0.0008294358425342532697144547381157347620506152614099974493425858163177028475792797973078", "0.003965471867911594931151209933183337572971997211104092119416375359454294412394010807594"], "2l_CA": ["-0.0007589893331716419956105336255239443863211812209582844469942001523806212650344894826399", "-0.003137663788631446449636412873892794179022914844394004325476356625296093561259837055278"]}, "+--+": {"1l": ["0.00000000000000000000003622143986900342901098998766664635069633946537692819365525590916579253399026466511895", "-0.00000000001502922411413254377758598338131162131714003402945438292282842632103367196310329565346"], "2l_CF": ["0.000000002386934180214710802881644186180184460772806777062844658611027269820236792472703456525", "0.000000009450211992047849574449925505538164759171087001155366711693574061756791548801247127485"], "2l_CA": ["-0.000000001357498257834033885169524928073475877998665259187561211956342478797151715917641603723", "-0.000000006176524671544228548773350335810262495315214896203677159259520523596174797114005815404"]}, "+--0": {"1l": ["-0.00000000000000004230426472035075480873947217363874634168628001018850889164656140970919846492543699571", "0.00000477978100785252865418500557049954722512619765515663336647296554891343392882090804268"], "2l_CF": ["-0.0007578308222056776931830292465992335407748216511408009137626391921759117500229297296324", "-0.002998150048998557887788775917375014033870209641127500370350310243611474166276783373734"], "2l_CA": ["0.0004310826457007320234679501918659353101177737670030853972369144940903672293709562074902", "0.001958725565507166139222462468486421882361700077050478888222167443511450356664466151343"]}, "+---": {"1l": ["0.00000000001020404041186361170573461902549729241563545113796049778255220221730324778202766905889", "-1.745329252000001896993399895464692185596606539435790019768326758964143189084089015588"], "2l_CF": ["276.720690733112645737059895915739417852056314106670170586244216038240412798089090942", "1096.642274474249338864801445600806742095887958224154908083801018155348679727819365109"], "2l_CA": ["-157.4091261351248464782014682934524062254240914450186887012545198292415585876153196298", "-716.1617838273100810242696798603445074339099283031892943652926442347763618786310552006"]}, "-+++": {"1l": ["0.00000000001020404041186361170573461902549729241563545113796049778255220221730324778207134008365", "-1.745329252000001896993399895464692185596606539435790019768326758964143189084089015588"], "2l_CF": ["276.7206907331126457370598959157394178520563141066701705862442160382404127980890909419", "1096.642274474249338864801445600806742095887958224154908083801018155348679727819365109"], "2l_CA": ["-157.4091261351248464782014682934524062254240914450186887012545198292415585876153196298", "-716.1617838273100810242696798603445074339099283031892943652926442347763618786310552006"]}, "-++0": {"1l": ["0.00000000000000004230426472035075480873947217363874634168628001018850889164656140970919846504503502257", "-0.00000477978100785252865418500557049954722512619765515663336647296554891343392882090804268"], "2l_CF": ["0.0007578308222056776931830292465992335407748216511408009137626391921759117500229297296323", "0.002998150048998557887788775917375014033870209641127500370350310243611474166276783373734"], "2l_CA": ["-0.0004310826457007320234679501918659353101177737670030853972369144940903672293709562074901", "-0.001958725565507166139222462468486421882361700077050478888222167443511450356664466151343"]}, "-++-": {"1l": ["0.00000000000000000000003622143986900342901098998766664635069633946537692819365525590916579253399059219780468", "-0.00000000001502922411413254377758598338131162131714003402945438292282842632103367196310329565346"], "2l_CF": ["0.000000002386934180214710802881644186180184460772806777062844658611027269820236792472703456525", "0.000000009450211992047849574449925505538164759171087001155366711693574061756791548801247127485"], "2l_CA": ["-0.000000001357498257834033885169524928073475877998665259187561211956342478797151715917641603723", "-0.000000006176524671544228548773350335810262495315214896203677159259520523596174797114005815404"]}, "-+0+": {"1l": ["0.00001688750345861006258842588906075619012944845288523740649948825525428368912016717974248", "-0.0000000000000005236250093922496277208899886733912502651827980296682768205108747062563048501622869363"], "2l_CF": ["-0.0008294358425342532697144547381157347620506152614099974493425858163177028475771207551692", "-0.003965471867911594931151209933183337572971997211104092119416375359454294412396169849733"], "2l_CA": ["0.0007589893331716419956105336255239443863211812209582844469942001523806212650334099615706", "0.003137663788631446449636412873892794179022914844394004325476356625296093561269552744903"]}, "-+00": {"1l": ["0.0000000000451291846032324284695397431201180402473498778175082903835682437892040018736683756677", "0.00000000004916010726196391614746668052831024731047662252132415504143108456186928915682354025484"], "2l_CF": ["-0.000000004619340644457397816288080146353016796440098291188220832517669147019560316428713202593", "-0.00000002194541523666247744701519413584856087100021074354184141310048487485619093885268551006"], "2l_CA": ["0.000000003867532393062826649675098237613121146607191119943079677526280881703464518649141523082", "0.00000001799826034478590796361154691322595936484842466607943408191028794866722105540435712796"]}, "-+0-": {"1l": ["0.00000000000000004230426472035075480873947217363874634171847224879667120485337628972804609663193794226", "-0.000004779781007852528654185005570499547225126197655156608082747887045805017907649228305065"], "2l_CF": ["0.0007578308222056776931830292465992335407748216511195550664328875266534365472866509029691", "0.002998150048998557887788775917375014033870209641142413318211013261029845437841638989393"], "2l_CA": ["-0.0004310826457007320234679501918659353101177737670311384865737937297143026793765004898948", "-0.001958725565507166139222462468486421882361700077061663599117694706575228810338107860404"]}, "-+-+": {"1l": ["10.41356895119981336691437103034745743626891668110793166195566018935688307900279641817", "-4.537856055330933714892734603216975405920569525703711969333577715834973314577612195405"], "2l_CF": ["-6.713245632057912055599369552508524928671270782217372273037616093350551256927763354058", "16.10884863701013331048146688102965942133077629257367560863615515211944104688325784903"], "2l_CA": ["106.0742449284618516624917921674281731715823211088790764369432062488586079793318487031", "-97.63710446043038188366825662292717100515392157194996065012019355723744789007676510273"]}, "-+-0": {"1l": ["0.00001688750345861006258842588906075619012944845288523743869172686341659689593504719874846", "-0.000000000000000523625009392249627720889988673391250265157514304589773712094853536730486103764569647"], "2l_CF": ["-0.000829435842534253269714454738115734762050615261431243296672337481840178050312966117117", "-0.00396547186791159493115120993318333757297199721108917917155567234203592314083255907109"], "2l_CA": ["0.0007589893331716419956105336255239443863211812209302313576573209167566858150268712632054", "0.003137663788631446449636412873892794179022914844382819614580829362232315107589804822671"]}, "-+--": {"1l": ["0.00000000001020404041186361170573461902549729241563545113796049778255220221730324778210627704345", "-1.745329252000001896993399895464692185596606539435790019768326758964143189084089019746"], "2l_CF": ["276.7206907331126457370598959157394178520563141066701705862442160382404127980890916012", "1096.642274474249338864801445600806742095887958224154908083801018155348679727819367721"], "2l_CA": ["-157.4091261351248464782014682934524062254240914450186887012545198292415585876153200048", "-716.1617838273100810242696798603445074339099283031892943652926442347763618786310569068"]}, "--++": {"1l": ["-1.307783622508049385502122932313992942704279232942661113551172172131500353894660080531", "8.633760231963523444189729247311252553936431664633546324485326904090690404242563606884"], "2l_CF": ["-637.4444002262309585197620402743615397739229707293341677035601393845567497871414146912", "-1577.722367356146809935995155334529782900314441587207340096781770277679099995844566519"], "2l_CA": ["404.0375829409858302294910374832055931793009888720009896162369492711913500132529400079", "1214.835549659627664042674216905610462605719717415150225209917169038194244561135851328"]}, "--+0": {"1l": ["0.000003292724623528899388896374379088604200770170644787407032980673274633181742466443820769", "0.00003367180641664140269328372298643821973284867506001627647404579716168091155869562150897"], "2l_CF": ["-0.003004969165179514911157731998687158377910379064552961845787985959930271183841764254205", "-0.007363063295854681129411080893062820366569546607819834082354444575039786152609293519277"], "2l_CA": ["0.001930400889917522246170186926919444940068693262101626386756986887677029346065812245915", "0.00543502105500861728983239133024808663835589300483952391759431883104586048086936458824"]}, "--+-": {"1l": ["0.00000000002494326611174630716248368788704249699511999968605817648046075667399171519296583512553", "0.0000000001118021640061095768984971561836484413665669686003393782735149338333264235226260725223"], "2l_CF": ["-0.000000009103420528381017109944652293110885226554074002245319775197669687835457226776133214726", "-0.00000001395739965413100681847688486047505548040998971152377239777820375163933691103222473572"], "2l_CA": ["0.000000006225339127090697381992524450789545674333750498470428039039795566568574208410041050314", "0.00000001165515924494522188586706048422297916761556213362915561412107442429851981164970175566"]}, "--0+": {"1l": ["-0.000003292724623528899388896374379088604200770170644787390212044052619446493245007288836623", "-0.00003367180641664140269328372298643821973284867506001629390587417584283112804167321635596"], "2l_CF": ["0.003004969165179514911157731998687158377910379064538776608395170139310929852870073503334", "0.007363063295854681129411080893062820366569546607830314581383151448728220163018106277043"], "2l_CA": ["-0.001930400889917522246170186926919444940068693262119952024314508013412124945990806764642", "-0.005435021055008617289832391330248086638355893004847374330252504173403561668189638652439"]}, "--00": {"1l": ["-0.00000000007460763600299781938303788084320844940631851494162852888963012211298730344986192130953", "-3.490658504272768229260982860873845364088820208915186486811649497694574806680150584686"], "2l_CF": ["0.7364702382591945990970619578227219430994343028724639276680397488676262116983508275289", "6.945289255978134200451686954198826295265374429681772050044057576830847715162657377079"], "2l_CA": ["-8.492315019007000126908235963459518268526803657930214283367978863640196618521426752274", "-38.60001981262585228838951837256438263460357124787950564118738572921026512500497227282"]}, "--0-": {"1l": ["0.0000164636231176444969444818718954430210038508532239370676005491110090019350981337223198", "0.0001683590320832070134664186149321910986642433753000818362990548125304232366158606560237"], "2l_CF": ["-0.01216005912906579100106164630345125393006605982476013162786676056057898381908263151648", "-0.02559658057179481929712176035728096997630243439481025934382072699854944703088541917295"], "2l_CA": ["0.008138724242346753946197822829283811630195236487807079176620538165039786353047071145963", "0.02084666891197984496888897410933889762101270650683492356764457696197461958982180341476"]}, "---+": {"1l": ["0.00000000002494326611174630716248368788704249699511999968605817648046075667399171519304444299623", "0.0000000001118021640061095768984971561836484413665669686003393782735149338333264111666690386671"], "2l_CF": ["-0.000000009103420528381017109944652293110885226554074002245319775197669687835455267781392001853", "-0.00000001395739965413100681847688486047505548040998971152377239777820375163932914740658138401"], "2l_CA": ["0.000000006225339127090697381992524450789545674333750498470428039039795566568573094063507841559", "0.00000001165515924494522188586706048422297916761556213362915561412107442429851474162876538124"]}, "---0": {"1l": ["-0.00001646362311764449694448187189544302100385085322393708442148573166418862359559287753869", "-0.0001683590320832070134664186149321910986642433753000818188672264338492730201328521504748"], "2l_CF": ["0.01216005912906579100106164630345125393006605982477431686525957638119832515005388278896", "0.02559658057179481929712176035728096997630243439479977884479202012486101302048755243992"], "2l_CA": ["-0.00813872424234675394619782282928381163019523648778875353906301703930469075312013590728", "-0.02084666891197984496888897410933889762101270650682707315498639161961691840249638655372"]}, "----": {"1l": ["15.30540943729876536244692669215017643239301917643347216122069018821527763555424386113", "215.8440057990880861047432311827813138484107916158386581121331678987402580976076311416"], "2l_CF": ["-16032.70629727827605294998463172960019049926768349681642883723060201537011099110665719", "-39398.97802410422580297529181443543924208374872048851939289971480200249985841427362961"], "2l_CA": ["10445.28014082602380619568603743085092008355570478843499132636102618162774454777239221", "30293.72675379498841305031397881101723775026467982590815143226261927809326997995522935"]}}, "A": {"1l": {"1": ["-1.792028431830482004804401031912103818737833527463933695439162115709730942816110539339", "-125.3288524057363901974062456732341615690270823891494866170321532561217748393362796237"], "2": ["-13.5133810055187922653023456411276441253306797590729502311464571824691029879241243001", "-99.2417996533182757401158217373296148183335087189372325426926999891018851037770453714"], "4": ["1.518414602132878534823804565438320698527733608676538420392971986927709621182700501297", "261799387835.2723646899679622351273120831768508652750801924484371443112239991563682314"], "5": ["5.447668014061263414380700633601382853749116717432529359509768643691179124594512941929", "1308996939040.614637235429355417842731443118911186488382925526504429470476419044316498"], "8": ["-3.995244305462693248645565529732937198607164010806236097145012723198991099885075177429", "52359877527.2410721224506805928305750014716576227509865584729735284636929352653470333"], "9": ["0.08751032644663348987036744856771849817697032570471904403765047986375754544300091049009", "261799387827.6334887682885997544631081536832953549941277845548778088226184424344917022"], "16": ["-3.043721113404353450291859468487102710252431378735579905865261793982288762734496715531", "-1361356816566.706143900037332982236327490387604872361852144392637405428723918400428573"], "17": ["-0.5551265718448089948560635640789219290817681873512304458571638649245423762309045345091", "-96962736224.21006370322553444813023871630484063659665461840679607761839164661780240467"], "18": ["0.4740372095381865782565418784327320652396989687737014349596218306456888165309558089242", "-106659009833.6131005365889108594351502368732694818598807756746113016640772903610972385"], "3": ["3.099812054318862291653531248359774672462639689832923797773663351462802327420922149133", "116.3460263230900423655463110875809689102508781394302659942651092738777148178883131549"], "6": ["0.9071562228171043678798089431913751422894673632136966878643054012945325847519939068074", "52359877608.30262235893426896061108476356254927450015265072917281283999603510016648377"], "7": ["1.51841460213287853482380456543832069852773360867653608172385065625651924821329174375", "261799387835.2723646899679622351273120831768508652750801924484306453467282097193128611"], "10": ["-2.667194809432858549705049834384701159956787250794524436725916797685974149439832613341", "-1308996938979.385639089204169544530968997940718814149601243950239316726195069276455726"], "11": ["-2.42262305178115758858382667747127165474035065773429881937942691398859398842495950291", "-261799387838.7006095042560177059156014603620860142750983714670672569997979501552375464"], "12": ["2.42262305178115758858382667747127165474035065773429881937942691398859398842495950291", "261799387838.7006095042560177059156014603620860142750983714670672569997979501552375464"], "13": ["2.667194809432858549705049834384701159956787250794524436725916797685974149439832613341", "1308996938979.385639089204169544530968997940718814149601243950239316726195069276455726"], "14": ["-0.08751032644663348987036744856771849817697032570471904403765047986375754544300091049009", "-261799387827.6334887682885997544631081536832953549941277845548778088226184424344917022"], "15": ["3.995244305462693248645565529732937198607164010806236097145012723198991099885075177429", "-52359877527.2410721224506805928305750014716576227509865584729735284636929352653470333"], "19": ["1.662761289922551161941321496688147717047485215865546256060204973611181727290784473143", "358762124023.4353685618444788877944651147641811951972285599605706645937109521217534254"], "20": ["-0.5551265718448089948560635640789219290832375552897583052421247855960701833281778664551", "-96962736224.21006370322553444813023871630484063659780865728707095310703360950980623778"]}, "2l_CF": {"1": ["10047.38700849454478401449104529802411898049067034288989532102310045805688662279419595", "27295.58672179519543732279775944766620525688976300675007894996288392818784308683459911"], "2": ["7368.922742447224747007419104340291690412467292743963513091175912346257069714911851536", "17586.60267463576885542350688986304924919816865297588585949301183847863513572270047621"], "4": ["-41508103612852.63737349086813390761686530400660012299635012523317126061485529544377714", "-164496341178686.6331352656044378766743433094016359117921802045271574112469736889285115"], "5": ["-207540518053362.4646681309730238705308426798037079305012768805124509968330444660088579", "-822481705862267.0295684596888337845890457041385977211143289750067560127607615197439214"], "8": ["-8301620719528.897475182101491432780520113595403035976295829982527539988027683730122552", "-32899268228300.86338526146066576646127483248382888493087137371455939103847953804588046"], "9": ["-41508103612270.48445645491326539912878888089262572837357042486475349642401085474967426", "-164496341178351.8431120314336667019212662592546285065275097509736435326437014368660796"], "16": ["215842138772686.2762652234652556617758297786817582422675351818416733353991980892754522", "855380974089817.8766505640284970374160611279326108947648623301377055896003810497370109"], "17": ["15424141277518.85216772151068114752137069230618713105476771024257354326611083687992391", "61361989657455.62807796228487498835863248645988629565064971877252717764248533888626337"], "18": ["17164556726691.44581466929257456740641915577295051020438081949614302607909119865247863", "68033705865078.65582364203746704355270967638471772660793230613169287895347396252889794"], "3": ["-9354.598470098689761558023363067316269444062521693171923977815152650023507065281883286", "-25498.53589948430009815259626143580059166187420821438987162189944295621048313497603534"], "6": ["-8301620725909.053001770756363136837164280398820308633443609175452401037074686928458096", "-32899268244868.5920922049961993132395334282473503838219248198832448228333267639947386"], "7": ["-41508103612852.63737349086813390761686530400660012299635012415893366833460002134697272", "-164496341178686.633135265604437876674343309401635911792180205201533025212041221153373"], "10": ["207540518048587.6606398129043509275943855886570046770611523238585994462606764114196141", "822481705849903.250914205837993037991393998582128687461764085380813047558591375753272"], "11": ["41508103613150.54539286495367640642635907986372379760559009116619762260397478683948506", "164496341179508.7739318878622170161445421707105612353461934065980647590521850003545389"], "12": ["-41508103613150.54539286495367640642635907986372379760559009116619762260397478683948506", "-164496341179508.7739318878622170161445421707105612353461934065980647590521850003545389"], "13": ["-207540518048587.6606398129043509275943855886570046770611523238585994462606764114196141", "-822481705849903.250914205837993037991393998582128687461764085380813047558591375753272"], "14": ["41508103612270.48445645491326539912878888089262572837357042486475349642401085474967426", "164496341178351.8431120314336667019212662592546285065275097509736435326437014368660796"], "15": ["8301620719528.897475182101491432780520113595403035976295829982527539988027683730122552", "32899268228300.86338526146066576646127483248382888493087137371455939103847953804588046"], "19": ["-56871321403507.04175691051297956014155267058192265643585119524115301103661648828354211", "-225286611553127.3309765833415466376391238760333852678770400843920759266723663957736813"], "20": ["15424141277518.85216772151068114752137069230618810079058736459687611715500458374371829", "61361989657455.62807796228487498835863248645988561497082119952436696488536452561740152"]}, "2l_CA": {"1": ["-6347.558321467524251764619763988496916035141469495075987986680339018707839844358497659", "-20243.3027636986382546169499778744308445783005889180916596202304673714025433758522889"], "2": ["-4884.767450035388642534462491309067808934896880867046032287385440085164473007573724783", "-13631.23290920860838193395482545548124625228295160662761380758718911667091428661319514"], "4": ["23611368922148.12148170217841678651648844722689202797528052115581779206794557377254386", "107424267579846.5731920049269262241643897446902870347631464591695569854173162885481379"], "5": ["118056844603843.4663966102830734634633714134944924961861683932160878519493572861627771", "537121337876138.5792466082352670601228875095131050122530341340670951995569355427621561"], "8": ["4722273782453.502243463796734724679758351264281749353299056401924915280641808064161955", "21484853510368.35853439180514066897243390932984523752128922033395461937572552762969306"], "9": ["23611368921732.17633673183140924705122534113503448943983839341116203809662663582859148", "107424267579421.5857555862236692001317483153236191243826487480875353005166816047783707"], "16": ["-122779118386189.0035273314180902548983817427839291038287188657668678678476883400685058", "-558606191386022.9912772660915844359125625549167701407434639963189164669221706009747214"], "17": ["-8770336237059.354397266210280456114487945562434130216915051840675537911562058286034537", "-40082027930036.65092114327841195661088745312769949247366121522185673197951454019452428"], "18": ["-9746370521280.111030653444270678524489499316034376800234694254983592861537564271140425", "-44656545009139.85989999694139463239132138086210296384681615261868118228400234374654675"], "3": ["5912.038913284755406735275609610867025991490126687148762416673060649213395842198954006", "18885.23485722889697306134140603192594827276038307339640511155318630883347205308895243"], "6": ["4722273786538.305416908570035083502419499233811565678618166195965628119305654073164518", "21484853522736.86245870421764573947308321954632468800525806070585468529725379655834702"], "7": ["23611368922148.12148170217841678651648844722689202797528052263580244945787688451865083", "107424267579846.5731920049269262241643897446902870347631464596768543070961458827272006"], "10": ["-118056844600788.901070816780146361108571078209070768156483823927916906005691719929707", "-537121337866880.541792268100009899321073772733468106110535866040262530472018284772155"], "11": ["-23611368922340.87983912122592193378651152944668840348754067933958184113419419256126288", "-107424267580445.2204245374490582775427668885500087770784009307996487230045284416393131"], "12": ["23611368922340.87983912122592193378651152944668840348754067933958184113419419256126288", "107424267580445.2204245374490582775427668885500087770784009307996487230045284416393131"], "13": ["118056844600788.901070816780146361108571078209070768156483823927916906005691719929707", "537121337866880.541792268100009899321073772733468106110535866040262530472018284772155"], "14": ["-23611368921732.17633673183140924705122534113503448943983839341116203809662663582859148", "-107424267579421.5857555862236692001317483153236191243826487480875353005166816047783707"], "15": ["-4722273782453.502243463796734724679758351264281749353299056401924915280641808064161955", "-21484853510368.35853439180514066897243390932984523752128922033395461937572552762969306"], "19": ["32351243415387.81703832158159421064822101476669942989512362207450255398461232309197907", "147128572584315.8078313852518158181405759850732657643695495488184899800533076863935746"], "20": ["-8770336237059.354397266210280456114487945562432849774428588139338857726226792838262602", "-40082027930036.6509211432784119566108874531276989819637898257857365724116739302428779"]}}, "sec": 548.6}

==> anc/paper2/zz/points/zz_b2o3_d12_p90.json <==
{"beta": "2/3", "delta_exp": 12, "dps": 90, "x": "0.2", "s": "7.2", "t": "-0.200000000001", "pT2": "0.000000000000666666666666527777777777777777777777777777777777777777777777777777777777777777756751820643", "G": ["-13.0312025990074556482515242715881124720450322804613121850892368634241679968975711143609937", "1.57079632679489661923132169163975144209858469968755291048747229615390820314310449931401741"], "li22_max_rate": 0.9999999999999933, "li22_bad_order": 0, "M": {"++++": {"1l": ["15.3054094375668684912622750241586821993404066196673971375485093798913465215747383036980948", "235.937851389693194561936795298093238044146812593729875860988542716488039538184638108429941"], "2l_CF": ["-19237.6721759671774933260952343635833054611693778632209594198904130086213237771284327196726", "-52167.2074384472820929043154773637361543011586521391242752909466509999068755822465782208049"], "2l_CA": ["12267.0702733754785651491961669219803094359189772057981667002540226787530915345776571093672", "38620.7396919913883453745531340692417923326015924358813908389256445449894895919552821651149"]}, "+++0": {"1l": ["0.00000520625475926862866163033446851982123549751380472504490140526036710519879066248672270685069", "0.0000590403941847654952788402608845991248274363938310282899234010917382135809296924113743594925"], "2l_CF": ["-0.0046976498807012293111155746471261961807715703151235744013340689196647554249699403057549134", "-0.0111585207646331493876095011697227830744460237264316790488754680198284276661834430602153573"], "2l_CA": ["0.00306314989274425974844435788030781391650469075418384922872930942151543297820604239010658765", "0.00864748229524765212464510013872608777015101554492825586501647153906713762441045455051401643"]}, "+++-": {"1l": ["0.00000000000249432661131859307549059546668214011864570050895918555343545049866672526023637175076119002", "0.0000000000128547035330433799680907402768078883570777029755808062186939804281102565950763102348845471"], "2l_CF": ["-0.00000000113870484707171666577525358658004217085281818204465312948404332988433713905998435728049992", "-0.00000000211478029137032926091288642974622954922845322290141227056902231962855116815788605267971422"], "2l_CA": ["0.000000000754990909260183848775952279464400286046430457983357165411732197471441525892857196429721249", "0.00000000165603761139876695478320765253180966985089593510528490179659853857313839022226582247403922"]}, "++0+": {"1l": ["-0.00000520625475926862866163033446851982123549751380472504464690326791288520108632264037476499341", "-0.0000590403941847654952788402608845991248274363938310282899844380775217908709265559816280105828"], "2l_CF": ["0.00469764988070122931111557464712619618077157031512352114203237864588812740478718164452710654", "0.0111585207646331493876095011697227830744460237264316951763188688828625997955777516174079116"], "2l_CA": ["-0.00306314989274425974844435788030781391650469075418350662709046015947099196742224099287697322", "-0.00864748229524765212464510013872608777015101554492828803133234864115109687035623555730938998"]}, "++00": {"1l": ["-0.00000000000746076360053767760220088519312906192743091274286851583646107824016509049765082393437033492", "-3.49065850402041903565370442689440495159272171041795613428160097259638325011663221354896925"], "2l_CF": ["0.736470217876003603015193871235723115290238281733924294387935118775622682149186386754018662", "6.94528921431733822647322250876707119773000029917356432525694918630207989590800633979982915"], "2l_CA": ["-8.49231500495411147620819050767237752232831370997806774196693780891611853464010601674257956", "-38.6000197802797466783649444324627347016739294543703183568456268788603315338898781346939198"]}, "++0-": {"1l": ["0.0000010412509518537257323260668937039642470995027609450088431730019027127536142886726425345799", "0.000011808078836953099055768052176919824965487278766205658153513026891699188663887187357952335"], "2l_CF": ["-0.00113820917368386283568144338260475572257967384825192901831112806879188195007002582701997255", "-0.00308300481057075230123185980363594394702163189926863500458148553121958075133413640717170615"], "2l_CA": ["0.000717085311453994125408417156466443127129651384875506347333123806986194543141106719944124129", "0.00220480109458893733864365369075355057166042190174625342680551671819643375455447114657716785"]}, "++-+": {"1l": ["0.00000000000249432661131859307549059546668214011864570050895918555343545049866672526023637176542151883", "0.0000000000128547035330433799680907402768078883570777029755808062186939804281102565945810505306014082"], "2l_CF": ["-0.00000000113870484707171666577525358658004217085281818204465312948404332988433713897429591167192915", "-0.00000000211478029137032926091288642974622954922845322290141227056902231962855116778652219850546365"], "2l_CA": ["0.000000000754990909260183848775952279464400286046430457983357165411732197471441525844607912798890529", "0.00000000165603761139876695478320765253180966985089593510528490179659853857313838998499514378186948"]}, "++-0": {"1l": ["-0.00000104125095185372573232606689370396424709950276094500909767499435693275131862851899047466727", "-0.000011808078836953099055768052176919824965487278766205658092476041108121898667023618612646331"], "2l_CF": ["0.00113820917368386283568144338260475572257967384825198227761281834256850997025278455875663229", "0.00308300481057075230123185980363594394702163189926861887713808466818540862193982772103061389"], "2l_CA": ["-0.000717085311453994125408417156466443127129651384875848948971973069030635553924908311946770842", "-0.00220480109458893733864365369075355057166042190174622126048963961611247450860869009843183209"]}, "++--": {"1l": ["-1.30778362249732526034950899903365271202638373521330411449805962472046737484161453730841056", "9.43751405558772778247747181192372952176587250374919503443954170851442546753381554747044171"], "2l_CF": ["-765.643035374670763277058190342316711651096474514497104532894015231408627300979980594839656", "-2088.45154393346887967836959075442497306954156259249051472601396160757576170836617821807349"], "2l_CA": ["476.909188243424811508749436901019433087864968050330092776315974454174410614775867429202111", "1547.91606718950834131279413828761703921819576561065910942856468266656851673619631215230946"]}, "+-++": {"1l": ["0.00000000000102040404125835536501437436313024107919155137762501078381106408311427901105391061812069508", "-1.74532925199489680893059620115962413406256185618761235400721760500868350506724230224683144"], "2l_CF": ["301.971361808125308246888718852295960866928870856676011542456717836821048799902066996749046", "1308.71427752196514346831096558042344005302908510122857203308500647024756589261212256131408"], "2l_CA": ["-170.034461673003436894381910103290064078411079713387641925648959849922179658603656500888172", "-836.159314893489120619151214995653001960711349738345717212024878954566442748974787181619566"]}, "+-+0": {"1l": ["-0.00000534029749247103492323512038543640980364121197081699463627562341866712435894328289563769277", "0.0000000000000000165584766958959612191244340367031894880056254739625521918528690841067282746309136693614127"], "2l_CF": ["0.000284158366154200564339936543066428396773559266424481487283887151106835421231768303726134062", "0.00146739488760450868215421620341518818682797029055549411218544846940358624330827633913130824"], "2l_CA": ["-0.000250947362572840897579203873087751255908066800295243157413214516517730711577085329477393801", "-0.00113544494765657626384849141882015635960455653249605998238491459046193179172228357801968487"]}, "+-+-": {"1l": ["10.4135689514139801150309420201331082360952106465034123419316084960905128178028175653842636", "-4.53785605519982458149148878790370637007797813154448492740177971059017028961468443856779122"], "2l_CF": ["-6.71324563555038045984683226346185036652278290746223345745380282593538985887075610773586912", "16.1088486129441990954671153331133704052964527323082799975978274191066188081182984225238016"], "2l_CA": ["106.074244935739251718193401098352613175928501811565161965411390992751110778402634077342632", "-97.6371044305114393732202429696876252808396856613997450483770538611835362940685581670921884"]}, "+-0+": {"1l": ["-0.00000000000000000133777831257671621526363199511237790747326830972512791810558194931840141378101238562095518", "0.0000015114994701919549106538443855534631392138951815729184998433250738383601870290384153615065"], "2l_CF": ["-0.000261514870540910106061513252396925656718662183330197460963789194037243074373459526356645892", "-0.00113175803425996846221770935220180006852181603511420424029310965337217759694592383254004551"], "2l_CA": ["0.000147254163327424969206067368321466639123944865549608679111864190375912961947163324803954715", "0.000723324320123664859099707323987605795725257446972243797614144492535248330105948129284833308"]}, "+-00": {"1l": ["0.0000000000045129184604172021812484429860252638485226182739294040063654135679153659986172500101156188", "0.00000000000491601072642526463897520291398222132857595222553943827621658392639648977190079647101118378"], "2l_CF": ["-0.000000000499810071063690227025168833067568517148383050930548709781919710087099632542104685993276921", "-0.00000000256684480997342459953567279086217006243026462331727632302734537661036722751966672222657379"], "2l_CA": ["0.000000000405691242621796545970895749453740506227215322841476962196222609730866759354546223900983489", "0.00000000204924472781957496987625435121021642588511096237413578864293627123831653487498303783483368"]}, "+-0-": {"1l": ["-0.00000534029749247103492323512038543640980364121197081699438177363096444712665460343654769648821", "0.0000000000000000165584766958959612191244340367031894880056254739625521918528690841074868203530865909758425"], "2l_CF": ["0.000284158366154200564339936543066428396773559266424401740611563575995874752566954333592467316", "0.00146739488760450868215421620341518818682797029055551376171955984007459910896067339175461898"], "2l_CA": ["-0.000250947362572840897579203873087751255908066800294727410143514009509262857695820541606138563", "-0.00113544494765657626384849141882015635960455653249610583129784112202762847824454450504622549"]}, "+--+": {"1l": ["0.000000000000000000000000362214398685861065410025737662556279014163347565145266878746857699270372615513381083246924", "-0.00000000000150292241143693085989162380580115881247606178402948932199918925480226321581529203332569666"], "2l_CF": ["0.00000000026043705144973471956301096935247237188546872170078473979652447635052690816139999374447975", "0.00000000112793644399680932539158138873901733031737371929001544868131350807939481557968662130645178"], "2l_CA": ["-0.00000000014662164249809530691626724362370276219256600552512339833536494582632317139904801405880525", "-0.000000000721132517769662950330061269281475320000865392979545689136497919813987051100941383656719965"]}, "+--0": {"1l": ["-0.00000000000000000133777831257671621526363199511237790747301380773267369810787760947205347368796104141725295", "0.00000151149947019195491065384438555346313921389518157291849984332507383836018702903841536102678"], "2l_CF": ["-0.000261514870540910106061513252396925656718662183330277207636112769148203743038273575297079975", "-0.00113175803425996846221770935220180006852181603511418459075899828270116473129352650716634594"], "2l_CA": ["0.000147254163327424969206067368321466639123944865550124426381564697384380815828428040010716168", "0.000723324320123664859099707323987605795725257446972197948701217960969551643583687703413476783"]}, "+---": {"1l": ["0.00000000000102040404125835536501437436313024107919155137762501078381106408311427901105391062463654645", "-1.74532925199489680893059620115962413406256185618761235400721760500868350506724230224607517"], "2l_CF": ["301.971361808125308246888718852295960866928870856676011542456717836821048799902066996618198", "1308.714277521965143468310965580423440053029085101228572033085006470247565892612122560747"], "2l_CA": ["-170.034461673003436894381910103290064078411079713387641925648959849922179658603656500814494", "-836.159314893489120619151214995653001960711349738345717212024878954566442748974787181257248"]}, "-+++": {"1l": ["0.00000000000102040404125835536501437436313024107919155137762501078381106408311427901105391063278104651", "-1.74532925199489680893059620115962413406256185618761235400721760500868350506724230224607517"], "2l_CF": ["301.971361808125308246888718852295960866928870856676011542456717836821048799902066996618198", "1308.714277521965143468310965580423440053029085101228572033085006470247565892612122560747"], "2l_CA": ["-170.034461673003436894381910103290064078411079713387641925648959849922179658603656500814494", "-836.159314893489120619151214995653001960711349738345717212024878954566442748974787181257248"]}, "-++0": {"1l": ["0.0000000000000000013377783125767162152636319951123779074730138077326736981078776094720534736879610484705969", "-0.00000151149947019195491065384438555346313921389518157291849984332507383836018702903841536102678"], "2l_CF": ["0.000261514870540910106061513252396925656718662183330277207636112769148203743038273575297079975", "0.00113175803425996846221770935220180006852181603511418459075899828270116473129352650716634594"], "2l_CA": ["-0.000147254163327424969206067368321466639123944865550124426381564697384380815828428040010716168", "-0.000723324320123664859099707323987605795725257446972197948701217960969551643583687703413476783"]}, "-++-": {"1l": ["0.00000000000000000000000036221439868586106541002573766255627901416334756514526687874685769927037261551338719162197", "-0.00000000000150292241143693085989162380580115881247606178402948932199918925480226321581529203332569666"], "2l_CF": ["0.00000000026043705144973471956301096935247237188546872170078473979652447635052690816139999374447975", "0.00000000112793644399680932539158138873901733031737371929001544868131350807939481557968662130645178"], "2l_CA": ["-0.00000000014662164249809530691626724362370276219256600552512339833536494582632317139904801405880525", "-0.000000000721132517769662950330061269281475320000865392979545689136497919813987051100941383656719965"]}, "-+0+": {"1l": ["0.00000534029749247103492323512038543640980364121197081699438177363096444712665460343654769648821", "-0.0000000000000000165584766958959612191244340367031894880056254739625521918528690841074868203530865909758425"], "2l_CF": ["-0.000284158366154200564339936543066428396773559266424401740611563575995874752566954333592467316", "-0.00146739488760450868215421620341518818682797029055551376171955984007459910896067339175461898"], "2l_CA": ["0.000250947362572840897579203873087751255908066800294727410143514009509262857695820541606138563", "0.00113544494765657626384849141882015635960455653249610583129784112202762847824454450504622549"]}, "-+00": {"1l": ["0.0000000000045129184604172021812484429860252638485226182739294040063654135679153659986172500101156188", "0.00000000000491601072642526463897520291398222132857595222553943827621658392639648977190079647101118378"], "2l_CF": ["-0.000000000499810071063690227025168833067568517148383050930548709781919710087099632542104685993276921", "-0.00000000256684480997342459953567279086217006243026462331727632302734537661036722751966672222657379"], "2l_CA": ["0.000000000405691242621796545970895749453740506227215322841476962196222609730866759354546223900983489", "0.00000000204924472781957496987625435121021642588511096237413578864293627123831653487498303783483368"]}, "-+0-": {"1l": ["0.00000000000000000133777831257671621526363199511237790747326830972512791810558194931840141378101240395964946", "-0.0000015114994701919549106538443855534631392138951815729184998433250738383601870290384153615065"], "2l_CF": ["0.000261514870540910106061513252396925656718662183330197460963789194037243074373459526356645892", "0.00113175803425996846221770935220180006852181603511420424029310965337217759694592383254004551"], "2l_CA": ["-0.000147254163327424969206067368321466639123944865549608679111864190375912961947163324803954715", "-0.000723324320123664859099707323987605795725257446972243797614144492535248330105948129284833308"]}, "-+-+": {"1l": ["10.4135689514139801150309420201331082360952106465034123419316084960905128178028175653842636", "-4.53785605519982458149148878790370637007797813154448492740177971059017028961468443856779122"], "2l_CF": ["-6.71324563555038045984683226346185036652278290746223345745380282593538985887075610773586886", "16.1088486129441990954671153331133704052964527323082799975978274191066188081182984225238016"], "2l_CA": ["106.074244935739251718193401098352613175928501811565161965411390992751110778402634077342631", "-97.6371044305114393732202429696876252808396856613997450483770538611835362940685581670921884"]}, "-+-0": {"1l": ["0.00000534029749247103492323512038543640980364121197081699463627562341866712435894328289563769277", "-0.0000000000000000165584766958959612191244340367031894880056254739625521918528690841067282746309136693614127"], "2l_CF": ["-0.000284158366154200564339936543066428396773559266424481487283887151106835421231768303726134062", "-0.00146739488760450868215421620341518818682797029055549411218544846940358624330827633913130824"], "2l_CA": ["0.000250947362572840897579203873087751255908066800295243157413214516517730711577085329477393801", "0.00113544494765657626384849141882015635960455653249605998238491459046193179172228357801968487"]}, "-+--": {"1l": ["0.00000000000102040404125835536501437436313024107919155137762501078381106408311427901105391063929639523", "-1.74532925199489680893059620115962413406256185618761235400721760500868350506724230224683144"], "2l_CF": ["301.971361808125308246888718852295960866928870856676011542456717836821048799902066996749046", "1308.71427752196514346831096558042344005302908510122857203308500647024756589261212256131408"], "2l_CA": ["-170.034461673003436894381910103290064078411079713387641925648959849922179658603656500888172", "-836.159314893489120619151214995653001960711349738345717212024878954566442748974787181619566"]}, "--++": {"1l": ["-1.30778362249732526034950899903365271202638373521330411449805962472046737484161453730841056", "9.43751405558772778247747181192372952176587250374919503443954170851442546753381554747044171"], "2l_CF": ["-765.643035374670763277058190342316711651096474514497104532894015231408627300979980594839655", "-2088.45154393346887967836959075442497306954156259249051472601396160757576170836617821807349"], "2l_CA": ["476.909188243424811508749436901019433087864968050330092776315974454174410614775867429202111", "1547.91606718950834131279413828761703921819576561065910942856468266656851673619631215230946"]}, "--+0": {"1l": ["0.00000104125095185372573232606689370396424709950276094500909767499435693275131862851899047466727", "0.000011808078836953099055768052176919824965487278766205658092476041108121898667023618612646331"], "2l_CF": ["-0.00113820917368386283568144338260475572257967384825198227761281834256850997025278455875663229", "-0.00308300481057075230123185980363594394702163189926861887713808466818540862193982772103061389"], "2l_CA": ["0.000717085311453994125408417156466443127129651384875848948971973069030635553924908311946770842", "0.00220480109458893733864365369075355057166042190174622126048963961611247450860869009843183209"]}, "--+-": {"1l": ["0.00000000000249432661131859307549059546668214011864570050895918555343545049866672526023637176053481879", "0.0000000000128547035330433799680907402768078883570777029755808062186939804281102565945810505306014082"], "2l_CF": ["-0.00000000113870484707171666577525358658004217085281818204465312948404332988433713897429591167192915", "-0.00000000211478029137032926091288642974622954922845322290141227056902231962855116778652219850546365"], "2l_CA": ["0.000000000754990909260183848775952279464400286046430457983357165411732197471441525844607912798890529", "0.00000000165603761139876695478320765253180966985089593510528490179659853857313838998499514378186948"]}, "--0+": {"1l": ["-0.0000010412509518537257323260668937039642470995027609450088431730019027127536142886726425345799", "-0.000011808078836953099055768052176919824965487278766205658153513026891699188663887187357952335"], "2l_CF": ["0.00113820917368386283568144338260475572257967384825192901831112806879188195007002582701997255", "0.00308300481057075230123185980363594394702163189926863500458148553121958075133413640717170615"], "2l_CA": ["-0.000717085311453994125408417156466443127129651384875506347333123806986194543141106719944124129", "-0.00220480109458893733864365369075355057166042190174625342680551671819643375455447114657716785"]}, "--00": {"1l": ["-0.00000000000746076360053767760220088519312906192743091274286851583646107824016509049765082393437033492", "-3.49065850402041903565370442689440495159272171041795613428160097259638325011663221354896925"], "2l_CF": ["0.736470217876003603015193871235723115290238281733924294387935118775622682149186386754018662", "6.94528921431733822647322250876707119773000029917356432525694918630207989590800633979982915"], "2l_CA": ["-8.49231500495411147620819050767237752232831370997806774196693780891611853464010601674257956", "-38.6000197802797466783649444324627347016739294543703183568456268788603315338898781346939198"]}, "--0-": {"1l": ["0.00000520625475926862866163033446851982123549751380472504464690326791288520108632264037476499341", "0.0000590403941847654952788402608845991248274363938310282899844380775217908709265559816280105828"], "2l_CF": ["-0.00469764988070122931111557464712619618077157031512352114203237864588812740478718164452710654", "-0.0111585207646331493876095011697227830744460237264316951763188688828625997955777516174079116"], "2l_CA": ["0.00306314989274425974844435788030781391650469075418350662709046015947099196742224099287697322", "0.00864748229524765212464510013872608777015101554492828803133234864115109687035623555730938998"]}, "---+": {"1l": ["0.0000000000024943266113185930754905954666821401186457005089591855534354504986667252602363717751946902", "0.0000000000128547035330433799680907402768078883570777029755808062186939804281102565950763102348845471"], "2l_CF": ["-0.00000000113870484707171666577525358658004217085281818204465312948404332988433713905998460862608534", "-0.00000000211478029137032926091288642974622954922845322290141227056902231962855116815788605267971422"], "2l_CA": ["0.00000000075499090926018384877595227946440028604643045798335716541173219747144152589285718072062216", "0.00000000165603761139876695478320765253180966985089593510528490179659853857313839022226582247403922"]}, "---0": {"1l": ["-0.00000520625475926862866163033446851982123549751380472504490140526036710519879066248672270685069", "-0.0000590403941847654952788402608845991248274363938310282899234010917382135809296924113743594925"], "2l_CF": ["0.0046976498807012293111155746471261961807715703151235744013340689196647554249699403057549134", "0.0111585207646331493876095011697227830744460237264316790488754680198284276661834430602153573"], "2l_CA": ["-0.00306314989274425974844435788030781391650469075418384922872930942151543297820604239010658765", "-0.00864748229524765212464510013872608777015101554492825586501647153906713762441045455051401643"]}, "----": {"1l": ["15.3054094375668684912622750241586821993404066196673971375485093798913465215747383036980948", "235.937851389693194561936795298093238044146812593729875860988542716488039538184638108429941"], "2l_CF": ["-19237.6721759671774933260952343635833054611693778632209594198904130086213237771284327196726", "-52167.2074384472820929043154773637361543011586521391242752909466509999068755822465782208049"], "2l_CA": ["12267.0702733754785651491961669219803094359189772057981667002540226787530915345776571093672", "38620.7396919913883453745531340692417923326015924358813908389256445449894895919552821651149"]}}, "A": {"1l": {"1": ["-1.79202843183128462792004616243436247627254022257714675106008710328016402399826111203698724", "-135.777652112626704965476366770468618806482932278270791949816490329826864262814697726797174"], "2": ["-13.5133810057406347541086119447755309829249336831686047179005563590038348698200716803030756", "-108.88684553704019822283090713419336635252516402003999111381820347439685878640941556503676"], "4": ["1.51841460216739800155291409560427895716753710988238952131547058471943571688424305548570977", "2617993878030.89184615156999002753241605338329166311852338974094066708350565647517260164962"], "5": ["5.44766801430845453086771631430920637865843906679036646882142565138302196530964660658274189", "13089969390008.2185918460860794806177792548499653397313795920671283990389635614894282667835"], "8": ["-3.99524430549971783008288673767923183983431186810318111625123287755674178107846272909402033", "523598775562.584348577774988994985482682475997479512694654070009702762270953452580610525365"], "9": ["0.0875103263106263380019099365463695796081219772390056222464832778121266244256314038089834873", "2617993878021.76453722328274782994671030069805563316350923862393554242100320505589449594588"], "16": ["-3.04372111361178911125279452457054202835759116746361690953860512213966086385208466450158295", "-13613568165569.5789533156898247078724970814763164823542333560514830118701465970237193088028"], "17": ["-0.555126571818211276241866683002077970146882693510502349717310562637684690034983109091925744", "-969627362221.374852165095742486146886284885618252388415535147050354107557116880695404438763"], "18": ["0.474037209540532408469808191934751162348820180746172061637233610382182402113149279862151049", "-1066590098429.75015134122287530381651372645854408628128269981918599382778365984028680442838"], "3": ["3.09981205432664297840422695503312028473251205405629270330489063323438261439594768280836979", "125.99107220660914787344915603022683376677939736258026276154519299046856481043876186042717"], "6": ["0.907156222823418558588221066104812911177313564187745609331203976634181258146534721087267395", "523598775650.864798896659962815655904730930089095624504655457105061517127108317551369352574"], "7": ["1.51841460216739800155291409560427895716753710988238952131547058471943571688424305548570977", "2617993878030.89184615156999002753241605338329166311852338974094063771707217924568921939151"], "10": ["-2.6671948096526039633219190687563863970034442446893966731578600424965813894175886749239274", "-13089969389941.5568132255392234084987673843622616972353402916951343386366545688998556200772"], "11": ["-2.42262305181621518889986021950268706526897944391453539397644386036447239322455647432220332", "-2617993878034.61777756717739743650162456370711180472120390805859419652833576898899584560155"], "12": ["2.42262305181621518889986021950268706526897944391453539397644386036447239322455647432220332", "2617993878034.61777756717739743650162456370711180472120390805859419652833576898899584560155"], "13": ["2.6671948096526039633219190687563863970034442446893966731578600424965813894175886749239274", "13089969389941.5568132255392234084987673843622616972353402916951343386366545688998556200772"], "14": ["-0.0875103263106263380019099365463695796081219772390056222464832778121266244256314038089834873", "-2617993878021.76453722328274782994671030069805563316350923862393554242100320505589449594588"], "15": ["3.99524430549971783008288673767923183983431186810318111625123287755674178107846272909402033", "-523598775562.584348577774988994985482682475997479512694654070009702762270953452580610525365"], "19": ["1.66276128998555040240226694672605224982308722269490669953024080641758578333779822201001487", "3587621240213.6893023738277948493039343282155085867967572124421549759676870228167246580171"], "20": ["-0.555126571818211276241866683002077970147250035495134314563550792805566641809301442078417022", "-969627362221.374852165095742486146886284885618252388415535147050354107557116880695404438763"]}, "2l_CF": {"1": ["11870.5234260652418166624382645116629401562235230417337175724236772532502636609886703595787", "35249.912436134669737224881962148443957693605570310395361596901650145199348922253846397015"], "2": ["8877.0055589425527073780359406480447352596352695657096446650511699112984683255981183140379", "23460.8663899178119227336671131833881536974578282663069971964003240657199396644790520306572"], "4": ["-452957042715619.650536342763816308959207096962608108377219462019948290007833722964902803539", "-1963071416292785.60535908014698318851455795442452747505963053456442598106383879970276008313"], "5": ["-2264785213565293.76440927991526588269011112817928028923883353048125105978183732516592492755", "-9815357081424106.12964868504626124157064841986632518788239332805428695310162152879340295523"], "8": ["-90591408539476.2834538392133718821021894587691939853968005714447119851059604843139592312524", "-392614283248703.577017883771689353436080589509057269220718290662673497667262108691385305788"], "9": ["-452957042714856.595012649346085632028255716295483266849015558413459980836646523281449857569", "-1963071416291992.6691366375556687570801594836286865073610352364965134618290682944795915608"], "16": ["2355376622104538.67391958794367595328608934941557430330515402121500357319744490474661848047", "10207971364671894.0498071625676385383796442849820566530644155816415552077933685695786497601"], "17": ["168269563370997.938529499200102472726217408158657997737558360628998541639406225866554572613", "731809784290766.604755727807944695004957743576459301888100704758080092821773651993606258258"], "18": ["187076532935084.679729633310113595692844170901017555985926517985701628107814845371060559435", "811797157364135.054513484188410361360928754222468724001751951632745172572624361604490423195"], "3": ["-11044.4861183262120274345159462213289544414895398366191412536181887088013292262901972742398", "-32899.718036688992604613879139921514577226013881794207909453449183540750479672508938220343"], "6": ["-90591408547065.2901312278699478634017748515910708620694487362193622353344628235523467942688", "-392614283270332.533295990435491980812194286603887610096362791521995890946304722256970843612"], "7": ["-452957042715619.650536342763816308959207096962608108377219462007204547870114134124104725664", "-1963071416292785.60535908014698318851455795442452747505963053456612054774702386322029289027"], "10": ["2264785213559609.95844668875439595063442400614461979752715769656119623802567861944154838442", "9815357081407947.52579295979071048969470945552038410367608271419250554584631594197220707689"], "11": ["452957042715970.292294753210108058607958814338376703501273297224313306845239570828243512688", "1963071416293841.98211951038869448208362374286388574274903152902108197684981282117396492031"], "12": ["-452957042715970.292294753210108058607958814338376703501273297224313306845239570828243512688", "-1963071416293841.98211951038869448208362374286388574274903152902108197684981282117396492031"], "13": ["-2264785213559609.95844668875439595063442400614461979752715769656119623802567861944154838442", "-9815357081407947.52579295979071048969470945552038410367608271419250554584631594197220707689"], "14": ["452957042714856.595012649346085632028255716295483266849015558413459980836646523281449857569", "1963071416291992.6691366375556687570801594836286865073610352364965134618290682944795915608"], "15": ["90591408539476.2834538392133718821021894587691939853968005714447119851059604843139592312524", "392614283248703.577017883771689353436080589509057269220718290662673497667262108691385305788"], "19": ["-620617371243652.940335616214853037106855389514720562861722512496866422959345963704132711263", "-2688717477927921.42822478930414282292784392008799339410748928866208923313002582716144261672"], "20": ["168269563370997.938529499200102472726217408158658112841965193147391321938087950668851344617", "731809784290766.604755727807944695004957743576459273526441183122740083956893618107403681227"]}, "2l_CA": {"1": ["-7373.16627071549566410221417938960531870699176884974399181425926995213324402990058802045319", "-25317.3341841472998676377719149792004716514246192345985434259137394089397615852885085639089"], "2": ["-5744.07631102525332594657548803263248840351580533340253426307123460881506597069947783511564", "-17484.2020823091564179056048326197078456968528071826623924671402057889778794675264307025391"], "4": ["255051692511693.262628089612348316964275305280493964635182767249691502315519790081275944366", "1254238972347468.53102815811166122672047119070968525036433280554050789662002206589387178024"], "5": ["1275258462550502.76200220808479831314910167098086525661744460603350210201051479280535637462", "6271194861708746.31843234130816753909777064771378959262860495676314533242816912219387924271"], "8": ["51010338500018.2599035084762790810116343775985336928752652972269304066137943544440987393951", "250847794462327.966187745008424652706243522257310037316211082078629403417207854572429258956"], "9": ["255051692511170.621202514947087311767749430211675928676162956823810554084909440716497281679", "1254238972346710.5209149824452257739649110183702338827083146088434804953814761697577632883"], "16": ["-1326268801050399.1005113892377785762788379356103451560347605828730918903024550495104082449", "-6522042656170493.87906378220206029395910701252837679435666328533374842806781794973138256661"], "17": ["-94717437668289.9700281401632880165979975664196128223834608233966612686953945054390446014915", "-467671628457697.884377121275468239384701285318912769167639558828148423912948489906505156535"], "18": ["-105179188048408.785194479390414755228041099859048692204811485050221660631783526282809285981", "-520827545287588.112693508135059574069045727345786104585170155432359786419903584201952692837"], "3": ["6862.25019013574943266709093886953387468140988145773730982676797488178713347076736310829497", "23602.1862539734573111529505124213575391561188679531858122569066754200684992060820635081672"], "6": ["51010338504786.2767921318691392343207802832209409835044724653454690528917235608870061011146", "250847794477947.167324971236270650998881438496803397356037905969638074502454063902285310261"], "7": ["255051692511693.262628089612348316964275305280493964635182767166386771831366236182367703758", "1254238972347468.53102815811166122672047119070968525036433280554709093919477382704714881112"], "10": ["-1275258462546934.40154222885967406553221767474787301436272746405132402196703149637322124346", "-6271194861697048.8647937390000460968853931901537789995393447099888621940032933763854119221"], "11": ["-255051692511915.636850481470966678162685730702118596991651605396952434618928388724760579379", "-1254238972348215.75422826787584017642769601930328841911322181083830035761682735891353317209"], "12": ["255051692511915.636850481470966678162685730702118596991651605396952434618928388724760579379", "1254238972348215.75422826787584017642769601930328841911322181083830035761682735891353317209"], "13": ["1275258462546934.40154222885967406553221767474787301436272746405132402196703149637322124346", "6271194861697048.8647937390000460968853931901537789995393447099888621940032933763854119221"], "14": ["-255051692511170.621202514947087311767749430211675928676162956823810554084909440716497281679", "-1254238972346710.5209149824452257739649110183702338827083146088434804953814761697577632883"], "15": ["-51010338500018.2599035084762790810116343775985336928752652972269304066137943544440987393951", "-250847794462327.966187745008424652706243522257310037316211082078629403417207854572429258956"], "19": ["349464512758085.856881254005846312039698180519634864277033140346745061241629487418305203197", "1717910106655459.05867341486204418399587572429605980682480814249107191213846242016728289751"], "20": ["-94717437668289.970028140163288016597997566419613566800523312134894315136868797542787450496", "-467671628457697.884377121275468239384701285318912702990434008345688403228228410838699143462"]}}, "sec": 541.8}

==> anc/paper2/zz/points/zz_b2o3_d4_p50.json <==
{"beta": "2/3", "delta_exp": 4, "dps": 50, "x": "0.2", "s": "7.2", "t": "-0.2001", "pT2": "0.000066665277777777777777777777777777777777777777777191", "G": ["-3.8208726438063438636884458546235202703157825499567", "1.5707963267948966192313216916397514420985846996876"], "li22_max_rate": 0.9999993333199997, "li22_bad_order": 0, "M": {"++++": {"1l": ["15.302431341650972776464396622256468703583449294168", "75.186607955964390387001829418780018303961187990215"], "2l_CF": ["-1737.8536250237799840303488956629814516133020834095", "-879.51339206672550822778364275354834662807637323313"], "2l_CA": ["1762.6492439290337579113604605460321724028500376623", "1934.3963345101576500828337362664475624440557437606"]}, "+++0": {"1l": ["0.052036695682322557390433760373894113154241137627487", "0.1263658475960683971384724919954815947792702785525"], "2l_CF": ["-2.2905914230715425273554284418778583728289915512528", "1.692113611876082451919214170407203525749024709276"], "2l_CA": ["3.2235571849516744693058548036535309354941667681356", "0.9810067131178910418043073891266769121887636164623"]}, "+++-": {"1l": ["0.00024927275503292641018545400042985164229605917424419", "-0.000054016270535673072954601917436342544233927934130965"], "2l_CF": ["0.00098431434036924802445570644981068950067191496967887", "0.01938943094209156387465824028356428418422988077774"], "2l_CA": ["0.0034498803475583107004721871212420504092358970127357", "-0.017120848273277866598269030687774129558823902174811"]}, "++0+": {"1l": ["-0.05203669568232255739043376037389411312666837387656", "-0.12636584759606839713847249199548159476629941979397"], "2l_CF": ["2.2905914230715425273554284418778593130649718897383", "-1.6921136118760824519192141704072037431686873092609"], "2l_CA": ["-3.2235571849516744693058548036535318477190687536607", "-0.98100671311789104180430738912667678078447550882783"]}, "++00": {"1l": ["-0.00074581211301759130701131294696142981265489980911288", "-3.4911554101435644997486243492094851789605406960904"], "2l_CF": ["0.75383272617193534813063348599636700061937248486654", "6.933365287233762654045829022023208044621459430742"], "2l_CA": ["-8.5187162542681938297625715748607859953777607208601", "-38.59568809367736634808324591129754823166132311122"]}, "++0-": {"1l": ["0.010407339136464511478086752074778822631297303395268", "0.0252731695192136794276944983990963189677366601433"], "2l_CF": ["-1.0453138750367801469069422928054063365668152548098", "-0.42343329298834902145456918776267652415766502803195"], "2l_CA": ["0.98945923551489880598392699103686382483690228751361", "0.73952694266286600703921437289071065573002691492502"]}, "++-+": {"1l": ["0.00024927275503292641018545400042985164229605917423787", "-0.000054016270535673072954601917436342544233927934969845"], "2l_CF": ["0.00098431434036924802445570644981068950067191501681572", "0.019389430942091563874658240283564284184229880838902"], "2l_CA": ["0.0034498803475583107004721871212420504092358969798342", "-0.017120848273277866598269030687774129558823902239169"]}, "++-0": {"1l": ["-0.010407339136464511478086752074778822658870067146196", "-0.025273169519213679427694498399096318980707518900708"], "2l_CF": ["1.0453138750367801469069422928054053963308349163478", "0.42343329298834902145456918776267674157732762807027"], "2l_CA": ["-0.9894592355148988059839269910368629126120003019002", "-0.73952694266286600703921437289071078713431502264137"]}, "++--": {"1l": ["-1.3079027463339610889414241351097412518572307736247", "3.0074643182385756154800731767512007321577664986267"], "2l_CF": ["-65.647432094102581299090214323913499925812086310516", "-36.93944090369649899610029249141920884510530764176"], "2l_CA": ["56.730706281082911513334428302459201749177888367394", "80.459326067971388201510337496534106571321217421602"]}, "+-++": {"1l": ["0.00010196042966395111153080218633105015574162799438156", "-1.7453860479010333781571197960749393950591460206373"], "2l_CF": ["99.966252557829317386892076160120934774854556276745", "130.33701701956497979830806347987480110534352657435"], "2l_CA": ["-69.027774171287202738799298084015260801955941428673", "-135.27369886884849385542296572156588093275772666355"]}, "+-+0": {"1l": ["-0.053385961847874327108001396513196141599172562335555", "0.000016549255470024695578424079094406948722841174726854"], "2l_CF": ["1.0920112804223141003525419468887962114670352217067", "2.0890196620501241167132113781689969750356377595953"], "2l_CA": ["-1.6340529213473573929028546627614696870676375132498", "-2.1388412774452263956203097454624326096344434126945"]}, "+-+-": {"1l": ["10.411189784661560828757920856300893603183976209169", "-4.5393119582208028339175770716281240691880804868773"], "2l_CF": ["-6.6932903838583718505064725355061564453211968490372", "16.169515862231708057118939498911097856783571084897"], "2l_CA": ["106.0028351459419811886931014451389660450728165385", "-97.738921665764758851113291495962399723870081876259"]}, "+-0+": {"1l": ["-0.000001337483081621714970493139324820060561229120230349", "0.015111769597135097233464157303774426130425293404051"], "2l_CF": ["-0.86561402136896474518428797727701095593202982870179", "-1.1123407630716911484763727917578758352147305851345"], "2l_CA": ["0.59768523715793832212850033374180996391889391227646", "1.1631589564077765088988234084152606047639203766238"]}, "+-00": {"1l": ["0.0004511874622796407097020093187638270803966026511291", "0.00049134688256908958029396089447907308653932388438872"], "2l_CF": ["-0.019676375950430483064313968030190433359295983303585", "-0.03656380663483382135079023193479354262713516746025"], "2l_CA": ["0.025409546571972721770942273857720622717478321535729", "0.044235342149059418914061230725821781521255832478353"]}, "+-0-": {"1l": ["-0.053385961847874327108001396513196141573554353526413", "0.000016549255470024695578424079094406962136503940761936"], "2l_CF": ["1.0920112804223141003525419468887976280515095320212", "2.0890196620501241167132113781689966453814616349886"], "2l_CA": ["-1.6340529213473573929028546627614710741399352754795", "-2.1388412774452263956203097454624324310717646783996"]}, "+--+": {"1l": ["0.0000000036226069661882247523126490044308057464567427977407", "-0.00015026594464535013803872151064459186061556453696791"], "2l_CF": ["0.008647637912794600505372994517947163268234160656638", "0.01108235452144000219374317761547141358959087624423"], "2l_CA": ["-0.0059635085645684501575930292099327685704350663381571", "-0.011638148963936136082240289854353086809776394360836"]}, "+--0": {"1l": ["-0.0000013374830816217149704931393248200349430203110873488", "0.015111769597135097233464157303774426143838956169538"], "2l_CF": ["-0.86561402136896474518428797727700953934755551833173", "-1.1123407630716911484763727917578761648689067097875"], "2l_CA": ["0.59768523715793832212850033374180857684659615003913", "1.1631589564077765088988234084152607833265991108108"]}, "+---": {"1l": ["0.0001019604296639511115308021863310501557416279943788", "-1.7453860479010333781571197960749393950591460206367"], "2l_CF": ["99.966252557829317386892076160120934774854556276707", "130.3370170195649797983080634798748011053435265743"], "2l_CA": ["-69.027774171287202738799298084015260801955941428648", "-135.27369886884849385542296572156588093275772666349"]}, "-+++": {"1l": ["0.00010196042966395111153080218633105015574162799437527", "-1.7453860479010333781571197960749393950591460206367"], "2l_CF": ["99.966252557829317386892076160120934774854556276707", "130.3370170195649797983080634798748011053435265743"], "2l_CA": ["-69.027774171287202738799298084015260801955941428648", "-135.27369886884849385542296572156588093275772666349"]}, "-++0": {"1l": ["0.0000013374830816217149704931393248200349430203110873183", "-0.015111769597135097233464157303774426143838956169538"], "2l_CF": ["0.86561402136896474518428797727700953934755551833173", "1.1123407630716911484763727917578761648689067097875"], "2l_CA": ["-0.59768523715793832212850033374180857684659615003914", "-1.1631589564077765088988234084152607833265991108108"]}, "-++-": {"1l": ["0.0000000036226069661882247523126490044308057464567427974761", "-0.00015026594464535013803872151064459186061556453696791"], "2l_CF": ["0.008647637912794600505372994517947163268234160656638", "0.01108235452144000219374317761547141358959087624423"], "2l_CA": ["-0.0059635085645684501575930292099327685704350663381572", "-0.011638148963936136082240289854353086809776394360836"]}, "-+0+": {"1l": ["0.053385961847874327108001396513196141573554353526413", "-0.000016549255470024695578424079094406962136503940761936"], "2l_CF": ["-1.0920112804223141003525419468887976280515095320212", "-2.0890196620501241167132113781689966453814616349996"], "2l_CA": ["1.6340529213473573929028546627614710741399352754302", "2.1388412774452263956203097454624324310717646784763"]}, "-+00": {"1l": ["0.0004511874622796407097020093187638270803966026511291", "0.00049134688256908958029396089447907308653932388438872"], "2l_CF": ["-0.019676375950430483064313968030190433359295983303585", "-0.03656380663483382135079023193479354262713516746025"], "2l_CA": ["0.025409546571972721770942273857720622717478321535729", "0.044235342149059418914061230725821781521255832479721"]}, "-+0-": {"1l": ["0.0000013374830816217149704931393248200605612291202302695", "-0.015111769597135097233464157303774426130425293404051"], "2l_CF": ["0.86561402136896474518428797727701095593202982870179", "1.1123407630716911484763727917578758352147305851345"], "2l_CA": ["-0.59768523715793832212850033374180996391889391227647", "-1.1631589564077765088988234084152606047639203766238"]}, "-+-+": {"1l": ["10.411189784661560828757920856300893603183976209168", "-4.5393119582208028339175770716281240691880804868773"], "2l_CF": ["-6.6932903838583718505064725355061564453211968490345", "16.169515862231708057118939498911097856783571084895"], "2l_CA": ["106.0028351459419811886931014451389660450728165385", "-97.738921665764758851113291495962399723870081876259"]}, "-+-0": {"1l": ["0.053385961847874327108001396513196141599172562335555", "-0.000016549255470024695578424079094406948722841174726854"], "2l_CF": ["-1.0920112804223141003525419468887962114670352217067", "-2.0890196620501241167132113781689969750356377595953"], "2l_CA": ["1.6340529213473573929028546627614696870676375132498", "2.1388412774452263956203097454624326096344434126945"]}, "-+--": {"1l": ["0.00010196042966395111153080218633105015574162799437238", "-1.7453860479010333781571197960749393950591460206373"], "2l_CF": ["99.966252557829317386892076160120934774854556276746", "130.33701701956497979830806347987480110534352657435"], "2l_CA": ["-69.027774171287202738799298084015260801955941428674", "-135.27369886884849385542296572156588093275772666355"]}, "--++": {"1l": ["-1.3079027463339610889414241351097412518572307736247", "3.0074643182385756154800731767512007321577664986267"], "2l_CF": ["-65.647432094102581299090214323913499925812086310516", "-36.93944090369649899610029249141920884510530764176"], "2l_CA": ["56.730706281082911513334428302459201749177888367391", "80.459326067971388201510337496534106571321217421602"]}, "--+0": {"1l": ["0.010407339136464511478086752074778822658870067146196", "0.025273169519213679427694498399096318980707518900708"], "2l_CF": ["-1.0453138750367801469069422928054053963308349163478", "-0.42343329298834902145456918776267674157732762807027"], "2l_CA": ["0.98945923551489880598392699103686291261200030190019", "0.73952694266286600703921437289071078713431502264138"]}, "--+-": {"1l": ["0.00024927275503292641018545400042985164229605917423998", "-0.000054016270535673072954601917436342544233927934969845"], "2l_CF": ["0.00098431434036924802445570644981068950067191501668743", "0.01938943094209156387465824028356428418422988083903"], "2l_CA": ["0.0034498803475583107004721871212420504092358969799625", "-0.01712084827327786659826903068777412955882390223934"]}, "--0+": {"1l": ["-0.010407339136464511478086752074778822631297303395269", "-0.0252731695192136794276944983990963189677366601433"], "2l_CF": ["1.0453138750367801469069422928054063365668152548098", "0.42343329298834902145456918776267652415766502803195"], "2l_CA": ["-0.98945923551489880598392699103686382483690228746982", "-0.73952694266286600703921437289071065573002691501261"]}, "--00": {"1l": ["-0.00074581211301759130701131294696142981265489980911289", "-3.4911554101435644997486243492094851789605406960904"], "2l_CF": ["0.75383272617193534813063348599636700061937248486654", "6.933365287233762654045829022023208044621459430742"], "2l_CA": ["-8.5187162542681938297625715748607859953777607208607", "-38.595688093677366348083245911297548231661323111221"]}, "--0-": {"1l": ["0.05203669568232255739043376037389411312666837387656", "0.12636584759606839713847249199548159476629941979397"], "2l_CF": ["-2.2905914230715425273554284418778593130649718897383", "1.6921136118760824519192141704072037431686873092719"], "2l_CA": ["3.2235571849516744693058548036535318477190687536662", "0.98100671311789104180430738912667678078447550883877"]}, "---+": {"1l": ["0.00024927275503292641018545400042985164229605917423361", "-0.000054016270535673072954601917436342544233927934130965"], "2l_CF": ["0.00098431434036924802445570644981068950067191497019205", "0.019389430942091563874658240283564284184229880777227"], "2l_CA": ["0.0034498803475583107004721871212420504092358970122225", "-0.017120848273277866598269030687774129558823902174298"]}, "---0": {"1l": ["-0.052036695682322557390433760373894113154241137627486", "-0.1263658475960683971384724919954815947792702785525"], "2l_CF": ["2.2905914230715425273554284418778583728289915512528", "-1.692113611876082451919214170407203525749024709276"], "2l_CA": ["-3.2235571849516744693058548036535309354941667681356", "-0.9810067131178910418043073891266769121887636164623"]}, "----": {"1l": ["15.302431341650972776464396622256468703583449294167", "75.186607955964390387001829418780018303961187990215"], "2l_CF": ["-1737.8536250237799840303488956629814516133020834095", "-879.51339206672550822778364275354834662807637323314"], "2l_CA": ["1762.6492439290337579113604605460321724028500376623", "1934.3963345101576500828337362664475624440557437606"]}}, "A": {"1l": {"1": ["-1.7920194727821372875695934240036959343965099412304", "-52.187114469469875100430614583826203519040569098049"], "2": ["-13.510916512473001185943095925809085892756148342169", "-31.724292454025042671286820190907858992403687206394"], "4": ["1.5180312324087020439711338691331008186437888155638", "26193.140783129814462778326308968428058974526965904"], "5": ["5.4449227396803034799564242688558469433781618878354", "130903.41346424140962063633123638889901324822526287"], "8": ["-3.9948329807580793321949643613802785131823390252928", "5225.2791212663973772013876407990559808301429728232"], "9": ["0.089021035824463744887146833103902437005082519384887", "26195.919651797820275467691914362400706768345670865"], "16": ["-3.0414174680594076422058731340942897779287873924234", "-136128.06383115737030971347196067144659093145376811"], "17": ["-0.55542201046599261008836987387017490288549743847336", "-9698.5762113702526247377601126421245467091142359386"], "18": ["0.47401114356728855645667378270322820893082388504651", "-10660.62635973462486270568090258915260053463889286"], "3": ["3.0997255602698518547564140457458858956841203581467", "48.829541962647727913734365771530213061512507034301"], "6": ["0.90708608124829679013721529767220233146983551734825", "5255.8083843818732960186064868124016004388413782346"], "7": ["1.5180312324087020439711338691331008187378283636296", "26193.140783129814462778326308968428058974505661264"], "10": ["-2.6647544109788465568179281137200017990047076742465", "-130880.21358536007823753324065841652039342917424412"], "11": ["-2.4222337066247440689807467891376853869589508060365", "-26194.485298704458271244147533477243044456062574596"], "12": ["2.4222337066247440689807467891376853869589508060365", "26194.485298704458271244147533477243044456062574596"], "13": ["2.6647544109788465568179281137200017990047076742465", "130880.21358536007823753324065841652039342917424412"], "14": ["-0.089021035824463744887146833103902437005082519384887", "-26195.919651797820275467691914362400706768345670865"], "15": ["3.9948329807580793321949643613802785131823390252928", "-5225.2791212663973772013876407990559808301429728232"], "19": ["1.6620616363398295094583707406342070788581665182619", "35873.383613910035814133974115929807580392907517637"], "20": ["-0.55542201046599261008836987387021188074042967340174", "-9698.5762113702526247377601126421245660706738027083"]}, "2l_CF": {"1": ["1518.1754150189306261513090522986917547934800916195", "1274.3388707228932629049506906376638688566584265626"], "2": ["719.4545713520982541933546124415833730930950935603", "256.75193294133565166760938123340930411440443538661"], "4": ["-1499884.4083481711560158152429206547943182435184799", "-1955357.3622550802380313059063872125021292795634839"], "5": ["-7497596.8944779676330601201423402457414259630656117", "-9774930.5032378386538604857458377773250329399803649"], "8": ["-299645.8661039850633070347503099140398678528672378", "-390923.99662379415244882470737445970704152819089451"], "9": ["-1499965.5867391553076041780151460753318496708163518", "-1955621.833330688291805953108828411767141002338182"], "16": ["7797191.5353324171849488561671678248900458100105738", "10165779.700187329191458606700866151589780612722956"], "17": ["560510.16963830474998976382468040167873630234822959", "741902.70826461169238056237067341079719546684953672"], "18": ["635921.34505777578985044067129286215245190443351902", "767481.99430701795463431978433906574639805635769578"], "3": ["-1432.5043733112844956898600918429042929403468471673", "-1211.3110927379015563524571673070110452591863589475"], "6": ["-300488.39432121735653034393606363895255015911909309", "-391513.10041016101717059315611105910149845201362955"], "7": ["-1499884.4083481711560158152429206547943411620848181", "-1955357.3622550802380313059063872125021238796216846"], "10": ["7496984.2917255174116952153479038326920094570409579", "9774508.2910037021432158488907903608867635593678872"], "11": ["1499933.7714219103462571894246848764848682344353937", "1955401.1018672500823548655373038878750503016421233"], "12": ["-1499933.7714219103462571894246848764848682344353937", "-1955401.1018672500823548655373038878750503016421233"], "13": ["-7496984.2917255174116952153479038326920094570409579", "-9774508.2910037021432158488907903608867635593678872"], "14": ["1499965.5867391553076041780151460753318496708163518", "1955621.833330688291805953108828411767141002338182"], "15": ["299645.8661039850633070347503099140398678528672378", "390923.99662379415244882470737445970704152819089451"], "19": ["-2053758.9984506684651674879284617527658677161167811", "-2670716.2247144568302114144450911044773688985618475"], "20": ["560510.16963830474998976382468039963400883601536699", "741902.70826461169238056237067341127302515476246949"]}, "2l_CA": {"1": ["-1284.6643438614960893851479799504110236524669036617", "-1894.9370236741996415621157516748200694616110259771"], "2": ["-823.0996898451860940156427772690817828629933657943", "-715.71365285576038119393632420396250998525979819455"], "4": ["1035798.2353763829210599598019586730754351906290442", "2029582.1786429184222101913420308673390081469678893"], "5": ["5177433.5538449687927827922621179923858019179024644", "10145340.502685301723804905813366308995687152828834"], "8": ["206827.67346068775777538819033490720586133730630991", "405606.87947643707343451961427965509509513084997345"], "9": ["1035827.6855588013360420644581464735829436961159173", "2029851.0279875443388868125062960590342154628374932"], "16": ["-5384235.8794331970248265450116326426021559625601277", "-10550879.841854638689035507022872784459190322167481"], "17": ["-386104.78841377073274744696613782564778075568283827", "-768170.26041866708392386263562503712259646034556845"], "18": ["-434256.70253574450548974954453768268852537381403557", "-850179.08688057098125247345511015611816357492136304"], "3": ["1214.0999470738747867472743844841766215527418212368", "1787.3889458653816228294990396424537764068388232817"], "6": ["207592.13752830145712274327549974823042313283732451", "406562.39664246760030994147598336228335127030928122"], "7": ["1035798.2353763829210599598019586730754580369730095", "2029582.1786429184222101913420308673390058780351275"], "10": ["-5176875.150769806045595186461607079039584236456591", "-10144630.412865639848200023807362798193283993835113"], "11": ["-1035843.9784934713527733635486276145180050768092366", "-2029638.0970609570210040847033535521048779074840398"], "12": ["1035843.9784934713527733635486276145180050768092366", "2029638.0970609570210040847033535521048779074840398"], "13": ["5176875.150769806045595186461607079039584236456591", "10144630.412865639848200023807362798193283993835113"], "14": ["-1035827.6855588013360420644581464735829436961159173", "-2029851.0279875443388868125062960590342154628374932"], "15": ["-206827.67346068775777538819033490720586133730630991", "-405606.87947643707343451961427965509509513084997345"], "19": ["1418391.1304895782657061077278923470244742612212665", "2774770.5421674473730724652583284885215059888032836"], "20": ["-386104.7884137707327474469661378236456517782319103", "-768170.26041866708392386263562503738033754129840703"]}}, "sec": 104.2}

==> anc/paper2/zz/points/zz_b2o3_d5_p55.json <==
{"beta": "2/3", "delta_exp": 5, "dps": 55, "x": "0.2", "s": "7.2", "t": "-0.20001", "pT2": "0.000006666652777777777777777777777777777777777777777777777906", "G": ["-4.97215581519594332514004186360363926692976790458848961", "1.57079632679489661923132169163975144209858469968755291"], "li22_max_rate": 0.9999999333332, "li22_bad_order": 0, "M": {"++++": {"1l": ["15.30511155351051749816860204666531717204303923381836871", "95.28080068851352538234653929754339593889016663326233927"], "2l_CF": ["-2907.805719688375384797178230009229208727793688828669", "-2424.59715649259046137388000138335295696788406920389929"], "2l_CA": ["2566.9799365307242311061197020742283402747365221437208", "3524.64536370982120843644264492023941384029027157764625"]}, "+++0": {"1l": ["0.01646280537644044689287060095410737885167831855763249908", "0.05830070865671472324532677272802020230483938929908666838"], "2l_CF": ["-1.561767665535071816196134981653219425491045102974972295", "-0.09181984236450049223764625769956016374282287891378923461"], "2l_CA": ["1.638372456654739738373798602354406485879318087008240662", "1.250557148885218885830285987460163543158986667188907438"]}, "+++-": {"1l": ["0.00002494166658366786419783366899277874474404546620492172707", "0.00001133393211543765217255810525548962272301856894540092773"], "2l_CF": ["-0.0004891017804016338891033566140508181031642220803568303683", "0.002115079263433273274220427547895303230614321857616588959"], "2l_CA": ["0.0008216297342603674656594241348311567326575398648071202411", "-0.001428202168556050527723279010374364334351821887561950677"]}, "++0+": {"1l": ["-0.01646280537644044689287060095410737885175302769835617811", "-0.05830070865671472324532677272802020230481060856728149204"], "2l_CF": ["1.561767665535071816196134981653219430070415506237792015", "0.09181984236450049223764625769956016389198848540965821342"], "2l_CA": ["-1.638372456654739738373798602354406498005043882173770735", "-1.250557148885218885830285987460163543779103409649775172"]}, "++00": {"1l": ["-0.00007460499280198754182416430278485708842373834341827239404", "-3.490741675512384742305134670955896451380129880486549493"], "2l_CF": ["0.739819554618753541619005916065831414218600577592047686", "6.945312703534294049424146454592399539848424443311709879"], "2l_CA": ["-8.496127502148762928180143364035668931058016463227131002", "-38.60124147414722503653453436951730696275146447618044308"]}, "++0-": {"1l": ["0.003292561075288089378574120190821475770373164170855308227", "0.0116601417313429446490653545456040404610066975198456175"], "2l_CF": ["-0.5533795590593776662775590150178815676231383421623819905", "-0.4237828251115975810267387438512619576385916360688072108"], "2l_CA": ["0.4643646439990404228051752197903469602043446434346793059", "0.5173911383854153805022889885703220336449999243396786278"]}, "++-+": {"1l": ["0.00002494166658366786419783366899277874474404546620492167897", "0.00001133393211543765217255810525548962272301856894541678543"], "2l_CF": ["-0.0004891017804016338891033566140508181031642220803579686971", "0.002115079263433273274220427547895303230614321857614672766"], "2l_CA": ["0.0008216297342603674656594241348311567326575398648078510319", "-0.001428202168556050527723279010374364334351821887560229098"]}, "++-0": {"1l": ["-0.003292561075288089378574120190821475770298455030131629586", "-0.01166014173134294464906535454560404046103547825165076247"], "2l_CF": ["0.5533795590593776662775590150178815630437679388995600091", "0.4237828251115975810267387438512619574894260295729325981"], "2l_CA": ["-0.4643646439990404228051752197903469480786188482691476236", "-0.5173911383854153805022889885703220330248831818788057189"]}, "++--": {"1l": ["-1.307795537859579300073255918133387313118278477514522357", "3.811232027540541015293861571901735837555606191279756949"], "2l_CF": ["-112.4479899788987472418709541197267740257463102325258685", "-98.7463982250236892203572611177144378087743784941450701"], "2l_CA": ["88.90536017834612593183675552141949911965397418450607331", "144.0718190959114318377174219426543554450179741593771501"]}, "+-++": {"1l": ["0.00001020324049625855726625997795809961070579577793556514052", "-1.745334925041904817673100099789337416507320973753434798"], "2l_CF": ["125.2167196707837314856650946508092980469444601540963242", "212.8596191206010478058768311830093543832479682460862287"], "2l_CA": ["-81.6567270164608242837571887022326759678899164132633377", "-190.5006331367877285478683424445161138329235153819274018"]}, "+-+0": {"1l": ["-0.01688696535400534858724494602306516407498164693542030496", "0.000000523595837871011527935520199587889990839347136049835799"], "2l_CF": ["0.4145200047489907301964035256297315214482363632327493339", "0.9807830229217304417481866214863327744009065190271816274"], "2l_CA": ["-0.5515113413866502630910251909813978549420358027844511426", "-0.9522254492561684030438948044527861935012777137876164065"]}, "+-+-": {"1l": ["10.41333099302252324862817943641804053162565916639810096", "-4.538001723345750186176254646083735769157945610456593668"], "2l_CF": ["-6.71097606789737611455676274820864418375069115139908797", "16.1173285544918501538179644752387533010790717940262693"], "2l_CA": ["106.066964665115982771267334070864160253085589920160454", "-97.65034340989050814093807306244533638781854958836181561"]}, "+-0+": {"1l": ["-0.00000004230333110643337161458043472668036342301328820277120507", "0.004779678977736958522960960402808654566228062686028475457"], "2l_CF": ["-0.342915593719064271163140567185642212938425558538520881", "-0.5778022891240954824883039496891576653315752285976639503"], "2l_CA": ["0.2236222141421244389897013854141868182340708661132683567", "0.5191332620260985814356818697087258362459933253244806228"]}, "+-00": {"1l": ["0.0000451281406271689279610169207154988148727289423471442381", "0.00004915756434423165458935516671063913479033091898794165"], "2l_CF": ["-0.002346739269746716844385604864161763241956182839260411073", "-0.005436848023837887892549378559237565276483728268051948484"], "2l_CA": ["0.002731159057085920397390698519263730101727812805312394707", "0.005947766829264030413915356125798311602530438030779854741"]}, "+-0-": {"1l": ["-0.0168869653540053485872449460230651640750829146453305813", "0.0000005235958378710115279355201995878899908393471360481139354"], "2l_CF": ["0.4145200047489907301964035256297315283095962923002033647", "0.9807830229217304417481866214863327747266838179711675492"], "2l_CA": ["-0.5515113413866502630910251909813978730978509299516045328", "-0.9522254492561684030438948044527861944243133941289126373"]}, "+--+": {"1l": ["0.00000000003622190348890149509139287600774368547992090934240751125", "-0.00001502896105307963915421546290188649582401791980632409178"], "2l_CF": ["0.001082302411485516042022187043831310959887240959695713396", "0.001821972961345551297775660044994631573581158913096517799"], "2l_CA": ["-0.0007051761504189826075645801843777058162292302169203074434", "-0.001641040847432799742347969122120103128025759808398720205"]}, "+--0": {"1l": ["-0.00000004230333110643337161458043472668046469072319847886057935", "0.004779678977736958522960960402808654566228062686028475554"], "2l_CF": ["-0.3429155937190642711631405671856422060770656294710678738", "-0.5778022891240954824883039496891576650057979296536786437"], "2l_CA": ["0.2236222141421244389897013854141868000782557389461162419", "0.5191332620260985814356818697087258353229576449831888983"]}, "+---": {"1l": ["0.00001020324049625855726625997795809961070579577793556511915", "-1.745334925041904817673100099789337416507320973753434836"], "2l_CF": ["125.2167196707837314856650946508092980469444601540963269", "212.8596191206010478058768311830093543832479682460862333"], "2l_CA": ["-81.65672701646082428375718870223267596788991641326333946", "-190.5006331367877285478683424445161138329235153819274059"]}, "-+++": {"1l": ["0.00001020324049625855726625997795809961070579577793556509247", "-1.745334925041904817673100099789337416507320973753434836"], "2l_CF": ["125.2167196707837314856650946508092980469444601540963269", "212.8596191206010478058768311830093543832479682460862333"], "2l_CA": ["-81.65672701646082428375718870223267596788991641326333947", "-190.5006331367877285478683424445161138329235153819274059"]}, "-++0": {"1l": ["0.00000004230333110643337161458043472668046469072319847886050629", "-0.004779678977736958522960960402808654566228062686028475554"], "2l_CF": ["0.3429155937190642711631405671856422060770656294710678738", "0.5778022891240954824883039496891576650057979296536786438"], "2l_CA": ["-0.2236222141421244389897013854141868000782557389461162418", "-0.5191332620260985814356818697087258353229576449831888983"]}, "-++-": {"1l": ["0.00000000003622190348890149509139287600774368547992090934240731119", "-0.00001502896105307963915421546290188649582401791980632409178"], "2l_CF": ["0.001082302411485516042022187043831310959887240959695713396", "0.001821972961345551297775660044994631573581158913096517799"], "2l_CA": ["-0.0007051761504189826075645801843777058162292302169203074435", "-0.001641040847432799742347969122120103128025759808398720205"]}, "-+0+": {"1l": ["0.0168869653540053485872449460230651640750829146453305813", "-0.0000005235958378710115279355201995878899908393471360481139354"], "2l_CF": ["-0.4145200047489907301964035256297315283095962923002033647", "-0.9807830229217304417481866214863327747266838179711708902"], "2l_CA": ["0.5515113413866502630910251909813978730978509299516031964", "0.9522254492561684030438948044527861944243133941289099646"]}, "-+00": {"1l": ["0.0000451281406271689279610169207154988148727289423471442381", "0.00004915756434423165458935516671063913479033091898794165"], "2l_CF": ["-0.002346739269746716844385604864161763241956182839260411073", "-0.005436848023837887892549378559237565276483728268051948484"], "2l_CA": ["0.002731159057085920397390698519263730101727812805312394707", "0.005947766829264030413915356125798311602530438030779854741"]}, "-+0-": {"1l": ["0.00000004230333110643337161458043472668036342301328820277101514", "-0.004779678977736958522960960402808654566228062686028475457"], "2l_CF": ["0.342915593719064271163140567185642212938425558538520881", "0.5778022891240954824883039496891576653315752285976639503"], "2l_CA": ["-0.2236222141421244389897013854141868182340708661132683567", "-0.5191332620260985814356818697087258362459933253244806228"]}, "-+-+": {"1l": ["10.41333099302252324862817943641804053162565916639810096", "-4.538001723345750186176254646083735769157945610456593669"], "2l_CF": ["-6.710976067897376114556762748208644183750691151399087961", "16.1173285544918501538179644752387533010790717940262693"], "2l_CA": ["106.066964665115982771267334070864160253085589920160454", "-97.65034340989050814093807306244533638781854958836181559"]}, "-+-0": {"1l": ["0.01688696535400534858724494602306516407498164693542030496", "-0.000000523595837871011527935520199587889990839347136049835799"], "2l_CF": ["-0.414520004748990730196403525629731521448236363232749334", "-0.9807830229217304417481866214863327744009065190271816273"], "2l_CA": ["0.5515113413866502630910251909813978549420358027844511426", "0.9522254492561684030438948044527861935012777137876164065"]}, "-+--": {"1l": ["0.00001020324049625855726625997795809961070579577793556507117", "-1.745334925041904817673100099789337416507320973753434798"], "2l_CF": ["125.2167196707837314856650946508092980469444601540963242", "212.8596191206010478058768311830093543832479682460862287"], "2l_CA": ["-81.6567270164608242837571887022326759678899164132633377", "-190.5006331367877285478683424445161138329235153819274018"]}, "--++": {"1l": ["-1.307795537859579300073255918133387313118278477514522357", "3.811232027540541015293861571901735837555606191279756949"], "2l_CF": ["-112.4479899788987472418709541197267740257463102325258685", "-98.74639822502368922035726111771443780877437849414507009"], "2l_CA": ["88.90536017834612593183675552141949911965397418450607334", "144.0718190959114318377174219426543554450179741593771501"]}, "--+0": {"1l": ["0.003292561075288089378574120190821475770298455030131629586", "0.01166014173134294464906535454560404046103547825165076247"], "2l_CF": ["-0.5533795590593776662775590150178815630437679388995600091", "-0.4237828251115975810267387438512619574894260295729325981"], "2l_CA": ["0.4643646439990404228051752197903469480786188482691476236", "0.517391138385415380502288988570322033024883181878805719"]}, "--+-": {"1l": ["0.00002494166658366786419783366899277874474404546620492169497", "0.00001133393211543765217255810525548962272301856894541678543"], "2l_CF": ["-0.0004891017804016338891033566140508181031642220803579706547", "0.002115079263433273274220427547895303230614321857614675049"], "2l_CA": ["0.0008216297342603674656594241348311567326575398648078525001", "-0.001428202168556050527723279010374364334351821887560231708"]}, "--0+": {"1l": ["-0.003292561075288089378574120190821475770373164170855308229", "-0.0116601417313429446490653545456040404610066975198456175"], "2l_CF": ["0.5533795590593776662775590150178815676231383421623819904", "0.4237828251115975810267387438512619576385916360688098836"], "2l_CA": ["-0.4643646439990404228051752197903469602043446434346779695", "-0.517391138385415380502288988570322033644999924339675955"]}, "--00": {"1l": ["-0.00007460499280198754182416430278485708842373834341827239405", "-3.490741675512384742305134670955896451380129880486549493"], "2l_CF": ["0.739819554618753541619005916065831414218600577592047686", "6.945312703534294049424146454592399539848424443311709879"], "2l_CA": ["-8.496127502148762928180143364035668931058016463227131002", "-38.60124147414722503653453436951730696275146447618044306"]}, "--0-": {"1l": ["0.01646280537644044689287060095410737885175302769835617811", "0.05830070865671472324532677272802020230481060856728149204"], "2l_CF": ["-1.561767665535071816196134981653219430070415506237792015", "-0.09181984236450049223764625769956016389198848540965754521"], "2l_CA": ["1.638372456654739738373798602354406498005043882173770735", "1.250557148885218885830285987460163543779103409649775172"]}, "---+": {"1l": ["0.00002494166658366786419783366899277874474404546620492164705", "0.00001133393211543765217255810525548962272301856894540092773"], "2l_CF": ["-0.0004891017804016338891033566140508181031642220803568173177", "0.002115079263433273274220427547895303230614321857616578518"], "2l_CA": ["0.0008216297342603674656594241348311567326575398648071071905", "-0.001428202168556050527723279010374364334351821887561950677"]}, "---0": {"1l": ["-0.01646280537644044689287060095410737885167831855763249907", "-0.05830070865671472324532677272802020230483938929908666838"], "2l_CF": ["1.561767665535071816196134981653219425491045102974972295", "0.09181984236450049223764625769956016374282287891378923461"], "2l_CA": ["-1.638372456654739738373798602354406485879318087008240662", "-1.250557148885218885830285987460163543158986667188907438"]}, "----": {"1l": ["15.3051115535105174981686020466653171720430392338183687", "95.28080068851352538234653929754339593889016663326233927"], "2l_CF": ["-2907.805719688375384797178230009229208727793688828669", "-2424.59715649259046137388000138335295696788406920389929"], "2l_CA": ["2566.9799365307242311061197020742283402747365221437208", "3524.64536370982120843644264492023941384029027157764625"]}}, "A": {"1l": {"1": ["-1.79202753961752338433905663836438986918577806423391784", "-62.63603122741631253793418285371670414632076130077393542"], "2": ["-13.51313451834433635387286498194778003491578561167014816", "-41.37125660677491003928688475987069547085042395880039598"], "4": ["1.518376249007631282474066418543130896145167173261611655", "261815.8635010227922533305054144670496299282978053608168"], "5": ["5.447393370478276113066076842381026035811584875679157447", "1309006.531307873533345541931218777947637058821373657256"], "8": ["-3.995203167675031735384882927466187698904169396867489899", "52346.04302949880585136627388304892550845440524149408994"], "9": ["0.08766144054149063344752403879678107992747604599582726391", "261817.1551031584746186162972865527261130647324485754192"], "16": ["-3.043490641523309622431637715289901096423300792313322182", "-1361351.871289010469737296085582445608716160070965660553"], "17": ["-0.5551561239201738997364609529668347360712454506972001331", "-96965.03905931061787398421873015240436844320109038883986"], "18": ["0.4740346030508076699949429958137418721800076308192908652", "-106652.9903928770753442713093091173901194461565274604578"], "3": ["3.099803408699938136684243996644537392467032030568991407", "58.4756034434273803913294991513222344836597816166759727"], "6": ["0.90714920721769624373502530014613370084428827079310449", "52383.79117190582720858922158064607923688257906838993898"], "7": ["1.518376249007631282474066418543130896149207935092563268", "261815.8635010227922533305054144670496299283021842142757"], "10": ["-2.666950660281638243407145069371059498293927754852639084", "-1308977.89895940530724563096934033572562271614070714592"], "11": ["-2.422584100768600186131136558724116697599486823914299721", "-261817.5056351666777035214699177595636872695734941757351"], "12": ["2.422584100768600186131136558724116697599486823914299721", "261817.5056351666777035214699177595636872695734941757351"], "13": ["2.666950660281638243407145069371059498293927754852639084", "1308977.89895940530724563096934033572562271614070714592"], "14": ["-0.08766144054149063344752403879678107992747604599582726391", "-261817.1551031584746186162972865527261130647324485754192"], "15": ["3.995203167675031735384882927466187698904169396867489899", "-52346.04302949880585136627388304892550845440524149408994"], "19": ["1.662691294217008704819793023830150810544053337240203856", "358760.0376548120634601762804173728562628227574834810084"], "20": ["-0.5551561239201738997364609529668301138393789213311527987", "-96965.03905931061787398421873015240436844320109038883986"]}, "2l_CF": {"1": ["2283.113737635531121578593826201945344353501461258538344", "2589.451883599044611074156414045773364576920626434087675"], "2": ["1250.769463628499081834685556974339378252120194751528267", "899.4273857060833656076538432757174380977397076460269356"], "4": ["-18783112.87859665884122632325227269282392162923804275293", "-31929583.3086824383053761302478346055052291054388524226"], "5": ["-93912898.1611011936719025731669375794389466821089799131", "-159644445.6880044860304155360457953728562365872463148451"], "8": ["-3756068.421644658110779907833725318112115164049452576677", "-6385479.133413073035366405473475891934708039928136799684"], "9": ["-18783163.92317616495186333855365853163234348128280022812", "-31929931.12612557887127397671496783747323335848655800736"], "16": ["97668896.61367887532513945500212521600974523953196327837", "166029799.935692531201554931868595176361287911010803016"], "17": ["7007332.587500136895594981240889466424860865709869900381", "12039860.10867121466973864449028990960791880025695591434"], "18": ["7905516.460854355798600484875108026227406907101635630628", "12907713.69399388172170822470147275678074122417107969781"], "3": ["-2145.617630116653521946273412125419572021297550456265449", "-2448.12880140991198031640054774915622893913601927550596"], "6": ["-3757388.710032853652262213732931837019172744173032478331", "-6386802.789054168439512765965497612523903749341925498862"], "7": ["-18783112.8785966588412263232522726928239219764320542118", "-31929583.30868243830537613024783460550522913230949371092"], "10": ["93911926.78273041117191559035243662247075079066608087935", "159643480.9826578726449907718121835107437972102646534409"], "11": ["18783184.82715692226772260089946752180151649026649707723", "31929668.0673452190131162622529761488744058641457165"], "12": ["-18783184.82715692226772260089946752180151649026649707723", "-31929668.0673452190131162622529761488744058641457165"], "13": ["-93911926.78273041117191559035243662247075079066608087935", "-159643480.9826578726449907718121835107437972102646534409"], "14": ["18783163.92317616495186333855365853163234348128280022812", "31929931.12612557887127397671496783747323335848655800736"], "15": ["3756068.421644658110779907833725318112115164049452576677", "6385479.133413073035366405473475891934708039928136799684"], "19": ["-25728750.86683099113174943596288945508285714271107185815", "-43664527.06323262158765773179996589856930536110032211097"], "20": ["7007332.587500136895594981240889466111683086337128213633", "12039860.1086712146697386444902899095930491225096767652"]}, "2l_CA": {"1": ["-1781.181927065607813233699206385065363437606798605606707", "-3064.281750209417945151495069083315608415487862350076318"], "2": ["-1194.079204413489356079528100209751621370848969104260473", "-1412.852709748008195453763376812210708366282562669538672"], "4": ["12249033.60300915519672994130301174564483865436504457488", "28575897.95269782246294639218508638467011038724740517489"], "5": ["61243075.28621585860067561523632712003786761503867144304", "142875525.3916844245725403388765872223576418605885607477"], "8": ["2449321.91068877665719690796936470407809961587493787033", "5714580.468677425699899862902415879007681171130742390515"], "9": ["12249031.72808602492715091908281398464589069140513590932", "28576187.92309786626339927980726679047044270358086802383"], "16": ["-63692361.66382418276072162030097436788001329855270585068", "-148590003.8094924587496325259633493120532158041033744964"], "17": ["-4561955.034640737928394082623747569962862215289326540121", "-10767194.64482832321880853194882605546057585371512534466"], "18": ["-5116729.050499367823568782322774959540701066450719962924", "-11973947.49138472618441281093010534490379514542899676771"], "3": ["1675.941258766805772816210722329751018648783098074180507", "2882.103922118885075536914688703389648581847457029003362"], "6": ["2450404.050361090540633239418984730078469420329740657594", "5716219.114657594127725505057565687607601903149579188124"], "7": ["12249033.60300915519672994130301174564483957181487550466", "28575897.95269782246294639218508638467011043333510189755"], "10": ["-61242278.19909280880691446401800899527910330785761305409", "-142874306.2760917401756697219115537199495065123728539331"], "11": ["-12249093.88769165411298018857151569910925811763944811477", "-28575989.1684911172531246855237213205868414779499134386"], "12": ["12249093.88769165411298018857151569910925811763944811477", "28575989.1684911172531246855237213205868414779499134386"], "13": ["61242278.19909280880691446401800899527910330785761305409", "142874306.2760917401756697219115537199495065123728539331"], "14": ["-12249031.72808602492715091908281398464589069140513590932", "-28576187.92309786626339927980726679047044270358086802383"], "15": ["-2449321.91068877665719690796936470407809961587493787033", "-5714580.468677425699899862902415879007681171130742390515"], "19": ["16779919.60356286862303977065342858183011406032888534873", "39098081.13653446291382914321257816175125105527687792558"], "20": ["-4561955.034640737928394082623747569134163834354653638536", "-10767194.64482832321880853194882605541844510009783442209"]}}, "sec": 155.6}

==> anc/paper2/zz/points/zz_b2o3_d6_p60.json <==
{"beta": "2/3", "delta_exp": 6, "dps": 60, "x": "0.2", "s": "7.2", "t": "-0.200001", "pT2": "0.000000666666527777777777777777777777777777777777777777777777764487", "G": ["-6.12344742419189194689350138225930675673454101955389323633116", "1.57079632679489661923132169163975144209858469968755291048747"], "li22_max_rate": 0.999999993333332, "li22_bad_order": 0, "M": {"++++": {"1l": ["15.3053796484429161118488748054598411647815731309307338326526", "115.374756320208325088834578492997480285322412409486864840432"], "2l_CF": ["-4368.51339869727097346135586891545919779592546043724499181947", "-4933.88368682353922519218080454264138840357601414105999690877"], "2l_CA": ["3516.64691648269518542594765406197278691855788663660067426619", "5757.75870578952390973742060051509302770050856418147070295382"]}, "+++0": {"1l": ["0.00520622889928472286541799445098918080989169197199437873819454", "0.0242368360557170168184415673657220036254239581704788647969343"], "2l_CF": ["-0.842648379255705019814186631127717532902465301009126229720219", "-0.452248978638050034514502522794049814710490592438670069866572"], "2l_CA": ["0.755797545227542753095921707216919927153930627173675959613546", "0.851756424472959764936408660474880120005973109213778745859931"]}, "+++-": {"1l": ["0.00000249431061556898762873873704169567495589755041829887777340514", "0.00000280779034989004794715990318082705180792186086798603856020872"], "2l_CF": ["-0.000131914907856138376583179373561761382776756186277715931955631", "0.000177119910832253769158026269889898391228573315114738862260042"], "2l_CA": ["0.00014194219520681424527262415254626592897525231450663937468195", "-0.0000749984845147762052252887393114282007330166787644871671922176"]}, "++0+": {"1l": ["-0.00520622889928472286541799445098918080989181590577787766426278", "-0.0242368360557170168184415673657220036254239919832576585555023"], "2l_CF": ["0.842648379255705019814186631127717532905415448415446586353603", "0.452248978638050034514502522794049814709242671492816364779661"], "2l_CA": ["-0.755797545227542753095921707216919927165650714441972990604512", "-0.851756424472959764936408660474880120002067299380970909220728"]}, "++00": {"1l": ["-0.00000746073716779406880618489041535359166743074592728742706440419", "-3.49067017003321997609199300295251168147979079144147344035542"], "2l_CF": ["0.737014930447078430712128519433612190826068026402642733089308", "6.94554918963484963140750466434896268956753513735744188381524"], "2l_CA": ["-8.49283769820844148584797263002972727041152205788194700840802", "-38.6004022835923242121882872412254533522167391046930085281113"]}, "++0-": {"1l": ["0.00104124577985694457308359889019783616197830108802630582310219", "0.00484736721114340336368831347314440072508471678595172999605447"], "2l_CF": ["-0.262243701157247116028314199210478903074448013049928096241353", "-0.283488795408783272864852235499443247282015087490477731409497"], "2l_CA": ["0.203132248493021796786340182004604040703690491595393992472522", "0.291466478555214836602285174554536432133046247416754555122787"]}, "++-+": {"1l": ["0.00000249431061556898762873873704169567495589755041829887777412272", "0.00000280779034989004794715990318082705180792186086798603864343306"], "2l_CF": ["-0.000131914907856138376583179373561761382776756186277715939433491", "0.000177119910832253769158026269889898391228573315114738847283939"], "2l_CA": ["0.000141942195206814245272624152546265928975252314506639379295695", "-0.000074998484514776205225288739311428200733016678764487155082772"]}, "++-0": {"1l": ["-0.00104124577985694457308359889019783616197817715424280689703087", "-0.00484736721114340336368831347314440072508468297317293623661866"], "2l_CF": ["0.262243701157247116028314199210478903071497865643607739669655", "0.283488795408783272864852235499443247283263008436331436404506"], "2l_CA": ["-0.203132248493021796786340182004604040691970404327096961433645", "-0.29146647855521483660228517455453643213695205724956239164985"]}, "++--": {"1l": ["-1.30778481406228335552604500778160635340873707441055221092545", "4.61499025280833300355338313971989921141289649656513279364339"], "2l_CF": ["-170.876635468985487024359096609067331624111325008080281037129", "-199.118482994108218659611488849954134077027693803061099852264"], "2l_CA": ["126.892227458346264837870139687880377896583221559372414635416", "233.396759118121736253305125362281372049150885311345876720601"]}, "+-++": {"1l": ["0.00000102039604193050566198166547488840616969407879600836243599333", "-1.74532981923361198399804214073304280927833085474764618646507"], "2l_CF": ["150.467343841801895846546974758212421744952204019934566318441", "313.888988596089129168635962299413378484331229713531299084812"], "2l_CA": ["-94.2824113280878452668036661733050276700363080147221511633897", "-254.977411564739541096484669241632709597641804997274699580298"]}, "+-+0": {"1l": ["-0.00534028047577911694376381975777357643286278919260426452827667", "0.0000000165583844438162793237272083168660650757836384896563365610135"], "2l_CF": ["0.152951870544737112174695214558637595365116178194955205872261", "0.427393105809908288341297129583353291516834439304464465287445"], "2l_CA": ["-0.185343479982768542888824065891663139748819595560351817039324", "-0.396279120230069917991424686534932791162685617101037046982862"]}, "+-+-": {"1l": ["10.4135451551788124025209554541787213026354658894643994048837", "-4.5378706227801995409759982443500588630841632375110539141208"], "2l_CF": ["-6.71299131947400586539179489440508817714670513900877939733711", "16.1099578914218179376447618647713619646353861154543499358036"], "2l_CA": ["106.073503206856230398143321071612749417933656969365782828985", "-97.6387436680704099836837272351285805602065152329979226965612"]}, "+-0+": {"1l": ["-0.00000000133777536022633335771566423798229101300296233789513816107945", "0.00151149624357894724329818016893847821951004898779081504886123"], "2l_CF": ["-0.130308375736229468072785079706188845219667366335437711351428", "-0.270213650742690577279153000219736002905732473458585692064266"], "2l_CA": ["0.0816508268300182455929692189975751426835557281274538063289359", "0.220005626205156012073382550219273975307653867041412447781625"]}, "+-00": {"1l": ["0.00000451290802051710487267074728173905401273553261628431946590709", "0.00000491598529622800001440168006440881943984334923208625112681329"], "2l_CF": ["-0.000272553594531391904893474071246267416183634048101016179755449", "-0.000749433739827928822387034808259687441053312293094505196413692"], "2l_CA": ["0.000292062277841849248911543362523257643044240872205901000772395", "0.000760934669761560520464528324866940993217804033771827577130383"]}, "+-0-": {"1l": ["-0.00534028047577911694376381975777357643286288926682845623491449", "0.0000000165583844438162793237272083168660650757836384896563004134761"], "2l_CF": ["0.152951870544737112174695214558637595369642201774398791559445", "0.427393105809908288341297129583353291515117437350996794528723"], "2l_CA": ["-0.185343479982768542888824065891663139765933088490927186131169", "-0.396279120230069917991424686534932791156246859775533281665101"]}, "+--+": {"1l": ["0.000000000000362214862369903190045885584809495495479728770126783178251624", "-0.00000150291978073003259211252585998682932648200541743548617610631"], "2l_CF": ["0.000129975091708333830570201603704650157246699551706401219429361", "0.000269494829576529646766240277496046131505969050087879682406895"], "2l_CA": ["-0.0000813906003945242366354021828766376510205778679021951623856229", "-0.00021977692053702522767451433395488229237318381758874723615373"]}, "+--0": {"1l": ["-0.00000000133777536022633335771566423798229111307718652960177801198033", "0.00151149624357894724329818016893847821951004898779081504886057"], "2l_CF": ["-0.130308375736229468072785079706188845215141342755994125719727", "-0.270213650742690577279153000219736002907449475412053362832767"], "2l_CA": ["0.0816508268300182455929692189975751426664422351968784372613247", "0.220005626205156012073382550219273975314092624366916213163851"]}, "+---": {"1l": ["0.00000102039604193050566198166547488840616969407879600836243631197", "-1.74532981923361198399804214073304280927833085474764618646454"], "2l_CF": ["150.467343841801895846546974758212421744952204019934566318395", "313.888988596089129168635962299413378484331229713531299084717"], "2l_CA": ["-94.2824113280878452668036661733050276700363080147221511633609", "-254.977411564739541096484669241632709597641804997274699580221"]}, "-+++": {"1l": ["0.0000010203960419305056619816654748884061696940787960083624367106", "-1.74532981923361198399804214073304280927833085474764618646454"], "2l_CF": ["150.467343841801895846546974758212421744952204019934566318395", "313.888988596089129168635962299413378484331229713531299084717"], "2l_CA": ["-94.2824113280878452668036661733050276700363080147221511633609", "-254.977411564739541096484669241632709597641804997274699580221"]}, "-++0": {"1l": ["0.00000000133777536022633335771566423798229111307718652960177801232556", "-0.00151149624357894724329818016893847821951004898779081504886057"], "2l_CF": ["0.130308375736229468072785079706188845215141342755994125719727", "0.270213650742690577279153000219736002907449475412053362832767"], "2l_CA": ["-0.0816508268300182455929692189975751426664422351968784372613246", "-0.220005626205156012073382550219273975314092624366916213163851"]}, "-++-": {"1l": ["0.000000000000362214862369903190045885584809495495479728770126783178550597", "-0.00000150291978073003259211252585998682932648200541743548617610631"], "2l_CF": ["0.000129975091708333830570201603704650157246699551706401219429361", "0.000269494829576529646766240277496046131505969050087879682406895"], "2l_CA": ["-0.0000813906003945242366354021828766376510205778679021951623856229", "-0.00021977692053702522767451433395488229237318381758874723615373"]}, "-+0+": {"1l": ["0.00534028047577911694376381975777357643286288926682845623491449", "-0.0000000165583844438162793237272083168660650757836384896563004134761"], "2l_CF": ["-0.152951870544737112174695214558637595369642201774398791559445", "-0.427393105809908288341297129583353291515117437350996794528723"], "2l_CA": ["0.185343479982768542888824065891663139765933088490927186110778", "0.396279120230069917991424686534932791156246859775533281685492"]}, "-+00": {"1l": ["0.00000451290802051710487267074728173905401273553261628431946590709", "0.00000491598529622800001440168006440881943984334923208625112681329"], "2l_CF": ["-0.000272553594531391904893474071246267416183634048101016179755449", "-0.000749433739827928822387034808259687441053312293094505196413692"], "2l_CA": ["0.000292062277841849248911543362523257643044240872205901000772395", "0.000760934669761560520464528324866940993217804033771827576971074"]}, "-+0-": {"1l": ["0.00000000133777536022633335771566423798229101300296233789513816197704", "-0.00151149624357894724329818016893847821951004898779081504886123"], "2l_CF": ["0.130308375736229468072785079706188845219667366335437711351428", "0.270213650742690577279153000219736002905732473458585692064265"], "2l_CA": ["-0.0816508268300182455929692189975751426835557281274538063289358", "-0.220005626205156012073382550219273975307653867041412447781625"]}, "-+-+": {"1l": ["10.4135451551788124025209554541787213026354658894643994048838", "-4.5378706227801995409759982443500588630841632375110539141208"], "2l_CF": ["-6.71299131947400586539179489440508817714670513900877939733738", "16.1099578914218179376447618647713619646353861154543499358037"], "2l_CA": ["106.073503206856230398143321071612749417933656969365782828985", "-97.6387436680704099836837272351285805602065152329979226965614"]}, "-+-0": {"1l": ["0.00534028047577911694376381975777357643286278919260426452827667", "-0.0000000165583844438162793237272083168660650757836384896563365610135"], "2l_CF": ["-0.152951870544737112174695214558637595365116178194955205872261", "-0.427393105809908288341297129583353291516834439304464465287445"], "2l_CA": ["0.185343479982768542888824065891663139748819595560351817039324", "0.396279120230069917991424686534932791162685617101037046982862"]}, "-+--": {"1l": ["0.00000102039604193050566198166547488840616969407879600836243702977", "-1.74532981923361198399804214073304280927833085474764618646507"], "2l_CF": ["150.46734384180189584654697475821242174495220401993456631844", "313.888988596089129168635962299413378484331229713531299084812"], "2l_CA": ["-94.2824113280878452668036661733050276700363080147221511633895", "-254.977411564739541096484669241632709597641804997274699580298"]}, "--++": {"1l": ["-1.30778481406228335552604500778160635340873707441055221092545", "4.61499025280833300355338313971989921141289649656513279364339"], "2l_CF": ["-170.876635468985487024359096609067331624111325008080281037129", "-199.118482994108218659611488849954134077027693803061099852264"], "2l_CA": ["126.892227458346264837870139687880377896583221559372414635416", "233.396759118121736253305125362281372049150885311345876720601"]}, "--+0": {"1l": ["0.00104124577985694457308359889019783616197817715424280689703087", "0.00484736721114340336368831347314440072508468297317293623661866"], "2l_CF": ["-0.262243701157247116028314199210478903071497865643607739669655", "-0.283488795408783272864852235499443247283263008436331436404506"], "2l_CA": ["0.203132248493021796786340182004604040691970404327096961433645", "0.29146647855521483660228517455453643213695205724956239164985"]}, "--+-": {"1l": ["0.00000249431061556898762873873704169567495589755041829887777388355", "0.00000280779034989004794715990318082705180792186086798603864343306"], "2l_CF": ["-0.000131914907856138376583179373561761382776756186277715939383707", "0.000177119910832253769158026269889898391228573315114738847269004"], "2l_CA": ["0.000141942195206814245272624152546265928975252314506639379254623", "-0.0000749984845147762052252887393114282007330166787644871550877505"]}, "--0+": {"1l": ["-0.00104124577985694457308359889019783616197830108802630582310218", "-0.00484736721114340336368831347314440072508471678595172999605447"], "2l_CF": ["0.262243701157247116028314199210478903074448013049928096241353", "0.283488795408783272864852235499443247282015087490477731409497"], "2l_CA": ["-0.203132248493021796786340182004604040703690491595393992452131", "-0.291466478555214836602285174554536432133046247416754555122787"]}, "--00": {"1l": ["-0.00000746073716779406880618489041535359166743074592728742706440417", "-3.49067017003321997609199300295251168147979079144147344035542"], "2l_CF": ["0.737014930447078430712128519433612190826068026402642733089229", "6.94554918963484963140750466434896268956753513735744188381492"], "2l_CA": ["-8.49283769820844148584797263002972727041152205788194700840802", "-38.6004022835923242121882872412254533522167391046930085281112"]}, "--0-": {"1l": ["0.0052062288992847228654179944509891808098918159057778776642628", "0.0242368360557170168184415673657220036254239919832576585555023"], "2l_CF": ["-0.842648379255705019814186631127717532905415448415446586353603", "-0.452248978638050034514502522794049814709242671492816364779661"], "2l_CA": ["0.755797545227542753095921707216919927165650714441972990604512", "0.851756424472959764936408660474880120002067299380970909200336"]}, "---+": {"1l": ["0.00000249431061556898762873873704169567495589755041829887777460103", "0.00000280779034989004794715990318082705180792186086798603856020872"], "2l_CF": ["-0.000131914907856138376583179373561761382776756186277715932224466", "0.000177119910832253769158026269889898391228573315114738862379524"], "2l_CA": ["0.000141942195206814245272624152546265928975252314506639374841259", "-0.0000749984845147762052252887393114282007330166787644871672519585"]}, "---0": {"1l": ["-0.00520622889928472286541799445098918080989169197199437873819457", "-0.0242368360557170168184415673657220036254239581704788647969343"], "2l_CF": ["0.842648379255705019814186631127717532902465301009126229720219", "0.452248978638050034514502522794049814710490592438670069866573"], "2l_CA": ["-0.755797545227542753095921707216919927153930627173675959613546", "-0.851756424472959764936408660474880120005973109213778745859931"]}, "----": {"1l": ["15.3053796484429161118488748054598411647815731309307338326527", "115.374756320208325088834578492997480285322412409486864840432"], "2l_CF": ["-4368.51339869727097346135586891545919779592546043724499181947", "-4933.88368682353922519218080454264138840357601414105999690877"], "2l_CA": ["3516.64691648269518542594765406197278691855788663660067426619", "5757.75870578952390973742060051509302770050856418147070295382"]}}, "A": {"1l": {"1": ["-1.79202834264692353719608522106963899594029908625576995431358", "-73.0848506848133813130479750866919952620216671611144218780212"], "2": ["-13.5133563566421941840435682066934650463981452761520953985016", "-51.0165385508910952687727551140552696815107528181722585502769"], "4": ["1.51841076669292514093478409133905534168529275050506535177072", "2618013.62816501755955583182602344566930160072619853153720504"], "5": ["5.44764054878569920135846640895897681215118180525943298001776", "13089984.8609312505721080237463290590762738230188456801085914"], "8": ["-3.99524019166739997758281465940910043596265694617770360817846", "523581.815333324820318332782464663463505867696898229705926594"], "9": ["0.0875254381531603295274910044480789749724505378277395392357772", "2618013.43144299908285297229583394768911903542299096944752994"], "16": ["-3.04369806534763016345538239410364162041251024723594388271242", "-13613565.898806212637249864113943707416823072112389199901868"], "17": ["-0.55512952710816645918552699625831826885579610258725618674777", "-969629.665081299059593300809753182602304747590383600333505644"], "18": ["0.47403694889287183984390603540549069338689259299934498586047", "-1066583.33471222411067688633374693277813011845842685942918392"], "3": ["3.09981118980255653489328512983708645846076305003862066788446", "68.1207790234893997650811395436563966023480333189056954864902"], "6": ["0.907155521248985082190176438187444172086669724330353650304066", "523626.782381547838676451265907912118614286242850042763239792"], "7": ["1.51841076669292514093478409133905534168528127106804560286928", "2618013.62816501755955583182602344566930160072618226335472825"], "10": ["-2.66717039364170864050669864217920040163065633460013471732882", "-13089950.7958322832957408504701115865182268578493793931068243"], "11": ["-2.42261915654956435118346313686269854890706918388475136960789", "-2618015.56797784296301351113461852818673909944975159817108766"], "12": ["2.42261915654956435118346313686269854890706918388475136960789", "2618015.56797784296301351113461852818673909944975159817108766"], "13": ["2.66717039364170864050669864217920040163065633460013471732882", "13089950.7958322832957408504701115865182268578493793931068243"], "14": ["-0.0875254381531603295274910044480789749724505378277395392357772", "-2618013.43144299908285297229583394768911903542299096944752994"], "15": ["3.99524019166739997758281465940910043596265694617770360817846", "-523581.815333324820318332782464663463505867696898229705926594"], "19": ["1.66275429011074992320886851446763754843229679317785943012554", "3587619.89788130250038352987596095683538992930389548091554741"], "20": ["-0.555129527108166459185526996258318124411050273544567207549424", "-969629.665081299059593300809753182602304747590383600333505644"]}, "2l_CF": {"1": ["3199.23603750378085875502308173097269774540738050908117680007", "4520.66683677383741154102553932015610826175310799494641389347"], "2": ["1921.61344329895913830225045395798807286085993942303874307688", "1982.65964108708141969728276516030938316302481997914491317947"], "4": ["-225701882.387443514410838416390080645896963197278794088652627", "-470834636.13087141505463982554172593868203922021088180347315"], "5": ["-1128505752.82463837064260239745059526643685522490546343672779", "-2354167423.19247573331111638694779701627788506883878940707623"], "8": ["-45139544.4851278399492687949832999212135626960769453741848159", "-94166016.044562262865064285939809583959402434178787294610467"], "9": ["-225701881.737015937341455825703166060319404472696447451397697", "-470835037.254796764146179821580485636936820522517883094227319"], "16": ["1173645207.5136192699435485516389011367098932522394668991654", "2448333250.1129916500731856683609665526798901852377481179683"], "17": ["84100756.5361262756361899432814144125323680482138505459886049", "176896658.314780720306354838659707650680439701647253513630797"], "18": ["94490173.29451741456091782332334527067837460976680581409593", "192684045.231223385773688091635609555813314065182306096966161"], "3": ["-2998.26524497431465775680583215913567411632362525347703555308", "-4258.76967236122076796846304216237542757258197833112941142378"], "6": ["-45141446.9839999763858455745753507737657062207307993609083963", "-94168462.7235224676322658098033368129212718764125425785216521"], "7": ["-225701882.387443514410838416390080645896963198036987944933002", "-470834636.130871415054639825541725938682039219985195074949394"], "10": ["1128504344.04290663190604853149195197982433663885504579697691", "2354165624.16311840823108880765636676512215637276293673018227"], "11": ["225701981.228811679962788980094698034258893661064427689801186", "470834780.041680222775274104717453019721498358112746817458566"], "12": ["-225701981.228811679962788980094698034258893661064427689801186", "-470834780.041680222775274104717453019721498358112746817458566"], "13": ["-1128504344.04290663190604853149195197982433663885504579697691", "-2354165624.16311840823108880765636676512215637276293673018227"], "14": ["225701881.737015937341455825703166060319404472696447451397697", "470835037.254796764146179821580485636936820522517883094227319"], "15": ["45139544.4851278399492687949832999212135626960769453741848159", "94166016.044562262865064285939809583959402434178787294610467"], "19": ["-309192368.488343492195970510041207744752380204951558333057094", "-644244969.766406603865256259806701145517430400843071402809158"], "20": ["84100756.536126275636189943281414412525835293842489041975039", "176896658.314780720306354838659707650682917981271800038487892"]}, "2l_CA": {"1": ["-2353.28397042237080374510584470270956335969857309298094216766", "-4625.25650047693187597850664108579633765299979923542912503884"], "2": ["-1634.7747740079392017265936339361117541255021602178449059737", "-2407.38759533842335523257896350334834510863616478449414552236"], "4": ["141424308.133593014569052170560917050273956014153411362413695", "382467360.024441501478957041689976933969236395286306920918793"], "5": ["707118836.967700174810469582429169866244053191000177728557454", "1912331021.90752560768233017403721570172691650378325969094306"], "8": ["28284196.6347859230905043170302246335549977835266531195862919", "76492461.2686479760913347486287613228657884117739428920734757"], "9": ["141424264.164752732836892168429540078538890551891266019338693", "382467644.143345261026584538093029090861469476431878123308189"], "16": ["-735402987.34349811326575895816401013261156704162869369300561", "-1988823338.93973344218208007124590821739543129483154547319131"], "17": ["-52633057.3933294519672897063781738841249160207797623158240871", "-143676719.029423498228273636168278256431584781857309395875555"], "18": ["-58885878.7647931821118508831965870954972172326589510755931834", "-160078248.400004924911569453773330173642594186980722148877496"], "3": ["2207.53473093755400085539563247833228009159619377949800789764", "4340.8633316472519375928683370555607716338982214958762005133"], "6": ["28285648.6687993386887434868969529377161617977698516621731956", "76495035.0299649842681432969427914283735603708290128652144556"], "7": ["141424308.133593014569052170560917050273956016748315141853895", "382467360.024441501478957041689976933969236394067641863348525"], "10": ["-707117761.88440781198893693866893638467941700790008564999149", "-1912329104.38042600116852046211675332730909256419942215535393"], "11": ["-141424385.113651022372892604879696489284487638773713769515997", "-382467497.986336941050024361339781807621085165619249453980736"], "12": ["141424385.113651022372892604879696489284487638773713769515997", "382467497.986336941050024361339781807621085165619249453980736"], "13": ["707117761.88440781198893693866893638467941700790008564999149", "1912329104.38042600116852046211675332730909256419942215535393"], "14": ["-141424264.164752732836892168429540078538890551891266019338693", "-382467644.143345261026584538093029090861469476431878123308189"], "15": ["-28284196.6347859230905043170302246335549977835266531195862919", "-76492461.2686479760913347486287613228657884117739428920734757"], "19": ["193751980.956850981235787203610229342378364441306238086819156", "523481407.350138897740522418474827721854710136713333919802225"], "20": ["-52633057.3933294519672897063781738841002148136850293836671323", "-143676719.02942349822827363616827825644087833044935886408966"]}}, "sec": 174.3}

==> anc/paper2/zz/points/zz_b2o3_d7_p65.json <==
{"beta": "2/3", "delta_exp": 7, "dps": 65, "x": "0.2", "s": "7.2", "t": "-0.2000001", "pT2": "0.000000066666665277777777777777777777777777777777777777777777777777900859", "G": ["-7.2747398769389040467134915755118705622835443778021215243729984768", "1.5707963267948966192313216916397514420985846996875529104874722962"], "li22_max_rate": 0.9999999993333333, "li22_bad_order": 0, "M": {"++++": {"1l": ["15.305406458673832078329617932923155806295374535560148188881065044", "135.46862044937887602492655273654020386883401285843390006041178849"], "2l_CF": ["-6119.933690498139917585736735725187654316077442468224874663881377", "-8620.330842232338735157785592263134251517483475572794281494997031"], "2l_CA": ["4611.6649704261418004304532159020938843300322664941424226349801962", "8740.1906331165838572577632686882715544953349388797304769741759709"]}, "+++0": {"1l": ["0.00164636149407858567596140127757238568374516737961555505775308596", "0.0094986682210369663713790605217878385972375741775231588885752703283"], "2l_CF": ["-0.40330014930379166988660816480698260205212708795440367773180439345", "-0.36741284920032472112569629999509558060771372662464807557161409839"], "2l_CA": ["0.32743986400499048594287398745979933310562810790187245273751347082", "0.47360100070504180015970572099215595395364477759348322630223382407"]}, "+++-": {"1l": ["0.00000024943250117533404082000614680425334467466893187600128455840188847", "0.00000044822687968216186382481825917257166282234167266349118255627710839"], "2l_CF": ["-0.000023914850570119542977861591274832904583779989126632546845798626845", "0.000007300776505611859122935303294811727130430932050933756858170749654"], "2l_CA": ["0.000021383472589534991561450514332005882009789823460159323422150759378", "0.0000041084401023426803066683563222328125118469120669581801311099166922"]}, "++0+": {"1l": ["-0.0016463614940785856759614012775723856837451669545644650058579311257", "-0.0094986682210369663713790605217878385972375745884556326255421643344"], "2l_CF": ["0.40330014930379166988660816480698260205218056528005789839213530656", "0.36741284920032472112569629999509558060773048431830475038173818628"], "2l_CA": ["-0.32743986400499048594287398745979933310546509144333881349914388891", "-0.47360100070504180015970572099215595395363921818230404595334510815"]}, "++00": {"1l": ["-0.00000074607609572797709880423574661613843432385265884327741669165436193", "-3.4906600054897837506961318364739661085147641405350710777255444413"], "2l_CF": ["0.7365505101453986126985451718475860461593213686152424307115159981", "6.9453581212048133358547589950278016730192343877394130681887885189"], "2l_CA": ["-8.4923838395173148788232824868641866036357583699320643494685326366", "-38.600095315464485346742217228494358182981403408093979176219924383"]}, "++0-": {"1l": ["0.00032927229881571713519228025551447713674903368816400237391600589341", "0.0018997336442073932742758121043575677194475164539711921579374742597"], "2l_CF": ["-0.1158271804380193739553611211862639312439861874794884067838984356", "-0.15908358780010174101860137578027066957139256201611367423916875529"], "2l_CA": ["0.084689285034075098198706377116713324929196837889117303449627577148", "0.14661926629731296142245123472135547510698140573869506229982474719"]}, "++-+": {"1l": ["0.00000024943250117533404082000614680425334467466893187600128455840769794", "0.00000044822687968216186382481825917257166282234167266349118253963595797"], "2l_CF": ["-0.000023914850570119542977861591274832904583779989126632546844124858449", "0.0000073007765056118591229353032948117271304309320509337568623023786644"], "2l_CA": ["0.00002138347258953499156145051433200588200978982346015932342113292133", "0.0000041084401023426803066683563222328125118469120669581801279748320902"]}, "++-0": {"1l": ["-0.00032927229881571713519228025551447713674903411321509242581116068243", "-0.0018997336442073932742758121043575677194475160430387184209706084794"], "2l_CF": ["0.11582718043801937395536112118626393124393271015383418612356924725", "0.15908358780010174101860137578027066957137580432245699942903347968"], "2l_CA": ["-0.084689285034075098198706377116713324929359854347650942687999912045", "-0.1466192662973129614224512347213554751069869651498742426487216471"]}, "++--": {"1l": ["-1.3077837416530467168668152826830737677481850185776166863862395905", "5.4187448179751550409970621094616081547533605143369569392256891896"], "2l_CF": ["-240.93349006448862458227379462816080017764365893778579383348160989", "-346.57646451445133017954221095841564605796728171280746957986365339"], "2l_CA": ["170.69297296955037703417562257577723095389875594988049436225681278", "352.69409548959246296356869698962338386967097949498114980738669518"]}, "+-++": {"1l": ["0.00000010204032413310518015621513198128201415320045981433022836834892597", "-1.74532930871760302227492048549389958084106980842853982334154339"], "2l_CF": ["175.71800757510267127426058154689269979113133907777383143486636281", "433.42541913012425028347936638104628748613768669686929458186116331"], "2l_CA": ["-106.90778042032391508499881264356776644357097619088497573980880091", "-328.70722812756869749174565034099478227096242485204021335744549149"]}, "+-+0": {"1l": ["-0.0016887498077981885501793804067908814477254933851656157866333013789", "0.00000000052362471769329216544034208230933273368505590894121539402740991889"], "2l_CF": ["0.055282854832973852693533023386028758027979069707536886438977313425", "0.17729569823569577240324252834133249122573658907228130757878074873"], "2l_CA": ["-0.062068548535172481348329354125393105369743367693660071184879932706", "-0.15793686056779595241863271985278791752208307226687366641191187728"]}, "+-+-": {"1l": ["10.413566571807705569200356955459126371747559861290077833409511693", "-4.5378575119525404212782966337612868847207479294234311191830944778"], "2l_CF": ["-6.713217468783517131126073084057747691992534676741909874231817753", "16.108987670423903978892440692017749066577287900917328895895657468"], "2l_CA": ["106.07416939559726176781414711011549738966366199219126229843774531", "-97.637300882514949693215158989942728830445483819967845454547152858"]}, "+-0+": {"1l": ["-0.000000000042304255385122126510689002590739799977187105475522778062897220007", "0.00047797799876045731935854686317405022048829111330503584736172026902"], "2l_CF": ["-0.048122352241911271705476981952711172695804083702822573059299623984", "-0.1181855715466311606003046309045600979960254456930657514566013979"], "2l_CA": ["0.029277896763578691257788697280200612802013621683283558697906610721", "0.089763740763867888954940638863222828207668563746414454324453779424"]}, "+-00": {"1l": ["0.00000045129174164351937747665371697019577483588866617078079463026543401", "0.00000049160081834182256321584964860168930324367136140062461121988070637"], "2l_CF": ["-0.00003104299916081572555751756101737934214021017504869006132863598584", "-0.000098293493273567873836850396887240137567067720273980631106925674629"], "2l_CA": ["0.000031100113024302827632503156368124473582167663340986941618395346632", "0.000094095428093784124545592155785495304292441877095344928879166159169"]}, "+-0-": {"1l": ["-0.0016887498077981885501793804067908814477254929895874001301181758902", "0.00000000052362471769329216544034208230933273368505590894121539418914405746"], "2l_CF": ["0.055282854832973852693533023386028758028059679054010508465187153569", "0.17729569823569577240324252834133249122576034374048694157333921616"], "2l_CA": ["-0.062068548535172481348329354125393105369499649317805987839316364034", "-0.15793686056779595241863271985278791752207713359982225791327164591"]}, "+--+": {"1l": ["0.0000000000000036221444505448943731956711067003761500630449381475503539950920122", "-0.00000015029221483676449497900051283664900826639528977058016342229992092"], "2l_CF": ["0.000015171886624685544200028342257655885148608239286040817761368394208", "0.000037272699804410103715114918064036977513565179041418900735694801226"], "2l_CA": ["-0.0000092262543673400953575820715557023743789462055826014801100976899713", "-0.000028341562818599506507537977389398760769916713766431898833200254061"]}, "+--0": {"1l": ["-0.000000000042304255385122126510689002590739799581608889819007652603481547273", "0.00047797799876045731935854686317405022048829111330503584736172025811"], "2l_CF": ["-0.048122352241911271705476981952711172695723474356348951033094004853", "-0.11818557154663116060030463090456009799600169102486011746205084183"], "2l_CA": ["0.029277896763578691257788697280200612802257340059137642043469659548", "0.089763740763867888954940638863222828207674502413465862823091415717"]}, "+---": {"1l": ["0.00000010204032413310518015621513198128201415320045981433022836835150781", "-1.7453293087176030222749204854938995808410698084285398233415433482"], "2l_CF": ["175.71800757510267127426058154689269979113133907777383143486635861", "433.42541913012425028347936638104628748613768669686929458186115295"], "2l_CA": ["-106.90778042032391508499881264356776644357097619088497573980879836", "-328.70722812756869749174565034099478227096242485204021335744548363"]}, "-+++": {"1l": ["0.00000010204032413310518015621513198128201415320045981433022836835473474", "-1.7453293087176030222749204854938995808410698084285398233415433482"], "2l_CF": ["175.71800757510267127426058154689269979113133907777383143486635861", "433.42541913012425028347936638104628748613768669686929458186115295"], "2l_CA": ["-106.90778042032391508499881264356776644357097619088497573980879836", "-328.70722812756869749174565034099478227096242485204021335744548363"]}, "-++0": {"1l": ["0.000000000042304255385122126510689002590739799581608889819007652603482431005", "-0.00047797799876045731935854686317405022048829111330503584736172025811"], "2l_CF": ["0.048122352241911271705476981952711172695723474356348951033094004853", "0.11818557154663116060030463090456009799600169102486011746205084183"], "2l_CA": ["-0.029277896763578691257788697280200612802257340059137642043469659548", "-0.089763740763867888954940638863222828207674502413465862823091415717"]}, "-++-": {"1l": ["0.0000000000000036221444505448943731956711067003761500630449381475503539953340321", "-0.00000015029221483676449497900051283664900826639528977058016342229992092"], "2l_CF": ["0.000015171886624685544200028342257655885148608239286040817761368394208", "0.000037272699804410103715114918064036977513565179041418900735694801226"], "2l_CA": ["-0.0000092262543673400953575820715557023743789462055826014801100976899713", "-0.000028341562818599506507537977389398760769916713766431898833200254061"]}, "-+0+": {"1l": ["0.0016887498077981885501793804067908814477254929895874001301181758902", "-0.00000000052362471769329216544034208230933273368505590894121539418914405746"], "2l_CF": ["-0.055282854832973852693533023386028758028059679054010508465184042062", "-0.17729569823569577240324252834133249122576034374048694157333423774"], "2l_CA": ["0.062068548535172481348329354125393105369499649317805987839316364035", "0.15793686056779595241863271985278791752207713359982225791327289051"]}, "-+00": {"1l": ["0.00000045129174164351937747665371697019577483588866617078079463026543401", "0.00000049160081834182256321584964860168930324367136140062461121988070637"], "2l_CF": ["-0.00003104299916081572555751756101737934214021017504869006132863598584", "-0.000098293493273567873836850396887240137567067720273980631106925674629"], "2l_CA": ["0.000031100113024302827632503156368124473582167663340986941618395346632", "0.000094095428093784124545592155785495304292441877095344928879166159169"]}, "-+0-": {"1l": ["0.00000000004230425538512212651068900259073979997718710547552277806289951771", "-0.00047797799876045731935854686317405022048829111330503584736172026902"], "2l_CF": ["0.048122352241911271705476981952711172695804083702822573059299623983", "0.1181855715466311606003046309045600979960254456930657514566013979"], "2l_CA": ["-0.02927789676357869125778869728020061280201362168328355869790661072", "-0.089763740763867888954940638863222828207668563746414454324453779424"]}, "-+-+": {"1l": ["10.413566571807705569200356955459126371747559861290077833409511693", "-4.5378575119525404212782966337612868847207479294234311191830944778"], "2l_CF": ["-6.713217468783517131126073084057747691992534676741909874231817761", "16.108987670423903978892440692017749066577287900917328895895657477"], "2l_CA": ["106.07416939559726176781414711011549738966366199219126229843774532", "-97.637300882514949693215158989942728830445483819967845454547152862"]}, "-+-0": {"1l": ["0.0016887498077981885501793804067908814477254933851656157866333013789", "-0.00000000052362471769329216544034208230933273368505590894121539402740991889"], "2l_CF": ["-0.055282854832973852693533023386028758027979069707536886438977313425", "-0.17729569823569577240324252834133249122573658907228130757878074873"], "2l_CA": ["0.062068548535172481348329354125393105369743367693660071184879932706", "0.15793686056779595241863271985278791752208307226687366641191187728"]}, "-+--": {"1l": ["0.00000010204032413310518015621513198128201415320045981433022836835731599", "-1.74532930871760302227492048549389958084106980842853982334154339"], "2l_CF": ["175.71800757510267127426058154689269979113133907777383143486636281", "433.42541913012425028347936638104628748613768669686929458186116331"], "2l_CA": ["-106.90778042032391508499881264356776644357097619088497573980880091", "-328.70722812756869749174565034099478227096242485204021335744549149"]}, "--++": {"1l": ["-1.3077837416530467168668152826830737677481850185776166863862395905", "5.4187448179751550409970621094616081547533605143369569392256891896"], "2l_CF": ["-240.93349006448862458227379462816080017764365893778579383348160989", "-346.57646451445133017954221095841564605796728171280746957986365339"], "2l_CA": ["170.69297296955037703417562257577723095389875594988049436225681278", "352.69409548959246296356869698962338386967097949498114980738669517"]}, "--+0": {"1l": ["0.00032927229881571713519228025551447713674903411321509242581116068243", "0.0018997336442073932742758121043575677194475160430387184209706084794"], "2l_CF": ["-0.11582718043801937395536112118626393124393271015383418612356924725", "-0.15908358780010174101860137578027066957137580432245699942903347968"], "2l_CA": ["0.084689285034075098198706377116713324929359854347650942687999912045", "0.1466192662973129614224512347213554751069869651498742426487216471"]}, "--+-": {"1l": ["0.00000024943250117533404082000614680425334467466893187600128455840576178", "0.00000044822687968216186382481825917257166282234167266349118253963595797"], "2l_CF": ["-0.000023914850570119542977861591274832904583779989126632546844124364679", "0.0000073007765056118591229353032948117271304309320509337568623017709481"], "2l_CA": ["0.000021383472589534991561450514332005882009789823460159323421132541507", "0.0000041084401023426803066683563222328125118469120669581801279750599839"]}, "--0+": {"1l": ["-0.00032927229881571713519228025551447713674903368816400237391600589338", "-0.0018997336442073932742758121043575677194475164539711921579374742597"], "2l_CF": ["0.11582718043801937395536112118626393124398618747948840678389594639", "0.15908358780010174101860137578027066957139256201611367423916377688"], "2l_CA": ["-0.084689285034075098198706377116713324929196837889117303449627577148", "-0.14661926629731296142245123472135547510698140573869506229982474719"]}, "--00": {"1l": ["-0.00000074607609572797709880423574661613843432385265884327741669165436191", "-3.4906600054897837506961318364739661085147641405350710777255444413"], "2l_CF": ["0.7365505101453986126985451718475860461593213686152424307115159981", "6.9453581212048133358547589950278016730192343877394130681887885189"], "2l_CA": ["-8.4923838395173148788232824868641866036357583699320643494685326366", "-38.600095315464485346742217228494358182981403408093979176219924383"]}, "--0-": {"1l": ["0.0016463614940785856759614012775723856837451669545644650058579311257", "0.0094986682210369663713790605217878385972375745884556326255421643344"], "2l_CF": ["-0.40330014930379166988660816480698260205218056528005789839213592886", "-0.36741284920032472112569629999509558060773048431830475038173818628"], "2l_CA": ["0.32743986400499048594287398745979933310546509144333881349914388891", "0.47360100070504180015970572099215595395363921818230404595334386355"]}, "---+": {"1l": ["0.00000024943250117533404082000614680425334467466893187600128455841156927", "0.00000044822687968216186382481825917257166282234167266349118255627710839"], "2l_CF": ["-0.000023914850570119542977861591274832904583779989126632546845800449994", "0.000007300776505611859122935303294811727130430932050933756858172572803"], "2l_CA": ["0.00002138347258953499156145051433200588200978982346015932342215212674", "0.0000041084401023426803066683563222328125118469120669581801311099166922"]}, "---0": {"1l": ["-0.0016463614940785856759614012775723856837451673796155550577530859601", "-0.0094986682210369663713790605217878385972375741775231588885752703283"], "2l_CF": ["0.40330014930379166988660816480698260205212708795440367773180439345", "0.36741284920032472112569629999509558060771372662464807557161409839"], "2l_CA": ["-0.32743986400499048594287398745979933310562810790187245273751347082", "-0.47360100070504180015970572099215595395364477759348322630223382407"]}, "----": {"1l": ["15.305406458673832078329617932923155806295374535560148188881065044", "135.46862044937887602492655273654020386883401285843390006041178849"], "2l_CF": ["-6119.933690498139917585736735725187654316077442468224874663881377", "-8620.330842232338735157785592263134251517483475572794281494997031"], "2l_CA": ["4611.6649704261418004304532159020938843300322664941424226349801962", "8740.1906331165838572577632686882715544953349388797304769741759709"]}}, "A": {"1l": {"1": ["-1.7920284229132981529243385981206694281517323330982941987635229446", "-83.533653170527960870226916920037352603142798450977752236786705072"], "2": ["-13.513378540849164918389555715796807142197218290754438330471719446", "-60.661612461123899970642997577097137484894476627701645260675452359"], "4": ["1.518414218621783106130975796818875856501467768142227008032472035", "26179961.804633431223704401640340962253152413366077122539169938922"], "5": ["5.4476652677692530075485313899875182366899250675975432046209414045", "130899715.24979477992692804019186061950545940603985107487483996831"], "8": ["-3.9952438941196529765086877507333656434893788692448885438689482233", "5235967.6700054979703322852107980864110913407914780631332936596769"], "9": ["0.087511837485609622236151447028081833123998594604933453808884243193", "26179960.119488510093501827968696951138891438455006248921977667752"], "16": ["-3.0437188087953557219607063247256238701267390159848136839091061055", "-136135682.06792131813879806859677724875829853133657733159083166014"], "17": ["-0.55512686734537122985416563805544881806228207640126522675574550992", "-9696275.9250554293221783222627003781334428860465041363884645125259"], "18": ["0.47403718347601171152530065348621705847959460775588215709103153369", "-10665893.476458430092379482494750956378881931749185828799770780652"], "3": ["3.0998119678753904864708682623994069818306637566589611394290918165", "77.76584068958794627704255954119012434519787347629019660237540836"], "6": ["0.90715615266646169912963645742513077246942827983659441011405363114", "5236019.8559551581150814913161211796301059174515840660008034695956"], "7": ["1.5184142186217831061309757968188758565014678129837778664266183046", "26179961.804633431223704401640340962253152413366076497325314878678"], "10": ["-2.6671923680625307215905585938902773705426709591053277961827287944", "-130899675.75191822423043184943280137020382469016996169285126949016"], "11": ["-2.4226226622914018387894486237051014618471456673533407633894435764", "-26179964.042131954343319708216327175715280674097132096113426071272"], "12": ["2.4226226622914018387894486237051014618471456673533407633894435764", "26179964.042131954343319708216327175715280674097132096113426071272"], "13": ["2.6671923680625307215905585938902773705426709591053277961827287944", "130899675.75191822423043184943280137020382469016996169285126949016"], "14": ["-0.087511837485609622236151447028081833123998594604933453808884243193", "-26179960.119488510093501827968696951138891438455006248921977667752"], "15": ["3.9952438941196529765086877507333656434893788692448885438689482233", "-5235967.6700054979703322852107980864110913407914780631332936596769"], "19": ["1.6627605900013276725886629879610992808182272188971736378858814632", "35876211.8039749500727187464296481870182641533595520972893414746"], "20": ["-0.55512686734537122985416563805544883611787530503160134915553872166", "-9696275.9250554293221783222627003781334428860465041363884645125259"]}, "2l_CF": {"1": ["4266.5286432836966090613040489735779356404806817108244054470760117", "7178.7456466527903033180911075136811692441237449368513311584006965"], "2": ["2731.9950225528166879898867407264454548036421551214748696742423866", "3608.7120201702913857149156101980955331100947620229277610122535827"], "4": ["-2635771289.3246232201712160611024721258589149217143967234126182018", "-6501383162.1572147542175638243712321117906236161053180501763121873"], "5": ["-13178851642.817782585611644182382364112047390357500150150058692458", "-32506906983.371511276800107586030767232619552500130393645265387987"], "8": ["-527153093.33777263494697658996217751075355634694484532445146066871", "-1300275023.9134866447963325122654291118712334643199597602444227683"], "9": ["-2635771215.4420165366608098685691925338137779450793792731869325916", "-6501383570.797825779072925700899764062008318198774007582991799649"], "16": ["13706004625.454926172405254338853627574598476321899534748622273693", "33807181738.993571305782368805438113265080515828603388498135882418"], "17": ["981288215.67062746358097273750472824154644778633907713885367454648", "2436776867.6111992675437971540321593501700667378119997536884609179"], "18": ["1099216365.2273483750857038032050429927056078700477031997881463879", "2675955534.3037282520449275376414801086146562853818318259164072623"], "3": ["-3990.4514580670026808991121916807928431374353483928273337582493923", "-6745.483952352149266454179383320819242416135346177827747306240152"], "6": ["-527155682.48803958070207076244594179789520567831810796742682317858", "-1300279058.6162034240054573800636831463216164476021871801912049361"], "7": ["-2635771289.3246232201712160611024721258589149217556767789356352514", "-6501383162.1572147542175638243712321117906236161159636080504103063"], "10": ["13178849718.030181793024366009970245463834872482704640614041708799", "32506904000.616187965332386402291647451330206721944120292996468339"], "11": ["2635771419.3657037123750311275210544257188375131843233330407643881", "6501383386.5093868430295907447590466646932677195979666754447841626"], "12": ["-2635771419.3657037123750311275210544257188375131843233330407643881", "-6501383386.5093868430295907447590466646932677195979666754447841626"], "13": ["-13178849718.030181793024366009970245463834872482704640614041708799", "-32506904000.616187965332386402291647451330206721944120292996468339"], "14": ["2635771215.4420165366608098685691925338137779450793792731869325916", "6501383570.797825779072925700899764062008318198774007582991799649"], "15": ["527153093.33777263494697658996217751075355634694484532445146066871", "1300275023.9134866447963325122654291118712334643199597602444227683"], "19": ["-3610965819.9172334787311530504636283300717147996724237497131976733", "-8898846643.2918063183640040863123152192219698770749220347778934664"], "20": ["981288215.67062746358097273750472824154276848977331976347999640621", "2436776867.6111992675437971540321593501689824904762606490634820195"]}, "2l_CA": {"1": ["-3000.9701575377419849285736460926097995999318677496883046112927333", "-6633.2457852583717286680608671544954933807959164153285252497491504"], "2": ["-2145.2336955097128011215435079608052442955700382903696885275486729", "-3750.4807974360240732098735885345729145794284558090970696624583434"], "4": ["1603617587.722311319415220911637753579801739736266264779975356665", "4930610235.0639758298516091189352301438823249985319464800688339126"], "5": ["8018084548.0373894691273924842291645008014774172360138956235446774", "24653043107.662300594892151960368459633504308362078233107302294483"], "8": ["320722645.02281289969506058677113606375993697755153290570692320551", "986120482.57770828259650736972460538011726116918359860501581030343"], "9": ["1603617490.8922492356608184638520195759990193135295278401569049817", "4930610478.5248710470761225163849345017884439480782686298746622207"], "16": ["-8338807135.5367112388667411892446531578793109702017306301330184171", "-25639163395.757775680269448082913721302734583878547358520405043199"], "17": ["-596470690.8054792264392197005019098737600053806831180483829351803", "-1848235627.9586336613047313913817391782223303301594467537578333473"], "18": ["-666017260.83782148170467414628101642823174489394327759092962593862", "-2060664578.005579876076965781175883810557710780702587103094180592"], "3": ["2808.8955603017885756539505912435109498475807196961152103722294622", "6214.8101070224751210626946497867194579304744529105387338639145118"], "6": ["320724519.17078156831103428145788436738288087748456121650811022165", "986124281.70123511052213395022217096651365492065300419301937123857"], "7": ["1603617587.7223113194152209116377535798017397361434807216121224151", "4930610235.0639758298516091189352301438823249985313694606286964748"], "10": ["-8018083155.6569518932464549423916388285382483562291818670181696898", "-24653040273.562777349257760968740987435841697209949219619923616349"], "11": ["-1603617683.551217898357904435428454787879480096731649647342664334", "-4930610432.7980000090021031074234257071742675044100858262242141456"], "12": ["1603617683.551217898357904435428454787879480096731649647342664334", "4930610432.7980000090021031074234257071742675044100858262242141456"], "13": ["8018083155.6569518932464549423916388285382483562291818670181696898", "24653040273.562777349257760968740987435841697209949219619923616349"], "14": ["-1603617490.8922492356608184638520195759990193135295278401569049817", "-4930610478.5248710470761225163849345017884439480782686298746622207"], "15": ["-320722645.02281289969506058677113606375993697755153290570692320551", "-986120482.57770828259650736972460538011726116918359860501581030343"], "19": ["2197041159.019698309929984191260037451468794941332290391271494476", "6750001758.2680658769464188140320892689616100028410438165194700196"], "20": ["-596470690.8054792264392197005019098737711295520418987226701865089", "-1848235627.9586336613047313913817391782226013919933815299140780719"]}}, "sec": 216.2}

==> anc/paper2/zz/points/zz_b2o3_d8_p70.json <==
{"beta": "2/3", "delta_exp": 8, "dps": 70, "x": "0.2", "s": "7.2", "t": "-0.20000001", "pT2": "0.000000006666666652777777777777777777777777777777777777777777777777777773227525", "G": ["-8.426032414060926781300610797320174954257802059828968952534826311485546", "1.570796326794896619231321691639751442098584699687552910487472296153908"], "li22_max_rate": 0.9999999999333333, "li22_bad_order": 0, "M": {"++++": {"1l": ["15.30540913970430064776060278321379855478273355057477658728383467816733", "155.562468646851661285106017379522242884819438087274165224452904215485"], "2l_CF": ["-8162.063216956661174561920803611353653981535379523005227153861163068367", "-13696.99401311367370293694066156846756341773794805957016077078165275636"], "2l_CA": ["5852.037010344087987765610820276449564526315763222961261300311726335708", "12578.46833373932983003840419578957064888414693204076721341094674066397"]}, "+++0": {"1l": ["0.0005206254500693580927806405479492154404276665920186905465354704618761679", "0.003583801983694885821468685429530415685554491154481125554284818931267284"], "2l_CF": ["-0.1791966614144062931152356540492490902204318114231369926306866580071048", "-0.2219370391118619403405128955411907258957520285393133969985329101427764"], "2l_CA": ["0.1357074120557611833973052006561753774669740954499390136812232890836899", "0.2363909100064756923435621911516120971121596815713771241245231769930727"]}, "+++-": {"1l": ["0.00000002494326451376417160952459010314791858851745212426992351126148065418641", "0.00000006156755092163405096969816600418997347007602690986501782347354643354349"], "2l_CF": ["-0.000003706082227835105526971509859344386796718111323348585473656691327985021", "-0.000001185788942029561281097372698055754554137443682705515597498674777667889"], "2l_CA": ["0.000002978401977608613405147096657669935336839597312660060684252286195078849", "0.000002142998483155942197893360895952903457163418634628407226445295677388836"]}, "++0+": {"1l": ["-0.0005206254500693580927806405479492154404276665928311650415631323698109989", "-0.003583801983694885821468685429530415685554491153670004168240922408758795"], "2l_CF": ["0.1791966614144062931152356540492490902204319661499972253472623074294182", "0.2219370391118619403405128955411907258957519276496936352462814858436299"], "2l_CA": ["-0.1357074120557611833973052006561753774669742459970793852413807792922417", "-0.2363909100064756923435621911516120971121596936541655154718496982799526"]}, "++00": {"1l": ["-0.00000007460763336235603153925250054794626559193119024491161154661988223505062", "-3.490658687628507311663689210227031444149298807741017955351047725059077"], "2l_CF": ["0.7364813114373271449895045599158571994598628544512384795209160926413569", "6.945302460825938873320201124226086051408715761688094683454681911438983"], "2l_CA": ["-8.492323785667289349375724519929728749458595184354383192380943767758243", "-38.60003236132759388874570830115261512421433578494470677436283622071272"]}, "++0-": {"1l": ["0.0001041250900138716185561281095898430880855333201168253695197501780334733", "0.0007167603967389771642937370859060831371108982336029856747869773052460459"], "2l_CF": ["-0.04870958065562709487204791479894097115136348724593072373677834727961431", "-0.08050453708811273994287120253620407802925762909104525055752753858418929"], "2l_CA": ["0.0340881800035203681451591312955704506864482294115293022390004433791547", "0.06863160628882821503645763392847685917428019703443615859903121458168237"]}, "++-+": {"1l": ["0.00000002494326451376417160952459010314791858851745212426992351126148070547636", "0.00000006156755092163405096969816600418997347007602690986501782347454551281096"], "2l_CF": ["-0.000003706082227835105526971509859344386796718111323348585473656806399814791", "-0.000001185788942029561281097372698055754554137443682705515597499001903612309"], "2l_CA": ["0.000002978401977608613405147096657669935336839597312660060684252354626699434", "0.000002142998483155942197893360895952903457163418634628407226445531381711859"]}, "++-0": {"1l": ["-0.0001041250900138716185561281095898430880855333193043508744920882700987447", "-0.0007167603967389771642937370859060831371108982344141070608308738277345275"], "2l_CF": ["0.04870958065562709487204791479894097115136333251907049102020269786786585", "0.08050453708811273994287120253620407802925772998066501230977896323819464"], "2l_CA": ["-0.0340881800035203681451591312955704506864480788643889306788429532762907", "-0.06863160628882821503645763392847685917428018495164776725170469343092654"]}, "++--": {"1l": ["-1.307783634411827974089575888671448057808690657977009159091832022110532", "6.222498745874066451404240695180889715392777523490966056623631990467672"], "2l_CF": ["-322.6186763242037960268297380683067053479863151830360592359039723533046", "-549.6430048411546284497831257469432314389760407910070268608098721905378"], "2l_CA": ["220.3078573561288556191166918564556582260633676137785930049731453279829", "506.2252116398819148068452407351363347150364412679283029156440217934433"]}, "+-++": {"1l": ["0.00000001020403961272807247966476668692689877373284996910695278752747179528649", "-1.745329257666650373461063426301039014961065940997502291882022181524539"], "2l_CF": ["200.9686776509934122677405859670986037758265517180206876774058529806475", "571.4689596931908564943892780957881936101671292026569963775555550657022"], "2l_CA": ["-119.5331191808575940802586568709333626657213558097638406042930613400705", "-411.6905366589542147807358525177190815549689469694947484207537663566671"]}, "+-+0": {"1l": ["-0.0005340297322320599080545384302352876861353947741585374408912495826220516", "0.00000000001655847577346250154945554201120059927399883350464440271160826634999329"], "2l_CF": ["0.01966874740472741767860055073350378701990747327766980689952687883382478", "0.0709950359926914260583081015405260270455366840315474007806577754651058"], "2l_CA": ["-0.02072119101721255125085950341390096806388316742637549456365070203536234", "-0.06106136708010788929401395814934555803036533568052927246433874069074109"]}, "+-+-": {"1l": ["10.41356871347472759070365657757502556632883290339100448019140884527539", "-4.537856200862063145025127388318005442945594794658264924492744216428592"], "2l_CF": ["-6.713242545700909417786388712087286912113645447163483210029634710740656", "16.10886552962372120569005952740825789357885450423108675576437352187204"], "2l_CA": ["106.0742372456895050305204735176662425710616466063832884367303082051633", "-97.63712742569061117908600892886402638080923821289881078269724564132613"]}, "+-0+": {"1l": ["-0.000000000001337778283056130876915277386558377841429670112374372650386054997475689", "0.000151149943792886799050112253627800498616084327807803411893677609983575"], "2l_CF": ["-0.01740439780728216932117399701578951031073410097023150697665126422094538", "-0.0493284853219314757651368661168541957145946636690475504122222677499196"], "2l_CA": ["0.01035187162025141957411446122508514631351655300155071018003278579814865", "0.03557235690535277859726360370741618900082990696980035783545386144012671"]}, "+-00": {"1l": ["0.00000004512918356028383327953285371550422596717211783901477120112254335504752", "0.0000000491601047214734604182286214058472200052348237516145939017789367709093"], "2l_CF": ["-0.000003483060397031505559321221785063041638595545093227478829416145712105574", "-0.00001244195684424356637284863844959693996525066731628646288400201890675145"], "2l_CA": ["0.000003299392196770776394899439035689223627884565571663793802381981974246762", "0.00001134851935161217481761561837880922964568088869313199666662017135846185"]}, "+-0-": {"1l": ["-0.0005340297322320599080545384302352876861353947746797575198088422683365903", "0.00000000001655847577346250154945554201120059927481756409005990343779599349836703"], "2l_CF": ["0.01966874740472741767860055073350378701990770651740048157524262389019385", "0.07099503599269142605830810154052602704553654989072828630501881254633759"], "2l_CA": ["-0.02072119101721255125085950341390096806388339372762447868837261476754801", "-0.06106136708010788929401395814934555803036535244813166177379361107534953"]}, "+--+": {"1l": ["0.00000000000000003622144033223129949914210914339165825580652834287044335204509172628051", "-0.00000001502922385132360279740166471281867798029725961186615492480104082733431"], "2l_CF": ["0.000001734625157236089911628759464412087568702054912015059700011406859982695", "0.000004918955561575231914965983649892527564844425025262823635574477037007669"], "2l_CA": ["-0.000001031343740127627445169259446036653764056985553697891228844796324608964", "-0.000003550223580890324291259522165946599563230341879656023210836885988720206"]}, "+--0": {"1l": ["-0.000000000001337778283056130876915277386558377841950890191291965336100536733835409", "0.0001511499437928867990501122536278004986160843286265339973091783360754737"], "2l_CF": ["-0.01740439780728216932117399701578951031073386773050083230093551921894775", "-0.04932848532193147576513686611685419571459479780986666488786123063990011"], "2l_CA": ["0.01035187162025141957411446122508514631351632670030172605531087302732995", "0.0355723569053527785972636037074161890008298902021979685259989910788905"]}, "+---": {"1l": ["0.00000001020403961272807247966476668692689877373284996910695278752747181807705", "-1.745329257666650373461063426301039014961065940997502291882022181525569"], "2l_CF": ["200.9686776509934122677405859670986037758265517180206876774058529807662", "571.4689596931908564943892780957881936101671292026569963775555550660397"], "2l_CA": ["-119.533119180857594080258656870933362665721355809763840604293061340141", "-411.6905366589542147807358525177190815549689469694947484207537663569102"]}, "-+++": {"1l": ["0.00000001020403961272807247966476668692689877373284996910695278752747184657366", "-1.745329257666650373461063426301039014961065940997502291882022181525569"], "2l_CF": ["200.9686776509934122677405859670986037758265517180206876774058529807662", "571.4689596931908564943892780957881936101671292026569963775555550660396"], "2l_CA": ["-119.533119180857594080258656870933362665721355809763840604293061340141", "-411.6905366589542147807358525177190815549689469694947484207537663569102"]}, "-++0": {"1l": ["0.000000000001337778283056130876915277386558377841950890191291965336100536736303288", "-0.0001511499437928867990501122536278004986160843286265339973091783360754737"], "2l_CF": ["0.01740439780728216932117399701578951031073386773050083230093551921894775", "0.0493284853219314757651368661168541957145947978098666648878612306399001"], "2l_CA": ["-0.01035187162025141957411446122508514631351632670030172605531087302732995", "-0.0355723569053527785972636037074161890008298902021979685259989910788905"]}, "-++-": {"1l": ["0.00000000000000003622144033223129949914210914339165825580652834287044335204509194000509", "-0.00000001502922385132360279740166471281867798029725961186615492480104082733431"], "2l_CF": ["0.000001734625157236089911628759464412087568702054912015059700011406859982695", "0.000004918955561575231914965983649892527564844425025262823635574477037007669"], "2l_CA": ["-0.000001031343740127627445169259446036653764056985553697891228844796324608964", "-0.000003550223580890324291259522165946599563230341879656023210836885988720206"]}, "-+0+": {"1l": ["0.0005340297322320599080545384302352876861353947746797575198088422683365902", "-0.00000000001655847577346250154945554201120059927481756409005990343779599349836703"], "2l_CF": ["-0.01966874740472741767860055073350378701990770651740048157524262389019385", "-0.0709950359926914260583081015405260270455365498907282863050188126602844"], "2l_CA": ["0.02072119101721255125085950341390096806388339372762447868837261479603471", "0.06106136708010788929401395814934555803036535244813166177379361107534953"]}, "-+00": {"1l": ["0.00000004512918356028383327953285371550422596717211783901477120112254335504752", "0.0000000491601047214734604182286214058472200052348237516145939017789367709093"], "2l_CF": ["-0.000003483060397031505559321221785063041638595545093227478829416145712105574", "-0.00001244195684424356637284863844959693996525066731628646288400201890675145"], "2l_CA": ["0.000003299392196770776394899439035689223627884565571663793802381981974246762", "0.00001134851935161217481761561837880922964568088869313199666662017135846185"]}, "-+0-": {"1l": ["0.000000000001337778283056130876915277386558377841429670112374372650386055003892174", "-0.000151149943792886799050112253627800498616084327807803411893677609983575"], "2l_CF": ["0.01740439780728216932117399701578951031073410097023150697665126422094538", "0.0493284853219314757651368661168541957145946636690475504122222677499196"], "2l_CA": ["-0.01035187162025141957411446122508514631351655300155071018003278579814865", "-0.03557235690535277859726360370741618900082990696980035783545386144012671"]}, "-+-+": {"1l": ["10.41356871347472759070365657757502556632883290339100448019140884527539", "-4.537856200862063145025127388318005442945594794658264924492744216428592"], "2l_CF": ["-6.71324254570090941778638871208728691211364544716348321002963471074066", "16.10886552962372120569005952740825789357885450423108675576437352187211"], "2l_CA": ["106.0742372456895050305204735176662425710616466063832884367303082051634", "-97.63712742569061117908600892886402638080923821289881078269724564132605"]}, "-+-0": {"1l": ["0.0005340297322320599080545384302352876861353947741585374408912495826220516", "-0.00000000001655847577346250154945554201120059927399883350464440271160826634999329"], "2l_CF": ["-0.01966874740472741767860055073350378701990747327766980689952687883382478", "-0.07099503599269142605830810154052602704553668403154740078065777546510581"], "2l_CA": ["0.02072119101721255125085950341390096806388316742637549456365070203536234", "0.06106136708010788929401395814934555803036533568052927246433874069074109"]}, "-+--": {"1l": ["0.00000001020403961272807247966476668692689877373284996910695278752747186937768", "-1.745329257666650373461063426301039014961065940997502291882022181524539"], "2l_CF": ["200.9686776509934122677405859670986037758265517180206876774058529806475", "571.4689596931908564943892780957881936101671292026569963775555550657022"], "2l_CA": ["-119.5331191808575940802586568709333626657213558097638406042930613400704", "-411.6905366589542147807358525177190815549689469694947484207537663566671"]}, "--++": {"1l": ["-1.307783634411827974089575888671448057808690657977009159091832022110532", "6.222498745874066451404240695180889715392777523490966056623631990467672"], "2l_CF": ["-322.6186763242037960268297380683067053479863151830360592359039723533045", "-549.6430048411546284497831257469432314389760407910070268608098721905378"], "2l_CA": ["220.3078573561288556191166918564556582260633676137785930049731453279829", "506.2252116398819148068452407351363347150364412679283029156440217934433"]}, "--+0": {"1l": ["0.0001041250900138716185561281095898430880855333193043508744920882700987447", "0.0007167603967389771642937370859060831371108982344141070608308738277345275"], "2l_CF": ["-0.04870958065562709487204791479894097115136333251907049102020269786786585", "-0.08050453708811273994287120253620407802925772998066501230977896323819463"], "2l_CA": ["0.0340881800035203681451591312955704506864480788643889306788429532762907", "0.06863160628882821503645763392847685917428018495164776725170469343092654"]}, "--+-": {"1l": ["0.00000002494326451376417160952459010314791858851745212426992351126148068837839", "0.00000006156755092163405096969816600418997347007602690986501782347454551281096"], "2l_CF": ["-0.000003706082227835105526971509859344386796718111323348585473656806394308939", "-0.00000118578894202956128109737269805575455413744368270551559749900190708969"], "2l_CA": ["0.000002978401977608613405147096657669935336839597312660060684252354623222053", "0.000002142998483155942197893360895952903457163418634628407226445531381711859"]}, "--0+": {"1l": ["-0.0001041250900138716185561281095898430880855333201168253695197501780334732", "-0.0007167603967389771642937370859060831371108982336029856747869773052460459"], "2l_CF": ["0.04870958065562709487204791479894097115136348724593072373677834727961431", "0.08050453708811273994287120253620407802925762909104525055752753873611838"], "2l_CA": ["-0.03408818000352036814515913129557045068644822941152930223900044341713698", "-0.06863160628882821503645763392847685917428019703443615859903121458168237"]}, "--00": {"1l": ["-0.0000000746076333623560315392525005479462655919311902449116115466198822350506", "-3.490658687628507311663689210227031444149298807741017955351047725059077"], "2l_CF": ["0.7364813114373271449895045599158571994598628544512384795209160926413569", "6.945302460825938873320201124226086051408715761688094683454681911438983"], "2l_CA": ["-8.492323785667289349375724519929728749458595184354383192380943767758252", "-38.60003236132759388874570830115261512421433578494470677436283622071272"]}, "--0-": {"1l": ["0.000520625450069358092780640547949215440427666592831165041563132369810999", "0.003583801983694885821468685429530415685554491153670004168240922408758795"], "2l_CF": ["-0.1791966614144062931152356540492490902204319661499972253472623074294182", "-0.2219370391118619403405128955411907258957519276496936352462814858816121"], "2l_CA": ["0.1357074120557611833973052006561753774669742459970793852413807793017373", "0.2363909100064756923435621911516120971121596936541655154718496982799526"]}, "---+": {"1l": ["0.00000002494326451376417160952459010314791858851745212426992351126148073967624", "0.00000006156755092163405096969816600418997347007602690986501782347354643354349"], "2l_CF": ["-0.000003706082227835105526971509859344386796718111323348585473656691358122321", "-0.00000118578894202956128109737269805575455413744368270551559749867477766789"], "2l_CA": ["0.00000297840197760861340514709665766993533683959731266006068425228621362488", "0.000002142998483155942197893360895952903457163418634628407226445295682025344"]}, "---0": {"1l": ["-0.0005206254500693580927806405479492154404276665920186905465354704618761681", "-0.003583801983694885821468685429530415685554491154481125554284818931267284"], "2l_CF": ["0.1791966614144062931152356540492490902204318114231369926306866580071048", "0.2219370391118619403405128955411907258957520285393133969985329101427764"], "2l_CA": ["-0.1357074120557611833973052006561753774669740954499390136812232890836899", "-0.2363909100064756923435621911516120971121596815713771241245231769930727"]}, "----": {"1l": ["15.30540913970430064776060278321379855478273355057477658728383467816733", "155.562468646851661285106017379522242884819438087274165224452904215485"], "2l_CF": ["-8162.063216956661174561920803611353653981535379523005227153861163068367", "-13696.99401311367370293694066156846756341773794805957016077078165275636"], "2l_CA": ["5852.037010344087987765610820276449564526315763222961261300311726335708", "12578.46833373932983003840419578957064888414693204076721341094674066397"]}}, "A": {"1l": {"1": ["-1.792028430939569936473707816020377074371312753141461116293019770425639", "-93.98245323561573151424776218441696502486747830145836366447030162994483"], "2": ["-13.51338075927363391906397219226358015902198520919821067993581092398312", "-70.3066615891131238776025304420462857961038625022552326772038250471909"], "4": ["1.518414563816272263048778358289514136696173703187721670952801931329156", "261799414.0984198184018265891353938890873703177308352369466345152842751"], "5": ["5.447667739679137038629433377676011979575967330012618014791660571696728", "1308996966.225271289471063471773282902454752108969255412041073619240928"], "8": ["-3.995244264365408447595116291734563934990944831072058825966032006505561", "52359854.34814269529090770886571718108399805973261045638110085101134816"], "9": ["0.08751047741456725735824545844814032165658507132066252172788662431586814", "261799410.9248428228625941507744069949343218575429808361321377330876215"], "16": ["-3.043720883150781727299676406567470557666292987393062837312636790262739", "-1361356819.6471134688399594421475359652999291323368616754692934175266"], "17": ["-0.5551266013682757418336442021235455915668987261743203774006963173080886", "-96962738.52477215640628592029896784057135312176719845547743174474101407"], "18": ["0.4740372069343150295693256368362185296403226406604518430174473245892132", "-106659001.5919294431499451759243279548725485931020761691722999753418073"], "3": ["3.099812045682299578747374016920262662095988130399154620756984473518495", "87.4108884324107344735965411385743926095184618567302683513323125028252"], "6": ["0.9071562158083528424000720133339615085487500006778947253785038039834923", "52359913.75299265140478250332822444685267253433027774197777448207684261"], "7": ["1.518414563816272263048778358289514136696173701786423206627984860405427", "261799414.0984198184018265891353938890873703177308352369100247377001964"], "10": ["-2.667194565515461597485524418721982793903414614978268664321163155635606", "-1308996921.294614536859122817747745971676255251077370104438099270047553"], "11": ["-2.422623012867223073581483095365975688839434714451799159414891169253003", "-261799416.6336048413303362659667782305644020609612184542232903033234639"], "12": ["2.422623012867223073581483095365975688839434714451799159414891169253003", "261799416.6336048413303362659667782305644020609612184542232903033234639"], "13": ["2.667194565515461597485524418721982793903414614978268664321163155635606", "1308996921.294614536859122817747745971676255251077370104438099270047553"], "14": ["-0.08751047741456725735824545844814032165658507132066252172788662431586814", "-261799410.9248428228625941507744069949343218575429808361321377330876215"], "15": ["3.995244264365408447595116291734563934990944831072058825966032006505561", "-52359854.34814269529090770886571718108399805973261045638110085101134816"], "19": ["1.662761219993397627264286109284902868248084946997609840823629753222118", "358762124.1671406298382164225256214789468416429160521362516136139801537"], "20": ["-0.5551266013682757418336442021235455908145823416480563723007049334858514", "-96962738.52477215640628592029896784057135312294893426887890424511038408"]}, "2l_CF": {"1": ["5484.990130416034516275209017389011499550752012180951055157987611745982", "10674.48048295275513060201526704868161786089980510984603186252206274196"], "2": ["3681.916469030676819463525536029097485277437055701086617586308927865525", "5879.858296156489426727374253399708341501476696395681270964710646339207"], "4": ["-30145303179.79546062376892706398991807279838084215012703702773298804783", "-85720346795.04539086877889246127705421991115439107436337330050466935086"], "5": ["-150726509798.6648366634054902121300909327140485705727346151076769463605", "-428601721183.2394606630140442514427713116834841725534520749622560304805"], "8": ["-6029059084.200789719073417149101140096518271097245578299946021626556306", "-17144066789.38365438850945556501626156799600684955782926489797934653571"], "9": ["-30145303011.14631697608775506896825391184251876578725055004869631033404", "-85720347149.63546494100219957548290255508451243914389926578330896081656"], "16": ["156755568750.1837416082081758399358815355683814137536975921766728027827", "445745787609.4477862688191621027078272783431611470675578328782505960385"], "17": ["11215696225.05356785329082667498944833779418823625625515200928386877375", "32074062320.36324111113756145324962280989073840454976664914674752219598"], "18": ["12535266223.18529000229779558897790018745386051754754887522512051192787", "35381616669.50400561659213872814568554093946328107870245963996280939824"], "3": ["-5122.177706345652158786146103032203638344854937156372108280749383874963", "-10010.54366386352194749131661103579601138148529181978007869277090872292"], "6": ["-6029062464.442466694760033181620969133653933057775719326710605497980661", "-17144072953.65568868319570287829900227347387928573181600838280137211534"], "7": ["-30145303179.795460623768927063989918072798380842150504782252164100336", "-85720346795.04539086877889246127705421991115439107420339339286158396551"], "10": ["150726507279.2718525344067846376177682814889702290591449004060213250547", "428601716609.7538076489069892614026451709832863728473035728383740554485"], "11": ["30145303345.34307169818968534661600038630203521834291524980404233312684", "85720347124.28464812072950794798265956044878509095974939468287045894883"], "12": ["-30145303345.34307169818968534661600038630203521834291524980404233312684", "-85720347124.28464812072950794798265956044878509095974939468287045894883"], "13": ["-150726507279.2718525344067846376177682814889702290591449004060213250547", "-428601716609.7538076489069892614026451709832863728473035728383740554485"], "14": ["30145303011.14631697608775506896825391184251876578725055004869631033404", "85720347149.63546494100219957548290255508451243914389926578330896081656"], "15": ["6029059084.200789719073417149101140096518271097245578299946021626556306", "17144066789.38365438850945556501626156799600684955782926489797934653571"], "19": ["-41300074246.51515637853906143235956945735161305038777175404039638748958", "-117356645048.8455375015098598576855832042783916341982837074841697645804"], "20": ["11215696225.05356785329082667498944833779385158370197626318216968382938", "32074062320.36324111113756145324962280989093202014543434640120803977701"]}, "2l_CA": {"1": ["-3724.240658787035979218165921245977233233709983759628926042051684512203", "-9143.646661435289850751077087482733729280491875827595181908320672774538"], "2": ["-2725.46194603793484739161045898979530525407977174519018763815784798225", "-5493.274334381260607223629320435560235015661081704021633458534774094267"], "4": ["17929968972.50926263830016515017837812650362565938817748316771877988781", "61753583030.60707727957939746391291378786665644323619595780464446604063"], "5": ["89649840709.19144272401674451148118809613741570841980392889612548249773", "308767904264.6855518954174582447398626803662766887054493166094393518419"], "8": ["3585992687.102376265770931500417509095727435773405648443698597348395778", "12350714325.85934757063614476548496780505841108975211270304006350830003"], "9": ["17929968812.05093816795767833284403879568782964329826399081967903524682", "61753583190.71928055606318798733545721724262790743995073914336351883543"], "16": ["-93235833326.96744967443867942210194876440587663750174994396656886210954", "-321118618337.3632491897338111192115144030891626542428098511481313180506"], "17": ["-6666113733.946055511880415446327890179059802106190415467384552798539813", "-23111142777.95863733819320858641463327234573356485265759594454229005827"], "18": ["-7431725123.98829145358127154045905732321377663603077797658068494271372", "-25770885995.72611631517537740545683656580391313714037402247152965284838"], "3": ["3480.026169070145138937611361718953233840182267781916847102379934070209", "8555.083323130857413211580494374491754262331161404965516215266833790579"], "6": ["3585995035.584203746485637700955379004394845027055286429231797490236935", "12350719678.8644452673026934096565993307270707770697346173575702380106"], "7": ["17929968972.50926263830016515017837812650362565938854195529309580750869", "61753583030.60707727957939746391291378786665644323621849762652483470252"], "10": ["-89649838960.21414092206990013634681805530029331556042083197557819916838", "-308767900267.0525130454781268114876670155676026505139562853944602045069"], "11": ["-17929969089.340429592632983738782730443880914027611665489012216269235", "-61753583302.71740996249523509217148189363000673638852250927425906337638"], "12": ["17929969089.340429592632983738782730443880914027611665489012216269235", "61753583302.71740996249523509217148189363000673638852250927425906337638"], "13": ["89649838960.21414092206990013634681805530029331556042083197557819916838", "308767900267.0525130454781268114876670155676026505139562853944602045069"], "14": ["-17929968812.05093816795767833284403879568782964329826399081967903524682", "-61753583190.71928055606318798733545721724262790743995073914336351883543"], "15": ["-3585992687.102376265770931500417509095727435773405648443698597348395778", "-12350714325.85934757063614476548496780505841108975211270304006350830003"], "19": ["24565619822.70281974504440866292193248026702111763992953994248343344916", "84553979182.99836839073937680457672832854269434566999140554501835744498"], "20": ["-6666113733.946055511880415446327890179059475468471847392183874504680751", "-23111142777.95863733819320858641463327234570936290319913378773472536064"]}}, "sec": 251.1}

==> anc/paper2/zz/points/zz_b2o3_d9_p75.json <==
{"beta": "2/3", "delta_exp": 9, "dps": 75, "x": "0.2", "s": "7.2", "t": "-0.200000001", "pT2": "0.000000000666666666527777777777777777777777777777777777777777777777777777777742467527", "G": ["-9.577324959620449622235387773156823201537170210158045126482482599627323823", "1.57079632679489661923132169163975144209858469968755291048747229615390820314"], "li22_max_rate": 0.9999999999933333, "li22_bad_order": 0, "M": {"++++": {"1l": ["15.3054094078074212746432689680189199700761010323723264338428659757225652132", "175.656314572989502944199600047966022333025137193930280579421981407481611126"], "2l_CF": ["-10494.9018205699319899639489479107849767492987719322335534184441728709991762", "-20376.9423445048157430331400613880427175611683452460700079955790335167157621"], "2l_CA": ["7237.76351489341977214768025489784390406216255281739278252863208249153933968", "17379.1265967513975949133884255025439665014833673861648650106998656643176258"]}, "+++0": {"1l": ["0.000164636230366854751434175776622726169178591499609103417314139973115861040404", "0.00131672857076544595555482320698683238182288868153799905161676008243255151844"], "2l_CF": ["-0.0756577048400672540211736366473375160193232443034135885544408049420559986644", "-0.116570491306777450060743008661720451898056122317603318978392285601751144847"], "2l_CA": ["0.0544118159570969033678675935222592578335456168566934335740750973829297006818", "0.110087204973231396002209795420441322758159566133575515816377189049780575822"]}, "+++-": {"1l": ["0.00000000249432659533877125112398720604415760103248380306569632201593644684561562904", "0.00000000783124214409045669040082881670051340474983481272153973816166690417921187977"], "2l_CF": ["-0.000000526293738470647545125757707792751395394178267896939088838906728804260365833", "-0.000000415395179227693391535545812601038146608429225167850769320681608802115210536"], "2l_CA": ["0.000000393958556492084676571558081326122695019178061578068677550085019931085564287", "0.000000453524996483688146920836265319356818196821938868419777387199716194353013553"]}, "++0+": {"1l": ["-0.000164636230366854751434175776622726169178591499615644103427476840291248737703", "-0.00131672857076544595555482320698683238182288868154755978537142794850788175954"], "2l_CF": ["0.075657704840067254021173636647337516019323245941656732563254873177563157464", "0.116570491306777450060743008661720451898056122812904783479445575798133142342"], "2l_CA": ["-0.0544118159570969033678675935222592578335456190378529625924930234729269004128", "-0.110087204973231396002209795420441322758159566336195146334522307858731575979"]}, "++00": {"1l": ["-0.00000000746076357413125899023102191407861656443459951008364725539427701900961762211", "-3.49065852570161817139608512782665446913330366054347164477418526296037377782"], "2l_CF": ["0.736471679832190948288874555811872280727496939823850335772482818598884274567", "6.94529141170137717163436960357944123165995400133832940343486080436438594772"], "2l_CA": ["-8.49231609545397881563199155881795816917845962598749895525078586398809697299", "-38.6000216852033355169236305660515028788486747378960929431268339385609703603"]}, "++0-": {"1l": ["0.00003292724607337095028683515532454523383571829991495412301377065848371800929", "0.000263345714153089191110964641397366476364577736298519573765435842821411550717"], "2l_CF": ["-0.0197546853852895658447151238104508773878842396276749212585994613909544909797", "-0.038001944424016734005048954037698092602631175035934225261119017788758500255"], "2l_CA": ["0.0133557091174776139050798556585788461709555247270599125008245108880479156666", "0.0305353604323727442399845229494128523350924904529246012678513699714835579724"]}, "++-+": {"1l": ["0.00000000249432659533877125112398720604415760103248380306569632201593644684611864747", "0.00000000783124214409045669040082881670051340474983481272153973816166691740694001104"], "2l_CF": ["-0.000000526293738470647545125757707792751395394178267896939088838906730519103210993", "-0.000000415395179227693391535545812601038146608429225167850769320681614319309832215"], "2l_CA": ["0.000000393958556492084676571558081326122695019178061578068677550085020932829744647", "0.000000453524996483688146920836265319356818196821938868419777387199720013832526943"]}, "++-0": {"1l": ["-0.0000329272460733709502868351553245452338357182999084134369004337913083303110658", "-0.00026334571415308919111096464139736647636457773628895884001076797674606940583"], "2l_CF": ["0.0197546853852895658447151238104508773878842379894317772497853931554432302145", "0.0380019444240167340050489540376980926026311745406327607600657275924078446112"], "2l_CA": ["-0.013355709117477613905079855658578846170955522545900383482406584798050984712", "-0.0305353604323727442399845229494128523350924902503049707497062511625312732298"]}, "++--": {"1l": ["-1.30778362368770314901426924127924320119695595870510694233598931827417533081", "7.02625258291958011776798400191864089332100548775721122414052618258378059442"], "2l_CF": ["-415.932221079774517749485815578314022006041774612815947067245272881603137817", "-816.840939908675252486583866928534174213830581994849424714320455232740778753"], "2l_CA": ["275.736917862539421245957575563414015866171667131310961179721781545933794782", "698.251543225968938504979835045385076503776124901089286183392543426198184577"]}, "+-++": {"1l": ["0.00000000102040403326699980095235725062988636422301867109151626892396079536776633746", "-1.7453292525615615910974063426652633363751080363063624301703667252183303262"], "2l_CF": ["226.21934859976600137199776565293373618101080813282915773134594709670612979", "728.019615564964634855251171679774117526866393654437272611246859548416272359"], "2l_CA": ["-132.158455027503016886525995715795296506136917862020951677813373808719169189", "-503.927395159925381284157898375325711982401419207919533718319893051050718413"]}, "+-+0": {"1l": ["-0.000168875034053365049087996097302433202349876641362009665881451209276528994043", "0.000000000000523625006504139887951327090130680757320088665996111608510738341091452830157"], "2l_CF": ["0.00691132220608519936998992972056099120988032217871220128871845846433677971195", "0.0276784692761502488406945377817770709454626607799025703365661583868578015315"], "2l_CA": ["-0.00689837520221470914419831177087694611828227382782718392695797570997712890103", "-0.0230783270827672896846219613645587239282580128409477519830600320884562059122"]}, "+-+-": {"1l": ["10.4135689276414711199646626208071984748890376740225831824547706160697825531", "-4.53785606975293830343323182038771276944210194866683887785516528147729247707"], "2l_CF": ["-6.71324529958713707515033674132142583984503805806267566487631558201159628809", "16.1088506232451382702872277956528913914032491174546536052909082443249020805"], "2l_CA": ["106.074244153798222775318446315984545128299666301469524734211057132579282674", "-97.6371070720206035155905327644820937002430664649659555278734989516203008365"]}, "+-0+": {"1l": ["-0.0000000000000423042646279227472293610186515390148617992490844661331206667831380896058179", "0.00004779780997751059014793789607585624975373722990416063184996469901024261098"], "2l_CF": ["-0.00619527200110199548323149333027583799802405669342043518182470965383271515777", "-0.0198863531883368005392311074601854623576952274683187978641753520747191054182"], "2l_CA": ["0.00361930834374065469741211045697620454304599501626237102189516742358848912851", "0.01377497752524742219173325837745380007232441047795674742099229097328727318"]}, "+-00": {"1l": ["0.00000000451291844998771608988776200325007409070061349562068723610348508488212925147", "0.00000000491601070102035906169447016298206077841559094635516613003722050093329296687"], "2l_CF": ["-0.000000386182050707760187407811842163416746308276049404363586438636523664354092038", "-0.00000153321696931810452866439237086638480160981988907865689536354193609087271758"], "2l_CA": ["0.00000034887723171804045731558226927219915637522391230408928321391855166327264958", "0.0000013426296537595982256818779683262612927441742406274162473127919435930704548"]}, "+-0-": {"1l": ["-0.000168875034053365049087996097302433202349876641368190575692306154439007223952", "0.000000000000523625006504139887951327090130680757313616032378017283782366896614628428955"], "2l_CF": ["0.00691132220608519936998992972056099120988032465766909609560846496227098532835", "0.027678469276150248840694537781777070945462661522235974728568072835647111073"], "2l_CA": ["-0.00689837520221470914419831177087694611828227708106253013310639274811769574149", "-0.0230783270827672896846219613645587239282580131060668249802035729630283229346"]}, "+--+": {"1l": ["0.000000000000000000362214399149089000046759971213973799658768781655574274150531420003080759427", "-0.00000000150292240880884135371629072536079965378065285662160807499200614075371885659"], "2l_CF": ["0.00000019520615094853595316687275611892055371078910403786921749634472402852680736", "0.000000627000757790370960993956800512373908403358386297083426356844068608209127199"], "2l_CA": ["-0.000000114006192185324961408265712985914000353783187401017691443540671952486998364", "-0.000000434597389695294871376058308918370094548536879957034741914037779436775833047"]}, "+--0": {"1l": ["-0.0000000000000423042646279227472293610186515390148679801588953210782831450136985177636699", "0.0000477978099775105901479378960758562497537372298976879982318703742818595564944"], "2l_CF": ["-0.00619527200110199548323149333027583799802405421446354037493470315589704504169", "-0.019886353188336800539231107460185462357695226725985393472173437625923366797"], "2l_CA": ["0.00361930834374065469741211045697620454304599176302702481574675038544652886878", "0.0137749775252474221917332583774538000723244102128376744238487500987173665122"]}, "+---": {"1l": ["0.00000000102040403326699980095235725062988636422301867109151626892396079536798989133", "-1.74532925256156159109740634266526333637510803630636243017036672521833033152"], "2l_CF": ["226.219348599766001371997765652933736181010808132829157731345947096706130479", "728.019615564964634855251171679774117526866393654437272611246859548416274578"], "2l_CA": ["-132.158455027503016886525995715795296506136917862020951677813373808719169592", "-503.927395159925381284157898375325711982401419207919533718319893051050719949"]}, "-+++": {"1l": ["0.00000000102040403326699980095235725062988636422301867109151626892396079536826934829", "-1.74532925256156159109740634266526333637510803630636243017036672521833033152"], "2l_CF": ["226.219348599766001371997765652933736181010808132829157731345947096706130479", "728.019615564964634855251171679774117526866393654437272611246859548416274579"], "2l_CA": ["-132.158455027503016886525995715795296506136917862020951677813373808719169592", "-503.927395159925381284157898375325711982401419207919533718319893051050719949"]}, "-++0": {"1l": ["0.0000000000000423042646279227472293610186515390148679801588953210782831450136985254169141", "-0.0000477978099775105901479378960758562497537372298976879982318703742818595564944"], "2l_CF": ["0.00619527200110199548323149333027583799802405421446354037493470315589704504169", "0.019886353188336800539231107460185462357695226725985393472173437625923366797"], "2l_CA": ["-0.00361930834374065469741211045697620454304599176302702481574675038544652886878", "-0.0137749775252474221917332583774538000723244102128376744238487500987173665122"]}, "-++-": {"1l": ["0.000000000000000000362214399149089000046759971213973799658768781655574274150531420003290352149", "-0.00000000150292240880884135371629072536079965378065285662160807499200614075371885659"], "2l_CF": ["0.00000019520615094853595316687275611892055371078910403786921749634472402852680736", "0.000000627000757790370960993956800512373908403358386297083426356844068608209127199"], "2l_CA": ["-0.000000114006192185324961408265712985914000353783187401017691443540671952486998364", "-0.000000434597389695294871376058308918370094548536879957034741914037779436775833047"]}, "-+0+": {"1l": ["0.000168875034053365049087996097302433202349876641368190575692306154439007223952", "-0.000000000000523625006504139887951327090130680757313616032378017283782366896614628428955"], "2l_CF": ["-0.00691132220608519936998992972056099120988032465766909609560846496226634882067", "-0.0276784692761502488406945377817770709454626615222359747285680728356494293268"], "2l_CA": ["0.00689837520221470914419831177087694611828227708106253013310639274812001399534", "0.0230783270827672896846219613645587239282580131060668249802035729630271638077"]}, "-+00": {"1l": ["0.00000000451291844998771608988776200325007409070061349562068723610348508488212925147", "0.00000000491601070102035906169447016298206077841559094635516613003722050093329296687"], "2l_CF": ["-0.000000386182050707760187407811842163416746308276049404363586438636523664354092038", "-0.00000153321696931810452866439237086638480160981988907865689536354193609087271758"], "2l_CA": ["0.00000034887723171804045731558226927219915637522391230408928321391855166327264958", "0.0000013426296537595982256818779683262612927441742406274162473127919435930704548"]}, "-+0-": {"1l": ["0.0000000000000423042646279227472293610186515390148617992490844661331206667831381095042527", "-0.00004779780997751059014793789607585624975373722990416063184996469901024261098"], "2l_CF": ["0.00619527200110199548323149333027583799802405669342043518182470965383271515776", "0.0198863531883368005392311074601854623576952274683187978641753520747191054182"], "2l_CA": ["-0.00361930834374065469741211045697620454304599501626237102189516742358848912851", "-0.01377497752524742219173325837745380007232441047795674742099229097328727318"]}, "-+-+": {"1l": ["10.4135689276414711199646626208071984748890376740225831824547706160697825531", "-4.53785606975293830343323182038771276944210194866683887785516528147729247707"], "2l_CF": ["-6.71324529958713707515033674132142583984503805806267566487631558201159628885", "16.108850623245138270287227795652891391403249117454653605290908244324902077"], "2l_CA": ["106.074244153798222775318446315984545128299666301469524734211057132579282673", "-97.6371070720206035155905327644820937002430664649659555278734989516203008353"]}, "-+-0": {"1l": ["0.000168875034053365049087996097302433202349876641362009665881451209276528994043", "-0.000000000000523625006504139887951327090130680757320088665996111608510738341091452830157"], "2l_CF": ["-0.00691132220608519936998992972056099120988032217871220128871845846433677971194", "-0.0276784692761502488406945377817770709454626607799025703365661583868578015315"], "2l_CA": ["0.00689837520221470914419831177087694611828227382782718392695797570997712890102", "0.0230783270827672896846219613645587239282580128409477519830600320884562059122"]}, "-+--": {"1l": ["0.00000000102040403326699980095235725062988636422301867109151626892396079536849292557", "-1.7453292525615615910974063426652633363751080363063624301703667252183303262"], "2l_CF": ["226.219348599766001371997765652933736181010808132829157731345947096706129789", "728.019615564964634855251171679774117526866393654437272611246859548416272359"], "2l_CA": ["-132.158455027503016886525995715795296506136917862020951677813373808719169189", "-503.927395159925381284157898375325711982401419207919533718319893051050718413"]}, "--++": {"1l": ["-1.30778362368770314901426924127924320119695595870510694233598931827417533081", "7.02625258291958011776798400191864089332100548775721122414052618258378059442"], "2l_CF": ["-415.932221079774517749485815578314022006041774612815947067245272881603137817", "-816.840939908675252486583866928534174213830581994849424714320455232740778755"], "2l_CA": ["275.736917862539421245957575563414015866171667131310961179721781545933794781", "698.251543225968938504979835045385076503776124901089286183392543426198184577"]}, "--+0": {"1l": ["0.0000329272460733709502868351553245452338357182999084134369004337913083303110658", "0.00026334571415308919111096464139736647636457773628895884001076797674606940583"], "2l_CF": ["-0.0197546853852895658447151238104508773878842379894317772497853931554432302145", "-0.0380019444240167340050489540376980926026311745406327607600657275924078446112"], "2l_CA": ["0.013355709117477613905079855658578846170955522545900383482406584798050984712", "0.0305353604323727442399845229494128523350924902503049707497062511625312732298"]}, "--+-": {"1l": ["0.00000000249432659533877125112398720604415760103248380306569632201593644684595097329", "0.00000000783124214409045669040082881670051340474983481272153973816166691740694001104"], "2l_CF": ["-0.000000526293738470647545125757707792751395394178267896939088838906730519014776627", "-0.000000415395179227693391535545812601038146608429225167850769320681614319451327201"], "2l_CA": ["0.000000393958556492084676571558081326122695019178061578068677550085020932772262309", "0.000000453524996483688146920836265319356818196821938868419777387199720013885587562"]}, "--0+": {"1l": ["-0.0000329272460733709502868351553245452338357182999149541230137706584837180092896", "-0.000263345714153089191110964641397366476364577736298519573765435842821411550717"], "2l_CF": ["0.0197546853852895658447151238104508773878842396276749212585994613909498544721", "0.038001944424016734005048954037698092602631175035934225261119017788758500255"], "2l_CA": ["-0.0133557091174776139050798556585788461709555247270599125008245108880502339204", "-0.0305353604323727442399845229494128523350924904529246012678513699714835579724"]}, "--00": {"1l": ["-0.0000000074607635741312589902310219140786165644345995100836472553942770190096176221", "-3.49065852570161817139608512782665446913330366054347164477418526296037377782"], "2l_CF": ["0.736471679832190948288874555811872280727496939823850335772482818598884274567", "6.94529141170137717163436960357944123165995400133832940343486080436438594772"], "2l_CA": ["-8.49231609545397881563199155881795816917845962598749895525078586398809697327", "-38.6000216852033355169236305660515028788486747378960929431268339385609703603"]}, "--0-": {"1l": ["0.000164636230366854751434175776622726169178591499615644103427476840291248737704", "0.00131672857076544595555482320698683238182288868154755978537142794850788175954"], "2l_CF": ["-0.075657704840067254021173636647337516019323245941656732563254873177563157464", "-0.116570491306777450060743008661720451898056122812904783479445575798130824088"], "2l_CA": ["0.0544118159570969033678675935222592578335456190378529625924930234729269004128", "0.110087204973231396002209795420441322758159566336195146334522307858732735106"]}, "---+": {"1l": ["0.00000000249432659533877125112398720604415760103248380306569632201593644684645399994", "0.00000000783124214409045669040082881670051340474983481272153973816166690417921187977"], "2l_CF": ["-0.000000526293738470647545125757707792751395394178267896939088838906728804614103298", "-0.000000415395179227693391535545812601038146608429225167850769320681608801549230594"], "2l_CA": ["0.000000393958556492084676571558081326122695019178061578068677550085019931297806766", "0.000000453524996483688146920836265319356818196821938868419777387199716194353013553"]}, "---0": {"1l": ["-0.000164636230366854751434175776622726169178591499609103417314139973115861040405", "-0.00131672857076544595555482320698683238182288868153799905161676008243255151844"], "2l_CF": ["0.0756577048400672540211736366473375160193232443034135885544408049420559986644", "0.116570491306777450060743008661720451898056122317603318978392285601751144847"], "2l_CA": ["-0.0544118159570969033678675935222592578335456168566934335740750973829297006818", "-0.110087204973231396002209795420441322758159566133575515816377189049780575822"]}, "----": {"1l": ["15.3054094078074212746432689680189199700761010323723264338428659757225652132", "175.656314572989502944199600047966022333025137193930280579421981407481611126"], "2l_CF": ["-10494.9018205699319899639489479107849767492987719322335534184441728709991762", "-20376.9423445048157430331400613880427175611683452460700079955790335167157621"], "2l_CA": ["7237.76351489341977214768025489784390406216255281739278252863208249153933968", "17379.1265967513975949133884255025439665014833673861648650106998656643176258"]}}, "A": {"1l": {"1": ["-1.79202843174219345802438100509938246353922332424760185527427800410042560432", "-104.431252986302159497443513634273168980530556918511697422230537049755224314"], "2": ["-13.5133809811161185384815403795248431551942998121729190948181768228321945573", "-79.95170784101709233408114324017090417578803875850868902737122783998070315"], "4": ["1.51841459833573721241914859997185789021492618404352866262978967036994775127", "2617993907.56531729434971676490258824800486410172092510516609576514838083624"], "5": ["5.44766798687024072877765574782869031262503470351252135223405974996183777018", "13089969423.0663056847433796954348782446762234609786605673012107111171202383"], "8": ["-3.99524430138998929642514454795608748512099864633256763641612500574110529047", "523598749.260902321630704201563168089752383114995228049546576252834233511017"], "9": ["0.0875103414074201478115840789252831615803474448048474967850233440177828343329", "2617993902.90330737755246327693108643588195212415199038215224333609077229404"], "16": ["-3.04372109058643086284292655482219392542216527070142841311653105731636324125", "-13613568171.3264858484192508689064591313427989887784290714739912262196253738"], "17": ["-0.555126574770558033360483078622981384453984123894192937284332503477776512412", "-969627364.521936969691924874527611336986772458350312019348595261471692285968"], "18": ["0.474037209280145254678815591601685136824619980555585416424116562174257043213", "-1066590089.44459414608919276549333155544575073967061243818938551186910062991"], "3": ["3.0998120534629867449222119591998990401520078117131302391250342084058495646", "97.0559345297229601036688510888181778102215697689569140325077247599945443311"], "6": ["0.907156222122543391547126153329257011785606391266252753848421968531930775003", "523598815.8846523892696532640405833145359182756306277264624151657941092533"], "7": ["1.51841459833573721241914859997185789021492618403805484050352085368665193258", "2617993907.56531729434971676490258824800486410172092510511911181779248354091"], "10": ["-2.66719478526086317227028402687375342979141240695804242863605469786064030779", "-13089969372.7028684844131193708471015560412085470672602274594311975901457993"], "11": ["-2.42262304792482157199632481788001836040233594661551495375220896201723591411", "-2617993910.39818890734336333636081426753528668112689423153701725101432101413"], "12": ["2.42262304792482157199632481788001836040233594661551495375220896201723591411", "2617993910.39818890734336333636081426753528668112689423153701725101432101413"], "13": ["2.66719478526086317227028402687375342979141240695804242863605469786064030779", "13089969372.7028684844131193708471015560412085470672602274594311975901457993"], "14": ["-0.0875103414074201478115840789252831615803474448048474967850233440177828343329", "-2617993902.90330737755246327693108643588195212415199038215224333609077229404"], "15": ["3.99524430138998929642514454795608748512099864633256763641612500574110529047", "-523598749.260902321630704201563168089752383114995228049546576252834233511017"], "19": ["1.6627612829926347446726938643911193316518890487759321028991720032366446445", "3587621241.10086667095187034206314095219714115695222666666845906134328003475"], "20": ["-0.555126574770558033360483078622981384171865479696843935371835734544437549735", "-969627364.521936969691924874527611336986772458054878065998227136379349785615"]}, "2l_CF": {"1": ["6854.62036011842289582628035230986740356161468881258300438837735730099263315", "15118.6676834101670207753530498446866581642911419075067901686547888488675566"], "2": ["4771.37820295987344562266383450829591914394910877063357787281940360979976897", "8898.37273518543312885949048875111017467765683421177113389707747907641559096"], "4": ["-339329024835.618655125948098990590271044045393068846521725641922431787705846", "-1092029427432.99024550958322857502321835795590542490608999956651928702834315"], "5": ["-1696645116629.45897619520866913434940754378852165652476619229478282273294099", "-5460147119402.49950447637391145186697767336562297396431158399943205733979131"], "8": ["-67865802973.4379064808847225505253285298763331557773379099406461188227455226", "-218405881652.005200091870259377497269700258081657877824852801658890574640202"], "9": ["-339329024550.668930039165998079980507850698314264428494449493107435661714493", "-1092029427656.18033801050002521312889278547461963977930861005050958566152117"], "16": ["1764510919447.15703433682832618094876056033100639676704782878652292895872408", "5678553000579.94001647414697887985744156213480588777250201841631037748952274"], "17": ["126185111720.769864407084728003096149941917921461123818475917037634478380373", "408085314505.344339562211517881446986082001459936179619015744104926036303475"], "18": ["140783635020.520067103809302237557056335929109083084160384384344176709396589", "451346570859.891863744438486567202285663254498453200708513854896287116285754"], "3": ["-6393.44426777472485743026983381356551685569069487570593603925534724945720945", "-14156.2228171635470555328684489765415378321653383052327751053657810788740244"], "6": ["-67865807249.2109327669129689989505565881063849007624588623377091691504421498", "-218405890563.93952823412577822181608012017557712669202936194108542143808638"], "7": ["-339329024835.618655125948098990590271044045393068846534516694304788717929238", "-1092029427432.99024550958322857502321835795590542490609375803779474889261785"], "10": ["1696645113436.86143950774478693761596741249279893811452870690501254371637704", "5460147112773.67186218050546230332005942069392626195399026958271474235488797"], "11": ["339329025040.979600663190015172852356920374353341704619357501757651604521685", "1092029427894.71889829590264962011710646627049883727698403932257707824230128"], "12": ["-339329025040.979600663190015172852356920374353341704619357501757651604521685", "-1092029427894.71889829590264962011710646627049883727698403932257707824230128"], "13": ["-1696645113436.86143950774478693761596741249279893811452870690501254371637704", "-5460147112773.67186218050546230332005942069392626195399026958271474235488797"], "14": ["339329024550.668930039165998079980507850698314264428494449493107435661714493", "1092029427656.18033801050002521312889278547461963977930861005050958566152117"], "15": ["67865802973.4379064808847225505253285298763331557773379099406461188227455226", "218405881652.005200091870259377497269700258081657877824852801658890574640202"], "19": ["-464904899668.136537018885554628064623828196183763050490279250724345913913708", "-1495290603868.17054344470824830951271825442674663332112347241506386771048182"], "20": ["126185111720.769864407084728003096149941917808312739585725810670595774253508", "408085314505.344339562211517881446986082001426053450377168724574335459622992"]}, "2l_CA": {"1": ["-4523.09551610500663041270087115723088869824386977425329793299141821073924841", "-12211.8574736195687240875947555843150653085559922822184311201253366733641047"], "2": ["-3375.46027385462332751933273322082361968353609635925240561930839612979415717", "-7686.9060966438044097654974819090990445604977888512939953416374918421801783"], "4": ["198237683874.28570492183844497601831260131685829641340108276016888718640899", "755891096155.767378366213712395894392859538353264529562378624351890768756089"], "5": ["991188414379.385642808862026740397621668274814142778213685255619593053081792", "3779455466482.90838220558581827217971616535437234433573967846671217043214745"], "8": ["39647535405.2316602819602675835170937405411024122546550257935397865832831635", "151178216052.89188510178717049382863912225943751136736127617979749896330314"], "9": ["198237683639.432110682028724858436447986391989226361824384515497708772514858", "755891096181.949586925485011734658148223642866907392244041654270225573082514"], "16": ["-1030835949702.94970296984989392504734502723316671949194863418783248208708927", "-3930633682215.07114163582263809000726406104365568669845939222352425912816065"], "17": ["-73675211866.2952761233212422661555915016950241204136094288759585882739400509", "-282540177780.880792636966964940952554720293036090140810399287522743060876122"], "18": ["-82032738937.473368031106953253715593219432310850781654188082222776701071799", "-315006113767.833514363186407515873847910132438171376435039923789408889555171"], "3": ["4220.92690619529880633465926583780334752643424602815355313127089573591168196", "11412.8204487343992485498205607442092363387752165077343634570708600669664191"], "6": ["39647538280.2673038176164304865991451416617357215324337238001208800292574043", "151178223326.571662199456187142231987049020710687298154712626925420585256815"], "7": ["198237683874.285704921838444976018312601316858296413417393874293628057114542", "755891096155.767378366213712395894392859538353264529563329523087468821679469"], "10": ["-991188412234.51189701395719690061720156971846757140773494085129618927279155", "-3779455461045.97718336062733365933136818582234460512300690278299169630365805"], "11": ["-198237684014.272534518662202320825239312467567057755734654474323716429577916", "-755891096518.436480954587606065747092964927693101610925126442805670736734709"], "12": ["198237684014.272534518662202320825239312467567057755734654474323716429577916", "755891096518.436480954587606065747092964927693101610925126442805670736734709"], "13": ["991188412234.51189701395719690061720156971846757140773494085129618927279155", "3779455461045.97718336062733365933136818582234460512300690278299169630365805"], "14": ["-198237683639.432110682028724858436447986391989226361824384515497708772514858", "-755891096181.949586925485011734658148223642866907392244041654270225573082514"], "15": ["-39647535405.2316602819602675835170937405411024122546550257935397865832831635", "-151178216052.89188510178717049382863912225943751136736127617979749896330314"], "19": ["271608276964.252964235123335643081072598915957241873652955181692245073681172", "1035100570524.49817222732237484443503862057817108227024677050129128620367065"], "20": ["-73675211866.295276123321242266155591501694875631214897172991687972374566753", "-282540177780.880792636966964940952554720293023989166081168209118960712061664"]}}, "sec": 319.8}

==> anc/paper2/zz/points_routeB/zzB_CF_b1o2_d4_p40.json <==
{
 "beta": "1/2",
 "delta_exp": 4,
 "dps": 40,
 "route": "B",
 "parts": [
  "2l_CF"
 ],
 "pT2": "0.00004999812500000000000000000000000000000264",
 "G": [
  "-4.114774309833799538917457144458461098395",
  "1.570796326794896619231321691639751442099"
 ],
 "M": {
  "++++": {
   "2l_CF": [
    "-1525.163319666532525152933735565456844872",
    "-913.0424365445504139923001577374512681695"
   ]
  },
  "+++0": {
   "2l_CF": [
    "-5.654709555118280352433719194618299635209",
    "-1.691218228715054510441231661113647227282"
   ]
  },
  "+++-": {
   "2l_CF": [
    "-0.02521597793456147911893916580981691906187",
    "0.0001506562769381057762923279471763495975395"
   ]
  },
  "++0+": {
   "2l_CF": [
    "5.654709555118280352433719469996424238252",
    "1.691218228715054510441231765786475036261"
   ]
  },
  "++00": {
   "2l_CF": [
    "2.710125663550598662029783804020636034209",
    "9.087421128976030010517155607286569335398"
   ]
  },
  "++0-": {
   "2l_CF": [
    "-2.673380428780474100906315373093562540789",
    "-1.502990585709949760421663608664072315989"
   ]
  },
  "++-+": {
   "2l_CF": [
    "-0.02521597793456147911893916599324047453949",
    "0.0001506562769381057762923264531512907577003"
   ]
  },
  "++-0": {
   "2l_CF": [
    "2.673380428780474100906315082022975894792",
    "1.502990585709949760421663580830950588728"
   ]
  },
  "++--": {
   "2l_CF": [
    "-165.9482794689500650545458945544000063907",
    "-104.3915141341967858623136732520947610564"
   ]
  },
  "+-++": {
   "2l_CF": [
    "139.2044303007394930831033648062862561565",
    "191.7544957378127930663532802116549515176"
   ]
  },
  "+-+0": {
   "2l_CF": [
    "1.60756160674680885581268208835137306064",
    "2.58773664597655168466737726642427521889"
   ]
  },
  "+-+-": {
   "2l_CF": [
    "-11.72573075754147835788178644584340916604",
    "11.02125973697811080846252273388129286302"
   ]
  },
  "+-0+": {
   "2l_CF": [
    "-1.391930910369785745954663701096245353853",
    "-1.904415097436556265905003033704475982168"
   ]
  },
  "+-00": {
   "2l_CF": [
    "-0.03185236501421546926241797978787228020645",
    "-0.05281417492262238571112474020744306043006"
   ]
  },
  "+-0-": {
   "2l_CF": [
    "1.607561606746808855812682392545863638054",
    "2.587736645976551684667377217042276855557"
   ]
  },
  "+--+": {
   "2l_CF": [
    "0.01512110660114551554204989060864784604405",
    "0.02066082793379001500344909958477520068791"
   ]
  },
  "+--0": {
   "2l_CF": [
    "-1.391930910369785745954663484260712680614",
    "-1.904415097436556265905003467367244843626"
   ]
  },
  "+---": {
   "2l_CF": [
    "139.2044303007394930831033648052291066198",
    "191.7544957378127930663532802108433021533"
   ]
  },
  "-+++": {
   "2l_CF": [
    "139.2044303007394930831033648052291066198",
    "191.7544957378127930663532802108433021533"
   ]
  },
  "-++0": {
   "2l_CF": [
    "1.391930910369785745954663484260712680614",
    "1.904415097436556265905003467367244843626"
   ]
  },
  "-++-": {
   "2l_CF": [
    "0.01512110660114551554204989060864784604405",
    "0.02066082793379001500344909958477520068791"
   ]
  },
  "-+0+": {
   "2l_CF": [
    "-1.607561606746808855812682392545863638054",
    "-2.587736645976551684667377217042276855557"
   ]
  },
  "-+00": {
   "2l_CF": [
    "-0.03185236501421546926241797978787228020645",
    "-0.05281417492262238571112474020744306043006"
   ]
  },
  "-+0-": {
   "2l_CF": [
    "1.391930910369785745954663701096245353853",
    "1.904415097436556265905003033704475982168"
   ]
  },
  "-+-+": {
   "2l_CF": [
    "-11.72573075754147835788178644584340916604",
    "11.02125973697811080846252273388129286302"
   ]
  },
  "-+-0": {
   "2l_CF": [
    "-1.60756160674680885581268208835137306064",
    "-2.58773664597655168466737726642427521889"
   ]
  },
  "-+--": {
   "2l_CF": [
    "139.2044303007394930831033648062862561565",
    "191.7544957378127930663532802116549515176"
   ]
  },
  "--++": {
   "2l_CF": [
    "-165.9482794689500650545458945544000063907",
    "-104.3915141341967858623136732520947610564"
   ]
  },
  "--+0": {
   "2l_CF": [
    "-2.673380428780474100906315082022975894792",
    "-1.502990585709949760421663580830950588728"
   ]
  },
  "--+-": {
   "2l_CF": [
    "-0.02521597793456147911893916599324047453949",
    "0.0001506562769381057762923264531512907577003"
   ]
  },
  "--0+": {
   "2l_CF": [
    "2.673380428780474100906315373093562540789",
    "1.502990585709949760421663608664072315989"
   ]
  },
  "--00": {
   "2l_CF": [
    "2.710125663550598662029783804020636034209",
    "9.087421128976030010517155607286569335398"
   ]
  },
  "--0-": {
   "2l_CF": [
    "-5.654709555118280352433719469996424238252",
    "-1.691218228715054510441231765786475036261"
   ]
  },
  "---+": {
   "2l_CF": [
    "-0.02521597793456147911893916580981691906187",
    "0.0001506562769381057762923279471763495975395"
   ]
  },
  "---0": {
   "2l_CF": [
    "5.654709555118280352433719194618299635209",
    "1.691218228715054510441231661113647227282"
   ]
  },
  "----": {
   "2l_CF": [
    "-1525.163319666532525152933735565456844872",
    "-913.0424365445504139923001577374512681695"
   ]
  }
 },
 "A": {
  "2l_CF": {
   "1": [
    "1442.967534273996543885529129532739011494",
    "1345.195970431207893801962812093617869618"
   ],
   "2": [
    "499.8184813597994403814796566879462253892",
    "143.0830059837082797530096975139271133158"
   ],
   "3": [
    "-1230.554125563389454346083528522995583283",
    "-1176.837607752088255211528152567954293008"
   ],
   "4": [
    "-2784861.769991753608731820933710968044243",
    "-3835901.594127603705490707487366350846125"
   ],
   "5": [
    "-8353317.475743237301335504405207443126677",
    "-11506197.23420071621856844924057785678986"
   ],
   "6": [
    "-929028.7166417323197941823725073616583598",
    "-1279359.619271507822654099269470140426579"
   ],
   "7": [
    "-2784861.769991753608731820933709264811507",
    "-3835901.594127603705490707487343267261425"
   ],
   "8": [
    "-927870.3455941789313349782216541463854613",
    "-1278471.311474093608027854198525077947332"
   ],
   "9": [
    "-2784909.495133937537907272612300596675955",
    "-3836096.092327327124647082255977925060509"
   ],
   "10": [
    "8352405.107672172339784906720554902057679",
    "11505512.34966322210811368755893260376347"
   ],
   "11": [
    "2784948.929692975299650645986571206620507",
    "3835988.899815774087506269691792322284358"
   ],
   "12": [
    "-2784948.929692975299650645986567845757507",
    "-3835988.899815774087506269691765852277552"
   ],
   "13": [
    "-8352405.107672172339784906720560278782148",
    "-11505512.34966322210811368755889930974381"
   ],
   "14": [
    "2784909.495133937537907272612287363400163",
    "3836096.092327327124647082255977925060707"
   ],
   "15": [
    "927870.345594178931334978221653319305823",
    "1278471.31147409360802785419854813555642"
   ],
   "16": [
    "9281095.906157508119369213921097416281369",
    "12784553.21530242361093232841827694254383"
   ],
   "17": [
    "1404591.890797423893335257967671649731681",
    "1962005.357774594723156358495966423314148"
   ],
   "18": [
    "732651.5345659074126880836994859125951711",
    "974222.7049115846575613049512361309749822"
   ],
   "19": [
    "-3012143.158228422970992878648495399558448",
    "-4127140.131431654310756209592053028804429"
   ],
   "20": [
    "1404591.890797423893335257317150346240378",
    "1962005.357774594723156359797009030296753"
   ]
  }
 },
 "sec": 85.9,
 "provenance": {
  "inputs": {
   "gg_Aj_A_qT-1.0.inc": "d36d3ccee29a7eaf4692063391fbeeda6fefec2cc0a655d8443c90977256079e",
   "vvpmasters_opt-1.0.m": "8ff8c41b9a02fba82d187a7aab85bb0cd5c790638360b0b3ba48c1d38f1f5cbf"
  },
  "parameters": {
   "beta": "1/2",
   "delta_exp": 4,
   "dps": 40,
   "ma2": 1,
   "mb2": 1,
   "mu2": "s",
   "parts": [
    "2l_CF"
   ],
   "scheme": "qT"
  },
  "runtime": {
   "gmpy2": "2.3.2",
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "1.3.0",
   "mpmath_backend": "gmpy",
   "python": "3.12.14"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "formeval.py": "ce053b9322963aaec2efe85d7d7ee6bb200ec3df56f7d8d0fb66d0e8a7ad4ce1",
   "ggvv.py": "721cc8dacbe99ae8009cf73eba0544b44a6b2bb8ff2267ca3131d85eb2fe2e09",
   "zz_cache.py": "a595fbee77cfdcbe34944872d05de995abf083a512dc071048e4375fff5eab7b",
   "zz_master_families.py": "0a5130f2b5366d0d58c7d50d9ec0059016e5228cd7a3caba561517b2a03cf97d",
   "zz_points.py": "37aa1193bc3b6f4f83e68e4dbef482469b941295734ff82705d0a3b1264dff6b",
   "zz_routeB.py": "da9c86c7168f9921c7d581adc3c992863a78bc9f781374b73e0463e3acc95084"
  },
  "stage": "zz-form-amplitude",
  "fingerprint": "c622ea039cd6c2d8a368a2ed706c6221c80cfc60bf3aa920093b6e05af740931"
 }
}


==> anc/paper2/zz/points_routeB/zzB_b1o2_d3_p35.json <==
{
 "beta": "1/2",
 "delta_exp": 3,
 "dps": 35,
 "route": "B",
 "parts": [
  "2l_CA"
 ],
 "pT2": "0.00049981250000000000000000000000000002",
 "G": [
  "-2.9636505481502469427643987091101569",
  "1.5707963267948966192313216916397514"
 ],
 "M": {
  "++++": {
   "2l_CA": [
    "896.8364478859212359838365459357803",
    "786.23808890026470639181513643497701"
   ]
  },
  "+++0": {
   "2l_CA": [
    "10.174740260620519202630242736918269",
    "4.8936425000558236126299965296256805"
   ]
  },
  "+++-": {
   "2l_CA": [
    "0.13208923565988899987259172111483983",
    "-0.017090852747975679078448509404634201"
   ]
  },
  "++0+": {
   "2l_CA": [
    "-10.174740260620519202630248195518302",
    "-4.8936425000558236126299904267805387"
   ]
  },
  "++00": {
   "2l_CA": [
    "-16.177861914216512108172262745023255",
    "-48.230105167851269604093611632269885"
   ]
  },
  "++0-": {
   "2l_CA": [
    "4.4817064885026269113826776518326746",
    "2.8745049546799949183468845754528163"
   ]
  },
  "++-+": {
   "2l_CA": [
    "0.13208923565988899987259118198886536",
    "-0.017090852747975679078447593167610086"
   ]
  },
  "++-0": {
   "2l_CA": [
    "-4.4817064885026269113826618187521377",
    "-2.8745049546799949183469056449771974"
   ]
  },
  "++--": {
   "2l_CA": [
    "86.021022771749893242180622736973573",
    "91.365102339471805024651370782438332"
   ]
  },
  "+-++": {
   "2l_CA": [
    "-75.972822637475634766677769124793455",
    "-123.08367507826203324568603512801062"
   ]
  },
  "+-+0": {
   "2l_CA": [
    "-4.9864297017533739994645237064130504",
    "-4.5403933798576050687813837819136515"
   ]
  },
  "+-+-": {
   "2l_CA": [
    "73.264913168455735121677246333334504",
    "-69.007019920422723730260544196447049"
   ]
  },
  "+-0+": {
   "2l_CA": [
    "2.3995125685710778134818126591940468",
    "3.8672494735396159829336214197113339"
   ]
  },
  "+-00": {
   "2l_CA": [
    "0.27864312925515788374628339455596156",
    "0.35444561725927808319866913002827727"
   ]
  },
  "+-0-": {
   "2l_CA": [
    "-4.9864297017533739994645453956479348",
    "-4.5403933798576050687814382768072551"
   ]
  },
  "+--+": {
   "2l_CA": [
    "-0.082473122805759578407360582492147154",
    "-0.13315899074462444347869258558410289"
   ]
  },
  "+--0": {
   "2l_CA": [
    "2.3995125685710778134818063624379135",
    "3.8672494735396159829335848085640233"
   ]
  },
  "+---": {
   "2l_CA": [
    "-75.97282263747563476667776847982807",
    "-123.08367507826203324568603384797645"
   ]
  },
  "-+++": {
   "2l_CA": [
    "-75.972822637475634766677768479828071",
    "-123.08367507826203324568603384797645"
   ]
  },
  "-++0": {
   "2l_CA": [
    "-2.3995125685710778134818063624379135",
    "-3.8672494735396159829335848085640233"
   ]
  },
  "-++-": {
   "2l_CA": [
    "-0.082473122805759578407360582492147155",
    "-0.13315899074462444347869258558410289"
   ]
  },
  "-+0+": {
   "2l_CA": [
    "4.9864297017533739994645453956479348",
    "4.5403933798576050687814382768072551"
   ]
  },
  "-+00": {
   "2l_CA": [
    "0.27864312925515788374628339455596117",
    "0.35444561725927808319866913002827727"
   ]
  },
  "-+0-": {
   "2l_CA": [
    "-2.3995125685710778134818126591940468",
    "-3.8672494735396159829336214197113339"
   ]
  },
  "-+-+": {
   "2l_CA": [
    "73.264913168455735121677246333334504",
    "-69.007019920422723730260544196447049"
   ]
  },
  "-+-0": {
   "2l_CA": [
    "4.9864297017533739994645237064130504",
    "4.5403933798576050687813837819136515"
   ]
  },
  "-+--": {
   "2l_CA": [
    "-75.972822637475634766677769124793455",
    "-123.08367507826203324568603512801062"
   ]
  },
  "--++": {
   "2l_CA": [
    "86.021022771749893242180622736973573",
    "91.365102339471805024651370782438331"
   ]
  },
  "--+0": {
   "2l_CA": [
    "4.4817064885026269113826618187521377",
    "2.8745049546799949183469056449771974"
   ]
  },
  "--+-": {
   "2l_CA": [
    "0.13208923565988899987259118198886553",
    "-0.017090852747975679078447593167610183"
   ]
  },
  "--0+": {
   "2l_CA": [
    "-4.4817064885026269113826776518326746",
    "-2.8745049546799949183468845754528163"
   ]
  },
  "--00": {
   "2l_CA": [
    "-16.177861914216512108172262745023255",
    "-48.230105167851269604093611632269885"
   ]
  },
  "--0-": {
   "2l_CA": [
    "10.174740260620519202630248195518302",
    "4.8936425000558236126299904267805387"
   ]
  },
  "---+": {
   "2l_CA": [
    "0.13208923565988899987259172111483954",
    "-0.017090852747975679078448509404633912"
   ]
  },
  "---0": {
   "2l_CA": [
    "-10.174740260620519202630242736918269",
    "-4.8936425000558236126299965296256806"
   ]
  },
  "----": {
   "2l_CA": [
    "896.8364478859212359838365459357803",
    "786.23808890026470639181513643497701"
   ]
  }
 },
 "A": {
  "2l_CA": {
   "1": [
    "-784.37784306527065534890969226010374",
    "-1006.8556042396770876948077614606743"
   ],
   "2": [
    "-340.47007091483237750570456951097716",
    "-148.39055173117319752121790584653128"
   ],
   "3": [
    "672.6686920302582262367759119100417",
    "874.11541573757571251942651462879313"
   ],
   "4": [
    "152423.86896677519450744714493303824",
    "246738.54344674144266956153530293849"
   ],
   "5": [
    "456533.52143610430657488504777922426",
    "739097.43119369213014254343214842983"
   ],
   "6": [
    "51212.92332870560589834932522390378",
    "82778.056795071093056433322940303846"
   ],
   "7": [
    "152423.86896677519450744714501243788",
    "246738.54344674144266956153670581096"
   ],
   "8": [
    "50561.730166192898575405085441697868",
    "82108.741278761009729688878967484435"
   ],
   "9": [
    "152466.63184539276402324299868555678",
    "246890.83856342534227150602609948602"
   ],
   "10": [
    "-456023.66334662807726945053080232611",
    "-738566.64521138716339573647415684416"
   ],
   "11": [
    "-152479.66324681003695802107351326927",
    "-246795.82572354219112307008833293805"
   ],
   "12": [
    "152479.66324681003695802107349341693",
    "246795.82572354219112307008844543462"
   ],
   "13": [
    "456023.66334662807726945053196700933",
    "738566.64521138716339573647463327435"
   ],
   "14": [
    "-152466.63184539276402324299864585211",
    "-246890.83856342534227150602358475356"
   ],
   "15": [
    "-50561.730166192898575405085507872317",
    "-82108.74127876100972968887864984708"
   ],
   "16": [
    "-507060.97963961396471874090893142001",
    "-821142.59835180412721389981848041741"
   ],
   "17": [
    "-76760.318835562053746187797978707178",
    "-126871.8584449712501722869582055174"
   ],
   "18": [
    "-39611.885833666116133464084739368026",
    "-66073.206603450468015087978386186505"
   ],
   "19": [
    "164539.70350985373369654971101208586",
    "264901.17623609173649647781410088808"
   ],
   "20": [
    "-76760.318835562053746187201667512311",
    "-126871.8584449712501722834862174666"
   ]
  }
 },
 "sec": 73.8,
 "provenance": {
  "inputs": {
   "gg_Aj_A_qT-1.0.inc": "d36d3ccee29a7eaf4692063391fbeeda6fefec2cc0a655d8443c90977256079e",
   "vvpmasters_opt-1.0.m": "8ff8c41b9a02fba82d187a7aab85bb0cd5c790638360b0b3ba48c1d38f1f5cbf"
  },
  "parameters": {
   "beta": "1/2",
   "delta_exp": 3,
   "dps": 35,
   "ma2": 1,
   "mb2": 1,
   "mu2": "s",
   "parts": [
    "2l_CA"
   ],
   "scheme": "qT"
  },
  "runtime": {
   "gmpy2": "2.3.2",
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "1.3.0",
   "mpmath_backend": "gmpy",
   "python": "3.12.14"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "formeval.py": "ce053b9322963aaec2efe85d7d7ee6bb200ec3df56f7d8d0fb66d0e8a7ad4ce1",
   "ggvv.py": "721cc8dacbe99ae8009cf73eba0544b44a6b2bb8ff2267ca3131d85eb2fe2e09",
   "zz_cache.py": "a595fbee77cfdcbe34944872d05de995abf083a512dc071048e4375fff5eab7b",
   "zz_master_families.py": "0a5130f2b5366d0d58c7d50d9ec0059016e5228cd7a3caba561517b2a03cf97d",
   "zz_points.py": "37aa1193bc3b6f4f83e68e4dbef482469b941295734ff82705d0a3b1264dff6b",
   "zz_routeB.py": "da9c86c7168f9921c7d581adc3c992863a78bc9f781374b73e0463e3acc95084"
  },
  "stage": "zz-form-amplitude",
  "fingerprint": "c044191fff3e9291255af760f83322d85f0b5d79d350c100b2f6d4e079ea7e46"
 }
}


==> anc/paper2/zz/points_routeB/zzB_b1o2_d4_p40.json <==
{
 "beta": "1/2",
 "delta_exp": 4,
 "dps": 40,
 "route": "B",
 "parts": [
  "2l_CA"
 ],
 "pT2": "0.00004999812500000000000000000000000000000264",
 "G": [
  "-4.114774309833799538917457144458461098395",
  "1.570796326794896619231321691639751442099"
 ],
 "M": {
  "++++": {
   "2l_CA": [
    "1430.199067908754695676983698267902175803",
    "1657.751156091300104119116467333027978024"
   ]
  },
  "+++0": {
   "2l_CA": [
    "5.628884022773462355612462876151055001032",
    "5.021709249484196463727918849643400110185"
   ]
  },
  "+++-": {
   "2l_CA": [
    "0.02497231069844415166460877274602017590557",
    "0.01297422077792842885977061488507595178008"
   ]
  },
  "++0+": {
   "2l_CA": [
    "-5.628884022773462355612463047673816702332",
    "-5.021709249484196463727918300156210404954"
   ]
  },
  "++00": {
   "2l_CA": [
    "-15.8564181815398434196478067209934904947",
    "-48.19354686246656234757943209935550641322"
   ]
  },
  "++0-": {
   "2l_CA": [
    "2.335031364478971235047869614143801500269",
    "2.367886868106300325704121085223186985519"
   ]
  },
  "++-+": {
   "2l_CA": [
    "0.02497231069844415166460877271952191181974",
    "0.01297422077792842885977061697985413151924"
   ]
  },
  "++-0": {
   "2l_CA": [
    "-2.335031364478971235047869371148849247779",
    "-2.367886868106300325704121747579618190054"
   ]
  },
  "++--": {
   "2l_CA": [
    "145.3103205999120625115627041007426187869",
    "188.2315629025823323422365339331916081164"
   ]
  },
  "+-++": {
   "2l_CA": [
    "-93.09153675943443830251899165543108328967",
    "-185.1614159109319822442732811819771773564"
   ]
  },
  "+-+0": {
   "2l_CA": [
    "-1.751569329933598127083239332776170671841",
    "-2.303132246011214614446430287739774841075"
   ]
  },
  "+-+-": {
   "2l_CA": [
    "73.63651814157752181089974941622958321405",
    "-68.64286562740738348795222363302284294818"
   ]
  },
  "+-0+": {
   "2l_CA": [
    "0.9308099356424575756759478596628777238584",
    "1.84493827622585211709509675051984728828"
   ]
  },
  "+-00": {
   "2l_CA": [
    "0.03133056537920293448223625459379193157229",
    "0.0529056670873971486099019292927153818608"
   ]
  },
  "+-0-": {
   "2l_CA": [
    "-1.751569329933598127083239599068601430395",
    "-2.303132246011214614446430259644024940692"
   ]
  },
  "+--+": {
   "2l_CA": [
    "-0.01010506963372106597896169533094580512257",
    "-0.02006233805529731602474462478457984080938"
   ]
  },
  "+--0": {
   "2l_CA": [
    "0.9308099356424575756759477941541048070388",
    "1.844938276225852117095097473812477755744"
   ]
  },
  "+---": {
   "2l_CA": [
    "-93.09153675943443830251899165337934579767",
    "-185.1614159109319822442732811760883262402"
   ]
  },
  "-+++": {
   "2l_CA": [
    "-93.09153675943443830251899165337934579766",
    "-185.1614159109319822442732811760883262402"
   ]
  },
  "-++0": {
   "2l_CA": [
    "-0.9308099356424575756759477941541048070387",
    "-1.844938276225852117095097473812477755744"
   ]
  },
  "-++-": {
   "2l_CA": [
    "-0.01010506963372106597896169533094580512257",
    "-0.02006233805529731602474462478457984080938"
   ]
  },
  "-+0+": {
   "2l_CA": [
    "1.751569329933598127083239599068601430395",
    "2.303132246011214614446430259644024940692"
   ]
  },
  "-+00": {
   "2l_CA": [
    "0.03133056537920293448223625459379193157229",
    "0.0529056670873971486099019292927153818608"
   ]
  },
  "-+0-": {
   "2l_CA": [
    "-0.9308099356424575756759478596628777238584",
    "-1.84493827622585211709509675051984728828"
   ]
  },
  "-+-+": {
   "2l_CA": [
    "73.63651814157752181089974941622958321405",
    "-68.64286562740738348795222363302284294818"
   ]
  },
  "-+-0": {
   "2l_CA": [
    "1.751569329933598127083239332776170671841",
    "2.303132246011214614446430287739774841075"
   ]
  },
  "-+--": {
   "2l_CA": [
    "-93.09153675943443830251899165543108328967",
    "-185.1614159109319822442732811819771773564"
   ]
  },
  "--++": {
   "2l_CA": [
    "145.3103205999120625115627041007426187869",
    "188.2315629025823323422365339331916081164"
   ]
  },
  "--+0": {
   "2l_CA": [
    "2.335031364478971235047869371148849247779",
    "2.367886868106300325704121747579618190054"
   ]
  },
  "--+-": {
   "2l_CA": [
    "0.02497231069844415166460877271952191181974",
    "0.01297422077792842885977061697985413151924"
   ]
  },
  "--0+": {
   "2l_CA": [
    "-2.335031364478971235047869614143801500269",
    "-2.367886868106300325704121085223186985519"
   ]
  },
  "--00": {
   "2l_CA": [
    "-15.8564181815398434196478067209934904947",
    "-48.19354686246656234757943209935550641322"
   ]
  },
  "--0-": {
   "2l_CA": [
    "5.628884022773462355612463047673816702332",
    "5.021709249484196463727918300156210404954"
   ]
  },
  "---+": {
   "2l_CA": [
    "0.02497231069844415166460877274602017591145",
    "0.01297422077792842885977061488507595178008"
   ]
  },
  "---0": {
   "2l_CA": [
    "-5.628884022773462355612462876151055001032",
    "-5.021709249484196463727918849643400110185"
   ]
  },
  "----": {
   "2l_CA": [
    "1430.199067908754695676983698267902175803",
    "1657.751156091300104119116467333027978024"
   ]
  }
 },
 "A": {
  "2l_CA": {
   "1": [
    "-1154.388448510284151626595917993442000214",
    "-1759.730080212873463454053311730780695988"
   ],
   "2": [
    "-555.1055546144993775302351499371362827375",
    "-453.4909647856570712987995938108510340555"
   ],
   "3": [
    "977.9926667832142438409518557674790104521",
    "1509.709591174474710739578399600525935124"
   ],
   "4": [
    "1862487.665868353009925855687484190577092",
    "3704208.940480778096044338064763365182186"
   ],
   "5": [
    "5586469.073944426293881996788230870274787",
    "11110857.14322703115367174789452107318905"
   ],
   "6": [
    "621416.7162447494703799635265531866921888",
    "1235654.150562060148456161600092776731616"
   ],
   "7": [
    "1862487.665868353009925855687481088649795",
    "3704208.940480778096044338064780632577473"
   ],
   "8": [
    "620424.8939319512701931046678808250998362",
    "1234371.441191189865850232461291613284946"
   ],
   "9": [
    "1862509.107711204471630453271848290530876",
    "3704378.486319229125162697112300782606865"
   ],
   "10": [
    "-5585685.524252650367349171721117555594641",
    "-11109838.50623433132267713398519132599694"
   ],
   "11": [
    "-1862563.354327380093429973322683036123859",
    "-3704309.151722520168140146598018091574005"
   ],
   "12": [
    "1862563.354327380093429973322673006562087",
    "3704309.151722520168140146597993384412588"
   ],
   "13": [
    "5585685.524252650367349171721128309169796",
    "11109838.50623433132267713398520456098771"
   ],
   "14": [
    "-1862509.107711204471630453271827610864101",
    "-3704378.486319229125162697112241635759944"
   ],
   "15": [
    "-620424.8939319512701931046678803985848329",
    "-1234371.441191189865850232461312305724957"
   ],
   "16": [
    "-6206841.791002958419952738432539838964356",
    "-12345120.27404009638657960223855998549246"
   ],
   "17": [
    "-937278.1939355073282634004450423549991107",
    "-1892034.460142537324363727211988708325009"
   ],
   "18": [
    "-483670.367928299679036595038534070320447",
    "-987294.761108287975176279714686831686743"
   ],
   "19": [
    "2015109.728158581443090843175771178266775",
    "3992143.00145905943697568859240434065492"
   ],
   "20": [
    "-937278.1939355073282634002485439461259139",
    "-1892034.460142537324363729382087119190527"
   ]
  }
 },
 "sec": 80.1,
 "provenance": {
  "inputs": {
   "gg_Aj_A_qT-1.0.inc": "d36d3ccee29a7eaf4692063391fbeeda6fefec2cc0a655d8443c90977256079e",
   "vvpmasters_opt-1.0.m": "8ff8c41b9a02fba82d187a7aab85bb0cd5c790638360b0b3ba48c1d38f1f5cbf"
  },
  "parameters": {
   "beta": "1/2",
   "delta_exp": 4,
   "dps": 40,
   "ma2": 1,
   "mb2": 1,
   "mu2": "s",
   "parts": [
    "2l_CA"
   ],
   "scheme": "qT"
  },
  "runtime": {
   "gmpy2": "2.3.2",
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "1.3.0",
   "mpmath_backend": "gmpy",
   "python": "3.12.14"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "formeval.py": "ce053b9322963aaec2efe85d7d7ee6bb200ec3df56f7d8d0fb66d0e8a7ad4ce1",
   "ggvv.py": "721cc8dacbe99ae8009cf73eba0544b44a6b2bb8ff2267ca3131d85eb2fe2e09",
   "zz_cache.py": "a595fbee77cfdcbe34944872d05de995abf083a512dc071048e4375fff5eab7b",
   "zz_master_families.py": "0a5130f2b5366d0d58c7d50d9ec0059016e5228cd7a3caba561517b2a03cf97d",
   "zz_points.py": "37aa1193bc3b6f4f83e68e4dbef482469b941295734ff82705d0a3b1264dff6b",
   "zz_routeB.py": "da9c86c7168f9921c7d581adc3c992863a78bc9f781374b73e0463e3acc95084"
  },
  "stage": "zz-form-amplitude",
  "fingerprint": "6f67894a7b6ab5aeec082bbe934454aa3743c57d730c7a1d56b1ec96db8f2f1b"
 }
}


==> anc/paper2/zz/points_routeB/zzB_b1o2_d5_p45.json <==
{
 "beta": "1/2",
 "delta_exp": 5,
 "dps": 45,
 "route": "B",
 "parts": [
  "2l_CA"
 ],
 "pT2": "0.00000499998124999999999999999999999999999999995336",
 "G": [
  "-5.26604998098276672540584029229734771580060724",
  "1.5707963267948966192313216916397514420985847"
 ],
 "M": {
  "++++": {
   "2l_CA": [
    "2081.10460198692004868177624157578163696129168",
    "2963.50984494213193579461732336105225824057814"
   ]
  },
  "+++0": {
   "2l_CA": [
    "2.72834400114897272122136193623812952463609537",
    "3.31504772761665739075872072592762255613539905"
   ]
  },
  "+++-": {
   "2l_CA": [
    "0.0039681131897637295395623587676370193001564724",
    "0.00373992546288350524914386176675542281706753411"
   ]
  },
  "++0+": {
   "2l_CA": [
    "-2.72834400114897272122136193607930532697559596",
    "-3.31504772761665739075872072916690577940318694"
   ]
  },
  "++00": {
   "2l_CA": [
    "-15.802396203782207970076441289784034957721564",
    "-48.1604922566382366592140738949927338224227059"
   ]
  },
  "++0-": {
   "2l_CA": [
    "1.09046230108138675830062149908214431505372638",
    "1.44578993837482667570449515155489583236561995"
   ]
  },
  "++-+": {
   "2l_CA": [
    "0.00396811318976372953956235876716976496395437762",
    "0.00373992546288350524914386176316214436190252625"
   ]
  },
  "++-0": {
   "2l_CA": [
    "-1.09046230108138675830062149922899638136648008",
    "-1.44578993837482667570449514827392793614570668"
   ]
  },
  "++--": {
   "2l_CA": [
    "217.636860620714535232231140920583260853328978",
    "333.321651617352839406939228312863530492089209"
   ]
  },
  "+-++": {
   "2l_CA": [
    "-110.144107891420124846416301775495165875076423",
    "-259.65830578244969942265822069042399464567371"
   ]
  },
  "+-+0": {
   "2l_CA": [
    "-0.607934409165858081288014048698717702535313174",
    "-1.04066504763254246971710079121026617994669635"
   ]
  },
  "+-+-": {
   "2l_CA": [
    "73.6756911554986576495661499318528040651684249",
    "-68.5889389824328316097709291776542721846781596"
   ]
  },
  "+-0+": {
   "2l_CA": [
    "0.348302546691596493431154211980022815983737037",
    "0.819056570893247618135551162605104920274286677"
   ]
  },
  "+-00": {
   "2l_CA": [
    "0.0034745398393961269242092201891682295894076293",
    "0.0072792812419263184690443809365084269206975648"
   ]
  },
  "+-0-": {
   "2l_CA": [
    "-0.607934409165858081288014048864680073481873905",
    "-1.04066504763254246971710079573342701181786958"
   ]
  },
  "+--+": {
   "2l_CA": [
    "-0.00119527947353767331400561311912044602963865874",
    "-0.00281487554719253140834448309869931642386130516"
   ]
  },
  "+--0": {
   "2l_CA": [
    "0.348302546691596493431154212145232355513847959",
    "0.819056570893247618135551158605156173992959674"
   ]
  },
  "+---": {
   "2l_CA": [
    "-110.144107891420124846416301775494183149403336",
    "-259.658305782449699422658220690423937470297412"
   ]
  },
  "-+++": {
   "2l_CA": [
    "-110.144107891420124846416301775494183149403336",
    "-259.658305782449699422658220690423937470297412"
   ]
  },
  "-++0": {
   "2l_CA": [
    "-0.348302546691596493431154212145232355513847959",
    "-0.819056570893247618135551158605156173992959674"
   ]
  },
  "-++-": {
   "2l_CA": [
    "-0.00119527947353767331400561311912044602963865874",
    "-0.00281487554719253140834448309869931642386130516"
   ]
  },
  "-+0+": {
   "2l_CA": [
    "0.607934409165858081288014048864680073481885384",
    "1.04066504763254246971710079573342701181787532"
   ]
  },
  "-+00": {
   "2l_CA": [
    "0.0034745398393961269242092201891682295894076293",
    "0.0072792812419263184690443809365084269206975648"
   ]
  },
  "-+0-": {
   "2l_CA": [
    "-0.348302546691596493431154211980022815983737037",
    "-0.819056570893247618135551162605104920274286677"
   ]
  },
  "-+-+": {
   "2l_CA": [
    "73.6756911554986576495661499318528040651684251",
    "-68.5889389824328316097709291776542721846781596"
   ]
  },
  "-+-0": {
   "2l_CA": [
    "0.607934409165858081288014048698717702535313174",
    "1.04066504763254246971710079121026617994669635"
   ]
  },
  "-+--": {
   "2l_CA": [
    "-110.144107891420124846416301775495165875076423",
    "-259.65830578244969942265822069042399464567371"
   ]
  },
  "--++": {
   "2l_CA": [
    "217.636860620714535232231140920583260853328978",
    "333.321651617352839406939228312863530492089209"
   ]
  },
  "--+0": {
   "2l_CA": [
    "1.09046230108138675830062149922899638136648008",
    "1.44578993837482667570449514827392793614570668"
   ]
  },
  "--+-": {
   "2l_CA": [
    "0.00396811318976372953956235876716976496395436641",
    "0.00373992546288350524914386176316214436190252625"
   ]
  },
  "--0+": {
   "2l_CA": [
    "-1.09046230108138675830062149908214431505373786",
    "-1.44578993837482667570449515155489583236561995"
   ]
  },
  "--00": {
   "2l_CA": [
    "-15.802396203782207970076441289784034957721564",
    "-48.1604922566382366592140738949927338224227059"
   ]
  },
  "--0-": {
   "2l_CA": [
    "2.72834400114897272122136193607930532697559596",
    "3.3150477276166573907587207291669057794031812"
   ]
  },
  "---+": {
   "2l_CA": [
    "0.00396811318976372953956235876763701930015650603",
    "0.00373992546288350524914386176675542281706753411"
   ]
  },
  "---0": {
   "2l_CA": [
    "-2.72834400114897272122136193623812952463609537",
    "-3.31504772761665739075872072592762255613539905"
   ]
  },
  "----": {
   "2l_CA": [
    "2081.10460198692004868177624157578163696129168",
    "2963.50984494213193579461732336105225824057814"
   ]
  }
 },
 "A": {
  "2l_CA": {
   "1": [
    "-1589.83185166024690106320387612526957113841262",
    "-2807.90608922104851240167018871572116834567201"
   ],
   "2": [
    "-821.708565351620527134636373422705603172294859",
    "-934.579172967794609763340305246356224595368374"
   ],
   "3": [
    "1335.47257754826793736958722555715315471393558",
    "2388.01995669507756255223093178415499159965379"
   ],
   "4": [
    "22029686.3527015558113870777151240825419159546",
    "51933192.4878649693281235215498978776787652193"
   ],
   "5": [
    "66087775.1422172429151397760593948909759265999",
    "155796956.855409919516518247047768388012129719"
   ],
   "6": [
    "7344029.9247598274934939324027129820170148934",
    "17312513.2679007573504075681274516733494176795"
   ],
   "7": [
    "22029686.3527015558113870777151241188800046927",
    "51933192.4878649693281235215498981151890065632"
   ],
   "8": [
    "7342630.42637741877715181646530200236157103668",
    "17310342.8194238082704203504397493093256330111"
   ],
   "9": [
    "22029676.6391215630082456595122314758635945819",
    "51933359.7542322515371716682554659115093809203"
   ],
   "10": [
    "-66086663.8267035958854767938876240654038708089",
    "-155795229.688270135149805232193885707132345904"
   ],
   "11": [
    "-22029785.2095768150303761391503840482261171555",
    "-51933351.4232696432242113661988089621043581359"
   ],
   "12": [
    "22029785.2095768150303761391503840393403940821",
    "51933351.4232696432242113661988090106477151256"
   ],
   "13": [
    "66086663.8267035958854767938876242015166924089",
    "155795229.688270135149805232193886120722454965"
   ],
   "14": [
    "-22029676.639121563008245659512231474248007448",
    "-51933359.7542322515371716682554665561286473434"
   ],
   "15": [
    "-7342630.42637741877715181646530205229331089354",
    "-17310342.8194238082704203504397496003332655035"
   ],
   "16": [
    "-73430333.8217182875472523807768662904758499184",
    "-173107132.81262875331830392593896184378435826"
   ],
   "17": [
    "-11076313.6008256692715676718599914836036534501",
    "-26412278.5938448754112126551207222897076822882"
   ],
   "18": [
    "-5691890.30665147891432426012918559062955679865",
    "-13737680.5898549311314621938751625011985864176"
   ],
   "19": [
    "23844232.2526811070090813062203482991824920751",
    "56046196.393792302799649745777164063254096325"
   ],
   "20": [
    "-11076313.6008256692715676718756649018503082185",
    "-26412278.5938448754112126547412515293377557363"
   ]
  }
 },
 "sec": 101.8,
 "provenance": {
  "inputs": {
   "gg_Aj_A_qT-1.0.inc": "d36d3ccee29a7eaf4692063391fbeeda6fefec2cc0a655d8443c90977256079e",
   "vvpmasters_opt-1.0.m": "8ff8c41b9a02fba82d187a7aab85bb0cd5c790638360b0b3ba48c1d38f1f5cbf"
  },
  "parameters": {
   "beta": "1/2",
   "delta_exp": 5,
   "dps": 45,
   "ma2": 1,
   "mb2": 1,
   "mu2": "s",
   "parts": [
    "2l_CA"
   ],
   "scheme": "qT"
  },
  "runtime": {
   "gmpy2": "2.3.2",
   "implementation": "CPython",
   "machine": "x86_64",
   "mpmath": "1.3.0",
   "mpmath_backend": "gmpy",
   "python": "3.12.14"
  },
  "schema": 1,
  "sources": {
   "dps/provenance.py": "5dd0f6af9c92bb793184996e844de760f2231bbffe940c404168467d012ac33d",
   "formeval.py": "ce053b9322963aaec2efe85d7d7ee6bb200ec3df56f7d8d0fb66d0e8a7ad4ce1",
   "ggvv.py": "721cc8dacbe99ae8009cf73eba0544b44a6b2bb8ff2267ca3131d85eb2fe2e09",
   "zz_cache.py": "a595fbee77cfdcbe34944872d05de995abf083a512dc071048e4375fff5eab7b",
   "zz_master_families.py": "0a5130f2b5366d0d58c7d50d9ec0059016e5228cd7a3caba561517b2a03cf97d",
   "zz_points.py": "37aa1193bc3b6f4f83e68e4dbef482469b941295734ff82705d0a3b1264dff6b",
   "zz_routeB.py": "da9c86c7168f9921c7d581adc3c992863a78bc9f781374b73e0463e3acc95084"
  },
  "stage": "zz-form-amplitude",
  "fingerprint": "4cd2a314d1f0ad974f4892de0b2d1b1ed77e5a41dd30b06f20a8250360452901"
 }
}


==> anc/paper2/zz/points_wide/zzw_b1o2_j0_p30.json <==
{"beta": "1/2", "j": 0, "sin2theta": "1.0", "delta": "1.33333333333333333333333333333", "dps": 30, "x": "0.333333333333333333333333333333", "s": "5.33333333333333333333333333333", "t": "-1.66666666666666666666666666667", "pT2": "0.333333333333333333333333333333", "G": ["0.287682072451780927439219005994", "1.57079632679489661923132169164"], "li22_max_rate": 0.9333333333333333, "li22_bad_order": 0, "M": {"++++": {"1l": ["5.66616454180019829371625375604", "7.55028750464949283857940537581"], "2l_CF": ["5.85919264049477618048388628848", "8.55957103476272154214412526667"], "2l_CA": ["70.11025949671345386273970354", "20.8494258652343804892279270262"]}, "+++0": {"1l": ["-4.43734259186819140544097317972e-31", "4.43734259186819140544097317972e-31"], "2l_CF": ["-4.7331654313260708324703713917e-30", "7.88860905221011805411728565283e-30"], "2l_CA": ["1.89326617253042833298814855668e-29", "1.22273440309256829838817927619e-29"]}, "+++-": {"1l": ["-0.210850255048919926902853225889", "-2.19562647883485891150082994979"], "2l_CF": ["7.89568109374400736664481158226", "0.764928089333932014418024444181"], "2l_CA": ["-21.2626854386128854352753129939", "-24.7833216882184049508558638422"]}, "++0+": {"1l": ["1.75028513345911994325727275422e-30", "-3.94430452610505902705864282641e-31"], "2l_CF": ["3.94430452610505902705864282641e-30", "4.53595020502081788111743925038e-30"], "2l_CA": ["1.57772181044202361082345713057e-29", "-1.65660790096412479136462998709e-29"]}, "++00": {"1l": ["-1.53609753446339267720463247894", "-1.49923326781114449911579644433"], "2l_CF": ["-8.13232955448838478500564591923", "2.10145841226470231418685309173"], "2l_CA": ["-5.97150495408334911746653731717", "5.65504055375572311931273384834"]}, "++0-": {"1l": ["8.62816615085481662169078118278e-31", "-1.97215226305252951352932141321e-31"], "2l_CF": ["3.15544362088404722164691426113e-30", "1.97215226305252951352932141321e-31"], "2l_CA": ["-4.7331654313260708324703713917e-30", "-7.49417859959961215141142137019e-30"]}, "++-+": {"1l": ["-0.210850255048919926902853225889", "-2.19562647883485891150082994979"], "2l_CF": ["7.89568109374400736664481158225", "0.764928089333932014418024444185"], "2l_CA": ["-21.2626854386128854352753129939", "-24.7833216882184049508558638422"]}, "++-0": {"1l": ["-7.39557098644698567573495529953e-32", "7.39557098644698567573495529953e-31"], "2l_CF": ["-7.88860905221011805411728565283e-31", "-3.94430452610505902705864282641e-31"], "2l_CA": ["-3.15544362088404722164691426113e-30", "-8.67746995743112985952901421811e-30"]}, "++--": {"1l": ["-1.14820393979997796736486069371", "0.838920833849943648731045041802"], "2l_CF": ["1.76014673509864297783855157214", "-1.53933076701539843629382302069"], "2l_CA": ["-7.0612068677454145599649839761", "5.88931267164289737359722133913"]}, "+-++": {"1l": ["-0.112500474146538295589665298186", "-2.40737147317389562105726185893"], "2l_CF": ["7.25167872836077892410434069074", "-4.82635119058175005429326940103"], "2l_CA": ["-20.7060349749843546198125859506", "-18.0888413392532277157235948336"]}, "+-+0": {"1l": ["-0.938273719487139899893357099687", "1.18834331267453280971082060339"], "2l_CF": ["0.703804515502599357281626062013", "-3.76639497408600991726636456699"], "2l_CA": ["-5.32273113231008204884791050607", "14.9679201874498368185029739054"]}, "+-+-": {"1l": ["1.0170299232631761079983366302", "-2.32484535076736159587514995928"], "2l_CF": ["7.29524278155068542999223734839", "-2.43150947654700929401716908816"], "2l_CA": ["-8.74257707540669310053948662252", "-25.4082645493389479637209754407"]}, "+-0+": {"1l": ["-0.938273719487139899893357099687", "1.18834331267453280971082060339"], "2l_CF": ["0.703804515502599357281626062013", "-3.766394974086009917266364567"], "2l_CA": ["-5.32273113231008204884791050608", "14.9679201874498368185029739054"]}, "+-00": {"1l": ["1.73279709626815593983100833425", "1.07574327913307108000293262602"], "2l_CF": ["-14.71679817998898508733871232", "17.2706635578157098083856325016"], "2l_CA": ["40.8445317659181699297843466127", "-2.36556113494420629705596965778"]}, "+-0-": {"1l": ["-0.938273719487139899893357099686", "1.18834331267453280971082060339"], "2l_CF": ["0.703804515502599357281626062012", "-3.766394974086009917266364567"], "2l_CA": ["-5.32273113231008204884791050607", "14.9679201874498368185029739054"]}, "+--+": {"1l": ["1.0170299232631761079983366302", "-2.32484535076736159587514995928"], "2l_CF": ["7.29524278155068542999223734839", "-2.43150947654700929401716908816"], "2l_CA": ["-8.74257707540669310053948662253", "-25.4082645493389479637209754407"]}, "+--0": {"1l": ["-0.938273719487139899893357099686", "1.18834331267453280971082060339"], "2l_CF": ["0.703804515502599357281626062012", "-3.766394974086009917266364567"], "2l_CA": ["-5.32273113231008204884791050607", "14.9679201874498368185029739054"]}, "+---": {"1l": ["-0.112500474146538295589665298186", "-2.40737147317389562105726185893"], "2l_CF": ["7.25167872836077892410434069073", "-4.82635119058175005429326940103"], "2l_CA": ["-20.7060349749843546198125859506", "-18.0888413392532277157235948336"]}, "-+++": {"1l": ["-0.112500474146538295589665298185", "-2.40737147317389562105726185893"], "2l_CF": ["7.25167872836077892410434069074", "-4.82635119058175005429326940103"], "2l_CA": ["-20.7060349749843546198125859506", "-18.0888413392532277157235948336"]}, "-++0": {"1l": ["0.938273719487139899893357099688", "-1.18834331267453280971082060339"], "2l_CF": ["-0.703804515502599357281626062013", "3.766394974086009917266364567"], "2l_CA": ["5.32273113231008204884791050609", "-14.9679201874498368185029739054"]}, "-++-": {"1l": ["1.0170299232631761079983366302", "-2.32484535076736159587514995928"], "2l_CF": ["7.2952427815506854299922373484", "-2.43150947654700929401716908816"], "2l_CA": ["-8.74257707540669310053948662251", "-25.4082645493389479637209754407"]}, "-+0+": {"1l": ["0.938273719487139899893357099687", "-1.18834331267453280971082060339"], "2l_CF": ["-0.703804515502599357281626062005", "3.766394974086009917266364567"], "2l_CA": ["5.32273113231008204884791050609", "-14.9679201874498368185029739054"]}, "-+00": {"1l": ["1.73279709626815593983100833425", "1.07574327913307108000293262602"], "2l_CF": ["-14.7167981799889850873387123201", "17.2706635578157098083856325016"], "2l_CA": ["40.8445317659181699297843466127", "-2.36556113494420629705596965778"]}, "-+0-": {"1l": ["0.938273719487139899893357099688", "-1.18834331267453280971082060339"], "2l_CF": ["-0.703804515502599357281626062009", "3.766394974086009917266364567"], "2l_CA": ["5.32273113231008204884791050608", "-14.9679201874498368185029739054"]}, "-+-+": {"1l": ["1.0170299232631761079983366302", "-2.32484535076736159587514995928"], "2l_CF": ["7.2952427815506854299922373484", "-2.43150947654700929401716908816"], "2l_CA": ["-8.74257707540669310053948662249", "-25.4082645493389479637209754407"]}, "-+-0": {"1l": ["0.938273719487139899893357099688", "-1.18834331267453280971082060339"], "2l_CF": ["-0.703804515502599357281626062011", "3.766394974086009917266364567"], "2l_CA": ["5.32273113231008204884791050609", "-14.9679201874498368185029739054"]}, "-+--": {"1l": ["-0.112500474146538295589665298185", "-2.40737147317389562105726185893"], "2l_CF": ["7.25167872836077892410434069074", "-4.82635119058175005429326940103"], "2l_CA": ["-20.7060349749843546198125859506", "-18.0888413392532277157235948336"]}, "--++": {"1l": ["-1.14820393979997796736486069371", "0.838920833849943648731045041803"], "2l_CF": ["1.76014673509864297783855157214", "-1.53933076701539843629382302069"], "2l_CA": ["-7.06120686774541455996498397609", "5.88931267164289737359722133912"]}, "--+0": {"1l": ["2.46519032881566189191165176651e-31", "-9.36772324949951518926427671273e-31"], "2l_CF": ["-1.57772181044202361082345713057e-30", "3.15544362088404722164691426113e-30"], "2l_CA": ["9.46633086265214166494074278339e-30", "-3.94430452610505902705864282641e-31"]}, "--+-": {"1l": ["-0.21085025504891992690285322589", "-2.19562647883485891150082994979"], "2l_CF": ["7.89568109374400736664481158225", "0.764928089333932014418024444187"], "2l_CA": ["-21.2626854386128854352753129939", "-24.7833216882184049508558638422"]}, "--0+": {"1l": ["1.30655087427230080271317543625e-30", "-5.91645678915758854058796423962e-31"], "2l_CF": ["2.36658271566303541623518569585e-30", "4.53595020502081788111743925038e-30"], "2l_CA": ["4.7331654313260708324703713917e-30", "-8.67746995743112985952901421811e-30"]}, "--00": {"1l": ["-1.53609753446339267720463247893", "-1.49923326781114449911579644433"], "2l_CF": ["-8.13232955448838478500564591925", "2.10145841226470231418685309173"], "2l_CA": ["-5.97150495408334911746653731717", "5.65504055375572311931273384834"]}, "--0-": {"1l": ["6.16297582203915472977912941627e-31", "-5.91645678915758854058796423962e-31"], "2l_CF": ["5.52202633654708263788209995698e-30", "1.77493703674727656217638927189e-30"], "2l_CA": ["-9.46633086265214166494074278339e-30", "-9.07190041004163576223487850075e-30"]}, "---+": {"1l": ["-0.21085025504891992690285322589", "-2.19562647883485891150082994979"], "2l_CF": ["7.89568109374400736664481158226", "0.764928089333932014418024444181"], "2l_CA": ["-21.2626854386128854352753129939", "-24.7833216882184049508558638422"]}, "---0": {"1l": ["-1.35585468084861404055140847158e-30", "-2.46519032881566189191165176651e-31"], "2l_CF": ["-7.88860905221011805411728565283e-31", "1.18329135783151770811759284792e-30"], "2l_CA": ["-1.89326617253042833298814855668e-29", "3.94430452610505902705864282641e-30"]}, "----": {"1l": ["5.66616454180019829371625375604", "7.55028750464949283857940537581"], "2l_CF": ["5.85919264049477618048388628848", "8.55957103476272154214412526667"], "2l_CA": ["70.11025949671345386273970354", "20.8494258652343804892279270262"]}}, "sec": 25.1}

==> anc/paper2/zz/points_wide/zzw_b1o2_j1_p35.json <==
{"beta": "1/2", "j": 1, "sin2theta": "0.31622776601683793319988935444327185", "delta": "0.23079304715929399343663816106264691", "dps": 35, "x": "0.33333333333333333333333333333333333", "s": "5.3333333333333333333333333333333333", "t": "-0.56412638049262732676997149439598024", "pT2": "0.10540925533894597773329645148109062", "G": ["-0.28796420079673049356527885767726362", "1.5707963267948966192313216916397514"], "li22_max_rate": 0.9930547791272112, "li22_bad_order": 0, "M": {"++++": {"1l": ["7.763425503403785834682000175952921", "11.041030769601230201229456636833776"], "2l_CF": ["3.2937966144239433528644433659545076", "44.424988695008620040140433021272625"], "2l_CA": ["120.81990279946780026512536971679037", "12.084973077754638176555795005610979"]}, "+++0": {"1l": ["1.0017576122251025892248306039044806", "-0.98877834656615508205186639223727708"], "2l_CF": ["11.526129670013412959863477629897376", "9.1852496457301584859534816770951574"], "2l_CA": ["-3.228732621156274162043027078032054", "-30.770421755817171424856508180497879"]}, "+++-": {"1l": ["0.24327665191457481095870663765992816", "-0.81653234681920572984013091327825204"], "2l_CF": ["4.8889019190915635454440676234518111", "3.2842483447849409540372832824447355"], "2l_CA": ["-5.4890562408041660422798701084343141", "-15.143382550800567870059736138711002"]}, "++0+": {"1l": ["-1.0017576122251025892248306039045105", "0.98877834656615508205186639223725452"], "2l_CF": ["-11.526129670013412959863477629896347", "-9.1852496457301584859534816771088611"], "2l_CA": ["3.228732621156274162043027078064936", "30.770421755817171424856508180518121"]}, "++00": {"1l": ["-1.1341134270599081305429607238682281", "-3.7139946180766142481907591686044181"], "2l_CF": ["-2.2305971556408102146673771371380458", "0.52297531679174370073381078843849914"], "2l_CA": ["-20.30613659427231781095566901723965", "-20.321454973776054146295634199951598"]}, "++0-": {"1l": ["0.33391920407503419640827686796817576", "-0.32959278218871836068395546407913348"], "2l_CF": ["1.9597643179589513735829564561957235", "4.5625746826519542498890134349207514"], "2l_CA": ["2.013409697857183736029095559932355", "-9.6185047547035032190234695282887978"]}, "++-+": {"1l": ["0.24327665191457481095870663765992815", "-0.81653234681920572984013091327825205"], "2l_CF": ["4.8889019190915635454440676234518111", "3.2842483447849409540372832824447354"], "2l_CA": ["-5.4890562408041660422798701084343142", "-15.143382550800567870059736138711002"]}, "++-0": {"1l": ["-0.33391920407503419640827686796814583", "0.32959278218871836068395546407915602"], "2l_CF": ["-1.9597643179589513735829564561967535", "-4.5625746826519542498890134349070478"], "2l_CA": ["-2.0134096978571837360290955599652371", "9.6185047547035032190234695282685544"]}, "++--": {"1l": ["-0.91517494406624601836866664711634364", "1.2267811966223589112477174040927014"], "2l_CF": ["3.9978016349577972466497223826363237", "1.4001685547913672773693217389835203"], "2l_CA": ["-1.2435471983693415836696345355217984", "5.071758777949206064822786537793077"]}, "+-++": {"1l": ["0.11582408657846397801954322006539828", "-2.364537754193516525072608518838478"], "2l_CF": ["22.228042665384958368489124311681097", "-6.2802520739964515375596323245887599"], "2l_CA": ["-29.213040090418020876039078879990144", "-27.357458910511827305981741427315291"]}, "+-+0": {"1l": ["-1.5914041096975511448870006642122004", "0.49409130052766115520268151135366318"], "2l_CF": ["13.823259613335857918316362218512159", "-4.6873539032166166371775006016935201"], "2l_CA": ["-28.231998584677053947866760070206414", "8.1748415033098317120406435411315262"]}, "+-+-": {"1l": ["4.7811293983545198156231716104876218", "-4.2436496209849185986193145067817991"], "2l_CF": ["2.9102526931264859337109539341795814", "12.777743790420769092672567761365659"], "2l_CA": ["23.610851333811694429130650486428499", "-67.289699256845179494844880407905884"]}, "+-0+": {"1l": ["-0.1708819373110598287060541090586348", "0.87533423740142711866730367643035435"], "2l_CF": ["-8.1523345783903805852111964596454608", "2.9559779933640198944147370269364069"], "2l_CA": ["8.8594153672394488278973553044526299", "10.542846477477769377413193564519752"]}, "+-00": {"1l": ["0.87920829638768646466463388867918337", "0.61798380332799265772580395748398257"], "2l_CF": ["-14.237302045734414122325993929233194", "3.4247050168955881978481952300827227"], "2l_CA": ["27.237790154389009809163010854875353", "5.1156478521751056889856246348825974"]}, "+-0-": {"1l": ["-1.5914041096975511448870006642122322", "0.49409130052766115520268151135364318"], "2l_CF": ["13.823259613335857918316362218512973", "-4.6873539032166166371775006017120717"], "2l_CA": ["-28.231998584677053947866760070159707", "8.1748415033098317120406435411608731"]}, "+--+": {"1l": ["0.047579126976148106674123859057305328", "-0.49160214083195033875232999105747345"], "2l_CF": ["5.09756684544160716891617979791242", "-1.8603249725887928766508326347186142"], "2l_CA": ["-6.0985806289443126611265547564295933", "-5.917408552231061915705813891006793"]}, "+--0": {"1l": ["-0.17088193731105982870605410905866662", "0.87533423740142711866730367643033436"], "2l_CF": ["-8.1523345783903805852111964596446464", "2.9559779933640198944147370269178553"], "2l_CA": ["8.8594153672394488278973553044993365", "10.542846477477769377413193564549098"]}, "+---": {"1l": ["0.11582408657846397801954322006539828", "-2.364537754193516525072608518838478"], "2l_CF": ["22.228042665384958368489124311681097", "-6.2802520739964515375596323245887599"], "2l_CA": ["-29.213040090418020876039078879990145", "-27.357458910511827305981741427315291"]}, "-+++": {"1l": ["0.11582408657846397801954322006539828", "-2.364537754193516525072608518838478"], "2l_CF": ["22.228042665384958368489124311681097", "-6.2802520739964515375596323245887599"], "2l_CA": ["-29.213040090418020876039078879990145", "-27.357458910511827305981741427315291"]}, "-++0": {"1l": ["0.17088193731105982870605410905866662", "-0.87533423740142711866730367643033436"], "2l_CF": ["8.1523345783903805852111964596446464", "-2.9559779933640198944147370269178553"], "2l_CA": ["-8.8594153672394488278973553044993365", "-10.542846477477769377413193564549098"]}, "-++-": {"1l": ["0.047579126976148106674123859057305328", "-0.49160214083195033875232999105747345"], "2l_CF": ["5.09756684544160716891617979791242", "-1.8603249725887928766508326347186142"], "2l_CA": ["-6.0985806289443126611265547564295933", "-5.917408552231061915705813891006793"]}, "-+0+": {"1l": ["1.5914041096975511448870006642122322", "-0.49409130052766115520268151135364319"], "2l_CF": ["-13.823259613335857918316362218512973", "4.6873539032166166371775006017120717"], "2l_CA": ["28.231998584677053947866760070159707", "-8.1748415033098317120406435411608728"]}, "-+00": {"1l": ["0.87920829638768646466463388867918336", "0.61798380332799265772580395748398257"], "2l_CF": ["-14.237302045734414122325993929233194", "3.4247050168955881978481952300827228"], "2l_CA": ["27.237790154389009809163010854875353", "5.1156478521751056889856246348825973"]}, "-+0-": {"1l": ["0.1708819373110598287060541090586348", "-0.87533423740142711866730367643035435"], "2l_CF": ["8.1523345783903805852111964596454608", "-2.9559779933640198944147370269364069"], "2l_CA": ["-8.8594153672394488278973553044526299", "-10.542846477477769377413193564519751"]}, "-+-+": {"1l": ["4.7811293983545198156231716104876218", "-4.2436496209849185986193145067817991"], "2l_CF": ["2.9102526931264859337109539341795814", "12.777743790420769092672567761365659"], "2l_CA": ["23.610851333811694429130650486428499", "-67.289699256845179494844880407905884"]}, "-+-0": {"1l": ["1.5914041096975511448870006642122004", "-0.49409130052766115520268151135366319"], "2l_CF": ["-13.823259613335857918316362218512159", "4.6873539032166166371775006016935201"], "2l_CA": ["28.231998584677053947866760070206414", "-8.1748415033098317120406435411315263"]}, "-+--": {"1l": ["0.11582408657846397801954322006539827", "-2.364537754193516525072608518838478"], "2l_CF": ["22.228042665384958368489124311681097", "-6.28025207399645153755963232458876"], "2l_CA": ["-29.213040090418020876039078879990144", "-27.357458910511827305981741427315291"]}, "--++": {"1l": ["-0.91517494406624601836866664711634364", "1.2267811966223589112477174040927014"], "2l_CF": ["3.9978016349577972466497223826363235", "1.4001685547913672773693217389835203"], "2l_CA": ["-1.2435471983693415836696345355217984", "5.071758777949206064822786537793077"]}, "--+0": {"1l": ["0.33391920407503419640827686796814584", "-0.32959278218871836068395546407915602"], "2l_CF": ["1.9597643179589513735829564561967532", "4.5625746826519542498890134349070478"], "2l_CA": ["2.0134096978571837360290955599652371", "-9.6185047547035032190234695282685544"]}, "--+-": {"1l": ["0.24327665191457481095870663765992816", "-0.81653234681920572984013091327825205"], "2l_CF": ["4.8889019190915635454440676234518111", "3.2842483447849409540372832824447354"], "2l_CA": ["-5.4890562408041660422798701084343142", "-15.143382550800567870059736138711003"]}, "--0+": {"1l": ["-0.33391920407503419640827686796817577", "0.32959278218871836068395546407913349"], "2l_CF": ["-1.9597643179589513735829564561957236", "-4.5625746826519542498890134349207514"], "2l_CA": ["-2.0134096978571837360290955599323551", "9.6185047547035032190234695282887978"]}, "--00": {"1l": ["-1.1341134270599081305429607238682281", "-3.7139946180766142481907591686044182"], "2l_CF": ["-2.2305971556408102146673771371380459", "0.52297531679174370073381078843849914"], "2l_CA": ["-20.30613659427231781095566901723965", "-20.321454973776054146295634199951598"]}, "--0-": {"1l": ["1.0017576122251025892248306039045105", "-0.98877834656615508205186639223725452"], "2l_CF": ["11.526129670013412959863477629896347", "9.1852496457301584859534816771088611"], "2l_CA": ["-3.228732621156274162043027078064936", "-30.770421755817171424856508180518121"]}, "---+": {"1l": ["0.24327665191457481095870663765992815", "-0.81653234681920572984013091327825204"], "2l_CF": ["4.8889019190915635454440676234518111", "3.2842483447849409540372832824447354"], "2l_CA": ["-5.4890562408041660422798701084343141", "-15.143382550800567870059736138711002"]}, "---0": {"1l": ["-1.0017576122251025892248306039044806", "0.98877834656615508205186639223727705"], "2l_CF": ["-11.526129670013412959863477629897376", "-9.1852496457301584859534816770951574"], "2l_CA": ["3.228732621156274162043027078032054", "30.770421755817171424856508180497878"]}, "----": {"1l": ["7.763425503403785834682000175952921", "11.041030769601230201229456636833776"], "2l_CF": ["3.2937966144239433528644433659545076", "44.424988695008620040140433021272625"], "2l_CA": ["120.81990279946780026512536971679037", "12.084973077754638176555795005610979"]}}, "sec": 41.2}

==> anc/paper2/zz/points_wide/zzw_b1o2_j2_p40.json <==
{"beta": "1/2", "j": 2, "sin2theta": "0.1", "delta": "0.06842226926598160053377591556024591984551", "dps": 40, "x": "0.3333333333333333333333333333333333333333", "s": "5.333333333333333333333333333333333333333", "t": "-0.4017556025993149338671092488935792531788", "pT2": "0.03333333333333333333333333333333333333334", "G": ["-0.863610474045241914569776721348354672297", "1.570796326794896619231321691639751442099"], "li22_max_rate": 0.9980550214608372, "li22_bad_order": 0, "M": {"++++": {"1l": ["9.383298727265907511598616785610513923537", "17.44387101879840999314743920782228689886"], "2l_CF": ["-49.85265068654963693333071562667137538773", "89.99629748851212020227791512478217566974"], "2l_CA": ["226.8106556850821798425273505185655076846", "53.16807553445449548487066553173391017147"]}, "+++0": {"1l": ["0.98156694911180713140545499668154243009", "-0.0269700478957852651612792784029737261013"], "2l_CF": ["6.390096462850922680542416025218913181107", "14.95013357345442450999732245680311836703"], "2l_CA": ["8.555274063420065481582075269154936224263", "-21.9977353283390476273779480566971836667"]}, "+++-": {"1l": ["0.1440642908928464667059399825231935521442", "-0.1998153815578929908506458105009036196155"], "2l_CF": ["1.717975221867711979728154788884520403188", "2.77616294502861877480050581460500435731"], "2l_CA": ["-0.4125622959452247559856478429450841095448", "-6.13294256694932954740634668626202794876"]}, "++0+": {"1l": ["-0.9815669491118071314054549966815424298138", "0.02697004789578526516127927840297372976963"], "2l_CF": ["-6.390096462850922680542416025218931970281", "-14.95013357345442450999732245680312471446"], "2l_CA": ["-8.555274063420065481582075269154918962823", "21.99773532833904762737794805669718512478"]}, "++00": {"1l": ["-0.4872809341751583152214614455296552343714", "-4.553036115332223129922958873970562042979"], "2l_CF": ["1.983079744233450946530120794268087304069", "3.516246643424916946465851489295671200485"], "2l_CA": ["-20.9300290750949941583730453936201801521", "-38.06983226029079452658413079264264134039"]}, "++0-": {"1l": ["0.3271889830372690438018183322271808020953", "-0.008990015965261755053759759467657906311376"], "2l_CF": ["-1.503998951309023073894731471294134525331", "5.454216460995604693944072679744040914859"], "2l_CA": ["6.181989909546121599623031269167906110936", "-5.929608406068113665938871408669289534983"]}, "++-+": {"1l": ["0.1440642908928464667059399825231935521442", "-0.1998153815578929908506458105009036196154"], "2l_CF": ["1.717975221867711979728154788884520403189", "2.77616294502861877480050581460500435731"], "2l_CA": ["-0.4125622959452247559856478429450841095422", "-6.132942566949329547406346686262027948754"]}, "++-0": {"1l": ["-0.3271889830372690438018183322271808023715", "0.008990015965261755053759759467657902642457"], "2l_CF": ["1.503998951309023073894731471294153314513", "-5.454216460995604693944072679744034567434"], "2l_CA": ["-6.181989909546121599623031269167923372384", "5.929608406068113665938871408669288076908"]}, "++--": {"1l": ["-0.7351890303037880542668203571543873399841", "1.938207890977601110349715467535809651584"], "2l_CF": ["-1.367211947310404369013529942917890765786", "6.964594854787040582728545050621802092993"], "2l_CA": ["10.92092407338443603717217214584304645362", "9.608121714919897962340894041204722114396"]}, "+-++": {"1l": ["0.0702453537060030899888110769145824048793", "-2.340756524370403059523070268275147834368"], "2l_CF": ["40.80574984531280573543927043731785143722", "3.41280568883172248227108408202478631931"], "2l_CA": ["-41.22121984661042861133253347190258859486", "-41.04967005469484310518269441681323357018"]}, "+-+0": {"1l": ["-1.205761048836459901263323126183219038845", "0.1306921546452502775577796283138177242278"], "2l_CF": ["14.61407402649678698509735824677975260416", "2.265549717675436134300144095481696421071"], "2l_CA": ["-26.54227405710260350676580928201051584627", "-2.116564368989559642226068836067318852484"]}, "+-+-": {"1l": ["6.452669715813195038472212615801563298422", "-4.177055528110057832379472344535930007378"], "2l_CF": ["-4.71789407211157871012413805689974895607", "14.98215457149679165395864587784360217676"], "2l_CA": ["52.04360685134210114287915733693194586042", "-74.03416943845309834763641001035652433626"]}, "+-0+": {"1l": ["-0.03588346209355409894664516296075366449267", "0.5592918493865825277256824508194404869415"], "2l_CF": ["-9.936477343673363974143099817401040136166", "-0.4196673287617729064652923433377073420679"], "2l_CA": ["9.631431227425647118239734253181273509388", "9.743344087619878706041530579762290085784"]}, "+-00": {"1l": ["0.3396430598014715617872036343124329298411", "0.2711538297072029925781099584220736051724"], "2l_CF": ["-7.664926505845488582644388173098192321492", "-1.604398220452204986567227428838434687983"], "2l_CA": ["12.48775448391466546337577456879384958106", "5.606617003473595515611128547734700864119"]}, "+-0-": {"1l": ["-1.205761048836459901263323126183219034425", "0.1306921546452502775577796283138177242277"], "2l_CF": ["14.61407402649678698509735824677972488064", "2.26554971767543613430014409548168620062"], "2l_CA": ["-26.54227405710260350676580928201049042126", "-2.116564368989559642226068836067317186101"]}, "+--+": {"1l": ["0.004892758214120270758620980313009998339681", "-0.1628504998624143422073604036153194415828"], "2l_CF": ["2.959811276874450950503029865133758722176", "0.1068493238217636460540803562783643969194"], "2l_CA": ["-2.940350115734331887250459356063112399884", "-2.875413472738682640547828078493052618304"]}, "+--0": {"1l": ["-0.03588346209355409894664516296075366007248", "0.5592918493865825277256824508194404869416"], "2l_CF": ["-9.93647734367336397414309981740106785969", "-0.4196673287617729064652923433377175625181"], "2l_CA": ["9.631431227425647118239734253181298934404", "9.743344087619878706041530579762291752162"]}, "+---": {"1l": ["0.07024535370600308998881107691458240487933", "-2.340756524370403059523070268275147834369"], "2l_CF": ["40.80574984531280573543927043731785143723", "3.412805688831722482271084082024786319311"], "2l_CA": ["-41.22121984661042861133253347190258859486", "-41.04967005469484310518269441681323357019"]}, "-+++": {"1l": ["0.07024535370600308998881107691458240487933", "-2.340756524370403059523070268275147834369"], "2l_CF": ["40.80574984531280573543927043731785143723", "3.412805688831722482271084082024786319311"], "2l_CA": ["-41.22121984661042861133253347190258859486", "-41.04967005469484310518269441681323357019"]}, "-++0": {"1l": ["0.03588346209355409894664516296075366007248", "-0.5592918493865825277256824508194404869416"], "2l_CF": ["9.93647734367336397414309981740106785969", "0.4196673287617729064652923433377175625181"], "2l_CA": ["-9.631431227425647118239734253181298934404", "-9.743344087619878706041530579762291752162"]}, "-++-": {"1l": ["0.004892758214120270758620980313009998339681", "-0.1628504998624143422073604036153194415828"], "2l_CF": ["2.959811276874450950503029865133758722176", "0.1068493238217636460540803562783643969194"], "2l_CA": ["-2.940350115734331887250459356063112399884", "-2.875413472738682640547828078493052618304"]}, "-+0+": {"1l": ["1.205761048836459901263323126183219034425", "-0.1306921546452502775577796283138177242277"], "2l_CF": ["-14.61407402649678698509735824677972488064", "-2.265549717675436134300144095481686200621"], "2l_CA": ["26.54227405710260350676580928201049042126", "2.116564368989559642226068836067317186101"]}, "-+00": {"1l": ["0.3396430598014715617872036343124329298411", "0.2711538297072029925781099584220736051724"], "2l_CF": ["-7.664926505845488582644388173098192321492", "-1.604398220452204986567227428838434687983"], "2l_CA": ["12.48775448391466546337577456879384958106", "5.606617003473595515611128547734700864119"]}, "-+0-": {"1l": ["0.03588346209355409894664516296075366449267", "-0.5592918493865825277256824508194404869415"], "2l_CF": ["9.936477343673363974143099817401040136166", "0.4196673287617729064652923433377073420679"], "2l_CA": ["-9.631431227425647118239734253181273509388", "-9.743344087619878706041530579762290085784"]}, "-+-+": {"1l": ["6.452669715813195038472212615801563298422", "-4.177055528110057832379472344535930007378"], "2l_CF": ["-4.71789407211157871012413805689974895607", "14.98215457149679165395864587784360217676"], "2l_CA": ["52.04360685134210114287915733693194586042", "-74.03416943845309834763641001035652433626"]}, "-+-0": {"1l": ["1.205761048836459901263323126183219038845", "-0.1306921546452502775577796283138177242278"], "2l_CF": ["-14.61407402649678698509735824677975260416", "-2.265549717675436134300144095481696421071"], "2l_CA": ["26.54227405710260350676580928201051584627", "2.116564368989559642226068836067318852484"]}, "-+--": {"1l": ["0.0702453537060030899888110769145824048793", "-2.340756524370403059523070268275147834368"], "2l_CF": ["40.80574984531280573543927043731785143722", "3.41280568883172248227108408202478631931"], "2l_CA": ["-41.22121984661042861133253347190258859486", "-41.04967005469484310518269441681323357018"]}, "--++": {"1l": ["-0.7351890303037880542668203571543873399842", "1.938207890977601110349715467535809651584"], "2l_CF": ["-1.367211947310404369013529942917890765786", "6.964594854787040582728545050621802092993"], "2l_CA": ["10.92092407338443603717217214584304645362", "9.608121714919897962340894041204722114396"]}, "--+0": {"1l": ["0.3271889830372690438018183322271808023715", "-0.008990015965261755053759759467657902642457"], "2l_CF": ["-1.503998951309023073894731471294153314513", "5.454216460995604693944072679744034567434"], "2l_CA": ["6.181989909546121599623031269167923372384", "-5.929608406068113665938871408669288076908"]}, "--+-": {"1l": ["0.1440642908928464667059399825231935521442", "-0.1998153815578929908506458105009036196154"], "2l_CF": ["1.717975221867711979728154788884520403189", "2.77616294502861877480050581460500435731"], "2l_CA": ["-0.4125622959452247559856478429450841095422", "-6.132942566949329547406346686262027948754"]}, "--0+": {"1l": ["-0.3271889830372690438018183322271808020953", "0.008990015965261755053759759467657906311376"], "2l_CF": ["1.503998951309023073894731471294134525331", "-5.454216460995604693944072679744040914858"], "2l_CA": ["-6.181989909546121599623031269167906110936", "5.929608406068113665938871408669289534983"]}, "--00": {"1l": ["-0.4872809341751583152214614455296552343714", "-4.553036115332223129922958873970562042979"], "2l_CF": ["1.983079744233450946530120794268087304069", "3.516246643424916946465851489295671200485"], "2l_CA": ["-20.9300290750949941583730453936201801521", "-38.06983226029079452658413079264264134039"]}, "--0-": {"1l": ["0.9815669491118071314054549966815424298138", "-0.02697004789578526516127927840297372976963"], "2l_CF": ["6.390096462850922680542416025218931970281", "14.95013357345442450999732245680312471446"], "2l_CA": ["8.555274063420065481582075269154918962823", "-21.99773532833904762737794805669718512478"]}, "---+": {"1l": ["0.1440642908928464667059399825231935521442", "-0.1998153815578929908506458105009036196155"], "2l_CF": ["1.717975221867711979728154788884520403188", "2.77616294502861877480050581460500435731"], "2l_CA": ["-0.4125622959452247559856478429450841095448", "-6.13294256694932954740634668626202794876"]}, "---0": {"1l": ["-0.98156694911180713140545499668154243009", "0.0269700478957852651612792784029737261013"], "2l_CF": ["-6.390096462850922680542416025218913181107", "-14.95013357345442450999732245680311836703"], "2l_CA": ["-8.555274063420065481582075269154936224263", "21.9977353283390476273779480566971836667"]}, "----": {"1l": ["9.383298727265907511598616785610513923538", "17.44387101879840999314743920782228689886"], "2l_CF": ["-49.85265068654963693333071562667137538773", "89.99629748851212020227791512478217566974"], "2l_CA": ["226.8106556850821798425273505185655076846", "53.16807553445449548487066553173391017147"]}}, "sec": 132.7}

==> anc/paper2/zz/points_wide/zzw_b1o2_j3_p40.json <==
{"beta": "1/2", "j": 3, "sin2theta": "0.0316227766016837933199889354443271853372", "delta": "0.02125120623012747383100043520157605302382", "dps": 40, "x": "0.3333333333333333333333333333333333333333", "s": "5.333333333333333333333333333333333333333", "t": "-0.3545845395634608071643337685349093863572", "pT2": "0.01054092553389459777332964514810906177906", "G": ["-1.439256747293753335574274585019445724197", "1.570796326794896619231321691639751442099"], "li22_max_rate": 0.9994054772741445, "li22_bad_order": 0, "M": {"++++": {"1l": ["10.09110231185014550885069577238843863178", "25.15139702976120573108665655123520644108"], "2l_CF": ["-168.2128371849025040357804085858074210572", "108.0648119822464209441273986266461461726"], "2l_CA": ["370.545715096983082066441895912887735329", "160.1205088106039270172548895161223231145"]}, "+++0": {"1l": ["0.6546500240171429103962245025516765330968", "0.4858374672180726952733468099613216553116"], "2l_CF": ["-1.077778330089436240687584972298423578382", "13.63340266562734900395724194173751388693"], "2l_CA": ["13.44011051346453339700357660155422667522", "-9.446285188047198600064042789877524842224"]}, "+++-": {"1l": ["0.05459876936567227781711313020243911908583", "-0.02901402465666531125962565528182684847411"], "2l_CF": ["0.2712112212822116048830906966732855960867", "1.459781978921001545307785770059856064858"], "2l_CA": ["0.4626044736088605324977748586308220758563", "-1.978673053045531486542442192635983277887"]}, "++0+": {"1l": ["-0.6546500240171429103962245025516766178776", "-0.4858374672180726952733468099613213381352"], "2l_CF": ["1.077778330089436240687584972298368740386", "-13.63340266562734900395724194173724355916"], "2l_CA": ["-13.44011051346453339700357660155517313084", "9.446285188047198600064042789877166421817"]}, "++00": {"1l": ["-0.1710251796999054956167435585497330286644", "-4.73491831818571618223022559230413579637"], "2l_CF": ["3.33389871983856138061109145415994684291", "6.513660649882101541098290002263840264856"], "2l_CA": ["-18.82807701016496205239452942994343043397", "-45.32206720399578309182985819138849413174"]}, "++0-": {"1l": ["0.2182166746723809701320748341838920294045", "0.1619458224060242317577822699871066579109"], "2l_CF": ["-4.070229238911508727362112806113512945827", "3.811368812247197326944027565137919663074"], "2l_CA": ["7.244508401458884885045025784774531088442", "-1.406233892908682147672153424738107114875"]}, "++-+": {"1l": ["0.05459876936567227781711313020243911908583", "-0.02901402465666531125962565528182684847378"], "2l_CF": ["0.2712112212822116048830906966732855960787", "1.459781978921001545307785770059856064854"], "2l_CA": ["0.4626044736088605324977748586308220758634", "-1.978673053045531486542442192635983277878"]}, "++-0": {"1l": ["-0.2182166746723809701320748341838919446238", "-0.1619458224060242317577822699871069750865"], "2l_CF": ["4.070229238911508727362112806113567783856", "-3.811368812247197326944027565138189990841"], "2l_CA": ["-7.244508401458884885045025784773584632811", "1.406233892908682147672153424738465535289"]}, "++--": {"1l": ["-0.6565441875722060545721449141790623238333", "2.794599669973467303454072950137245292298"], "2l_CF": ["-14.74165206829103596999215293760153282821", "9.173593139107839314009135485598290020652"], "2l_CA": ["27.23969147089185621127024379777638671428", "21.59332601954382218326131927355818301478"]}, "+-++": {"1l": ["0.02663035680963692565460343622423273308873", "-2.347862041683417825233439307580810000522"], "2l_CF": ["59.05893203709208871210715748728206931321", "21.77096837610002033658351718576445129559"], "2l_CA": ["-52.02968939443994056953151953040887163792", "-59.43207101506924477641495218848130837223"]}, "+-+0": {"1l": ["-0.7487158621066596845609192850516731539853", "0.02681446539686314395032740276417020511805"], "2l_CF": ["11.40126051409535922139150175491950739876", "5.647164510824055662407841014932093992097"], "2l_CA": ["-18.43082593252301595946587245631983415538", "-6.2710339803625270581334496959571300973"]}, "+-+-": {"1l": ["7.109510460262973723359947347329881561391", "-4.028177795372082544727396610563824903206"], "2l_CF": ["-8.926640688356417105464289723915558354213", "13.67460875259595214381647151334125872785"], "2l_CA": ["65.88500655771274546190768859516207826362", "-72.34406556521743091494156922411838804385"]}, "+-0+": {"1l": ["-0.006767941594926521649773249518610146192063", "0.3323511950896560466347521996613589109856"], "2l_CF": ["-8.434221624300291630295751445342271242697", "-2.894793833773922947849355066676187476141"], "2l_CA": ["7.351394062809852464760576316849392685754", "8.345535014350130603553574888650225638587"]}, "+-00": {"1l": ["0.1150883545878347912917241705933193822621", "0.09722228413221115428259828770616911028311"], "2l_CF": ["-3.288393453069902371730404346948770631356", "-1.778064748782657721641318408081499460945"], "2l_CA": ["4.713959084068025846066372448815246353257", "3.251903833800842640151691589992556388377"]}, "+-0-": {"1l": ["-0.7487158621066596845609192850516732294449", "0.02681446539686314395032740276417044218143"], "2l_CF": ["11.40126051409535922139150175491942690869", "5.647164510824055662407841014932478349938"], "2l_CA": ["-18.43082593252301595946587245632123548745", "-6.271033980362527058133449695957645945988"]}, "+--+": {"1l": ["0.0004959872320533258204721963154003521007591", "-0.05296788992034333091248045052940385211755"], "2l_CF": ["1.356156011118984218154524910083209637988", "0.4569597002225797519713939087559671594551"], "2l_CA": ["-1.188551639684615363740151596616253734889", "-1.342506772985427454584742549977687265412"]}, "+--0": {"1l": ["-0.006767941594926521649773249518610221651501", "0.3323511950896560466347521996613591480484"], "2l_CF": ["-8.434221624300291630295751445342351732766", "-2.894793833773922947849355066675803118296"], "2l_CA": ["7.351394062809852464760576316847991353684", "8.3455350143501306035535748886497097899"]}, "+---": {"1l": ["0.02663035680963692565460343622423273308873", "-2.347862041683417825233439307580810000523"], "2l_CF": ["59.05893203709208871210715748728206931322", "21.7709683761000203365835171857644512956"], "2l_CA": ["-52.02968939443994056953151953040887163794", "-59.43207101506924477641495218848130837224"]}, "-+++": {"1l": ["0.02663035680963692565460343622423273308873", "-2.347862041683417825233439307580810000523"], "2l_CF": ["59.05893203709208871210715748728206931322", "21.7709683761000203365835171857644512956"], "2l_CA": ["-52.02968939443994056953151953040887163794", "-59.43207101506924477641495218848130837224"]}, "-++0": {"1l": ["0.006767941594926521649773249518610221651501", "-0.3323511950896560466347521996613591480484"], "2l_CF": ["8.434221624300291630295751445342351732766", "2.894793833773922947849355066675803118296"], "2l_CA": ["-7.351394062809852464760576316847991353684", "-8.3455350143501306035535748886497097899"]}, "-++-": {"1l": ["0.0004959872320533258204721963154003521007592", "-0.05296788992034333091248045052940385211755"], "2l_CF": ["1.356156011118984218154524910083209637988", "0.4569597002225797519713939087559671594551"], "2l_CA": ["-1.188551639684615363740151596616253734889", "-1.342506772985427454584742549977687265412"]}, "-+0+": {"1l": ["0.7487158621066596845609192850516732294449", "-0.02681446539686314395032740276417044218143"], "2l_CF": ["-11.40126051409535922139150175491942690869", "-5.647164510824055662407841014932478349938"], "2l_CA": ["18.43082593252301595946587245632123548745", "6.271033980362527058133449695957645945988"]}, "-+00": {"1l": ["0.1150883545878347912917241705933193822621", "0.09722228413221115428259828770616911028311"], "2l_CF": ["-3.288393453069902371730404346948770631356", "-1.778064748782657721641318408081499460945"], "2l_CA": ["4.713959084068025846066372448815246353257", "3.251903833800842640151691589992556388377"]}, "-+0-": {"1l": ["0.006767941594926521649773249518610146192064", "-0.3323511950896560466347521996613589109856"], "2l_CF": ["8.434221624300291630295751445342271242697", "2.894793833773922947849355066676187476141"], "2l_CA": ["-7.351394062809852464760576316849392685754", "-8.345535014350130603553574888650225638587"]}, "-+-+": {"1l": ["7.109510460262973723359947347329881561391", "-4.028177795372082544727396610563824903206"], "2l_CF": ["-8.926640688356417105464289723915558354213", "13.67460875259595214381647151334125872785"], "2l_CA": ["65.88500655771274546190768859516207826362", "-72.34406556521743091494156922411838804385"]}, "-+-0": {"1l": ["0.7487158621066596845609192850516731539853", "-0.02681446539686314395032740276417020511805"], "2l_CF": ["-11.40126051409535922139150175491950739876", "-5.647164510824055662407841014932093992097"], "2l_CA": ["18.43082593252301595946587245631983415538", "6.2710339803625270581334496959571300973"]}, "-+--": {"1l": ["0.02663035680963692565460343622423273308874", "-2.347862041683417825233439307580810000522"], "2l_CF": ["59.05893203709208871210715748728206931321", "21.77096837610002033658351718576445129559"], "2l_CA": ["-52.02968939443994056953151953040887163792", "-59.43207101506924477641495218848130837223"]}, "--++": {"1l": ["-0.6565441875722060545721449141790623238333", "2.794599669973467303454072950137245292298"], "2l_CF": ["-14.74165206829103596999215293760153282821", "9.173593139107839314009135485598290020652"], "2l_CA": ["27.23969147089185621127024379777638671428", "21.59332601954382218326131927355818301478"]}, "--+0": {"1l": ["0.2182166746723809701320748341838919446238", "0.1619458224060242317577822699871069750865"], "2l_CF": ["-4.070229238911508727362112806113567783856", "3.811368812247197326944027565138189990841"], "2l_CA": ["7.244508401458884885045025784773584632811", "-1.406233892908682147672153424738465535289"]}, "--+-": {"1l": ["0.05459876936567227781711313020243911908583", "-0.02901402465666531125962565528182684847378"], "2l_CF": ["0.2712112212822116048830906966732855960787", "1.459781978921001545307785770059856064854"], "2l_CA": ["0.4626044736088605324977748586308220758634", "-1.978673053045531486542442192635983277878"]}, "--0+": {"1l": ["-0.2182166746723809701320748341838920294045", "-0.1619458224060242317577822699871066579109"], "2l_CF": ["4.070229238911508727362112806113512945827", "-3.811368812247197326944027565137919663074"], "2l_CA": ["-7.244508401458884885045025784774531088442", "1.406233892908682147672153424738107114875"]}, "--00": {"1l": ["-0.1710251796999054956167435585497330286644", "-4.73491831818571618223022559230413579637"], "2l_CF": ["3.33389871983856138061109145415994684291", "6.513660649882101541098290002263840264856"], "2l_CA": ["-18.82807701016496205239452942994343043397", "-45.32206720399578309182985819138849413174"]}, "--0-": {"1l": ["0.6546500240171429103962245025516766178776", "0.4858374672180726952733468099613213381352"], "2l_CF": ["-1.077778330089436240687584972298368740386", "13.63340266562734900395724194173724355916"], "2l_CA": ["13.44011051346453339700357660155517313084", "-9.446285188047198600064042789877166421817"]}, "---+": {"1l": ["0.05459876936567227781711313020243911908584", "-0.02901402465666531125962565528182684847411"], "2l_CF": ["0.2712112212822116048830906966732855960867", "1.459781978921001545307785770059856064858"], "2l_CA": ["0.4626044736088605324977748586308220758563", "-1.978673053045531486542442192635983277887"]}, "---0": {"1l": ["-0.6546500240171429103962245025516765330968", "-0.4858374672180726952733468099613216553116"], "2l_CF": ["1.077778330089436240687584972298423578382", "-13.63340266562734900395724194173751388693"], "2l_CA": ["-13.44011051346453339700357660155422667522", "9.446285188047198600064042789877524842224"]}, "----": {"1l": ["10.09110231185014550885069577238843863178", "25.15139702976120573108665655123520644108"], "2l_CF": ["-168.2128371849025040357804085858074210572", "108.0648119822464209441273986266461461726"], "2l_CA": ["370.545715096983082066441895912887735329", "160.1205088106039270172548895161223231145"]}}, "sec": 115.1}

==> anc/paper2/zz/points_wide/zzw_b1o2_j4_p45.json <==
{"beta": "1/2", "j": 4, "sin2theta": "0.01", "delta": "0.00668341719117339368736023866505865976249791512", "dps": 45, "x": "0.333333333333333333333333333333333333333333333", "s": "5.33333333333333333333333333333333333333333333", "t": "-0.340016750524506727020693571998391993095831248", "pT2": "0.00333333333333333333333333333333333333333333333", "G": ["-2.01490302054226475657877244869053677609759178", "1.5707963267948966192313216916397514420985847"], "li22_max_rate": 0.9998139350058071, "li22_bad_order": 0, "M": {"++++": {"1l": ["10.3409108673263745364753838387861967753373557", "33.2232276389795273879613500161416694225732862"], "2l_CF": ["-350.562035819093737885390845254100619171065279", "68.7248277293516578645631005412543828675876112"], "2l_CA": ["545.14179180483352223894381648836343861840663", "335.023490775618099720685890255155203827399486"]}, "+++0": {"1l": ["0.388517374116436162403921786641421076225798273", "0.591899879052604079887682463670364804355280772"], "2l_CF": ["-5.88972189688280412307197693625724713505931174", "9.05218891317356079245826354288131153877727968"], "2l_CA": ["13.6441995337661551259864729991289997684846354", "-0.860089204506349190477431816209796053607332566"]}, "+++-": {"1l": ["0.0182684257605913450975230593055160198410159327", "0.0034809264821480846410679088675387234221994748"], "2l_CF": ["-0.108689233583294616226726767541108105009093767", "0.594668660510362147034545376406039741647368087"], "2l_CA": ["0.382998404466282856455470173565607502247186186", "-0.525753940565166773192513851440458566664571696"]}, "++0+": {"1l": ["-0.388517374116436162403921786641421076235063416", "-0.591899879052604079887682463670364804393961909"], "2l_CF": ["5.88972189688280412307197693625724701955588473", "-9.05218891317356079245826354288131146861107698"], "2l_CA": ["-13.6441995337661551259864729991289993200606274", "0.860089204506349190477431816209796015622666587"]}, "++00": {"1l": ["-0.0559486031070917787930110641985792058933351971", "-4.74530509545660029435713739967284931540418182"], "2l_CF": ["3.35538400017191272797782342227698639629624315", "8.14921110916133180902135105963493867847293826"], "2l_CA": ["-17.2821603972363400909589735244931514080374765", "-47.5979611993994030236006176157682932879392327"]}, "++0-": {"1l": ["0.12950579137214538746797392888047369206735932", "0.197299959684201359962560821223454934835163919"], "2l_CF": ["-4.99731066546020043907788101602318438617246326", "1.66697949281732735368073084110032428197855803"], "2l_CA": ["6.58686035539214473744618213191943425009070056", "1.4007595359418851894451169570593269304790404"]}, "++-+": {"1l": ["0.0182684257605913450975230593055160198410159329", "0.00348092648214808464106790886753872342219947218"], "2l_CF": ["-0.108689233583294616226726767541108105009093693", "0.594668660510362147034545376406039741647368145"], "2l_CA": ["0.382998404466282856455470173565607502247186109", "-0.525753940565166773192513851440458566664571762"]}, "++-0": {"1l": ["-0.129505791372145387467973928880473692058094175", "-0.197299959684201359962560821223454934796482767"], "2l_CF": ["4.99731066546020043907788101602318450167589051", "-1.66697949281732735368073084110032435214476073"], "2l_CA": ["-6.58686035539214473744618213191943469851470878", "-1.40075953594188518944511695705932689249437477"]}, "++--": {"1l": ["-0.628787681408180607058290684579311469405314051", "3.69146973766439193199570555734907438028468374"], "2l_CF": ["-35.2292220233645026985258661951911796097525718", "4.79783970011259486440769300343563578032957391"], "2l_CA": ["46.8306064516757002362640568912461107229053594", "41.1354277622879587165101566921454861295947444"]}, "+-++": {"1l": ["0.00890366353476506791872508584436767540361727981", "-2.35313408600120091208989883531380577961317586"], "2l_CF": ["76.671284938529451157605191618021639873961086", "46.9634476950771467493944650477031166665979922"], "2l_CA": ["-61.4984950589225878359783446458162610807801662", "-81.044312229426349733195427987039696420020342"]}, "+-+0": {"1l": ["-0.434675218984761104276537674250310539181005109", "0.00499970332213223030070593231786591037802432817"], "2l_CF": ["7.96231382283900430707797453035032992230999025", "6.17122637539828918450202640272728357499443387"], "2l_CA": ["-11.531879691165661015875285892449691192213488", "-6.51819630614481161659985521246697428964815118"]}, "+-+-": {"1l": ["7.33337405660872009578404129005898518041480552", "-3.96153181929976267934008405183506232812225723"], "2l_CF": ["-10.6971772786224811439551973564285417902465076", "12.3388229102356349612109943597529883461350858"], "2l_CA": ["71.0612685801197655114377862031056232358914128", "-70.3976351110939094190915228984796014725961597"]}, "+-0+": {"1l": ["-0.00122672665956613888162123262821413245063237608", "0.190580283842401115177229555035857722404648219"], "2l_CF": ["-6.22990681904946031225758393754406259592302224", "-3.70317803795036752551822195734006755822556752"], "2l_CA": ["4.982233469279286576477460767564871892054269", "6.51890560711679091207635089115771588635391112"]}, "+-00": {"1l": ["0.0372190786554392244354151172762825170170564173", "0.0320750704899023008952039113101603092039062459"], "2l_CF": ["-1.28514201620483625792462176063974506110498254", "-1.05280723787734462442166433641994365548369368"], "2l_CA": ["1.65136109811918206646734456019143496555842984", "1.51284190323495010972199188274144749282505403"]}, "+-0-": {"1l": ["-0.434675218984761104276537674250310539194109401", "0.00499970332213223030070593231786591036430154441"], "2l_CF": ["7.96231382283900430707797453035032974898386865", "6.1712263753982891845020264027272836733593497"], "2l_CA": ["-11.531879691165661015875285892449690522531675", "-6.51819630614481161659985521246697434410015823"]}, "+--+": {"1l": ["0.000049816661743023018961826816436240996664370336", "-0.0169285273748021912343823474994798504210512948"], "2l_CF": ["0.556413451627713468802729836249477747527908049", "0.32779788444712142213614813128354914393438867"], "2l_CA": ["-0.445188994994141401392603272953881672973741086", "-0.582829664172784731624667212005168725969517248"]}, "+--0": {"1l": ["-0.00122672665956613888162123262821413246373666954", "0.190580283842401115177229555035857722390925435"], "2l_CF": ["-6.22990681904946031225758393754406276924914366", "-3.70317803795036752551822195734006745986065168"], "2l_CA": ["4.98223346927928657647746076756487256173608176", "6.51890560711679091207635089115771583190190413"]}, "+---": {"1l": ["0.00890366353476506791872508584436767540361727986", "-2.35313408600120091208989883531380577961317585"], "2l_CF": ["76.6712849385294511576051916180216398739610857", "46.963447695077146749394465047703116666597992"], "2l_CA": ["-61.4984950589225878359783446458162610807801659", "-81.0443122294263497331954279870396964200203417"]}, "-+++": {"1l": ["0.00890366353476506791872508584436767540361727998", "-2.35313408600120091208989883531380577961317585"], "2l_CF": ["76.6712849385294511576051916180216398739610857", "46.9634476950771467493944650477031166665979921"], "2l_CA": ["-61.4984950589225878359783446458162610807801659", "-81.0443122294263497331954279870396964200203417"]}, "-++0": {"1l": ["0.00122672665956613888162123262821413246373666955", "-0.190580283842401115177229555035857722390925435"], "2l_CF": ["6.22990681904946031225758393754406276924914366", "3.70317803795036752551822195734006745986065168"], "2l_CA": ["-4.98223346927928657647746076756487256173608176", "-6.51890560711679091207635089115771583190190413"]}, "-++-": {"1l": ["0.0000498166617430230189618268164362409966643703367", "-0.0169285273748021912343823474994798504210512948"], "2l_CF": ["0.556413451627713468802729836249477747527908049", "0.32779788444712142213614813128354914393438867"], "2l_CA": ["-0.445188994994141401392603272953881672973741086", "-0.582829664172784731624667212005168725969517248"]}, "-+0+": {"1l": ["0.434675218984761104276537674250310539194109401", "-0.00499970332213223030070593231786591036430154441"], "2l_CF": ["-7.96231382283900430707797453035032974898386883", "-6.17122637539828918450202640272728367335934974"], "2l_CA": ["11.5318796911656610158752858924496905225316752", "6.51819630614481161659985521246697434410015823"]}, "-+00": {"1l": ["0.0372190786554392244354151172762825170170564173", "0.0320750704899023008952039113101603092039062459"], "2l_CF": ["-1.28514201620483625792462176063974506110498256", "-1.05280723787734462442166433641994365548369368"], "2l_CA": ["1.65136109811918206646734456019143496555842984", "1.51284190323495010972199188274144749282505403"]}, "-+0-": {"1l": ["0.0012267266595661388816212326282141324506323761", "-0.190580283842401115177229555035857722404648219"], "2l_CF": ["6.22990681904946031225758393754406259592302224", "3.70317803795036752551822195734006755822556752"], "2l_CA": ["-4.982233469279286576477460767564871892054269", "-6.51890560711679091207635089115771588635391112"]}, "-+-+": {"1l": ["7.33337405660872009578404129005898518041480552", "-3.96153181929976267934008405183506232812225723"], "2l_CF": ["-10.6971772786224811439551973564285417902465076", "12.3388229102356349612109943597529883461350859"], "2l_CA": ["71.0612685801197655114377862031056232358914128", "-70.3976351110939094190915228984796014725961597"]}, "-+-0": {"1l": ["0.434675218984761104276537674250310539181005109", "-0.00499970332213223030070593231786591037802432817"], "2l_CF": ["-7.96231382283900430707797453035032992230999025", "-6.17122637539828918450202640272728357499443387"], "2l_CA": ["11.531879691165661015875285892449691192213488", "6.51819630614481161659985521246697428964815118"]}, "-+--": {"1l": ["0.00890366353476506791872508584436767540361727999", "-2.35313408600120091208989883531380577961317586"], "2l_CF": ["76.671284938529451157605191618021639873961086", "46.9634476950771467493944650477031166665979922"], "2l_CA": ["-61.4984950589225878359783446458162610807801662", "-81.044312229426349733195427987039696420020342"]}, "--++": {"1l": ["-0.628787681408180607058290684579311469405314051", "3.69146973766439193199570555734907438028468374"], "2l_CF": ["-35.2292220233645026985258661951911796097525718", "4.79783970011259486440769300343563578032957389"], "2l_CA": ["46.8306064516757002362640568912461107229053594", "41.1354277622879587165101566921454861295947443"]}, "--+0": {"1l": ["0.129505791372145387467973928880473692058094174", "0.197299959684201359962560821223454934796482767"], "2l_CF": ["-4.99731066546020043907788101602318450167589051", "1.66697949281732735368073084110032435214476073"], "2l_CA": ["6.58686035539214473744618213191943469851470878", "1.40075953594188518944511695705932689249437477"]}, "--+-": {"1l": ["0.0182684257605913450975230593055160198410159328", "0.00348092648214808464106790886753872342219947218"], "2l_CF": ["-0.108689233583294616226726767541108105009093693", "0.594668660510362147034545376406039741647368141"], "2l_CA": ["0.382998404466282856455470173565607502247186103", "-0.525753940565166773192513851440458566664571762"]}, "--0+": {"1l": ["-0.129505791372145387467973928880473692067359319", "-0.197299959684201359962560821223454934835163919"], "2l_CF": ["4.99731066546020043907788101602318438617246344", "-1.66697949281732735368073084110032428197855803"], "2l_CA": ["-6.58686035539214473744618213191943425009070074", "-1.4007595359418851894451169570593269304790404"]}, "--00": {"1l": ["-0.0559486031070917787930110641985792058933351971", "-4.74530509545660029435713739967284931540418182"], "2l_CF": ["3.35538400017191272797782342227698639629624313", "8.14921110916133180902135105963493867847293827"], "2l_CA": ["-17.2821603972363400909589735244931514080374765", "-47.5979611993994030236006176157682932879392327"]}, "--0-": {"1l": ["0.388517374116436162403921786641421076235063416", "0.591899879052604079887682463670364804393961909"], "2l_CF": ["-5.88972189688280412307197693625724701955588473", "9.05218891317356079245826354288131146861107702"], "2l_CA": ["13.6441995337661551259864729991289993200606274", "-0.860089204506349190477431816209796015622666587"]}, "---+": {"1l": ["0.0182684257605913450975230593055160198410159329", "0.0034809264821480846410679088675387234221994748"], "2l_CF": ["-0.108689233583294616226726767541108105009093767", "0.594668660510362147034545376406039741647368103"], "2l_CA": ["0.38299840446628285645547017356560750224718618", "-0.525753940565166773192513851440458566664571696"]}, "---0": {"1l": ["-0.388517374116436162403921786641421076225798273", "-0.591899879052604079887682463670364804355280772"], "2l_CF": ["5.88972189688280412307197693625724713505931173", "-9.05218891317356079245826354288131153877727967"], "2l_CA": ["-13.6441995337661551259864729991289997684846354", "0.860089204506349190477431816209796053607332565"]}, "----": {"1l": ["10.3409108673263745364753838387861967753373557", "33.2232276389795273879613500161416694225732862"], "2l_CF": ["-350.562035819093737885390845254100619171065279", "68.7248277293516578645631005412543828675876112"], "2l_CA": ["545.14179180483352223894381648836343861840663", "335.023490775618099720685890255155203827399486"]}}, "sec": 158.7}

==> anc/paper2/zz/points_wide/zzw_b1o2_j5_p45.json <==
{"beta": "1/2", "j": 5, "sin2theta": "0.00316227766016837933199889354443271853371955514", "delta": "0.00210985441389685957748265047769092781175922318", "dps": 45, "x": "0.333333333333333333333333333333333333333333333", "s": "5.33333333333333333333333333333333333333333333", "t": "-0.335443187747230192910815983811024261145092556", "pT2": "0.00105409255338945977733296451481090617790651838", "G": ["-2.59054929379077617758327031236162782799786715", "1.5707963267948966192313216916397514420985847"], "li22_max_rate": 0.9999413516864796, "li22_bad_order": 0, "M": {"++++": {"1l": ["10.4227782538622175724622468956738265839290268", "41.3662553852311419053347356583557580930089172"], "2l_CF": ["-593.994611242986619099491021733662184861113162", "-50.9054532895043422658700831586047114867533877"], "2l_CA": ["749.077621830322546386237268299890611759571133", "582.840061062815551993447733436536086138445483"]}, "+++0": {"1l": ["0.222235792819045403695411504377772664069920891", "0.517837071239820241448795559933215253385512762"], "2l_CF": ["-7.7073080113453402874009519135120572884560509", "4.44221948736769357150432369411451059686698289"], "2l_CA": ["11.7654744577937499311796981335928321634829164", "3.58089379411879846325935361072783402604973884"]}, "+++-": {"1l": ["0.00588072222403115083878646974094951796600311178", "0.00529796198920837925504681753122439349159496914"], "2l_CF": ["-0.128795397284562926047870355158754645512952545", "0.20028499128795806725309881267819338447378901"], "2l_CA": ["0.211586400415156040876764102439406002031011528", "-0.0994261523321207050927099628310354873367303296"]}, "++0+": {"1l": ["-0.22223579281904540369541150437777266466648013", "-0.517837071239820241448795559933215253578577575"], "2l_CF": ["7.70730801134534028740095191351205682289986582", "-4.44221948736769357150432369411451088238647937"], "2l_CA": ["-11.7654744577937499311796981335928288741571561", "-3.58089379411879846325935361072783360520876023"]}, "++00": {"1l": ["-0.0178851233923400662528745649065211759468175008", "-4.73124107721600784666744379647433393844697829"], "2l_CF": ["3.09080436703611105510040985281370449519935895", "8.81426529470320635757172000335352778289390898"], "2l_CA": ["-16.4607698073072074252070363088405124914014802", "-48.1577754899050198309202894315006480614321575"]}, "++0-": {"1l": ["0.0740785976063484678984705014592575550722754345", "0.172612357079940080482931853311071752266726823"], "2l_CF": ["-4.80344004277246992852047194080454727604880411", "-0.000824959773088864842865820553716604799114308163"], "2l_CA": ["5.33430150011291909852218813844116981668667934", "2.63231863133506583867527604161280209603617211"]}, "++-+": {"1l": ["0.0058807222240311508387864697409495179660031119", "0.00529796198920837925504681753122439349159497873"], "2l_CF": ["-0.128795397284562926047870355158754645512952986", "0.200284991287958067253098812678193384473788724"], "2l_CA": ["0.211586400415156040876764102439406002031011823", "-0.0994261523321207050927099628310354873367299467"]}, "++-0": {"1l": ["-0.0740785976063484678984705014592575544757161964", "-0.172612357079940080482931853311071752073662033"], "2l_CF": ["4.803440042772469928520471940804547741604988", "0.000824959773088864842865820553716890318610144688"], "2l_CA": ["-5.33430150011291909852218813844117310601243992", "-2.63231863133506583867527604161280251687715082"]}, "++--": {"1l": ["-0.619691305126420269726417011591797046227126131", "4.59625059835901576725941507315063978804988755"], "2l_CF": ["-62.4004354326132391143360011064202292792769779", "-8.53899969492963591684771190265105415512933404"], "2l_CA": ["69.5767513659375083042914589600082945589406778", "68.7393804469241645229307839232579891647367196"]}, "+-++": {"1l": ["0.0028651949190162587306214089293581106178566163", "-2.35518119349212046125999902616455508903140183"], "2l_CF": ["93.9453501578009482698949780237887234074602477", "78.4417511146256756226702716657275212343280455"], "2l_CA": ["-70.360439510508389059758935478037203993621826", "-105.586889350448228886683373800627308996741732"]}, "+-+0": {"1l": ["-0.246926355652777133669631177287629170082358359", "0.00090271625706288024512182175192669330761228574"], "2l_CF": ["5.29267832849701488568488669530395255136554732", "5.41583572629711007982218922062760688735631326"], "2l_CA": ["-6.96547375434345677198909443990330840799366119", "-5.410756677281745173587854984187545849776344"]}, "+-+-": {"1l": ["7.40590522121205298030552677610553324454121315", "-3.93817998047081614078748105054561296693021286"], "2l_CF": ["-11.369904912523423366951667299552920449845147", "11.5788577698898494775322829064198397953118768"], "2l_CA": ["72.8209665682572710403318587974805304328462775", "-69.3512997294498936761898815957422237089958748"]}, "+-0+": {"1l": ["-0.000219476050183831062876839047567095434254192998", "0.107860196758687564730892006582555338283366145"], "2l_CF": ["-4.30725176119045903875894149034673356634297083", "-3.53527619129658920758680433470934414703306755"], "2l_CA": ["3.22319264327227009899509169200217988913295328", "4.80808130214777152167172550609024111898223798"]}, "+-00": {"1l": ["0.01185406878231028203654444328333836379002949", "0.0102827662533501656373521090827749752821089944"], "2l_CF": ["-0.480271243003544898933062947379573413930961351", "-0.513097358090644713910243642630316029116153876"], "2l_CA": ["0.56312073440683522071080324639913279713312503", "0.638505457147810237658526761944745683627625861"]}, "+-0-": {"1l": ["-0.246926355652777133669631177287629170678917597", "0.00090271625706288024512182175192669299525460232"], "2l_CF": ["5.29267832849701488568488669530395183231281171", "5.41583572629711007982218922062760672742917746"], "2l_CA": ["-6.96547375434345677198909443990330350189048755", "-5.41075667728174517358785498418754529003136991"]}, "+--+": {"1l": ["0.00000498851757453436803822400511263979668936724971", "-0.00537226102439552699939981676226227748221064202"], "2l_CF": ["0.215428569117046898991383852925725323277368734", "0.175923531471595166149479417036290130252873107"], "2l_CA": ["-0.161099518681013265959539330665786830651563315", "-0.240714661564608233588408840379123852507972168"]}, "+--0": {"1l": ["-0.000219476050183831062876839047567096030813431031", "0.107860196758687564730892006582555337971008458"], "2l_CF": ["-4.30725176119045903875894149034673428539570576", "-3.5352761912965892075868043347093443069602031"], "2l_CA": ["3.22319264327227009899509169200218479523612686", "4.8080813021477715216717255060902416787272124"]}, "+---": {"1l": ["0.00286519491901625873062140892935811061785661632", "-2.35518119349212046125999902616455508903140185"], "2l_CF": ["93.9453501578009482698949780237887234074602484", "78.441751114625675622670271665727521234328046"], "2l_CA": ["-70.3604395105083890597589354780372039936218265", "-105.586889350448228886683373800627308996741733"]}, "-+++": {"1l": ["0.00286519491901625873062140892935811061785661643", "-2.35518119349212046125999902616455508903140185"], "2l_CF": ["93.9453501578009482698949780237887234074602484", "78.441751114625675622670271665727521234328046"], "2l_CA": ["-70.3604395105083890597589354780372039936218265", "-105.586889350448228886683373800627308996741733"]}, "-++0": {"1l": ["0.000219476050183831062876839047567096030813431036", "-0.107860196758687564730892006582555337971008458"], "2l_CF": ["4.30725176119045903875894149034673428539570576", "3.5352761912965892075868043347093443069602031"], "2l_CA": ["-3.22319264327227009899509169200218479523612686", "-4.8080813021477715216717255060902416787272124"]}, "-++-": {"1l": ["0.00000498851757453436803822400511263979668936724995", "-0.00537226102439552699939981676226227748221064202"], "2l_CF": ["0.215428569117046898991383852925725323277368734", "0.175923531471595166149479417036290130252873107"], "2l_CA": ["-0.161099518681013265959539330665786830651563314", "-0.240714661564608233588408840379123852507972168"]}, "-+0+": {"1l": ["0.246926355652777133669631177287629170678917597", "-0.00090271625706288024512182175192669299525460232"], "2l_CF": ["-5.29267832849701488568488669530395183231281207", "-5.41583572629711007982218922062760672742917746"], "2l_CA": ["6.96547375434345677198909443990330350189048755", "5.41075667728174517358785498418754529003136991"]}, "-+00": {"1l": ["0.01185406878231028203654444328333836379002949", "0.0102827662533501656373521090827749752821089944"], "2l_CF": ["-0.480271243003544898933062947379573413930961351", "-0.513097358090644713910243642630316029116153876"], "2l_CA": ["0.56312073440683522071080324639913279713312503", "0.638505457147810237658526761944745683627625817"]}, "-+0-": {"1l": ["0.000219476050183831062876839047567095434254193007", "-0.107860196758687564730892006582555338283366145"], "2l_CF": ["4.30725176119045903875894149034673356634297083", "3.53527619129658920758680433470934414703306755"], "2l_CA": ["-3.22319264327227009899509169200217988913295328", "-4.80808130214777152167172550609024111898223798"]}, "-+-+": {"1l": ["7.40590522121205298030552677610553324454121315", "-3.93817998047081614078748105054561296693021286"], "2l_CF": ["-11.369904912523423366951667299552920449845147", "11.5788577698898494775322829064198397953118769"], "2l_CA": ["72.8209665682572710403318587974805304328462776", "-69.3512997294498936761898815957422237089958748"]}, "-+-0": {"1l": ["0.246926355652777133669631177287629170082358359", "-0.00090271625706288024512182175192669330761228574"], "2l_CF": ["-5.29267832849701488568488669530395255136554732", "-5.41583572629711007982218922062760688735631326"], "2l_CA": ["6.96547375434345677198909443990330840799366119", "5.410756677281745173587854984187545849776344"]}, "-+--": {"1l": ["0.00286519491901625873062140892935811061785661648", "-2.35518119349212046125999902616455508903140183"], "2l_CF": ["93.9453501578009482698949780237887234074602477", "78.4417511146256756226702716657275212343280455"], "2l_CA": ["-70.360439510508389059758935478037203993621826", "-105.586889350448228886683373800627308996741732"]}, "--++": {"1l": ["-0.619691305126420269726417011591797046227126131", "4.59625059835901576725941507315063978804988755"], "2l_CF": ["-62.4004354326132391143360011064202292792769779", "-8.53899969492963591684771190265105415512933404"], "2l_CA": ["69.5767513659375083042914589600082945589406778", "68.7393804469241645229307839232579891647367197"]}, "--+0": {"1l": ["0.0740785976063484678984705014592575544757161964", "0.172612357079940080482931853311071752073662033"], "2l_CF": ["-4.803440042772469928520471940804547741604988", "-0.000824959773088864842865820553716890318610144688"], "2l_CA": ["5.33430150011291909852218813844117310601243992", "2.63231863133506583867527604161280251687715082"]}, "--+-": {"1l": ["0.00588072222403115083878646974094951796600311183", "0.00529796198920837925504681753122439349159497873"], "2l_CF": ["-0.128795397284562926047870355158754645512952986", "0.200284991287958067253098812678193384473788727"], "2l_CA": ["0.211586400415156040876764102439406002031011812", "-0.0994261523321207050927099628310354873367299355"]}, "--0+": {"1l": ["-0.0740785976063484678984705014592575550722754345", "-0.172612357079940080482931853311071752266726823"], "2l_CF": ["4.80344004277246992852047194080454727604880411", "0.000824959773088864842865820553716604799114307462"], "2l_CA": ["-5.33430150011291909852218813844116981668667934", "-2.63231863133506583867527604161280209603617211"]}, "--00": {"1l": ["-0.0178851233923400662528745649065211759468175008", "-4.73124107721600784666744379647433393844697829"], "2l_CF": ["3.09080436703611105510040985281370449519935895", "8.81426529470320635757172000335352778289390898"], "2l_CA": ["-16.4607698073072074252070363088405124914014802", "-48.1577754899050198309202894315006480614321575"]}, "--0-": {"1l": ["0.22223579281904540369541150437777266466648013", "0.517837071239820241448795559933215253578577575"], "2l_CF": ["-7.70730801134534028740095191351205682289986582", "4.44221948736769357150432369411451088238647937"], "2l_CA": ["11.7654744577937499311796981335928288741571562", "3.58089379411879846325935361072783360520876023"]}, "---+": {"1l": ["0.005880722224031150838786469740949517966003112", "0.00529796198920837925504681753122439349159496914"], "2l_CF": ["-0.128795397284562926047870355158754645512952579", "0.20028499128795806725309881267819338447378901"], "2l_CA": ["0.211586400415156040876764102439406002031011516", "-0.0994261523321207050927099628310354873367303183"]}, "---0": {"1l": ["-0.222235792819045403695411504377772664069920891", "-0.517837071239820241448795559933215253385512762"], "2l_CF": ["7.7073080113453402874009519135120572884560509", "-4.44221948736769357150432369411451059686698289"], "2l_CA": ["-11.7654744577937499311796981335928321634829164", "-3.58089379411879846325935361072783402604973884"]}, "----": {"1l": ["10.4227782538622175724622468956738265839290268", "41.3662553852311419053347356583557580930089172"], "2l_CF": ["-593.994611242986619099491021733662184861113162", "-50.9054532895043422658700831586047114867533876"], "2l_CA": ["749.077621830322546386237268299890611759571133", "582.840061062815551993447733436536086138445483"]}}, "sec": 136.2}

==> anc/paper2/zz/points_wide/zzw_b1o2_j6_p50.json <==
{"beta": "1/2", "j": 6, "sin2theta": "0.001", "delta": "0.00066683341671878648569858517894710846628158084123604", "dps": 50, "x": "0.33333333333333333333333333333333333333333333333333", "s": "5.3333333333333333333333333333333333333333333333333", "t": "-0.33400016675005211981903191851228044179961491417457", "pT2": "0.00033333333333333333333333333333333333333333333333357", "G": ["-3.166195567039287598587768176032718879898142522045", "1.5707963267948966192313216916397514420985846996876"], "li22_max_rate": 0.999981472731335, "li22_bad_order": 0, "M": {"++++": {"1l": ["10.448963681126394462949778004157568587254697614766", "49.514458784032958426214044105812146461184004462156"], "2l_CF": ["-897.03052713233061734143772620984292995693503579259", "-271.87743391352671667094856840490099950512454514711"], "2l_CA": ["982.18979299086944732851348928352118059745432922646", "911.87070851195893109096366824154148413840813000513"]}, "+++0": {"1l": ["0.12564805392637340353895722121166363176447187161274", "0.39604429417744027642176895194910449376319873374183"], "2l_CF": ["-7.581607699610509327143549098140068523557979686993", "1.0598488825527771080206671305622968204981984386935"], "2l_CA": ["9.2947115847393867051143788818398324047727032930809", "5.2502066700126707546281388001683326748435029748641"]}, "+++-": {"1l": ["0.0018701348052270837854670148784863556616545612026023", "0.0030224686894190692575901207089735217857237000615576"], "2l_CF": ["-0.080673889666733971259666085892405514656970289988736", "0.054114856165798161861717704936257647570421643577747"], "2l_CA": ["0.10045997222179118840599139126823952226363865078828", "0.0017260627112581895243952769479069543414264020898522"]}, "++0+": {"1l": ["-0.12564805392637340353895722121166363176456914699602", "-0.39604429417744027642176895194910449376339862902192"], "2l_CF": ["7.581607699610509327143549098140068525407520035692", "-1.0598488825527771080206671305622968203291607897141"], "2l_CA": ["-9.2947115847393867051143788818398324081786562491908", "-5.2502066700126707546281388001683326753312791832735"]}, "++00": {"1l": ["-0.005675232932577644472910087784834889844994645920721", "-4.7210496439346602295498491571883761978871906474594"], "2l_CF": ["2.876869926149261797092184289709008894623159156689", "9.0303738803953450714256855270189708375104993705011"], "2l_CA": ["-16.076085908040294318746277567378496823755265273414", "-48.235947959519656138133665798608740879655922577972"]}, "++0-": {"1l": ["0.041882684642124467846319073737221210588245448735847", "0.13201476472581342547392298398303483125467794731499"], "2l_CF": ["-4.078722196296275556787468192806975226802869851815", "-0.99301055522927786258553834649858352568998216553625"], "2l_CA": ["4.0403999980694712890632655559285346975667423447976", "2.8866457119175154606330127584083161399105048719513"]}, "++-+": {"1l": ["0.0018701348052270837854670148784863556616545612025962", "0.0030224686894190692575901207089735217857237000612454"], "2l_CF": ["-0.080673889666733971259666085892405514656970289973961", "0.054114856165798161861717704936257647570421643592837"], "2l_CA": ["0.1004599722217911884059913912682395222636386507773", "0.0017260627112581895243952769479069543414264020721384"]}, "++-0": {"1l": ["-0.041882684642124467846319073737221210588148173352569", "-0.13201476472581342547392298398303483125447805203523"], "2l_CF": ["4.0787221962962755567874681928069752249533295031241", "0.99301055522927786258553834649858352552094451656999"], "2l_CA": ["-4.0403999980694712890632655559285346941607893887096", "-2.8866457119175154606330127584083161394227286634887"]}, "++--": {"1l": ["-0.61678181320817839300558022176027015697170117345958", "5.5016065315592176029126715673124607179093286969901"], "2l_CF": ["-96.126436764815705658694894394270601571676520262755", "-33.125357874269221140717623653608678159652197163185"], "2l_CA": ["95.513726900893922496270869201988282520980978016382", "105.33399291660186920770352439162472493801576553992"]}, "+-++": {"1l": ["0.00091105921785416669188397389269957070196022996496448", "-2.355869407736507452356739295879244237424870333753"], "2l_CF": ["111.07707067673737700872979690564103910857747219443", "116.11774875120514751946945900860707496964309881306"], "2l_CA": ["-78.999043826763422049937888228933826103878032122573", "-133.11513430710118087525237994231745102430580682651"]}, "+-+0": {"1l": ["-0.13930349433914796196552773075492485724451995455634", "0.00016130614681868330802282689770087340946515110354102"], "2l_CF": ["3.4227977529902978442211070672701036100448680338938", "4.2899286257796895843715258544647362760698974834821"], "2l_CA": ["-4.1534139643603030747972956602822372353602730530288", "-4.0805767871155796969534073364378590108297158422772"]}, "+-+-": {"1l": ["7.4290196368693705653157785995421067101439963888963", "-3.9305561740758352907333487668256955576000894209036"], "2l_CF": ["-11.61501067966765326866631611203887020145613600628", "11.221274024635933073895108421066005296246652378024"], "2l_CA": ["73.400563558772947340223863351792689480759196889771", "-68.887358173883562661133976730874176602866720231445"]}, "+-0+": {"1l": ["-0.000039104197727086090143497816341208951451664806609163", "0.060778764523554462396497248291532065846805796940349"], "2l_CF": ["-2.8667377267135173167590606162986587069425831017717", "-2.9630193223589106684958301810407700227026647634459"], "2l_CA": ["2.0383539353667228786265213854640376836456629527919", "3.4180924943881115020671586896476210616920936351509"]}, "+-00": {"1l": ["0.0037570817578318102857440058132613199253942732175368", "0.0032658910828071863211903240119406794657277783950232"], "2l_CF": ["-0.17481722717327024808438585495211748501993870531323", "-0.22722111947408543487073479620528217004262709954342"], "2l_CA": ["0.1899489692728696796061755155934264933909112306275", "0.25572849903454507196778055928558261349021791592022"]}, "+-0-": {"1l": ["-0.13930349433914796196552773075492485724462355309246", "0.00016130614681868330802282689770087340924817483659272"], "2l_CF": ["3.4227977529902978442211070672701036128251764805675", "4.2899286257796895843715258544647362764587189533556"], "2l_CA": ["-4.1534139643603030747972956602822372404545584024528", "-4.080576787115579696953407336437859011607358781987"]}, "+--+": {"1l": ["0.0000004990676389931906102282072648720068716175165646149", "-0.0017007943975908845616226028320322531776291679330833"], "2l_CF": ["0.080497819494796281215941552002482564416679889410559", "0.082949360912528442879244421734195180269946776492113"], "2l_CA": ["-0.057189717213845142741557931084154330255058920025833", "-0.096073557282138695743383386791310847061359608281612"]}, "+--0": {"1l": ["-0.000039104197727086090143497816341208951555263342728207", "0.060778764523554462396497248291532065846588820673683"], "2l_CF": ["-2.8667377267135173167590606162986587041622746550984", "-2.9630193223589106684958301810407700223138432935858"], "2l_CA": ["2.0383539353667228786265213854640376785513776033628", "3.4180924943881115020671586896476210609144506954309"]}, "+---": {"1l": ["0.000911059217854166691883973892699570701960229964963", "-2.3558694077365074523567392958792442374248703337527"], "2l_CF": ["111.07707067673737700872979690564103910857747219441", "116.11774875120514751946945900860707496964309881305"], "2l_CA": ["-78.999043826763422049937888228933826103878032122563", "-133.1151343071011808752523799423174510243058068265"]}, "-+++": {"1l": ["0.00091105921785416669188397389269957070196022996495823", "-2.3558694077365074523567392958792442374248703337527"], "2l_CF": ["111.07707067673737700872979690564103910857747219442", "116.11774875120514751946945900860707496964309881305"], "2l_CA": ["-78.999043826763422049937888228933826103878032122564", "-133.1151343071011808752523799423174510243058068265"]}, "-++0": {"1l": ["0.000039104197727086090143497816341208951555263342728083", "-0.060778764523554462396497248291532065846588820673683"], "2l_CF": ["2.8667377267135173167590606162986587041622746550984", "2.9630193223589106684958301810407700223138432935858"], "2l_CA": ["-2.0383539353667228786265213854640376785513776033628", "-3.4180924943881115020671586896476210609144506954308"]}, "-++-": {"1l": ["0.00000049906763899319061022820726487200687161751656461173", "-0.0017007943975908845616226028320322531776291679330833"], "2l_CF": ["0.080497819494796281215941552002482564416679889410559", "0.082949360912528442879244421734195180269946776492113"], "2l_CA": ["-0.057189717213845142741557931084154330255058920025833", "-0.096073557282138695743383386791310847061359608281612"]}, "-+0+": {"1l": ["0.13930349433914796196552773075492485724462355309246", "-0.00016130614681868330802282689770087340924817483659272"], "2l_CF": ["-3.4227977529902978442211070672701036128251764805675", "-4.2899286257796895843715258544647362764587189533557"], "2l_CA": ["4.1534139643603030747972956602822372404545584024528", "4.0805767871155796969534073364378590116073587819651"]}, "-+00": {"1l": ["0.0037570817578318102857440058132613199253942732175368", "0.0032658910828071863211903240119406794657277783950232"], "2l_CF": ["-0.17481722717327024808438585495211748501993870531254", "-0.22722111947408543487073479620528217004262709954342"], "2l_CA": ["0.1899489692728696796061755155934264933909112306275", "0.25572849903454507196778055928558261349021791592159"]}, "-+0-": {"1l": ["0.000039104197727086090143497816341208951451664806608959", "-0.060778764523554462396497248291532065846805796940349"], "2l_CF": ["2.8667377267135173167590606162986587069425831017718", "2.9630193223589106684958301810407700227026647634459"], "2l_CA": ["-2.0383539353667228786265213854640376836456629527919", "-3.4180924943881115020671586896476210616920936351509"]}, "-+-+": {"1l": ["7.4290196368693705653157785995421067101439963888962", "-3.9305561740758352907333487668256955576000894209036"], "2l_CF": ["-11.615010679667653268666316112038870201456136006281", "11.221274024635933073895108421066005296246652378025"], "2l_CA": ["73.400563558772947340223863351792689480759196889772", "-68.887358173883562661133976730874176602866720231444"]}, "-+-0": {"1l": ["0.13930349433914796196552773075492485724451995455634", "-0.00016130614681868330802282689770087340946515110354102"], "2l_CF": ["-3.4227977529902978442211070672701036100448680338938", "-4.289928625779689584371525854464736276069897483482"], "2l_CA": ["4.1534139643603030747972956602822372353602730530288", "4.0805767871155796969534073364378590108297158422772"]}, "-+--": {"1l": ["0.00091105921785416669188397389269957070196022996495654", "-2.355869407736507452356739295879244237424870333753"], "2l_CF": ["111.07707067673737700872979690564103910857747219443", "116.11774875120514751946945900860707496964309881306"], "2l_CA": ["-78.999043826763422049937888228933826103878032122574", "-133.11513430710118087525237994231745102430580682651"]}, "--++": {"1l": ["-0.61678181320817839300558022176027015697170117345957", "5.5016065315592176029126715673124607179093286969901"], "2l_CF": ["-96.126436764815705658694894394270601571676520262755", "-33.125357874269221140717623653608678159652197163185"], "2l_CA": ["95.513726900893922496270869201988282520980978016384", "105.33399291660186920770352439162472493801576553993"]}, "--+0": {"1l": ["0.041882684642124467846319073737221210588148173352569", "0.13201476472581342547392298398303483125447805203523"], "2l_CF": ["-4.0787221962962755567874681928069752249533295031241", "-0.99301055522927786258553834649858352552094451657002"], "2l_CA": ["4.0403999980694712890632655559285346941607893887096", "2.8866457119175154606330127584083161394227286634887"]}, "--+-": {"1l": ["0.0018701348052270837854670148784863556616545612025993", "0.0030224686894190692575901207089735217857237000612454"], "2l_CF": ["-0.080673889666733971259666085892405514656970289974218", "0.054114856165798161861717704936257647570421643592923"], "2l_CA": ["0.10045997222179118840599139126823952226363865077735", "0.001726062711258189524395276947906954341426402072224"]}, "--0+": {"1l": ["-0.041882684642124467846319073737221210588245448735849", "-0.13201476472581342547392298398303483125467794731499"], "2l_CF": ["4.078722196296275556787468192806975226802869851815", "0.99301055522927786258553834649858352568998216553626"], "2l_CA": ["-4.0403999980694712890632655559285346975667423447975", "-2.8866457119175154606330127584083161399105048719294"]}, "--00": {"1l": ["-0.0056752329325776444729100877848348898449946459207211", "-4.7210496439346602295498491571883761978871906474594"], "2l_CF": ["2.8768699261492617970921842897090088946231591566883", "9.0303738803953450714256855270189708375104993705011"], "2l_CA": ["-16.076085908040294318746277567378496823755265273414", "-48.235947959519656138133665798608740879655922577972"]}, "--0-": {"1l": ["0.12564805392637340353895722121166363176456914699602", "0.39604429417744027642176895194910449376339862902192"], "2l_CF": ["-7.581607699610509327143549098140068525407520035692", "1.0598488825527771080206671305622968203291607897141"], "2l_CA": ["9.2947115847393867051143788818398324081786562491908", "5.2502066700126707546281388001683326753312791832735"]}, "---+": {"1l": ["0.0018701348052270837854670148784863556616545612025928", "0.0030224686894190692575901207089735217857237000615576"], "2l_CF": ["-0.080673889666733971259666085892405514656970289988223", "0.054114856165798161861717704936257647570421643577234"], "2l_CA": ["0.1004599722217911884059913912682395222636386507876", "0.0017260627112581895243952769479069543414264020895102"]}, "---0": {"1l": ["-0.12564805392637340353895722121166363176447187161274", "-0.39604429417744027642176895194910449376319873374183"], "2l_CF": ["7.581607699610509327143549098140068523557979686993", "-1.0598488825527771080206671305622968204981984386935"], "2l_CA": ["-9.2947115847393867051143788818398324047727032930809", "-5.2502066700126707546281388001683326748435029748641"]}, "----": {"1l": ["10.448963681126394462949778004157568587254697614766", "49.514458784032958426214044105812146461184004462156"], "2l_CF": ["-897.03052713233061734143772620984292995693503579259", "-271.87743391352671667094856840490099950512454514711"], "2l_CA": ["982.18979299086944732851348928352118059745432922646", "911.87070851195893109096366824154148413840813000513"]}}, "sec": 259.1}

==> anc/paper2/zz/points_wide/zzw_b1o2_j7_p50.json <==
{"beta": "1/2", "j": 7, "sin2theta": "0.00031622776601683793319988935444327185337195551393252", "delta": "0.00021083517998031095425896591896873178626630745283035", "dps": 50, "x": "0.33333333333333333333333333333333333333333333333333", "s": "5.3333333333333333333333333333333333333333333333333", "t": "-0.33354416851331364428759229925230206511959964078616", "pT2": "0.00010540925533894597773329645148109061779065183797685", "G": ["-3.7418418402877990195922660397038099317984178942057", "1.5707963267948966192313216916397514420985846996876"], "li22_max_rate": 0.9999941430556061, "li22_bad_order": 0, "M": {"++++": {"1l": ["10.457274222921078071179466662695760582460082053309", "57.658453687672639930008778419434596403243264840039"], "2l_CF": ["-1259.1309299462225947269922393063406004700063306295", "-615.24066963227384282651888505665555050775849233903"], "2l_CA": ["1244.5620956775070756109541683875544376234193815598", "1332.0048583830097554249891380173247612393058513593"]}, "+++0": {"1l": ["0.07077768560105091305845399809412535698074997167731", "0.28177349440422458008568481479609554073741059830358"], "2l_CF": ["-6.5199989471003655089997232491337162324818634620978", "-0.96758045729661009096242267021734080857439764981562"], "2l_CA": ["6.9457048191387409481935182810691165922263297958801", "5.3709304045355341756208268241969505284917782273985"]}, "+++-": {"1l": ["0.00059244088898152193361973960785508509411222405486857", "0.0013837751250462978131157322782707081347682896807086"], "2l_CF": ["-0.041281236738034183358769392672561399167484029988702", "0.0089423061028067420470057952772030343823106647761477"], "2l_CA": ["0.04393568957892888674631089269253681392092920821489", "0.015287977369443473914676208641212711432092294288616"]}, "++0+": {"1l": ["-0.070777685601050913058453998094125356981473886818129", "-0.28177349440422458008568481479609554073732786470433"], "2l_CF": ["6.519998947100365508999723249133716216869443315426", "0.96758045729661009096242267021734083252730262505238"], "2l_CA": ["-6.9457048191387409481935182810691165612570363354818", "-5.3709304045355341756208268241969505326424176742453"]}, "++00": {"1l": ["-0.0017966186001311146223722999550577390643615173660579", "-4.7159841861360915893336338743948040366581835890743"], "2l_CF": ["2.754292781601865329903106683999202761298921310592", "9.0825657655654507706865999555438415147715923204324"], "2l_CA": ["-15.908340703309883921631841074057153361515702367753", "-48.212908958619256574647818186485418706320109083941"]}, "++0-": {"1l": ["0.023592561867016971019484666031375118996748962626674", "0.093924498134741526695228271598698513580307153667514"], "2l_CF": ["-3.2111914451266262167360021960301092710719771054014", "-1.4282738521433541583467316564346078382982887187793"], "2l_CA": ["2.9277998042902669189666115105008381305422060666847", "2.6433760139846453725639812859459462586294780513079"]}, "++-+": {"1l": ["0.00059244088898152193361973960785508509411222405486218", "0.001383775125046297813115732278270708134768289680634"], "2l_CF": ["-0.041281236738034183358769392672561399167484029981953", "0.008942306102806742047005795277203034382310664780898"], "2l_CA": ["0.043935689578928886746310892692536813920929208211481", "0.01528797736944347391467620864121271143209229428353"]}, "++-0": {"1l": ["-0.023592561867016971019484666031375118996025047485875", "-0.093924498134741526695228271598698513580389887267191"], "2l_CF": ["3.2111914451266262167360021960301092866843972520049", "1.428273852143354158346731656434607814345383743596"], "2l_CA": ["-2.9277998042902669189666115105008381615114995270424", "-2.6433760139846453725639812859459462544788386044843"]}, "++--": {"1l": ["-0.6158584196754357698689481485893599352822997172466", "6.4064948541858488811120864910482884892491797298154"], "2l_CF": ["-136.38250293794292880378937672610802101056316249996", "-71.295722642467253121021491232883367081045601373644"], "2l_CA": ["124.68006690836512331437186917840684378475069500232", "152.03217130082422810174926134984988842939564466969"]}, "+-++": {"1l": ["0.00028860412683880211161627900192682934467192185807724", "-2.3560912219302407117517550161015500775942442753591"], "2l_CF": ["128.15352987316424690507220006642520468091926712427", "160.00181012865031151320460633711125204183210608586"], "2l_CA": ["-87.56044195907739104691908761085409876765560422246", "-163.69831344939689020789722429773333005655731887757"]}, "+-+0": {"1l": ["-0.078415740028830872726486191586098580259291340126264", "0.000028728696898561892455108638264816519352479959968373"], "2l_CF": ["2.1735047940414012112560911160123990135828105415045", "3.1997082447392569373116094832440208008088589215906"], "2l_CA": ["-2.4623546777671577857496806720637431615191389316", "-2.917694972626324021647459515083968260805834359817"]}, "+-+-": {"1l": ["7.4363469938380063741191110536704086244206402095222", "-3.9281209979891656535120822285134215590036258719966"], "2l_CF": ["-11.702400210247061703947831623227275125731356709814", "11.06783794131647056884016547886196826836025119996"], "2l_CA": ["73.5894931123896597127709076735224014881186163512", "-68.698159839212040403192524775383480121416462941779"]}, "+-0+": {"1l": ["-0.000006958056982007271033708372968191076288009182960227", "0.034200667609135968442808906981980764938928318577327"], "2l_CF": ["-1.8604865085454758611399251368579859664630069225789", "-2.3039706732094604907168099105138563946890520402889"], "2l_CA": ["1.2710809408115482501720382287597672622389551004344", "2.3669671783275126824971588328677035757176653625936"]}, "+-00": {"1l": ["0.0011889450758456749783653787432012275929009346005449", "0.0010341920255175702038923776351624652135910832885255"], "2l_CF": ["-0.062491563456184816875130616602396274480009812961385", "-0.09497541969439381928646810610741084314262172307388"], "2l_CA": ["0.063712422607812407461245921087395591898411541689478", "0.099072656166898112125293424062210487627378328736015"]}, "+-0-": {"1l": ["-0.078415740028830872726486191586098580260470393845897", "0.000028728696898561892455108638264816519352479959826675"], "2l_CF": ["2.1735047940414012112560911160123989905425287885388", "3.1997082447392569373116094832440208324172344202076"], "2l_CA": ["-2.4623546777671577857496806720637431153882691335561", "-2.9176949726263240216474595150839682652310069296101"]}, "+--+": {"1l": ["0.000000049913581620654888229536429395909352255535237430803", "-0.00053803323558652373208009881362419962402675068891846"], "2l_CF": ["0.029355501733736990386524140947987337068671517153094", "0.036285863203188813768932920519353265177618873107732"], "2l_CA": ["-0.020040822740934090741652400575295436703487210407078", "-0.037383992487036941639702261967918567414372503464915"]}, "+--0": {"1l": ["-0.0000069580569820072710337083729681910774670629025809275", "0.034200667609135968442808906981980764938928318577332"], "2l_CF": ["-1.8604865085454758611399251368579859895032886755943", "-2.303970673209460490716809910513856363080676541638"], "2l_CA": ["1.271080940811548250172038228759767308369824898502", "2.3669671783275126824971588328677035712924927927827"]}, "+---": {"1l": ["0.00028860412683880211161627900192682934467192185807567", "-2.3560912219302407117517550161015500775942442753595"], "2l_CF": ["128.15352987316424690507220006642520468091926712429", "160.00181012865031151320460633711125204183210608588"], "2l_CA": ["-87.560441959077391046919087610854098767655604222474", "-163.69831344939689020789722429773333005655731887759"]}, "-+++": {"1l": ["0.00028860412683880211161627900192682934467192185807091", "-2.3560912219302407117517550161015500775942442753595"], "2l_CF": ["128.15352987316424690507220006642520468091926712429", "160.00181012865031151320460633711125204183210608588"], "2l_CA": ["-87.560441959077391046919087610854098767655604222474", "-163.69831344939689020789722429773333005655731887759"]}, "-++0": {"1l": ["0.0000069580569820072710337083729681910774670629025808584", "-0.034200667609135968442808906981980764938928318577332"], "2l_CF": ["1.8604865085454758611399251368579859895032886755943", "2.303970673209460490716809910513856363080676541638"], "2l_CA": ["-1.271080940811548250172038228759767308369824898502", "-2.3669671783275126824971588328677035712924927927827"]}, "-++-": {"1l": ["0.000000049913581620654888229536429395909352255535237429799", "-0.00053803323558652373208009881362419962402675068891846"], "2l_CF": ["0.029355501733736990386524140947987337068671517153094", "0.036285863203188813768932920519353265177618873107732"], "2l_CA": ["-0.020040822740934090741652400575295436703487210407078", "-0.037383992487036941639702261967918567414372503464915"]}, "-+0+": {"1l": ["0.078415740028830872726486191586098580260470393845897", "-0.000028728696898561892455108638264816519352479959826675"], "2l_CF": ["-2.1735047940414012112560911160123989905425287885278", "-3.1997082447392569373116094832440208324172344202514"], "2l_CA": ["2.4623546777671577857496806720637431153882691335342", "2.9176949726263240216474595150839682652310069296539"]}, "-+00": {"1l": ["0.0011889450758456749783653787432012275929009346005449", "0.0010341920255175702038923776351624652135910832885255"], "2l_CF": ["-0.062491563456184816875130616602396274480009812960701", "-0.09497541969439381928646810610741084314262172307388"], "2l_CA": ["0.063712422607812407461245921087395591898411541689478", "0.099072656166898112125293424062210487627378328736015"]}, "-+0-": {"1l": ["0.0000069580569820072710337083729681910762880091829601117", "-0.034200667609135968442808906981980764938928318577327"], "2l_CF": ["1.8604865085454758611399251368579859664630069225789", "2.3039706732094604907168099105138563946890520402889"], "2l_CA": ["-1.2710809408115482501720382287597672622389551004344", "-2.3669671783275126824971588328677035757176653625936"]}, "-+-+": {"1l": ["7.4363469938380063741191110536704086244206402095221", "-3.9281209979891656535120822285134215590036258719966"], "2l_CF": ["-11.702400210247061703947831623227275125731356709815", "11.067837941316470568840165478861968268360251199961"], "2l_CA": ["73.589493112389659712770907673522401488118616351198", "-68.698159839212040403192524775383480121416462941782"]}, "-+-0": {"1l": ["0.078415740028830872726486191586098580259291340126264", "-0.000028728696898561892455108638264816519352479959968373"], "2l_CF": ["-2.1735047940414012112560911160123990135828105415046", "-3.1997082447392569373116094832440208008088589215906"], "2l_CA": ["2.4623546777671577857496806720637431615191389316", "2.917694972626324021647459515083968260805834359817"]}, "-+--": {"1l": ["0.00028860412683880211161627900192682934467192185806931", "-2.3560912219302407117517550161015500775942442753591"], "2l_CF": ["128.15352987316424690507220006642520468091926712427", "160.00181012865031151320460633711125204183210608586"], "2l_CA": ["-87.56044195907739104691908761085409876765560422246", "-163.69831344939689020789722429773333005655731887757"]}, "--++": {"1l": ["-0.61585841967543576986894814858935993528229971724658", "6.4064948541858488811120864910482884892491797298154"], "2l_CF": ["-136.38250293794292880378937672610802101056316249996", "-71.295722642467253121021491232883367081045601373646"], "2l_CA": ["124.68006690836512331437186917840684378475069500232", "152.03217130082422810174926134984988842939564466969"]}, "--+0": {"1l": ["0.023592561867016971019484666031375118996025047485875", "0.093924498134741526695228271598698513580389887267191"], "2l_CF": ["-3.2111914451266262167360021960301092866843972520049", "-1.428273852143354158346731656434607814345383743596"], "2l_CA": ["2.9277998042902669189666115105008381615114995270424", "2.6433760139846453725639812859459462544788386044843"]}, "--+-": {"1l": ["0.00059244088898152193361973960785508509411222405486536", "0.001383775125046297813115732278270708134768289680634"], "2l_CF": ["-0.041281236738034183358769392672561399167484029982209", "0.0089423061028067420470057952772030343823106647808124"], "2l_CA": ["0.043935689578928886746310892692536813920929208211695", "0.015287977369443473914676208641212711432092294283274"]}, "--0+": {"1l": ["-0.023592561867016971019484666031375118996748962626675", "-0.093924498134741526695228271598698513580307153667514"], "2l_CF": ["3.2111914451266262167360021960301092710719771054014", "1.4282738521433541583467316564346078382982887188232"], "2l_CA": ["-2.9277998042902669189666115105008381305422060666628", "-2.6433760139846453725639812859459462586294780513517"]}, "--00": {"1l": ["-0.0017966186001311146223722999550577390643615173660579", "-4.7159841861360915893336338743948040366581835890743"], "2l_CF": ["2.754292781601865329903106683999202761298921310592", "9.0825657655654507706865999555438415147715923204331"], "2l_CA": ["-15.908340703309883921631841074057153361515702367753", "-48.212908958619256574647818186485418706320109083941"]}, "--0-": {"1l": ["0.070777685601050913058453998094125356981473886818128", "0.28177349440422458008568481479609554073732786470433"], "2l_CF": ["-6.519998947100365508999723249133716216869443315437", "-0.96758045729661009096242267021734083252730262505237"], "2l_CA": ["6.9457048191387409481935182810691165612570363354818", "5.3709304045355341756208268241969505326424176742453"]}, "---+": {"1l": ["0.00059244088898152193361973960785508509411222405485904", "0.0013837751250462978131157322782707081347682896807086"], "2l_CF": ["-0.041281236738034183358769392672561399167484029987676", "0.0089423061028067420470057952772030343823106647758055"], "2l_CA": ["0.043935689578928886746310892692536813920929208214547", "0.015287977369443473914676208641212711432092294288959"]}, "---0": {"1l": ["-0.070777685601050913058453998094125356980749971677309", "-0.28177349440422458008568481479609554073741059830358"], "2l_CF": ["6.5199989471003655089997232491337162324818634620978", "0.96758045729661009096242267021734080857439764981561"], "2l_CA": ["-6.9457048191387409481935182810691165922263297958801", "-5.3709304045355341756208268241969505284917782273985"]}, "----": {"1l": ["10.457274222921078071179466662695760582460082053309", "57.658453687672639930008778419434596403243264840039"], "2l_CF": ["-1259.1309299462225947269922393063406004700063306295", "-615.24066963227384282651888505665555050775849233903"], "2l_CA": ["1244.5620956775070756109541683875544376234193815598", "1332.0048583830097554249891380173247612393058513593"]}}, "sec": 225.3}

==> anc/paper2/zz/points_wide/zzw_b1o4_j0_p35.json <==
{"beta": "1/4", "j": 0, "sin2theta": "1.0", "delta": "0.53333333333333333333333333333333333", "dps": 35, "x": "0.6", "s": "4.2666666666666666666666666666666667", "t": "-1.1333333333333333333333333333333333", "pT2": "0.066666666666666666666666666666666666", "G": ["-0.62860865942237413774430820577418365", "1.5707963267948966192313216916397514"], "li22_max_rate": 0.9506578947368421, "li22_bad_order": 0, "M": {"++++": {"1l": ["3.4117877477699058586479634124126257", "9.1059277140272185023917841912304949"], "2l_CF": ["-14.097554024158592015412413898406268", "19.265945650778628694939145508586408"], "2l_CA": ["80.213321079273364862064150668422139", "45.180344341349080859233221929635715"]}, "+++0": {"1l": ["-2.0569858095604126873194123791198355e-32", "-2.9838748601272946102278408260849484e-33"], "2l_CF": ["1.2107478966011882392477221334681557e-30", "-9.1375197725788311368889655273473609e-30"], "2l_CA": ["1.0007848196234146495811716581468681e-29", "-3.0479526558629346205982274922106237e-30"]}, "+++-": {"1l": ["1.0123917556231822384634092079643258", "-0.42692959706453122068238582891082373"], "2l_CF": ["3.2320897621985361162385793046349897", "15.827850947036097505153963388344111"], "2l_CA": ["9.1269775258580659203858963840090788", "-24.815460444768199690169997848569875"]}, "++0+": {"1l": ["-2.5359997575204948468166725180379006e-32", "2.9530298883617177860187411793482367e-33"], "2l_CF": ["-1.839278143217500764948560934996282e-30", "1.7310754163669652688137990961024727e-30"], "2l_CA": ["3.8936194666467555685070462069030594e-30", "-2.4098800282252909622567003999700961e-30"]}, "++00": {"1l": ["-2.5241319601000483334475228078796008", "-5.4047824204443537758850257073055541"], "2l_CF": ["1.4991722457335258420546752268581522", "-21.747010528242522213231942956631587"], "2l_CA": ["-50.929766126700065436677772055549227", "-7.6657838741102470213742284838547173"]}, "++0-": {"1l": ["2.5969514905993320986798674449659485e-32", "-3.3547668376987427647421365783093114e-33"], "2l_CF": ["2.3444375305681203089810623494741673e-30", "-2.0525906126728011378813671138324308e-30"], "2l_CA": ["-3.7048181467860443537871523692190307e-30", "2.6051271948686232069722909638307137e-30"]}, "++-+": {"1l": ["1.0123917556231822384634092079643258", "-0.42692959706453122068238582891082374"], "2l_CF": ["3.2320897621985361162385793046349897", "15.827850947036097505153963388344111"], "2l_CA": ["9.1269775258580659203858963840090783", "-24.815460444768199690169997848569875"]}, "++-0": {"1l": ["1.9954886471027938940525199584385165e-32", "3.3750793800809518928798363456725118e-33"], "2l_CF": ["-1.7159193210139602035043051478081822e-30", "9.4589730908620397207421140707859996e-30"], "2l_CA": ["-1.0196818034964991593668752817222686e-29", "2.8528499339654314185716161266956999e-30"]}, "++--": {"1l": ["-0.051756410802833890886733171531449703", "3.2781339770497986608610423088429972"], "2l_CF": ["2.0306724067077549693227996243474419", "0.84551428435779881394133863053160267"], "2l_CA": ["12.74871563138176880640847524048376", "18.416994117366234164966820662205943"]}, "+-++": {"1l": ["0.84275435946806501973359673832242416", "-2.4195581660443393265216293593278115"], "2l_CF": ["19.761679598070182617661260200948981", "1.3747274694078260505924457236032745"], "2l_CA": ["-17.639952567764269215318423355689339", "-32.307744888515006635841954264686038"]}, "+-+0": {"1l": ["-1.4705783960916222551858055606754538", "1.1576873007189621928287485586815781"], "2l_CF": ["3.37583852511355223976696439130526", "-3.7266087199080266448971557921121979"], "2l_CA": ["-13.56557345658105809415856077500836", "16.339211548950072597288078425170946"]}, "+-+-": {"1l": ["1.1311523016955477870635712400603831", "-2.3415320674719387931819155962495113"], "2l_CF": ["19.152568217811610738405271072818414", "1.8600996061753111875332160694550058"], "2l_CA": ["-13.641713480510159859934556579030573", "-33.259842454847819273419545456632081"]}, "+-0+": {"1l": ["-1.470578396091622255185805560675455", "1.1576873007189621928287485586815821"], "2l_CF": ["3.3758385251135522397669643913171495", "-3.7266087199080266448971557921244739"], "2l_CA": ["-13.565573456581058094158560775006943", "16.339211548950072597288078425171107"]}, "+-00": {"1l": ["2.184857167789813895987897868595671", "1.4195252824847375642065386464715788"], "2l_CF": ["-47.417368105940624899642866801193324", "7.4328207124750690526649504852169477"], "2l_CA": ["68.524786505090617317238201280116825", "18.141393460051450878231586823823787"]}, "+-0-": {"1l": ["-1.4705783960916222551858055606754878", "1.1576873007189621928287485586815781"], "2l_CF": ["3.3758385251135522397669643913090291", "-3.7266087199080266448971557921201774"], "2l_CA": ["-13.565573456581058094158560774993796", "16.33921154895007259728807842516953"]}, "+--+": {"1l": ["1.1311523016955477870635712400603847", "-2.3415320674719387931819155962495113"], "2l_CF": ["19.152568217811610738405271072818388", "1.8600996061753111875332160694536634"], "2l_CA": ["-13.641713480510159859934556579031448", "-33.25984245484781927341954545663142"]}, "+--0": {"1l": ["-1.470578396091622255185805560675489", "1.1576873007189621928287485586815821"], "2l_CF": ["3.3758385251135522397669643913209185", "-3.7266087199080266448971557921324534"], "2l_CA": ["-13.565573456581058094158560774992379", "16.339211548950072597288078425169691"]}, "+---": {"1l": ["0.84275435946806501973359673832242417", "-2.4195581660443393265216293593278115"], "2l_CF": ["19.761679598070182617661260200948981", "1.3747274694078260505924457236032745"], "2l_CA": ["-17.63995256776426921531842335568934", "-32.307744888515006635841954264686038"]}, "-+++": {"1l": ["0.84275435946806501973359673832242416", "-2.4195581660443393265216293593278115"], "2l_CF": ["19.761679598070182617661260200948981", "1.3747274694078260505924457236032745"], "2l_CA": ["-17.63995256776426921531842335568934", "-32.307744888515006635841954264686037"]}, "-++0": {"1l": ["1.4705783960916222551858055606754889", "-1.1576873007189621928287485586815821"], "2l_CF": ["-3.3758385251135522397669643913209185", "3.7266087199080266448971557921324534"], "2l_CA": ["13.565573456581058094158560774992379", "-16.339211548950072597288078425169691"]}, "-++-": {"1l": ["1.1311523016955477870635712400603847", "-2.3415320674719387931819155962495113"], "2l_CF": ["19.152568217811610738405271072818388", "1.8600996061753111875332160694536633"], "2l_CA": ["-13.641713480510159859934556579031448", "-33.25984245484781927341954545663142"]}, "-+0+": {"1l": ["1.4705783960916222551858055606754878", "-1.1576873007189621928287485586815781"], "2l_CF": ["-3.3758385251135522397669643913090291", "3.7266087199080266448971557921201774"], "2l_CA": ["13.565573456581058094158560774993796", "-16.33921154895007259728807842516953"]}, "-+00": {"1l": ["2.184857167789813895987897868595671", "1.4195252824847375642065386464715788"], "2l_CF": ["-47.417368105940624899642866801193324", "7.4328207124750690526649504852169477"], "2l_CA": ["68.524786505090617317238201280116825", "18.141393460051450878231586823823787"]}, "-+0-": {"1l": ["1.470578396091622255185805560675455", "-1.1576873007189621928287485586815821"], "2l_CF": ["-3.3758385251135522397669643913171495", "3.7266087199080266448971557921244738"], "2l_CA": ["13.565573456581058094158560775006943", "-16.339211548950072597288078425171107"]}, "-+-+": {"1l": ["1.1311523016955477870635712400603831", "-2.3415320674719387931819155962495113"], "2l_CF": ["19.152568217811610738405271072818414", "1.8600996061753111875332160694550057"], "2l_CA": ["-13.641713480510159859934556579030574", "-33.259842454847819273419545456632082"]}, "-+-0": {"1l": ["1.4705783960916222551858055606754538", "-1.1576873007189621928287485586815781"], "2l_CF": ["-3.37583852511355223976696439130526", "3.7266087199080266448971557921121978"], "2l_CA": ["13.56557345658105809415856077500836", "-16.339211548950072597288078425170946"]}, "-+--": {"1l": ["0.84275435946806501973359673832242416", "-2.4195581660443393265216293593278115"], "2l_CF": ["19.761679598070182617661260200948981", "1.3747274694078260505924457236032745"], "2l_CA": ["-17.63995256776426921531842335568934", "-32.307744888515006635841954264686038"]}, "--++": {"1l": ["-0.051756410802833890886733171531449703", "3.2781339770497986608610423088429972"], "2l_CF": ["2.0306724067077549693227996243474419", "0.84551428435779881394133863053160267"], "2l_CA": ["12.74871563138176880640847524048376", "18.416994117366234164966820662205943"]}, "--+0": {"1l": ["-1.9952582502100327257009580860772209e-32", "-3.3750793800809518928798363456725118e-33"], "2l_CF": ["1.7159193210139602035043051478081822e-30", "-9.4589650034609060634040592458786235e-30"], "2l_CA": ["1.0196878220275753694789160816533392e-29", "-2.8528078042478979477873305271782059e-30"]}, "--+-": {"1l": ["1.0123917556231822384634092079643258", "-0.42692959706453122068238582891082374"], "2l_CF": ["3.2320897621985361162385793046349897", "15.827850947036097505153963388344111"], "2l_CA": ["9.1269775258580659203858963840090784", "-24.815460444768199690169997848569875"]}, "--0+": {"1l": ["-2.5979247999218129527364655588187685e-32", "3.3547668376987427647421365783093114e-33"], "2l_CF": ["-2.3445338270653396707737151483712966e-30", "2.0525071055541187225768010147888265e-30"], "2l_CA": ["3.7047820355995870931149075696326073e-30", "-2.6049767315917179541712709655539492e-30"]}, "--00": {"1l": ["-2.5241319601000483334475228078796009", "-5.4047824204443537758850257073055541"], "2l_CF": ["1.4991722457335258420546752268581522", "-21.747010528242522213231942956631587"], "2l_CA": ["-50.929766126700065436677772055549227", "-7.6657838741102470213742284838547173"]}, "--0-": {"1l": ["2.5350264481980139927600744041850806e-32", "-2.9530298883617177860187411793482367e-33"], "2l_CF": ["1.839278143217500764948560934996282e-30", "-1.7311468864234952638942835952839358e-30"], "2l_CA": ["-3.8938000225790418718682702048351767e-30", "2.410066602688653475729965197833284e-30"]}, "---+": {"1l": ["1.0123917556231822384634092079643258", "-0.42692959706453122068238582891082373"], "2l_CF": ["3.2320897621985361162385793046349896", "15.827850947036097505153963388344111"], "2l_CA": ["9.1269775258580659203858963840090787", "-24.815460444768199690169997848569875"]}, "---0": {"1l": ["2.0575923646454369876735242471730422e-32", "2.9838748601272946102278408260849484e-33"], "2l_CF": ["-1.2107478966011882392477221334681557e-30", "9.1375429063076553195071223520824134e-30"], "2l_CA": ["-1.0007980603917823118276614179952234e-29", "3.0476095995915906442119018961396007e-30"]}, "----": {"1l": ["3.4117877477699058586479634124126257", "9.1059277140272185023917841912304949"], "2l_CF": ["-14.097554024158592015412413898406268", "19.265945650778628694939145508586408"], "2l_CA": ["80.213321079273364862064150668422139", "45.180344341349080859233221929635715"]}}, "sec": 27.9}

==> anc/paper2/zz/points_wide/zzw_b1o4_j1_p40.json <==
{"beta": "1/4", "j": 1, "sin2theta": "0.316227766016837933199889354443271853372", "delta": "0.09231721886371759737465526442505876392246", "dps": 40, "x": "0.6", "s": "4.266666666666666666666666666666666666667", "t": "-0.6923172188637175973746552644250587639225", "pT2": "0.02108185106778919554665929029621812355813", "G": ["-1.204254932670885558748806069445274691847", "1.570796326794896619231321691639751442099"], "li22_max_rate": 0.991566105933796, "li22_bad_order": 0, "M": {"++++": {"1l": ["4.946216011799349660561308355316169712689", "13.57615643826938797840536500635793737993"], "2l_CF": ["-61.27117163890141151339476114793455374381", "49.77016834284498287109750674128983699313"], "2l_CA": ["161.5077688154960917818074433078773061609", "70.8493024494558044307246359328157210698"]}, "+++0": {"1l": ["1.134899725768087225936037503069476186741", "1.068564312427905653537770929775934974189"], "2l_CF": ["-8.780777371388031908530610400447528285225", "19.05953932952032691365134748816583082718"], "2l_CA": ["28.14852266694198458734872042855196124943", "-9.153561907416496573753701685166727513596"]}, "+++-": {"1l": ["0.4215905028885468964444584426595178750883", "0.2709727099794623661750971739677484642394"], "2l_CF": ["-3.591557342653878877753823374422971168081", "7.995530760990901364973134135900961049652"], "2l_CA": ["10.15362020373032518309056373536991155399", "-5.180440277178784537846436727805532406558"]}, "++0+": {"1l": ["-1.134899725768087225936037503069476193824", "-1.068564312427905653537770929775934973932"], "2l_CF": ["8.780777371388031908530610400447523027878", "-19.05953932952032691365134748816583340688"], "2l_CA": ["-28.1485226669419845873487204285519592583", "9.15356190741649657375370168516672721275"]}, "++00": {"1l": ["-1.001462989940360100875445124207341645898", "-6.564909035921714123659299773347833681945"], "2l_CF": ["13.514152695894353034084337772267073597", "-4.929020318711522643687029461221965891108"], "2l_CA": ["-46.70384189820158355925122670618738714411", "-47.13256768535716229813779668317486523801"]}, "++0-": {"1l": ["0.6809398354608523355616225018416857172091", "0.641138587456743392122662557865560975896"], "2l_CF": ["-10.13883476004778672191236047529718122642", "11.98797426690270165101992606750510446583"], "2l_CA": ["20.88530379520489772035587576694250690247", "-3.646864033150061472845515820874337828908"]}, "++-+": {"1l": ["0.4215905028885468964444584426595178750883", "0.2709727099794623661750971739677484642395"], "2l_CF": ["-3.591557342653878877753823374422971168085", "7.995530760990901364973134135900961049651"], "2l_CA": ["10.153620203730325183090563735369911554", "-5.180440277178784537846436727805532406556"]}, "++-0": {"1l": ["-0.6809398354608523355616225018416857101262", "-0.6411385874567433921226625578655609761524"], "2l_CF": ["10.13883476004778672191236047529718648379", "-11.98797426690270165101992606750510188614"], "2l_CA": ["-20.8853037952048977203558757669425088936", "3.646864033150061472845515820874338129754"]}, "++--": {"1l": ["0.5006377642477658778020710079138210935484", "4.887416317776979672225931402288857463601"], "2l_CF": ["-16.16226192846600543454671504058296426387", "14.30917101718451510625539405203917188958"], "2l_CA": ["44.85251727747482398772371055448929681252", "27.93398821624062508627500637035916103022"]}, "+-++": {"1l": ["0.3153464528264055389302466343423184124291", "-2.74109363938247217474072096267523589473"], "2l_CF": ["51.59465267505716114386387195437147993362", "13.49897193576473733266517241668906523866"], "2l_CA": ["-45.53203008455193270701650183754614821031", "-53.177031929941169475641006214302668533"]}, "+-+0": {"1l": ["-1.711060572735081588257465160424423150396", "0.1774450190461852409245579277823727296215"], "2l_CF": ["25.68975624974554720678667074878441411218", "3.111949379395872580796888867077373129295"], "2l_CA": ["-37.33733864083581853674405386786786950799", "-4.346876304389246411371084873166592398398"]}, "+-+-": {"1l": ["4.18788516010992312734041186448317040005", "-3.358070853552595370458441812194231105582"], "2l_CF": ["1.289058793249520113118667906950133991907", "12.29281304055783807760976526459495403876"], "2l_CA": ["29.59536227650848581483767719656070060594", "-53.41619744526353906360273353499498069036"]}, "+-0+": {"1l": ["-0.1666463904434562359809800865438689842174", "1.074003200821285588422148547259751358835"], "2l_CF": ["-20.19066401037544812791599147046268066328", "-5.076453268183826532640504627082589485191"], "2l_CA": ["17.20493773645212012414225249364419117861", "20.84826096876919053124726458973610565421"]}, "+-00": {"1l": ["0.7889748898160773858470215075729426599404", "0.5407763371978450418276635000618649440401"], "2l_CF": ["-23.41842505550728715304479409460944333988", "-4.988700386322504538556233271266702499258"], "2l_CA": ["28.81417892335176661794565148076648250825", "14.22296299468058446463205599404719177852"]}, "+-0-": {"1l": ["-1.711060572735081588257465160424423154842", "0.1774450190461852409245579277823727296213"], "2l_CF": ["25.68975624974554720678667074878442020209", "3.111949379395872580796888867077368122782"], "2l_CA": ["-37.3373386408358185367440538678678715427", "-4.346876304389246411371084873166593560624"]}, "+--+": {"1l": ["0.03933268353457575878028022419449885742178", "-0.5154878493611143853537076063391834873896"], "2l_CF": ["10.40349869984927823660321466736758462939", "2.5471639393721401064739083454946508625"], "2l_CA": ["-9.262277011303519139491879097251140572088", "-10.24838024463914183592847804556502819385"]}, "+--0": {"1l": ["-0.1666463904434562359809800865438689886639", "1.074003200821285588422148547259751358835"], "2l_CF": ["-20.19066401037544812791599147046267457337", "-5.076453268183826532640504627082594491702"], "2l_CA": ["17.20493773645212012414225249364418914389", "20.84826096876919053124726458973610449199"]}, "+---": {"1l": ["0.3153464528264055389302466343423184124291", "-2.74109363938247217474072096267523589473"], "2l_CF": ["51.59465267505716114386387195437147993362", "13.49897193576473733266517241668906523865"], "2l_CA": ["-45.53203008455193270701650183754614821031", "-53.177031929941169475641006214302668533"]}, "-+++": {"1l": ["0.3153464528264055389302466343423184124291", "-2.74109363938247217474072096267523589473"], "2l_CF": ["51.59465267505716114386387195437147993362", "13.49897193576473733266517241668906523866"], "2l_CA": ["-45.53203008455193270701650183754614821031", "-53.177031929941169475641006214302668533"]}, "-++0": {"1l": ["0.1666463904434562359809800865438689886639", "-1.074003200821285588422148547259751358835"], "2l_CF": ["20.19066401037544812791599147046267457337", "5.076453268183826532640504627082594491702"], "2l_CA": ["-17.2049377364521201241422524936441891439", "-20.84826096876919053124726458973610449199"]}, "-++-": {"1l": ["0.03933268353457575878028022419449885742177", "-0.5154878493611143853537076063391834873896"], "2l_CF": ["10.40349869984927823660321466736758462939", "2.5471639393721401064739083454946508625"], "2l_CA": ["-9.262277011303519139491879097251140572088", "-10.24838024463914183592847804556502819385"]}, "-+0+": {"1l": ["1.711060572735081588257465160424423154842", "-0.1774450190461852409245579277823727296213"], "2l_CF": ["-25.68975624974554720678667074878442020209", "-3.111949379395872580796888867077368122784"], "2l_CA": ["37.3373386408358185367440538678678715427", "4.346876304389246411371084873166593560624"]}, "-+00": {"1l": ["0.7889748898160773858470215075729426599404", "0.5407763371978450418276635000618649440401"], "2l_CF": ["-23.41842505550728715304479409460944333988", "-4.988700386322504538556233271266702499258"], "2l_CA": ["28.81417892335176661794565148076648250825", "14.22296299468058446463205599404719177852"]}, "-+0-": {"1l": ["0.1666463904434562359809800865438689842174", "-1.074003200821285588422148547259751358835"], "2l_CF": ["20.19066401037544812791599147046268066328", "5.076453268183826532640504627082589485191"], "2l_CA": ["-17.20493773645212012414225249364419117861", "-20.84826096876919053124726458973610565421"]}, "-+-+": {"1l": ["4.18788516010992312734041186448317040005", "-3.358070853552595370458441812194231105582"], "2l_CF": ["1.289058793249520113118667906950133991907", "12.29281304055783807760976526459495403876"], "2l_CA": ["29.59536227650848581483767719656070060594", "-53.41619744526353906360273353499498069037"]}, "-+-0": {"1l": ["1.711060572735081588257465160424423150396", "-0.1774450190461852409245579277823727296215"], "2l_CF": ["-25.68975624974554720678667074878441411218", "-3.111949379395872580796888867077373129296"], "2l_CA": ["37.33733864083581853674405386786786950799", "4.346876304389246411371084873166592398398"]}, "-+--": {"1l": ["0.3153464528264055389302466343423184124291", "-2.74109363938247217474072096267523589473"], "2l_CF": ["51.59465267505716114386387195437147993362", "13.49897193576473733266517241668906523866"], "2l_CA": ["-45.53203008455193270701650183754614821031", "-53.177031929941169475641006214302668533"]}, "--++": {"1l": ["0.5006377642477658778020710079138210935484", "4.887416317776979672225931402288857463601"], "2l_CF": ["-16.16226192846600543454671504058296426387", "14.30917101718451510625539405203917188958"], "2l_CA": ["44.85251727747482398772371055448929681252", "27.93398821624062508627500637035916103022"]}, "--+0": {"1l": ["0.6809398354608523355616225018416857101261", "0.6411385874567433921226625578655609761524"], "2l_CF": ["-10.13883476004778672191236047529718648379", "11.98797426690270165101992606750510188614"], "2l_CA": ["20.8853037952048977203558757669425088936", "-3.646864033150061472845515820874338129754"]}, "--+-": {"1l": ["0.4215905028885468964444584426595178750883", "0.2709727099794623661750971739677484642395"], "2l_CF": ["-3.591557342653878877753823374422971168085", "7.995530760990901364973134135900961049651"], "2l_CA": ["10.153620203730325183090563735369911554", "-5.180440277178784537846436727805532406556"]}, "--0+": {"1l": ["-0.6809398354608523355616225018416857172091", "-0.641138587456743392122662557865560975896"], "2l_CF": ["10.13883476004778672191236047529718122642", "-11.98797426690270165101992606750510446583"], "2l_CA": ["-20.88530379520489772035587576694250690247", "3.646864033150061472845515820874337828908"]}, "--00": {"1l": ["-1.001462989940360100875445124207341645898", "-6.564909035921714123659299773347833681945"], "2l_CF": ["13.514152695894353034084337772267073597", "-4.929020318711522643687029461221965891108"], "2l_CA": ["-46.70384189820158355925122670618738714411", "-47.13256768535716229813779668317486523801"]}, "--0-": {"1l": ["1.134899725768087225936037503069476193824", "1.068564312427905653537770929775934973932"], "2l_CF": ["-8.780777371388031908530610400447523027878", "19.05953932952032691365134748816583340688"], "2l_CA": ["28.1485226669419845873487204285519592583", "-9.15356190741649657375370168516672721275"]}, "---+": {"1l": ["0.4215905028885468964444584426595178750883", "0.2709727099794623661750971739677484642394"], "2l_CF": ["-3.591557342653878877753823374422971168081", "7.995530760990901364973134135900961049652"], "2l_CA": ["10.15362020373032518309056373536991155399", "-5.180440277178784537846436727805532406557"]}, "---0": {"1l": ["-1.134899725768087225936037503069476186741", "-1.068564312427905653537770929775934974189"], "2l_CF": ["8.780777371388031908530610400447528285225", "-19.05953932952032691365134748816583082718"], "2l_CA": ["-28.14852266694198458734872042855196124943", "9.153561907416496573753701685166727513596"]}, "----": {"1l": ["4.946216011799349660561308355316169712689", "13.57615643826938797840536500635793737993"], "2l_CF": ["-61.27117163890141151339476114793455374381", "49.77016834284498287109750674128983699313"], "2l_CA": ["161.5077688154960917818074433078773061609", "70.8493024494558044307246359328157210698"]}}, "sec": 94.2}

==> anc/paper2/zz/points_wide/zzw_b1o4_j2_p40.json <==
{"beta": "1/4", "j": 2, "sin2theta": "0.1", "delta": "0.0273689077063926402135103662240983679382", "dps": 40, "x": "0.6", "s": "4.266666666666666666666666666666666666667", "t": "-0.6273689077063926402135103662240983679382", "pT2": "0.006666666666666666666666666666666666666664", "G": ["-1.779901205919396979753303933116365743747", "1.570796326794896619231321691639751442099"], "li22_max_rate": 0.9975253317643309, "li22_bad_order": 0, "M": {"++++": {"1l": ["5.587410639514209094312725169677569660464", "19.28135691962294481152229307851868952646"], "2l_CF": ["-161.3385186074282238747130440204647968721", "49.05127210282818316034510837623908992966"], "2l_CA": ["271.5572389778558303977975326685581594676", "156.1218504037791135157755914069175541932"]}, "+++0": {"1l": ["0.7928241211997068159036150446885439282322", "1.547625911847644568993254860787990582202"], "2l_CF": ["-20.18624192185211858882435197141682131539", "12.98644557013176543921860434104070736678"], "2l_CA": ["34.12243634027594391551919014189592136369", "6.787233322804590876960072858268328802859"]}, "+++-": {"1l": ["0.1453900240258485214809310985768036309352", "0.2412216083264841606634424232494694370191"], "2l_CF": ["-3.908623295975782113913595346223051522845", "2.696504843005263856408774111900532776436"], "2l_CA": ["6.188995305344801005686950287231486126394", "0.6105268547419477098776274913162287599946"]}, "++0+": {"1l": ["-0.7928241211997068159036150446885436361438", "-1.547625911847644568993254860787990764985"], "2l_CF": ["20.1862419218521185888243519714168010327", "-12.98644557013176543921860434104040462984"], "2l_CA": ["-34.12243634027594391551919014189609814118", "-6.787233322804590876960072858268169216993"]}, "++00": {"1l": ["-0.3407622218672646286820504505009972085908", "-6.416589464593646692408766001431580342241"], "2l_CF": ["13.1863758813230734952095374347855333893", "5.859381522828303415397718402115109541491"], "2l_CA": ["-36.38902382523129872731205117413516536224", "-58.34034298199381062297721536492322575778"]}, "++0-": {"1l": ["0.475694472719824089542169026813124886864", "0.9285755471085867413959529164727941719907"], "2l_CF": ["-17.09833698735829872325952031334137696966", "6.927408470313980510659347709898043192328"], "2l_CA": ["23.99264983385231060349455057706520168202", "6.350980271138542044827081613395785939067"]}, "++-+": {"1l": ["0.1453900240258485214809310985768036309352", "0.241221608326484160663442423249469437019"], "2l_CF": ["-3.908623295975782113913595346223051522849", "2.696504843005263856408774111900532776436"], "2l_CA": ["6.188995305344801005686950287231486126392", "0.6105268547419477098776274913162287599971"]}, "++-0": {"1l": ["-0.4756944727198240895421690268131251789523", "-0.9285755471085867413959529164727939892072"], "2l_CF": ["17.09833698735829872325952031334139725236", "-6.927408470313980510659347709898345929266"], "2l_CA": ["-23.99264983385231060349455057706502490453", "-6.350980271138542044827081613395945524942"]}, "++--": {"1l": ["0.7314678302251152739525810610839256000132", "6.941288491064260132148025508266728368543"], "2l_CF": ["-53.86534658295243844722728619047531388891", "14.74344508395587127953286221824811557044"], "2l_CA": ["86.07184224374573424928992146250261404292", "59.16652727277469566733284455674046149608"]}, "+-++": {"1l": ["0.1054554181666774022515667857246675651052", "-2.875566771676820225122355716623914986444"], "2l_CF": ["78.99100983959050077279623683590239696292", "39.91044339039799544711932501190765374064"], "2l_CA": ["-64.22962722662323971247159430370241113659", "-79.45649552160963166258371223240761826351"]}, "+-+0": {"1l": ["-1.073500177579885468399972713864554786462", "0.03298202346998535046626431632466307944943"], "2l_CF": ["21.52980094130954018601405933490846971301", "8.984424840955885671462458043002839192663"], "2l_CA": ["-27.02203468384174531829723911052892866202", "-9.978544960182767508860596270533931832895"]}, "+-+-": {"1l": ["4.959647412771956538481912465067796502633", "-3.360976605871498022621832033943955005499"], "2l_CF": ["-7.435673380221857445334428973042959403619", "11.46424364622240979500958714425427301305"], "2l_CA": ["45.33030936443911700424180402658922953286", "-52.1034042800721660514338205882227137665"]}, "+-0+": {"1l": ["-0.0291470877057261105978218777357161004541", "0.6555570724065272478332538167137003642556"], "2l_CF": ["-18.08105257628814156373071964540513328971", "-9.020253320149277289936109610850713727319"], "2l_CA": ["14.60646587982750738374801555825616578351", "18.10787572106203407755033055094487868193"]}, "+-00": {"1l": ["0.260893010148922390223321824796726739059", "0.1830127045870379208371697216848111248062"], "2l_CF": ["-9.861443261525824237864513894598465251465", "-4.841083907660889727289286938277148352389"], "2l_CA": ["10.70787035424761757418571373746646063159", "7.574967019189343509726929630951527272674"]}, "+-0-": {"1l": ["-1.073500177579885468399972713864554553676", "0.03298202346998535046626431632466295226398"], "2l_CF": ["21.52980094130954018601405933490833708625", "8.984424840955885671462458043003067108846"], "2l_CA": ["-27.02203468384174531829723911052922176879", "-9.978544960182767508860596270533736476166"]}, "+--+": {"1l": ["0.003616059034259715229329077084696664476873", "-0.1607547028101846045716648494189833050831"], "2l_CF": ["4.51201024441157410911237719400277829699", "2.241249075053839415947326276361735453588"], "2l_CA": ["-3.677903749202416799677316441760298464156", "-4.486983780607348663429555534272452584465"]}, "+--0": {"1l": ["-0.02914708770572611059782187773571586766902", "0.6555570724065272478332538167137002370702"], "2l_CF": ["-18.08105257628814156373071964540526591648", "-9.020253320149277289936109610850485811136"], "2l_CA": ["14.60646587982750738374801555825587267674", "18.10787572106203407755033055094507403866"]}, "+---": {"1l": ["0.1054554181666774022515667857246675651052", "-2.875566771676820225122355716623914986444"], "2l_CF": ["78.99100983959050077279623683590239696293", "39.91044339039799544711932501190765374064"], "2l_CA": ["-64.22962722662323971247159430370241113659", "-79.4564955216096316625837122324076182635"]}, "-+++": {"1l": ["0.1054554181666774022515667857246675651052", "-2.875566771676820225122355716623914986444"], "2l_CF": ["78.99100983959050077279623683590239696293", "39.91044339039799544711932501190765374064"], "2l_CA": ["-64.22962722662323971247159430370241113659", "-79.4564955216096316625837122324076182635"]}, "-++0": {"1l": ["0.02914708770572611059782187773571586766902", "-0.6555570724065272478332538167137002370702"], "2l_CF": ["18.08105257628814156373071964540526591648", "9.020253320149277289936109610850485811136"], "2l_CA": ["-14.60646587982750738374801555825587267674", "-18.10787572106203407755033055094507403866"]}, "-++-": {"1l": ["0.003616059034259715229329077084696664476873", "-0.1607547028101846045716648494189833050831"], "2l_CF": ["4.51201024441157410911237719400277829699", "2.241249075053839415947326276361735453588"], "2l_CA": ["-3.677903749202416799677316441760298464156", "-4.486983780607348663429555534272452584465"]}, "-+0+": {"1l": ["1.073500177579885468399972713864554553676", "-0.03298202346998535046626431632466295226398"], "2l_CF": ["-21.52980094130954018601405933490833708625", "-8.984424840955885671462458043003067108852"], "2l_CA": ["27.02203468384174531829723911052922176879", "9.978544960182767508860596270533736476166"]}, "-+00": {"1l": ["0.260893010148922390223321824796726739059", "0.1830127045870379208371697216848111248062"], "2l_CF": ["-9.861443261525824237864513894598465251465", "-4.841083907660889727289286938277148352389"], "2l_CA": ["10.70787035424761757418571373746646063159", "7.574967019189343509726929630951527272674"]}, "-+0-": {"1l": ["0.0291470877057261105978218777357161004541", "-0.6555570724065272478332538167137003642556"], "2l_CF": ["18.08105257628814156373071964540513328971", "9.020253320149277289936109610850713727319"], "2l_CA": ["-14.60646587982750738374801555825616578351", "-18.10787572106203407755033055094487868193"]}, "-+-+": {"1l": ["4.959647412771956538481912465067796502633", "-3.360976605871498022621832033943955005499"], "2l_CF": ["-7.435673380221857445334428973042959403619", "11.46424364622240979500958714425427301305"], "2l_CA": ["45.33030936443911700424180402658922953286", "-52.1034042800721660514338205882227137665"]}, "-+-0": {"1l": ["1.073500177579885468399972713864554786462", "-0.03298202346998535046626431632466307944943"], "2l_CF": ["-21.52980094130954018601405933490846971301", "-8.984424840955885671462458043002839192663"], "2l_CA": ["27.02203468384174531829723911052892866202", "9.978544960182767508860596270533931832895"]}, "-+--": {"1l": ["0.1054554181666774022515667857246675651052", "-2.875566771676820225122355716623914986444"], "2l_CF": ["78.99100983959050077279623683590239696292", "39.91044339039799544711932501190765374064"], "2l_CA": ["-64.22962722662323971247159430370241113659", "-79.45649552160963166258371223240761826351"]}, "--++": {"1l": ["0.7314678302251152739525810610839256000132", "6.941288491064260132148025508266728368543"], "2l_CF": ["-53.86534658295243844722728619047531388891", "14.74344508395587127953286221824811557044"], "2l_CA": ["86.07184224374573424928992146250261404292", "59.16652727277469566733284455674046149608"]}, "--+0": {"1l": ["0.4756944727198240895421690268131251789523", "0.9285755471085867413959529164727939892072"], "2l_CF": ["-17.09833698735829872325952031334139725236", "6.927408470313980510659347709898345929266"], "2l_CA": ["23.99264983385231060349455057706502490453", "6.350980271138542044827081613395945524942"]}, "--+-": {"1l": ["0.1453900240258485214809310985768036309352", "0.241221608326484160663442423249469437019"], "2l_CF": ["-3.908623295975782113913595346223051522849", "2.696504843005263856408774111900532776436"], "2l_CA": ["6.188995305344801005686950287231486126392", "0.6105268547419477098776274913162287599971"]}, "--0+": {"1l": ["-0.475694472719824089542169026813124886864", "-0.9285755471085867413959529164727941719907"], "2l_CF": ["17.09833698735829872325952031334137696966", "-6.927408470313980510659347709898043192328"], "2l_CA": ["-23.99264983385231060349455057706520168202", "-6.350980271138542044827081613395785939067"]}, "--00": {"1l": ["-0.3407622218672646286820504505009972085908", "-6.416589464593646692408766001431580342241"], "2l_CF": ["13.1863758813230734952095374347855333893", "5.859381522828303415397718402115109541491"], "2l_CA": ["-36.38902382523129872731205117413516536224", "-58.34034298199381062297721536492322575778"]}, "--0-": {"1l": ["0.7928241211997068159036150446885436361438", "1.547625911847644568993254860787990764985"], "2l_CF": ["-20.1862419218521185888243519714168010327", "12.98644557013176543921860434104040462985"], "2l_CA": ["34.12243634027594391551919014189609814118", "6.787233322804590876960072858268169216993"]}, "---+": {"1l": ["0.1453900240258485214809310985768036309352", "0.2412216083264841606634424232494694370191"], "2l_CF": ["-3.908623295975782113913595346223051522845", "2.696504843005263856408774111900532776436"], "2l_CA": ["6.188995305344801005686950287231486126394", "0.6105268547419477098776274913162287599946"]}, "---0": {"1l": ["-0.7928241211997068159036150446885439282322", "-1.547625911847644568993254860787990582202"], "2l_CF": ["20.18624192185211858882435197141682131539", "-12.98644557013176543921860434104070736678"], "2l_CA": ["-34.12243634027594391551919014189592136369", "-6.787233322804590876960072858268328802859"]}, "----": {"1l": ["5.587410639514209094312725169677569660464", "19.28135691962294481152229307851868952646"], "2l_CF": ["-161.3385186074282238747130440204647968721", "49.05127210282818316034510837623908992966"], "2l_CA": ["271.5572389778558303977975326685581594676", "156.1218504037791135157755914069175541932"]}}, "sec": 98.5}

==> anc/paper2/zz/points_wide/zzw_b1o4_j3_p45.json <==
{"beta": "1/4", "j": 3, "sin2theta": "0.0316227766016837933199889354443271853371955514", "delta": "0.00850048249205098953240017408063042120953097221", "dps": 45, "x": "0.6", "s": "4.26666666666666666666666666666666666666666667", "t": "-0.608500482492050989532400174080630421209530972", "pT2": "0.00210818510677891955466592902962181235581303681", "G": ["-2.35554747916790840075780179678745679564741761", "1.5707963267948966192313216916397514420985847"], "li22_max_rate": 0.9992338394857588, "li22_bad_order": 0, "M": {"++++": {"1l": ["5.80885052531244238794570755979530793643845203", "25.1231345214063141660712561234131628212062923"], "2l_CF": ["-306.892278004177098302150804616405161887187572", "-1.69210784537221647198899296837994903075664893"], "2l_CA": ["401.044328590979839606459132959293459106768347", "292.975050975549686167469771270553536257630908"]}, "+++0": {"1l": ["0.474306017504814316938172819446757405385590722", "1.43113068316578542927242068211569665401561512"], "2l_CF": ["-24.364113813888528311349389110373686571114565", "3.94160754046477302137317775988675453246789374"], "2l_CA": ["31.2500402205726523069205064447384175341331241", "15.7738709279483005882076150057358801381690363"]}, "+++-": {"1l": ["0.0472555874886457955660562602656290910294170443", "0.128459901955585295321594908007395967659199087"], "2l_CF": ["-2.52283994172712621459573559117465356894425143", "0.491359119128145397552340321999357525471230884"], "2l_CA": ["3.10088241133289410026166927773749358981732334", "1.35226195925514135152556499908168317326331905"]}, "++0+": {"1l": ["-0.474306017504814316938172819446757405411308783", "-1.43113068316578542927242068211569665401481581"], "2l_CF": ["24.3641138138885283113493891103736865727943603", "-3.94160754046477302137317775988675450472909721"], "2l_CA": ["-31.2500402205726523069205064447384175801204206", "-15.7738709279483005882076150057358801581049911"]}, "++00": {"1l": ["-0.110305668664810954504222752745389692101401658", "-6.16139480546536630402753726314836758441739537"], "2l_CF": ["9.98309707520319171068852614970782287955012386", "10.2187137781224111187183094826507796986804983"], "2l_CA": ["-29.3757926795950417710952382509432464011795121", "-59.5708202513182781005760126429952676945280134"]}, "++0-": {"1l": ["0.284583610502888590162903691668054443290531687", "0.858678409899471257563452409269417992432967573"], "2l_CF": ["-18.6170858898764075153452139729842919200609398", "0.741578505930746891045570444196851343412595845"], "2l_CA": ["21.351299213540971449017786759274585906627857", "11.6217407480280712077363508188468430534644784"]}, "++-+": {"1l": ["0.0472555874886457955660562602656290910294170445", "0.128459901955585295321594908007395967659199085"], "2l_CF": ["-2.52283994172712621459573559117465356894425146", "0.491359119128145397552340321999357525471230847"], "2l_CA": ["3.10088241133289410026166927773749358981732337", "1.35226195925514135152556499908168317326331908"]}, "++-0": {"1l": ["-0.284583610502888590162903691668054443264813625", "-0.858678409899471257563452409269417992433766868"], "2l_CF": ["18.6170858898764075153452139729842919183811431", "-0.741578505930746891045570444196851371151391629"], "2l_CA": ["-21.3512992135409714490177867592745858606405606", "-11.6217407480280712077363508188468430335285241"]}, "++--": {"1l": ["0.811186189112479259660454721526310857110324417", "9.04432842770627309978565220442873861562793906"], "2l_CF": ["-107.252051259776748843797806814871383347827603", "-3.52808788767447174595168864556771495282834781"], "2l_CA": ["133.42793477565635694327167897385652188929313", "108.835137283384494527435419643645945655740162"]}, "+-++": {"1l": ["0.0339518361227078866240402450304948525771129508", "-2.92264394141904523861477111416072466704414524"], "2l_CF": ["103.01627657003876380599964201890085159411756", "75.2284205295524036452492164408864848026933306"], "2l_CA": ["-77.9799712272315257803645346591611977845223897", "-108.576710020528802924117783153455561569026254"]}, "+-+0": {"1l": ["-0.623652791458389651125717950855056694026759142", "0.00596185377995956499686409936201646631633554069"], "2l_CF": ["15.355771890549423042807264524748741008634348", "10.1463122398888240120224623958176124336386087"], "2l_CA": ["-17.2803924587107180901899384160008308383859322", "-9.98763614335930512838474771072706944973310577"]}, "+-+-": {"1l": ["5.20907074701032447604426876909154458668561116", "-3.34690239242623101513497986165509980666242719"], "2l_CF": ["-11.1297690579720493136503983655787631612730873", "9.85139868466036202671374118207658233795108535"], "2l_CA": ["51.052507458806611813292761735083018045425471", "-50.1885774959871609135827556778885793584492213"]}, "+-0+": {"1l": ["-0.00516949380616066540499397530228902208662062162", "0.378071676258559626877415647026868394884266115"], "2l_CF": ["-13.3481135062602407929484209185377529108986217", "-9.6909158838815100622535019073513852550729636"], "2l_CA": ["10.0874449342949926409555283724726537203550146", "14.032609172330736310340148618771958015523353"]}, "+-00": {"1l": ["0.0836981659329351366201907222751212146401567006", "0.0591871187161052361548052188121263150444327032"], "2l_CF": ["-3.85947990478774225793336322889085538587381268", "-2.81590394639320421902000191163371627454041961"], "2l_CA": ["3.79639470109779732784082980329793140376454518", "3.46035050006588956847571959746723415957657059"]}, "+-0-": {"1l": ["-0.623652791458389651125717950855056694044335436", "0.00596185377995956499686409936201646631633553213"], "2l_CF": ["15.3557718905494230428072645247487409719631658", "10.1463122398888240120224623958176124788728334"], "2l_CA": ["-17.2803924587107180901899384160008308780942979", "-9.98763614335930512838474771072706948931305241"]}, "+--+": {"1l": ["0.000353861501463939329233691738454349760153166081", "-0.0507358443785451354559900616918173189985799929"], "2l_CF": ["1.80153008624577871237398119391623253855489108", "1.30543131151502405398544076817500152813354404"], "2l_CA": ["-1.36434061767947455542699666072116191111339906", "-1.89167480511279301356998610627948337088411677"]}, "+--0": {"1l": ["-0.00516949380616066540499397530228902210419691673", "0.378071676258559626877415647026868394884266115"], "2l_CF": ["-13.3481135062602407929484209185377529475698038", "-9.69091588388151006225350190735138520983873879"], "2l_CA": ["10.0874449342949926409555283724726536806466487", "14.0326091723307363103401486187719579759434063"]}, "+---": {"1l": ["0.0339518361227078866240402450304948525771129508", "-2.92264394141904523861477111416072466704414523"], "2l_CF": ["103.01627657003876380599964201890085159411756", "75.2284205295524036452492164408864848026933305"], "2l_CA": ["-77.9799712272315257803645346591611977845223896", "-108.576710020528802924117783153455561569026254"]}, "-+++": {"1l": ["0.033951836122707886624040245030494852577112951", "-2.92264394141904523861477111416072466704414523"], "2l_CF": ["103.01627657003876380599964201890085159411756", "75.2284205295524036452492164408864848026933305"], "2l_CA": ["-77.9799712272315257803645346591611977845223896", "-108.576710020528802924117783153455561569026254"]}, "-++0": {"1l": ["0.00516949380616066540499397530228902210419691675", "-0.378071676258559626877415647026868394884266115"], "2l_CF": ["13.3481135062602407929484209185377529475698038", "9.69091588388151006225350190735138520983873878"], "2l_CA": ["-10.0874449342949926409555283724726536806466487", "-14.0326091723307363103401486187719579759434063"]}, "-++-": {"1l": ["0.000353861501463939329233691738454349760153166083", "-0.0507358443785451354559900616918173189985799929"], "2l_CF": ["1.80153008624577871237398119391623253855489108", "1.30543131151502405398544076817500152813354404"], "2l_CA": ["-1.36434061767947455542699666072116191111339906", "-1.89167480511279301356998610627948337088411677"]}, "-+0+": {"1l": ["0.623652791458389651125717950855056694044335437", "-0.00596185377995956499686409936201646631633553213"], "2l_CF": ["-15.3557718905494230428072645247487409719631658", "-10.1463122398888240120224623958176124788728334"], "2l_CA": ["17.280392458710718090189938416000830878094298", "9.98763614335930512838474771072706948931305259"]}, "-+00": {"1l": ["0.0836981659329351366201907222751212146401567006", "0.0591871187161052361548052188121263150444327032"], "2l_CF": ["-3.8594799047877422579333632288908553858738127", "-2.81590394639320421902000191163371627454041959"], "2l_CA": ["3.79639470109779732784082980329793140376454517", "3.46035050006588956847571959746723415957657059"]}, "-+0-": {"1l": ["0.00516949380616066540499397530228902208662062164", "-0.378071676258559626877415647026868394884266115"], "2l_CF": ["13.3481135062602407929484209185377529108986217", "9.6909158838815100622535019073513852550729636"], "2l_CA": ["-10.0874449342949926409555283724726537203550146", "-14.032609172330736310340148618771958015523353"]}, "-+-+": {"1l": ["5.20907074701032447604426876909154458668561116", "-3.34690239242623101513497986165509980666242719"], "2l_CF": ["-11.1297690579720493136503983655787631612730873", "9.85139868466036202671374118207658233795108544"], "2l_CA": ["51.052507458806611813292761735083018045425471", "-50.1885774959871609135827556778885793584492213"]}, "-+-0": {"1l": ["0.623652791458389651125717950855056694026759142", "-0.00596185377995956499686409936201646631633554069"], "2l_CF": ["-15.3557718905494230428072645247487410086343479", "-10.1463122398888240120224623958176124336386087"], "2l_CA": ["17.2803924587107180901899384160008308383859322", "9.98763614335930512838474771072706944973310577"]}, "-+--": {"1l": ["0.033951836122707886624040245030494852577112951", "-2.92264394141904523861477111416072466704414524"], "2l_CF": ["103.01627657003876380599964201890085159411756", "75.2284205295524036452492164408864848026933306"], "2l_CA": ["-77.9799712272315257803645346591611977845223896", "-108.576710020528802924117783153455561569026254"]}, "--++": {"1l": ["0.811186189112479259660454721526310857110324416", "9.04432842770627309978565220442873861562793906"], "2l_CF": ["-107.252051259776748843797806814871383347827603", "-3.52808788767447174595168864556771495282834784"], "2l_CA": ["133.42793477565635694327167897385652188929313", "108.835137283384494527435419643645945655740162"]}, "--+0": {"1l": ["0.284583610502888590162903691668054443264813625", "0.858678409899471257563452409269417992433766868"], "2l_CF": ["-18.6170858898764075153452139729842919183811431", "0.741578505930746891045570444196851371151391628"], "2l_CA": ["21.3512992135409714490177867592745858606405606", "11.6217407480280712077363508188468430335285241"]}, "--+-": {"1l": ["0.0472555874886457955660562602656290910294170444", "0.128459901955585295321594908007395967659199085"], "2l_CF": ["-2.52283994172712621459573559117465356894425146", "0.491359119128145397552340321999357525471230847"], "2l_CA": ["3.10088241133289410026166927773749358981732338", "1.35226195925514135152556499908168317326331908"]}, "--0+": {"1l": ["-0.284583610502888590162903691668054443290531687", "-0.858678409899471257563452409269417992432967573"], "2l_CF": ["18.6170858898764075153452139729842919200609398", "-0.741578505930746891045570444196851343412595844"], "2l_CA": ["-21.351299213540971449017786759274585906627857", "-11.6217407480280712077363508188468430534644784"]}, "--00": {"1l": ["-0.110305668664810954504222752745389692101401658", "-6.16139480546536630402753726314836758441739537"], "2l_CF": ["9.98309707520319171068852614970782287955012383", "10.2187137781224111187183094826507796986804983"], "2l_CA": ["-29.3757926795950417710952382509432464011795121", "-59.5708202513182781005760126429952676945280134"]}, "--0-": {"1l": ["0.474306017504814316938172819446757405411308783", "1.43113068316578542927242068211569665401481581"], "2l_CF": ["-24.3641138138885283113493891103736865727943603", "3.9416075404647730213731777598867545047290972"], "2l_CA": ["31.2500402205726523069205064447384175801204205", "15.7738709279483005882076150057358801581049909"]}, "---+": {"1l": ["0.0472555874886457955660562602656290910294170445", "0.128459901955585295321594908007395967659199087"], "2l_CF": ["-2.52283994172712621459573559117465356894425143", "0.491359119128145397552340321999357525471230884"], "2l_CA": ["3.10088241133289410026166927773749358981732339", "1.35226195925514135152556499908168317326331907"]}, "---0": {"1l": ["-0.474306017504814316938172819446757405385590722", "-1.43113068316578542927242068211569665401561512"], "2l_CF": ["24.364113813888528311349389110373686571114565", "-3.94160754046477302137317775988675453246789375"], "2l_CA": ["-31.2500402205726523069205064447384175341331241", "-15.7738709279483005882076150057358801381690363"]}, "----": {"1l": ["5.80885052531244238794570755979530793643845203", "25.1231345214063141660712561234131628212062923"], "2l_CF": ["-306.892278004177098302150804616405161887187572", "-1.69210784537221647198899296837994903075664893"], "2l_CA": ["401.044328590979839606459132959293459106768347", "292.975050975549686167469771270553536257630908"]}}, "sec": 152.1}

==> anc/paper2/zz/points_wide/zzw_b1o4_j4_p45.json <==
{"beta": "1/4", "j": 4, "sin2theta": "0.01", "delta": "0.00267336687646935747494409546602346390499916605", "dps": 45, "x": "0.6", "s": "4.26666666666666666666666666666666666666666667", "t": "-0.602673366876469357474944095466023463904999166", "pT2": "0.000666666666666666666666666666666666666666666743", "G": ["-2.93119375241641982176229966045854784754769294", "1.5707963267948966192313216916397514420985847"], "li22_max_rate": 0.9997592861709943, "li22_bad_order": 0, "M": {"++++": {"1l": ["5.88085908727173671016755603453430066928543493", "30.8937975063254506802739936995917198334732033"], "2l_CF": ["-494.04508437638406564812283278394467277499407", "-115.796446608737733448494281880708703945074301"], "2l_CA": ["548.974833915946633843099581507212085944390131", "481.874005320019302659492295555244346521261365"]}, "+++0": {"1l": ["0.271852003650906035040852940586208420155680063", "1.11929912556662162400906491542764963192831048"], "2l_CF": ["-23.2994005486662416926284920836602261098268709", "-2.94396338519940175576808363308722791924433769"], "2l_CA": ["25.3536968662092080828795723652120546132374548", "18.4093204382393906587116082435065216950278866"]}, "+++-": {"1l": ["0.0150738638254951451900504105482023002193445456", "0.0574321782480502836562177329960941285830158463"], "2l_CF": ["-1.33093288861153430133553674963247868584353512", "-0.135453443488753300250565532393444871341074215"], "2l_CA": ["1.40475431131500724062973295941562499346447968", "0.946969018331467156219652230101602460212561094"]}, "++0+": {"1l": ["-0.27185200365090603504085294058620841930623198", "-1.11929912556662162400906491542764963203474943"], "2l_CF": ["23.2994005486662416926284920836602253130250341", "2.94396338519940175576808363308722707138764777"], "2l_CA": ["-25.3536968662092080828795723652120553475831735", "-18.4093204382393906587116082435065218459297341"]}, "++00": {"1l": ["-0.0351411192460667484754071045919317453788492329", "-6.00979262887223367940525247673721382901166708"], "2l_CF": ["7.42552604014466412308482617214673971483265801", "11.4076725917737957621675908417854434415333211"], "2l_CA": ["-25.6983112786567460004393962260377619559250262", "-58.6358324531319351457704218618702298020766315"]}, "++0-": {"1l": ["0.163111202190543621024511764351725053415511906", "0.671579475339972974405438949256589779730772471"], "2l_CF": ["-16.8734780053274254141324547564805447184793072", "-3.55219277089627128860352389184501799913551647"], "2l_CA": ["17.002049257342141824653891508257348142084399", "12.8535556396828790770390106008414530153878677"]}, "++-+": {"1l": ["0.0150738638254951451900504105482023002193445458", "0.0574321782480502836562177329960941285830158458"], "2l_CF": ["-1.33093288861153430133553674963247868584353503", "-0.135453443488753300250565532393444871341074194"], "2l_CA": ["1.40475431131500724062973295941562499346447964", "0.946969018331467156219652230101602460212561041"]}, "++-0": {"1l": ["-0.163111202190543621024511764351725054264959988", "-0.671579475339972974405438949256589779624333527"], "2l_CF": ["16.8734780053274254141324547564805455152811454", "3.5521927708962712886035238918450188469922039"], "2l_CA": ["-17.0020492573421418246538915082573474077386806", "-12.8535556396828790770390106008414528644860181"]}, "++--": {"1l": ["0.837109271417825215660320172432348240679756891", "11.1217671022771622448986377318530191399904533"], "2l_CF": ["-175.086615866031604495996936903450932440725426", "-44.7333197941959089778340109436869310142661177"], "2l_CA": ["186.99144547308758413916427601608368675307214", "177.065577559481579338240295844898658906471394"]}, "+-++": {"1l": ["0.0107979075999697526806935492339074403872860175", "-2.93803822343076113827824650638023313867305527"], "2l_CF": ["125.418678719660723002298634043855682601816852", "118.159462576090195443672930834716169202118524"], "2l_CA": ["-89.7477734409688867457510816121871159200931601", "-140.649974433144492402547714438560654669768486"]}, "+-+0": {"1l": ["-0.354277784335524652871519056717241485708136568", "0.00106590708579960469561111426995693717967222291"], "2l_CF": ["10.2950129316638121438439845750474352258831213", "9.07707396321714520712735566170404327811913297"], "2l_CA": ["-10.6305867778965880021979365871625693835205088", "-8.2236582636980615261571421567911314314188645"]}, "+-+-": {"1l": ["5.28864196671777177336617049960592748588150059", "-3.34094442287193135062914910023559790154431182"], "2l_CF": ["-12.5720369814042254291008075045519249841172826", "8.83386660009765960224412642952471442677398842"], "2l_CA": ["53.0302450854998308756639951716117465803354834", "-49.1086343970540666993428385034034904683158829"]}, "+-0+": {"1l": ["-0.00091871270004437229819401638110238361723979004", "0.214301874055379759428026843691194605112563923"], "2l_CF": ["-9.15331214004724486903666940983875187236683472", "-8.5941888797275662340439519362254540597352499"], "2l_CA": ["6.54700454128270475784329367765397990773740503", "10.2484330130133008404451246505663484966191963"]}, "+-00": {"1l": ["0.0265892067950159634566933819633419912487890566", "0.0188518255146108355363239979845592947915176746"], "2l_CF": ["-1.45028457501425076758778211188644616046914799", "-1.37631723164757239235885437696101098182155547"], "2l_CA": ["1.31950697896992566875816721101476367946137063", "1.46487228540019288691172897511990214960680381"]}, "+-0-": {"1l": ["-0.354277784335524652871519056717241484887990576", "0.00106590708579960469561111426995693717967224298"], "2l_CF": ["10.2950129316638121438439845750474333413876682", "9.07707396321714520712735566170404289201149822"], "2l_CA": ["-10.6305867778965880021979365871625701234922284", "-8.22365826369806152615714215679113175317522613"]}, "+--+": {"1l": ["0.0000351590734765546874766767923533497292408577243", "-0.016037643526480980880744272490440211464393045"], "2l_CF": ["0.686618069925884134654742440612908719146025592", "0.643978553753590938931109958611074290056520292"], "2l_CA": ["-0.491308888913765324197816914368750466844967616", "-0.76872473439292528382771404930960104868359559"]}, "+--0": {"1l": ["-0.000918712700044372298194016381102382797093798678", "0.214301874055379759428026843691194605112563922"], "2l_CF": ["-9.15331214004724486903666940983875375686228726", "-8.59418887972756623404395193622545444584288485"], "2l_CA": ["6.54700454128270475784329367765397916776568521", "10.2484330130133008404451246505663481748628339"]}, "+---": {"1l": ["0.0107979075999697526806935492339074403872860175", "-2.93803822343076113827824650638023313867305526"], "2l_CF": ["125.418678719660723002298634043855682601816852", "118.159462576090195443672930834716169202118524"], "2l_CA": ["-89.7477734409688867457510816121871159200931598", "-140.649974433144492402547714438560654669768486"]}, "-+++": {"1l": ["0.0107979075999697526806935492339074403872860176", "-2.93803822343076113827824650638023313867305526"], "2l_CF": ["125.418678719660723002298634043855682601816852", "118.159462576090195443672930834716169202118524"], "2l_CA": ["-89.7477734409688867457510816121871159200931598", "-140.649974433144492402547714438560654669768486"]}, "-++0": {"1l": ["0.000918712700044372298194016381102382797093798688", "-0.214301874055379759428026843691194605112563922"], "2l_CF": ["9.15331214004724486903666940983875375686228726", "8.59418887972756623404395193622545444584288486"], "2l_CA": ["-6.54700454128270475784329367765397916776568521", "-10.2484330130133008404451246505663481748628339"]}, "-++-": {"1l": ["0.000035159073476554687476676792353349729240857725", "-0.016037643526480980880744272490440211464393045"], "2l_CF": ["0.686618069925884134654742440612908719146025592", "0.643978553753590938931109958611074290056520292"], "2l_CA": ["-0.491308888913765324197816914368750466844967616", "-0.76872473439292528382771404930960104868359559"]}, "-+0+": {"1l": ["0.354277784335524652871519056717241484887990576", "-0.00106590708579960469561111426995693717967224298"], "2l_CF": ["-10.2950129316638121438439845750474333413876682", "-9.07707396321714520712735566170404289201149786"], "2l_CA": ["10.6305867778965880021979365871625701234922287", "8.22365826369806152615714215679113175317522649"]}, "-+00": {"1l": ["0.0265892067950159634566933819633419912487890567", "0.0188518255146108355363239979845592947915176746"], "2l_CF": ["-1.45028457501425076758778211188644616046914797", "-1.37631723164757239235885437696101098182155541"], "2l_CA": ["1.31950697896992566875816721101476367946137063", "1.46487228540019288691172897511990214960680381"]}, "-+0-": {"1l": ["0.000918712700044372298194016381102383617239790052", "-0.214301874055379759428026843691194605112563923"], "2l_CF": ["9.15331214004724486903666940983875187236683472", "8.5941888797275662340439519362254540597352499"], "2l_CA": ["-6.54700454128270475784329367765397990773740504", "-10.2484330130133008404451246505663484966191963"]}, "-+-+": {"1l": ["5.28864196671777177336617049960592748588150059", "-3.34094442287193135062914910023559790154431182"], "2l_CF": ["-12.5720369814042254291008075045519249841172827", "8.83386660009765960224412642952471442677398842"], "2l_CA": ["53.0302450854998308756639951716117465803354835", "-49.1086343970540666993428385034034904683158829"]}, "-+-0": {"1l": ["0.354277784335524652871519056717241485708136568", "-0.00106590708579960469561111426995693717967222291"], "2l_CF": ["-10.2950129316638121438439845750474352258831213", "-9.07707396321714520712735566170404327811913297"], "2l_CA": ["10.6305867778965880021979365871625693835205088", "8.2236582636980615261571421567911314314188645"]}, "-+--": {"1l": ["0.0107979075999697526806935492339074403872860176", "-2.93803822343076113827824650638023313867305527"], "2l_CF": ["125.418678719660723002298634043855682601816852", "118.159462576090195443672930834716169202118524"], "2l_CA": ["-89.7477734409688867457510816121871159200931601", "-140.649974433144492402547714438560654669768486"]}, "--++": {"1l": ["0.83710927141782521566032017243234824067975689", "11.1217671022771622448986377318530191399904533"], "2l_CF": ["-175.086615866031604495996936903450932440725426", "-44.7333197941959089778340109436869310142661177"], "2l_CA": ["186.99144547308758413916427601608368675307214", "177.065577559481579338240295844898658906471394"]}, "--+0": {"1l": ["0.163111202190543621024511764351725054264959988", "0.671579475339972974405438949256589779624333527"], "2l_CF": ["-16.8734780053274254141324547564805455152811454", "-3.5521927708962712886035238918450188469922039"], "2l_CA": ["17.0020492573421418246538915082573474077386806", "12.8535556396828790770390106008414528644860181"]}, "--+-": {"1l": ["0.0150738638254951451900504105482023002193445457", "0.0574321782480502836562177329960941285830158458"], "2l_CF": ["-1.33093288861153430133553674963247868584353503", "-0.135453443488753300250565532393444871341074194"], "2l_CA": ["1.40475431131500724062973295941562499346447965", "0.946969018331467156219652230101602460212561041"]}, "--0+": {"1l": ["-0.163111202190543621024511764351725053415511906", "-0.671579475339972974405438949256589779730772471"], "2l_CF": ["16.8734780053274254141324547564805447184793072", "3.55219277089627128860352389184501799913551575"], "2l_CA": ["-17.0020492573421418246538915082573481420843994", "-12.8535556396828790770390106008414530153878677"]}, "--00": {"1l": ["-0.0351411192460667484754071045919317453788492329", "-6.00979262887223367940525247673721382901166708"], "2l_CF": ["7.42552604014466412308482617214673971483265803", "11.4076725917737957621675908417854434415333211"], "2l_CA": ["-25.6983112786567460004393962260377619559250262", "-58.6358324531319351457704218618702298020766316"]}, "--0-": {"1l": ["0.27185200365090603504085294058620841930623198", "1.11929912556662162400906491542764963203474943"], "2l_CF": ["-23.2994005486662416926284920836602253130250341", "-2.94396338519940175576808363308722707138764741"], "2l_CA": ["25.3536968662092080828795723652120553475831735", "18.4093204382393906587116082435065218459297338"]}, "---+": {"1l": ["0.0150738638254951451900504105482023002193445458", "0.0574321782480502836562177329960941285830158463"], "2l_CF": ["-1.33093288861153430133553674963247868584353509", "-0.135453443488753300250565532393444871341074238"], "2l_CA": ["1.40475431131500724062973295941562499346447965", "0.946969018331467156219652230101602460212561094"]}, "---0": {"1l": ["-0.271852003650906035040852940586208420155680063", "-1.11929912556662162400906491542764963192831048"], "2l_CF": ["23.2994005486662416926284920836602261098268709", "2.94396338519940175576808363308722791924433769"], "2l_CA": ["-25.3536968662092080828795723652120546132374548", "-18.4093204382393906587116082435065216950278866"]}, "----": {"1l": ["5.88085908727173671016755603453430066928543493", "30.8937975063254506802739936995917198334732033"], "2l_CF": ["-494.04508437638406564812283278394467277499407", "-115.796446608737733448494281880708703945074301"], "2l_CA": ["548.974833915946633843099581507212085944390131", "481.874005320019302659492295555244346521261365"]}}, "sec": 118.4}

==> anc/paper2/zz/points_wide/zzw_b1o4_j5_p50.json <==
{"beta": "1/4", "j": 5, "sin2theta": "0.0031622776601683793319988935444327185337195551393252", "delta": "0.00084394176555874383099306019107637112470368925564873", "dps": 50, "x": "0.6", "s": "4.2666666666666666666666666666666666666666666666667", "t": "-0.60084394176555874383099306019107637112470368925565", "pT2": "0.00021081851067789195546659290296218123558130367595621", "G": ["-3.5068400256649312427667975241296388994479683697936", "1.5707963267948966192313216916397514420985846996876"], "li22_max_rate": 0.9999240341881681, "li22_bad_order": 0, "M": {"++++": {"1l": ["5.9038323742515526368414918476948111490311988445782", "36.602023905169210706082727665648499004715041421576"], "2l_CF": ["-721.74702058376392281231895373506664940457251398612", "-306.65935915182783301490735176290974421767714473259"], "2l_CA": ["716.0249859294034425806250917371999356745654868886", "728.12784962631740677851724533812120174748596135301"]}, "+++0": {"1l": ["0.1537899098307387313466821233659546503850642765372", "0.80495880105681847773340656707425574549379425557463"], "2l_CF": ["-19.749986851296761541497857249005404803763407654525", "-6.7969954865331673359467946410611444112296716240329"], "2l_CA": ["19.22051712304489319607039117134968589901743944451", "17.433812452509799042085674327681612780611662141625"]}, "+++-": {"1l": ["0.0047798854790777910929279858499128520804874501445317", "0.023508538288905546963878639406723400487893851515008"], "2l_CF": ["-0.62874487858460754751515206524724783868847085211682", "-0.20452055415394092100902240939564307116945026842272"], "2l_CA": ["0.5979086288829351029989515147480547272236783311213", "0.5175313269890175724181415598116525178443236012975"]}, "++0+": {"1l": ["-0.15378990983073873134668212336595465038450260483977", "-0.80495880105681847773340656707425574549376127751782"], "2l_CF": ["19.74998685129676154149785724900540480304673651593", "6.7969954865331673359467946410611444111881701030013"], "2l_CA": ["-19.220517123044893196070391171349685897961761025337", "-17.433812452509799042085674327681612780847811393257"]}, "++00": {"1l": ["-0.011138688919840303785245071087532202028747504829402", "-5.9389098471496110705316894304604923893032780120546"], "2l_CF": ["5.9548897104068521722664834751852808031365218075642", "11.506070673060629465747818452730697742878884839885"], "2l_CA": ["-23.988573664975749177181739226175452615010914590111", "-57.722230973088447488247842215205511050083225851049"]}, "++0-": {"1l": ["0.092273945898443238808009274019572790231171383435553", "0.48297528063409108664004394024455344729632062602754"], "2l_CF": ["-13.832700247423496470711629520513580341767606525892", "-5.7002206615836194965102344751381312623580244937987"], "2l_CA": ["12.717277967055862519465783607872571370901137868622", "11.871524008776680772969485784730775392608603950036"]}, "++-+": {"1l": ["0.0047798854790777910929279858499128520804874501445255", "0.023508538288905546963878639406723400487893851514917"], "2l_CF": ["-0.6287448785846075475151520652472478386884708521106", "-0.20452055415394092100902240939564307116945026841647"], "2l_CA": ["0.59790862888293510299895151474805472722367833111723", "0.51753132698901757241814155981165251784432360128953"]}, "++-0": {"1l": ["-0.092273945898443238808009274019572790231733055132986", "-0.48297528063409108664004394024455344729635360408288"], "2l_CF": ["13.832700247423496470711629520513580342484277664407", "5.7002206615836194965102344751381312623995260148663"], "2l_CA": ["-12.717277967055862519465783607872571371956816287843", "-11.871524008776680772969485784730775392372454698413"]}, "++--": {"1l": ["0.84537965473055894926293706517013201365119033578366", "13.176728605860915854189781959633459641697411667881"], "2l_CF": ["-257.25133401628888327358807307017998983273863415192", "-113.54141497772414263551259887962539932199161049134"], "2l_CA": ["247.25047702402938221336116523407528301083483906921", "265.82854841562218165531481672455762086395616227701"]}, "+-++": {"1l": ["0.0034207697782624265024386025206760141543177163241564", "-2.9429588263339247932999761585637535767287671331161"], "2l_CF": ["147.14405717082944114946830774471426686958739343522", "168.60932157564981380129092400885971791490627479117"], "2l_CA": ["-100.79139486943038144125957886586303408455836733809", "-176.11365347361933501484833730405949687934318110473"]}, "+-+0": {"1l": ["-0.19986145737949505289788631673246025471437181846297", "0.00018987491030725890611866638228682851093065221825709"], "2l_CF": ["6.6860396417973655198374859388290850544955720418021", "7.2957003427979613969081292237269210868203160813217"], "2l_CA": ["-6.441254931807830956713997281223276013250225873458", "-6.2123810105581479433445285832261104888606666308394"]}, "+-+-": {"1l": ["5.3138786929533684177879573051941034296918677139798", "-3.3389085030722932655900614183389373573875326038836"], "2l_CF": ["-13.112124683018591313060671332836281580410289520594", "8.3247230940137463251091459154852526541331430174299"], "2l_CA": ["53.700885404060300256183046623683935487889478692078", "-48.609342619149964663231956365539894609671665566805"]}, "+-0+": {"1l": ["-0.000163344253359966359751069157599106702893654211356", "0.12081375649831885473758270001545200134260888246695"], "2l_CF": ["-6.0416684853135801497507015923848145408614086149971", "-6.907159962616035983993840205144879090293792103709"], "2l_CA": ["4.1379156946836342489361443159056839335198144020789", "7.2228205930855249014239370889193731478042042195682"]}, "+-00": {"1l": ["0.008420457518209574604266304429058526160036149157327", "0.0059751179039503900039798345195384348669203799244853"], "2l_CF": ["-0.53076882892128943011359083385459895639068201172864", "-0.61452508487050149518239886037735516491632205931226"], "2l_CA": ["0.45374995725707774750095018741296344180816280212825", "0.59245949518834721747542815612528878015279438426656"]}, "+-0-": {"1l": ["-0.19986145737949505289788631673246025471387853597532", "0.00018987491030725890611866638228682851093065221819241"], "2l_CF": ["6.6860396417973655198374859388290850537129897965844", "7.2957003427979613969081292237269210866415121080498"], "2l_CA": ["-6.4412549318078309567139972812232760117846627597543", "-6.212381010558147943344528583226110489106522094064"]}, "+--+": {"1l": ["0.0000035088926996790346518842443620385361994308355733719", "-0.0050710108126962535137961205612016538072355627343091"], "2l_CF": ["0.25391420689419436674606441497137354638546829375366", "0.290098904197824799618129959972685778257809426154"], "2l_CA": ["-0.17389961633563221364791826463776273523283640091985", "-0.30361392820198079620925197082827475849704940284727"]}, "+--0": {"1l": ["-0.00016334425335996635975106915759910670240037172371082", "0.12081375649831885473758270001545200134260888246695"], "2l_CF": ["-6.0416684853135801497507015923848145416439908601851", "-6.9071599626160359839938402051448790904725960769681"], "2l_CA": ["4.1379156946836342489361443159056839349853775157947", "7.2228205930855249014239370889193731475583487563369"]}, "+---": {"1l": ["0.0034207697782624265024386025206760141543177163241561", "-2.9429588263339247932999761585637535767287671331161"], "2l_CF": ["147.14405717082944114946830774471426686958739343522", "168.60932157564981380129092400885971791490627479117"], "2l_CA": ["-100.79139486943038144125957886586303408455836733809", "-176.11365347361933501484833730405949687934318110473"]}, "-+++": {"1l": ["0.0034207697782624265024386025206760141543177163241501", "-2.9429588263339247932999761585637535767287671331161"], "2l_CF": ["147.14405717082944114946830774471426686958739343522", "168.60932157564981380129092400885971791490627479117"], "2l_CA": ["-100.79139486943038144125957886586303408455836733809", "-176.11365347361933501484833730405949687934318110473"]}, "-++0": {"1l": ["0.00016334425335996635975106915759910670240037172371057", "-0.12081375649831885473758270001545200134260888246695"], "2l_CF": ["6.0416684853135801497507015923848145416439908601851", "6.9071599626160359839938402051448790904725960769681"], "2l_CA": ["-4.1379156946836342489361443159056839349853775157947", "-7.222820593085524901423937088919373147558348756337"]}, "-++-": {"1l": ["0.0000035088926996790346518842443620385361994308355733619", "-0.0050710108126962535137961205612016538072355627343091"], "2l_CF": ["0.25391420689419436674606441497137354638546829375366", "0.290098904197824799618129959972685778257809426154"], "2l_CA": ["-0.17389961633563221364791826463776273523283640091985", "-0.30361392820198079620925197082827475849704940284727"]}, "-+0+": {"1l": ["0.19986145737949505289788631673246025471387853597532", "-0.00018987491030725890611866638228682851093065221819241"], "2l_CF": ["-6.6860396417973655198374859388290850537129897965844", "-7.2957003427979613969081292237269210866415121080498"], "2l_CA": ["6.4412549318078309567139972812232760117846627597488", "6.212381010558147943344528583226110489106522094075"]}, "-+00": {"1l": ["0.0084204575182095746042663044290585261600361491573269", "0.0059751179039503900039798345195384348669203799244853"], "2l_CF": ["-0.53076882892128943011359083385459895639068201172796", "-0.61452508487050149518239886037735516491632205931226"], "2l_CA": ["0.45374995725707774750095018741296344180816280212859", "0.59245949518834721747542815612528878015279438426725"]}, "-+0-": {"1l": ["0.00016334425335996635975106915759910670289365421135572", "-0.12081375649831885473758270001545200134260888246695"], "2l_CF": ["6.0416684853135801497507015923848145408614086149971", "6.907159962616035983993840205144879090293792103709"], "2l_CA": ["-4.137915694683634248936144315905683933519814402079", "-7.2228205930855249014239370889193731478042042195682"]}, "-+-+": {"1l": ["5.3138786929533684177879573051941034296918677139798", "-3.3389085030722932655900614183389373573875326038836"], "2l_CF": ["-13.112124683018591313060671332836281580410289520595", "8.3247230940137463251091459154852526541331430174282"], "2l_CA": ["53.700885404060300256183046623683935487889478692077", "-48.609342619149964663231956365539894609671665566805"]}, "-+-0": {"1l": ["0.19986145737949505289788631673246025471437181846297", "-0.00018987491030725890611866638228682851093065221825709"], "2l_CF": ["-6.6860396417973655198374859388290850544955720418021", "-7.2957003427979613969081292237269210868203160813216"], "2l_CA": ["6.4412549318078309567139972812232760132502258734581", "6.2123810105581479433445285832261104888606666308393"]}, "-+--": {"1l": ["0.0034207697782624265024386025206760141543177163241496", "-2.9429588263339247932999761585637535767287671331161"], "2l_CF": ["147.14405717082944114946830774471426686958739343522", "168.60932157564981380129092400885971791490627479117"], "2l_CA": ["-100.79139486943038144125957886586303408455836733809", "-176.11365347361933501484833730405949687934318110473"]}, "--++": {"1l": ["0.84537965473055894926293706517013201365119033578369", "13.176728605860915854189781959633459641697411667881"], "2l_CF": ["-257.25133401628888327358807307017998983273863415192", "-113.54141497772414263551259887962539932199161049134"], "2l_CA": ["247.25047702402938221336116523407528301083483906921", "265.82854841562218165531481672455762086395616227701"]}, "--+0": {"1l": ["0.092273945898443238808009274019572790231733055132987", "0.48297528063409108664004394024455344729635360408288"], "2l_CF": ["-13.832700247423496470711629520513580342484277664407", "-5.7002206615836194965102344751381312623995260148663"], "2l_CA": ["12.717277967055862519465783607872571371956816287842", "11.871524008776680772969485784730775392372454698413"]}, "--+-": {"1l": ["0.0047798854790777910929279858499128520804874501445302", "0.023508538288905546963878639406723400487893851514917"], "2l_CF": ["-0.62874487858460754751515206524724783868847085211094", "-0.20452055415394092100902240939564307116945026841681"], "2l_CA": ["0.5979086288829351029989515147480547272236783311174", "0.51753132698901757241814155981165251784432360128953"]}, "--0+": {"1l": ["-0.092273945898443238808009274019572790231171383435555", "-0.48297528063409108664004394024455344729632062602754"], "2l_CF": ["13.832700247423496470711629520513580341767606525892", "5.7002206615836194965102344751381312623580244937987"], "2l_CA": ["-12.717277967055862519465783607872571370901137868622", "-11.871524008776680772969485784730775392608603950036"]}, "--00": {"1l": ["-0.011138688919840303785245071087532202028747504829402", "-5.9389098471496110705316894304604923893032780120546"], "2l_CF": ["5.9548897104068521722664834751852808031365218075649", "11.506070673060629465747818452730697742878884839885"], "2l_CA": ["-23.988573664975749177181739226175452615010914590112", "-57.722230973088447488247842215205511050083225851048"]}, "--0-": {"1l": ["0.15378990983073873134668212336595465038450260483976", "0.80495880105681847773340656707425574549376127751782"], "2l_CF": ["-19.74998685129676154149785724900540480304673651593", "-6.7969954865331673359467946410611444111881701030013"], "2l_CA": ["19.220517123044893196070391171349685897961761025343", "17.433812452509799042085674327681612780847811393246"]}, "---+": {"1l": ["0.0047798854790777910929279858499128520804874501445237", "0.023508538288905546963878639406723400487893851515008"], "2l_CF": ["-0.62874487858460754751515206524724783868847085211614", "-0.20452055415394092100902240939564307116945026842341"], "2l_CA": ["0.59790862888293510299895151474805472722367833112062", "0.51753132698901757241814155981165251784432360129681"]}, "---0": {"1l": ["-0.15378990983073873134668212336595465038506427653719", "-0.80495880105681847773340656707425574549379425557463"], "2l_CF": ["19.749986851296761541497857249005404803763407654525", "6.7969954865331673359467946410611444112296716240328"], "2l_CA": ["-19.22051712304489319607039117134968589901743944451", "-17.433812452509799042085674327681612780611662141625"]}, "----": {"1l": ["5.9038323742515526368414918476948111490311988445781", "36.602023905169210706082727665648499004715041421576"], "2l_CF": ["-721.74702058376392281231895373506664940457251398612", "-306.6593591518278330149073517629097442176771447326"], "2l_CA": ["716.0249859294034425806250917371999356745654868886", "728.12784962631740677851724533812120174748596135301"]}}, "sec": 237.2}

==> anc/paper2/zz/points_wide/zzw_b1o4_j6_p50.json <==
{"beta": "1/4", "j": 6, "sin2theta": "0.001", "delta": "0.00026673336668751459427943407157884338651263233649442", "dps": 50, "x": "0.6", "s": "4.2666666666666666666666666666666666666666666666667", "t": "-0.60026673336668751459427943407157884338651263233649", "pT2": "0.000066666666666666666666666666666666666666666666667867", "G": ["-4.0824862989134426637712953878007299513482437419447", "1.5707963267948966192313216916397514420985846996876"], "li22_max_rate": 0.9999759928925895, "li22_bad_order": 0, "M": {"++++": {"1l": ["5.9111175081176579436457727608286123576266178365879", "42.277479311631433664502671435375085786093391975667"], "2l_CF": ["-989.9483499073012350368562531213393440885855345257", "-588.49612124945105553078104731793315634693319295648"], "2l_CA": ["902.83096270660497187645450824183891909250135112773", "1038.753857768381178973149522672289522212418234868"]}, "+++0": {"1l": ["0.086645593639601791201572698479199662882841631595282", "0.55091159805391608140355759148259576088837859800395"], "2l_CF": ["-15.54637265018081465343226152708454040137339814655", "-8.2161865815817601494724247149488462958157625726122"], "2l_CA": ["13.941546297683875394623102259774340764148018780603", "14.867025938310859447731751803744818599339268388913"]}, "+++-": {"1l": ["0.0015128460979766469424059698578855007378896137430644", "0.0091280202232081716845641245876200844444473546555091"], "2l_CF": ["-0.27688631238936598185203569747813025677664812431107", "-0.14226146213980896797916709821446286466544675108822"], "2l_CA": ["0.24382813396297151285547985877794921712274042383824", "0.2516904710399384529658697475013480108001981679859"]}, "++0+": {"1l": ["-0.086645593639601791201572698479199662890681939873564", "-0.55091159805391608140355759148259576088893159744815"], "2l_CF": ["15.54637265018081465343226152708454040710557242842", "8.2161865815817601494724247149488462928256798670321"], "2l_CA": ["-13.941546297683875394623102259774340768414265833013", "-14.867025938310859447731751803744818599326785840293"]}, "++00": {"1l": ["-0.0035249766410728348392338661462266111439795064719164", "-5.9091872393748277732991632126874688578350806124053"], "2l_CF": ["5.2267017304481153576169429018018010616185534368224", "11.361643946492607354333373840164339750222665726074"], "2l_CA": ["-23.248262064680164852511159960286640587879436294852", "-57.167828704503377258083568632791351150146807612145"]}, "++0-": {"1l": ["0.051987356183761074720943619087519797727900249901459", "0.33054695883234964884213455488955745653733703817054"], "2l_CF": ["-10.640791807511664861081654608559604854416328953634", "-6.2605383389710130003891597202173330222899877809695"], "2l_CA": ["9.1304273531436448898149298232208030455857044054921", "9.9705843955871815325533327504871497848543427493995"]}, "++-+": {"1l": ["0.0015128460979766469424059698578855007378896137430579", "0.0091280202232081716845641245876200844444473546554833"], "2l_CF": ["-0.27688631238936598185203569747813025677664812431014", "-0.14226146213980896797916709821446286466544675108671"], "2l_CA": ["0.24382813396297151285547985877794921712274042383612", "0.25169047103993845296586974750134801080019816798397"]}, "++-0": {"1l": ["-0.051987356183761074720943619087519797720059941623194", "-0.33054695883234964884213455488955745653678403872667"], "2l_CF": ["10.640791807511664861081654608559604848684154671859", "6.2605383389710130003891597202173330252800704866081"], "2l_CA": ["-9.1304273531436448898149298232208030413194573531789", "-9.9705843955871815325533327504871497848668252980788"]}, "++--": {"1l": ["0.84800230292235685971247819389830044874588948227036", "15.219892552187316119220961716735030882993474524872"], "2l_CF": ["-353.8792935673552624504773921202416800073651993976", "-215.05688962037261548535162965310487703536035164756"], "2l_CA": ["314.54627048696066402166551644509922102501462957394", "377.70445448382667390894451622623275598661804476958"]}, "+-++": {"1l": ["0.0010823605637951649535561035292073888723122016393338", "-2.9445201660048151372339337971936670356697551295349"], "2l_CF": ["168.60510337419575621136756932379010006991396575091", "226.68666579715409145191759989796151899763650779043"], "2l_CA": ["-111.57931104329616678801860120645953742665843323377", "-215.24494795606743051637255937241309739307200784543"]}, "+-+0": {"1l": ["-0.11250360002018912876766580085402649035601608317077", "0.000033783533691527041503575325836541682665543930548365"], "2l_CF": ["4.2563220749664634485841447806284256044776120002315", "5.5078261299015388495529067160898112753084375643883"], "2l_CA": ["-3.8730758908810108527360358522094734118671225189022", "-4.4670660540632707576378602154548702490757103942079"]}, "+-+-": {"1l": ["5.3218667919093777483325821378626799996860223726883", "-3.3382494615924754661415055550467264894280330138933"], "2l_CF": ["-13.30917827277427946602225888849854250222817628001", "8.0954443241597919155567266038722493569517406726982"], "2l_CA": ["53.926417667630229511664825230145372570686898934614", "-48.39778293114086755727626691738192401048618540313"]}, "+-0+": {"1l": ["-0.000029045626992760113611590144821650848069035060149993", "0.067992515014817037154707288088896066773734216456138"], "2l_CF": ["-3.8935340267325674025284769289536561789278929928637", "-5.2260142006568758770172489072780585835171470701988"], "2l_CA": ["2.5765632043144962985935315449144474411153507090933", "4.9661006012655800301422599441107878232319864626995"]}, "+-00": {"1l": ["0.0026640055727098708615341334888703868804240884736792", "0.0018908669187811554621673691248946176148690066101407"], "2l_CF": ["-0.19060058277897142924775381770277609605353179480768", "-0.25925626846320895901338692889699043382940869957738"], "2l_CA": ["0.15490790253804224378616856914469124667072015498315", "0.2322317644148110823169263308435774502086522014061"]}, "+-0-": {"1l": ["-0.11250360002018912876766580085402649036313247467051", "0.000033783533691527041503575325836541681671908230498243"], "2l_CF": ["4.2563220749664634485841447806284255968665522201795", "5.5078261299015388495529067160898112692035398219902"], "2l_CA": ["-3.8730758908810108527360358522094734163001599971474", "-4.4670660540632707576378602154548702475494859585718"]}, "+--+": {"1l": ["0.00000035066907347124050914152073485934263443532467044846", "-0.0016035440193437676384903260952530885778081968135565"], "2l_CF": ["0.091906031146197301737955824511544488065292599343488", "0.12330986434377363865785823556914712613709757818153"], "2l_CA": ["-0.060811640073211014118151497955818611189049713551454", "-0.11725370885503161029937659157690702114669484782468"]}, "+--0": {"1l": ["-0.000029045626992760113611590144821650855185426559876904", "0.067992515014817037154707288088896066772740580755897"], "2l_CF": ["-3.8935340267325674025284769289536561865389527728389", "-5.2260142006568758770172489072780585896220448125316"], "2l_CA": ["2.5765632043144962985935315449144474366823132308638", "4.9661006012655800301422599441107878247582108982832"]}, "+---": {"1l": ["0.0010823605637951649535561035292073888723122016393334", "-2.9445201660048151372339337971936670356697551295356"], "2l_CF": ["168.60510337419575621136756932379010006991396575095", "226.68666579715409145191759989796151899763650779048"], "2l_CA": ["-111.5793110432961667880186012064595374266584332338", "-215.24494795606743051637255937241309739307200784548"]}, "-+++": {"1l": ["0.0010823605637951649535561035292073888723122016393275", "-2.9445201660048151372339337971936670356697551295356"], "2l_CF": ["168.60510337419575621136756932379010006991396575095", "226.68666579715409145191759989796151899763650779048"], "2l_CA": ["-111.5793110432961667880186012064595374266584332338", "-215.24494795606743051637255937241309739307200784548"]}, "-++0": {"1l": ["0.000029045626992760113611590144821650855185426559876766", "-0.067992515014817037154707288088896066772740580755897"], "2l_CF": ["3.8935340267325674025284769289536561865389527728389", "5.2260142006568758770172489072780585896220448125316"], "2l_CA": ["-2.5765632043144962985935315449144474366823132308638", "-4.9661006012655800301422599441107878247582108982832"]}, "-++-": {"1l": ["0.00000035066907347124050914152073485934263443532467044528", "-0.0016035440193437676384903260952530885778081968135565"], "2l_CF": ["0.091906031146197301737955824511544488065292599343488", "0.12330986434377363865785823556914712613709757818153"], "2l_CA": ["-0.060811640073211014118151497955818611189049713551454", "-0.11725370885503161029937659157690702114669484782468"]}, "-+0+": {"1l": ["0.11250360002018912876766580085402649036313247467051", "-0.000033783533691527041503575325836541681671908230498243"], "2l_CF": ["-4.2563220749664634485841447806284255968665522202233", "-5.5078261299015388495529067160898112692035398219902"], "2l_CA": ["3.8730758908810108527360358522094734163001599971255", "4.4670660540632707576378602154548702475494859585718"]}, "-+00": {"1l": ["0.0026640055727098708615341334888703868804240884736792", "0.0018908669187811554621673691248946176148690066101407"], "2l_CF": ["-0.19060058277897142924775381770277609605353179480768", "-0.2592562684632089590133869288969904338294086995767"], "2l_CA": ["0.15490790253804224378616856914469124667072015498315", "0.23223176441481108231692633084357745020865220140679"]}, "-+0-": {"1l": ["0.000029045626992760113611590144821650848069035060149837", "-0.067992515014817037154707288088896066773734216456138"], "2l_CF": ["3.8935340267325674025284769289536561789278929928637", "5.2260142006568758770172489072780585835171470701987"], "2l_CA": ["-2.5765632043144962985935315449144474411153507090933", "-4.9661006012655800301422599441107878232319864626995"]}, "-+-+": {"1l": ["5.3218667919093777483325821378626799996860223726883", "-3.3382494615924754661415055550467264894280330138933"], "2l_CF": ["-13.309178272774279466022258888498542502228176280011", "8.0954443241597919155567266038722493569517406726954"], "2l_CA": ["53.926417667630229511664825230145372570686898934613", "-48.397782931140867557276266917381924010486185403131"]}, "-+-0": {"1l": ["0.11250360002018912876766580085402649035601608317077", "-0.000033783533691527041503575325836541682665543930548365"], "2l_CF": ["-4.2563220749664634485841447806284256044776120002315", "-5.5078261299015388495529067160898112753084375643884"], "2l_CA": ["3.8730758908810108527360358522094734118671225189021", "4.4670660540632707576378602154548702490757103942079"]}, "-+--": {"1l": ["0.0010823605637951649535561035292073888723122016393271", "-2.9445201660048151372339337971936670356697551295349"], "2l_CF": ["168.60510337419575621136756932379010006991396575092", "226.68666579715409145191759989796151899763650779043"], "2l_CA": ["-111.57931104329616678801860120645953742665843323377", "-215.24494795606743051637255937241309739307200784543"]}, "--++": {"1l": ["0.8480023029223568597124781938983004487458894822704", "15.219892552187316119220961716735030882993474524872"], "2l_CF": ["-353.8792935673552624504773921202416800073651993976", "-215.05688962037261548535162965310487703536035164756"], "2l_CA": ["314.54627048696066402166551644509922102501462957394", "377.70445448382667390894451622623275598661804476958"]}, "--+0": {"1l": ["0.051987356183761074720943619087519797720059941623195", "0.33054695883234964884213455488955745653678403872667"], "2l_CF": ["-10.640791807511664861081654608559604848684154671859", "-6.2605383389710130003891597202173330252800704866081"], "2l_CA": ["9.1304273531436448898149298232208030413194573531789", "9.9705843955871815325533327504871497848668252980788"]}, "--+-": {"1l": ["0.0015128460979766469424059698578855007378896137430626", "0.0091280202232081716845641245876200844444473546554833"], "2l_CF": ["-0.27688631238936598185203569747813025677664812431117", "-0.14226146213980896797916709821446286466544675108671"], "2l_CA": ["0.24382813396297151285547985877794921712274042383646", "0.25169047103993845296586974750134801080019816798397"]}, "--0+": {"1l": ["-0.05198735618376107472094361908751979772790024990146", "-0.33054695883234964884213455488955745653733703817054"], "2l_CF": ["10.640791807511664861081654608559604854416328953678", "6.2605383389710130003891597202173330222899877809695"], "2l_CA": ["-9.1304273531436448898149298232208030455857044054702", "-9.9705843955871815325533327504871497848543427493995"]}, "--00": {"1l": ["-0.0035249766410728348392338661462266111439795064719164", "-5.9091872393748277732991632126874688578350806124053"], "2l_CF": ["5.2267017304481153576169429018018010616185534368224", "11.361643946492607354333373840164339750222665726073"], "2l_CA": ["-23.248262064680164852511159960286640587879436294852", "-57.167828704503377258083568632791351150146807612144"]}, "--0-": {"1l": ["0.086645593639601791201572698479199662890681939873562", "0.55091159805391608140355759148259576088893159744815"], "2l_CF": ["-15.54637265018081465343226152708454040710557242842", "-8.2161865815817601494724247149488462928256798670321"], "2l_CA": ["13.941546297683875394623102259774340768414265833013", "14.867025938310859447731751803744818599326785840293"]}, "---+": {"1l": ["0.0015128460979766469424059698578855007378896137430564", "0.0091280202232081716845641245876200844444473546555091"], "2l_CF": ["-0.27688631238936598185203569747813025677664812431107", "-0.1422614621398089679791670982144628646654467510889"], "2l_CA": ["0.2438281339629715128554798587779492171227404238379", "0.25169047103993845296586974750134801080019816798658"]}, "---0": {"1l": ["-0.086645593639601791201572698479199662882841631595281", "-0.55091159805391608140355759148259576088837859800395"], "2l_CF": ["15.54637265018081465343226152708454040137339814655", "8.2161865815817601494724247149488462958157625726122"], "2l_CA": ["-13.941546297683875394623102259774340764148018780603", "-14.867025938310859447731751803744818599339268388913"]}, "----": {"1l": ["5.9111175081176579436457727608286123576266178365879", "42.277479311631433664502671435375085786093391975667"], "2l_CF": ["-989.9483499073012350368562531213393440885855345257", "-588.49612124945105553078104731793315634693319295648"], "2l_CA": ["902.83096270660497187645450824183891909250135112773", "1038.753857768381178973149522672289522212418234868"]}}, "sec": 231.5}

==> anc/paper2/zz/points_wide/zzw_b1o4_j7_p55.json <==
{"beta": "1/4", "j": 7, "sin2theta": "0.0003162277660168379331998893544432718533719555139325216827", "delta": "0.0000843340719921243817035863675874927145065229811321992976", "dps": 55, "x": "0.6", "s": "4.266666666666666666666666666666666666666666666666666667", "t": "-0.6000843340719921243817035863675874927145065229811321993", "pT2": "0.0000210818510677891955466592902962181235581303675955014549", "G": ["-4.658132572161954084775793251471821003248519114110853897", "1.57079632679489661923132169163975144209858469968755291"], "li22_max_rate": 0.9999924098231078, "li22_bad_order": 0, "M": {"++++": {"1l": ["5.913423307954043082219246278344501646226222691385878673", "47.93841232062814843737917451483248452701160324834672748"], "2l_CF": ["-1298.791650048672167694991371273877621077769738955363272", "-976.0113077848638737914117359770599337046492720170016183"], "2l_CA": ["1109.76119256814030001863650444580363732905470585671546", "1421.226269022461551794978863467908702412300033704027862"]}, "+++0": {"1l": ["0.04875342743799802266895388197311673149976929572747148318", "0.3649287940588081368140111023859592254439891617366116059"], "2l_CF": ["-11.63517835275393322896355886442788206011670250960877945", "-8.078744002311819298470824044609828319926711113113086779"], "2l_CA": ["9.797766142220596859004704997026631054261434713636003479", "11.88704301497332251809862245395957579416357511849146092"]}, "+++-": {"1l": ["0.0004785353793014952581105463968638560986514737284882039945", "0.003422526670411003865841029117689286948412881205902316311"], "2l_CF": ["-0.11612962096010097916906762459590159583600445092173283", "-0.07929503125406479871189574837411817143963396701240835815"], "2l_CA": ["0.09636130514995612671368435491295964658910295211788825884", "0.1141467863109486635461427056214891865032389792160632037"]}, "++0+": {"1l": ["-0.04875342743799802266895388197311673149976975592556372982", "-0.3649287940588081368140111023859592254439895355558676783"], "2l_CF": ["11.63517835275393322896355886442788206012102791954744708", "8.078744002311819298470824044609828319924287018726535636"], "2l_CA": ["-9.797766142220596859004704997026631054266704876094064748", "-11.88704301497332251809862245395957579416362561743453706"]}, "++00": {"1l": ["-0.001114957033267502277695897249862840770331982210636339926", "-5.897472010270301135393857594593952577182763311606922855"], "2l_CF": ["4.896345009165458031707494679204207209241743395705343242", "11.22669588076012319093449887811488657643072081111038483"], "2l_CA": ["-22.94260706463215911165896938202113203682500063375192339", "-56.88365374210950900528726712982908888748520009503537078"]}, "++0-": {"1l": ["0.02925205646279881360137232918387003889986130472857418394", "0.2189572764352848820884066614315755352663938599537546286"], "2l_CF": ["-7.830373579384146116530424347084801615465061231430332559", "-5.871345114384744573550836546523645783062017911197587014"], "2l_CA": ["6.364621495186852238808551617989262156831553265097466726", "7.887263126742655578252347089660157528170667255467569653"]}, "++-+": {"1l": ["0.0004785353793014952581105463968638560986514737284882039461", "0.003422526670411003865841029117689286948412881205902315693"], "2l_CF": ["-0.1161296209601009791690676245959015958360044509217327813", "-0.07929503125406479871189574837411817143963396701240830013"], "2l_CA": ["0.09636130514995612671368435491295964658910295211788823395", "0.1141467863109486635461427056214891865032389792160631382"]}, "++-0": {"1l": ["-0.02925205646279881360137232918387003889986084453048193742", "-0.2189572764352848820884066614315755352663934861344985465"], "2l_CF": ["7.830373579384146116530424347084801615460735821491664941", "5.871345114384744573550836546523645783064442005584133878"], "2l_CA": ["-6.364621495186852238808551617989262156826283102639405136", "-7.88726312674265557825234708966015752817061675652449359"]}, "++--": {"1l": ["0.8488323908634555095989286602040205926414401801061355808", "17.25782843542613343745650282533969442972417716997685347"], "2l_CF": ["-465.0914151184534234516195950836255932041535193775146031", "-354.5886190603021824766216431671360570549869606061809709"], "2l_CA": ["389.0579192362273171143641939777734683638607284798614568", "515.4161765280905184145299877141134361450509129596683135"]}, "+-++": {"1l": ["0.0003423343133086676819395655669491286520587205546343330385", "-2.945014437653791967309492827259003445231611354311050075"], "2l_CF": ["189.9668539804014378617330007596557451805926762148603789", "292.4811151910331397157535496840780120065602561897802457"], "2l_CA": ["-122.2783534079342324751875659428314609061785311767103359", "-258.1795459925847401533101281106020626014314361563666179"]}, "+-+0": {"1l": ["-0.06328556532015974437979210982172178088989522321430500153", "0.00000600869643219265343662900651067327643563973056741126025"], "2l_CF": ["2.671089831298390389308409096575525002820257205597255119", "3.986930449557445272631469406925264235083883506501000193"], "2l_CA": ["-2.317254004238854292676874636063089515082578118750311448", "-3.108008068863926601207125790981597427297301315475309141"]}, "+-+-": {"1l": ["5.324393609385761924017367258066357662594847028854400029", "-3.338039530245084623284078681285953624342394884640467494"], "2l_CF": ["-13.37976423021193124256781625639611301772456064986815894", "7.998401354938466983355829514970461767541676871187968271"], "2l_CA": ["54.00190598394329991957892861688174304382703087507118132", "-48.31252538140791317290892227115527499317995814699126943"]}, "+-0+": {"1l": ["-0.000005165038197282535488677159141176711257598734209822716366", "0.03824459842980479046390745226153187744841856977630918493"], "2l_CF": ["-2.466999853880130265095667859485270429859917790951447983", "-3.793395549674212028126536064760106300458760187544570235"], "2l_CA": ["1.587947661656335153179434614639286388626393096860173137", "3.350374059335099046530960820076590008193425790664989812"]}, "+-00": {"1l": ["0.0008425549012818471253539355900333858771171041547964520864", "0.0005980816218951930431898818405671128227164542469538305636"], "2l_CF": ["-0.06746304848687453363229466245258625927603129720823547044", "-0.1051357686230490461092271666663550886606950411825250118"], "2l_CA": ["0.0525852288848994853069531345173417867855733962710420729", "0.088928615068256234871154976012322242593170235040033734"]}, "+-0-": {"1l": ["-0.06328556532015974437979210982172178088989559396427993543", "0.0000060086964321926534366290065106732764352083433831260822"], "2l_CF": ["2.671089831298390389308409096575525002827976714408676068", "3.986930449557445272631469406925264235081763152212800714"], "2l_CA": ["-2.317254004238854292676874636063089515090733519680411091", "-3.108008068863926601207125790981597427297831404047358431"]}, "+--+": {"1l": ["0.00000003505996027496163460507571844059568047975105616906955686", "-0.0005070802079678381968867488903885457230453306833692483289"], "2l_CF": ["0.03273263033924751721043130375634429807587426342053536153", "0.05031960359447825137788363371648980765845013932443910563"], "2l_CA": ["-0.02106643508702297758605945502320381568389009621056669689", "-0.04446541776430498774690325080928857275110377717962412091"]}, "+--0": {"1l": ["-0.000005165038197282535488677159141176711257969484184756516996", "0.03824459842980479046390745226153187744841813838912489957"], "2l_CF": ["-2.466999853880130265095667859485270429852198282140026344", "-3.793395549674212028126536064760106300460880541832769927"], "2l_CA": ["1.587947661656335153179434614639286388618237695930073773", "3.350374059335099046530960820076590008192895702092939895"]}, "+---": {"1l": ["0.0003423343133086676819395655669491286520587205546343330355", "-2.945014437653791967309492827259003445231611354311050083"], "2l_CF": ["189.9668539804014378617330007596557451805926762148603794", "292.4811151910331397157535496840780120065602561897802465"], "2l_CA": ["-122.2783534079342324751875659428314609061785311767103362", "-258.1795459925847401533101281106020626014314361563666185"]}, "-+++": {"1l": ["0.0003423343133086676819395655669491286520587205546343329905", "-2.945014437653791967309492827259003445231611354311050083"], "2l_CF": ["189.9668539804014378617330007596557451805926762148603794", "292.4811151910331397157535496840780120065602561897802465"], "2l_CA": ["-122.2783534079342324751875659428314609061785311767103362", "-258.1795459925847401533101281106020626014314361563666185"]}, "-++0": {"1l": ["0.000005165038197282535488677159141176711257969484184756516411", "-0.03824459842980479046390745226153187744841813838912489957"], "2l_CF": ["2.466999853880130265095667859485270429852198282140026345", "3.793395549674212028126536064760106300460880541832769927"], "2l_CA": ["-1.587947661656335153179434614639286388618237695930073773", "-3.350374059335099046530960820076590008192895702092939895"]}, "-++-": {"1l": ["0.00000003505996027496163460507571844059568047975105616906954926", "-0.0005070802079678381968867488903885457230453306833692483289"], "2l_CF": ["0.03273263033924751721043130375634429807587426342053536154", "0.05031960359447825137788363371648980765845013932443910563"], "2l_CA": ["-0.02106643508702297758605945502320381568389009621056669689", "-0.04446541776430498774690325080928857275110377717962412091"]}, "-+0+": {"1l": ["0.06328556532015974437979210982172178088989559396427993543", "-0.0000060086964321926534366290065106732764352083433831260822"], "2l_CF": ["-2.671089831298390389308409096575525002827976714408676068", "-3.986930449557445272631469406925264235081763152212800714"], "2l_CA": ["2.317254004238854292676874636063089515090733519680411258", "3.108008068863926601207125790981597427297831404047358766"]}, "-+00": {"1l": ["0.0008425549012818471253539355900333858771171041547964520864", "0.0005980816218951930431898818405671128227164542469538305636"], "2l_CF": ["-0.06746304848687453363229466245258625927603129720823546", "-0.1051357686230490461092271666663550886606950411825250014"], "2l_CA": ["0.0525852288848994853069531345173417867855733962710420729", "0.08892861506825623487115497601232224259317023504003372356"]}, "-+0-": {"1l": ["0.000005165038197282535488677159141176711257598734209822715704", "-0.03824459842980479046390745226153187744841856977630918493"], "2l_CF": ["2.466999853880130265095667859485270429859917790951447983", "3.793395549674212028126536064760106300458760187544570235"], "2l_CA": ["-1.587947661656335153179434614639286388626393096860173137", "-3.350374059335099046530960820076590008193425790664989811"]}, "-+-+": {"1l": ["5.324393609385761924017367258066357662594847028854400029", "-3.338039530245084623284078681285953624342394884640467494"], "2l_CF": ["-13.37976423021193124256781625639611301772456064986815894", "7.998401354938466983355829514970461767541676871187968287"], "2l_CA": ["54.0019059839432999195789286168817430438270308750711813", "-48.31252538140791317290892227115527499317995814699126942"]}, "-+-0": {"1l": ["0.06328556532015974437979210982172178088989522321430500153", "-0.00000600869643219265343662900651067327643563973056741126025"], "2l_CF": ["-2.671089831298390389308409096575525002820257205597255119", "-3.986930449557445272631469406925264235083883506501000193"], "2l_CA": ["2.317254004238854292676874636063089515082578118750311448", "3.108008068863926601207125790981597427297301315475309141"]}, "-+--": {"1l": ["0.0003423343133086676819395655669491286520587205546343329874", "-2.945014437653791967309492827259003445231611354311050075"], "2l_CF": ["189.9668539804014378617330007596557451805926762148603789", "292.4811151910331397157535496840780120065602561897802457"], "2l_CA": ["-122.2783534079342324751875659428314609061785311767103359", "-258.1795459925847401533101281106020626014314361563666179"]}, "--++": {"1l": ["0.8488323908634555095989286602040205926414401801061355811", "17.25782843542613343745650282533969442972417716997685347"], "2l_CF": ["-465.0914151184534234516195950836255932041535193775146032", "-354.5886190603021824766216431671360570549869606061809709"], "2l_CA": ["389.0579192362273171143641939777734683638607284798614568", "515.4161765280905184145299877141134361450509129596683134"]}, "--+0": {"1l": ["0.02925205646279881360137232918387003889986084453048193743", "0.2189572764352848820884066614315755352663934861344985465"], "2l_CF": ["-7.830373579384146116530424347084801615460735821491664941", "-5.871345114384744573550836546523645783064442005584133878"], "2l_CA": ["6.364621495186852238808551617989262156826283102639405135", "7.88726312674265557825234708966015752817061675652449359"]}, "--+-": {"1l": ["0.0004785353793014952581105463968638560986514737284882039821", "0.003422526670411003865841029117689286948412881205902315693"], "2l_CF": ["-0.1161296209601009791690676245959015958360044509217327865", "-0.07929503125406479871189574837411817143963396701240830535"], "2l_CA": ["0.09636130514995612671368435491295964658910295211788823656", "0.1141467863109486635461427056214891865032389792160631435"]}, "--0+": {"1l": ["-0.02925205646279881360137232918387003889986130472857418395", "-0.2189572764352848820884066614315755352663938599537546286"], "2l_CF": ["7.830373579384146116530424347084801615465061231430332559", "5.871345114384744573550836546523645783062017911197587014"], "2l_CA": ["-6.36462149518685223880855161798926215683155326509746706", "-7.887263126742655578252347089660157528170667255467569653"]}, "--00": {"1l": ["-0.001114957033267502277695897249862840770331982210636339926", "-5.897472010270301135393857594593952577182763311606922855"], "2l_CF": ["4.896345009165458031707494679204207209241743395705343242", "11.22669588076012319093449887811488657643072081111038483"], "2l_CA": ["-22.94260706463215911165896938202113203682500063375192339", "-56.88365374210950900528726712982908888748520009503537077"]}, "--0-": {"1l": ["0.04875342743799802266895388197311673149976975592556372981", "0.3649287940588081368140111023859592254439895355558676783"], "2l_CF": ["-11.63517835275393322896355886442788206012102791954744708", "-8.078744002311819298470824044609828319924287018726535636"], "2l_CA": ["9.797766142220596859004704997026631054266704876094064916", "11.88704301497332251809862245395957579416362561743453672"]}, "---+": {"1l": ["0.0004785353793014952581105463968638560986514737284882039344", "0.003422526670411003865841029117689286948412881205902316311"], "2l_CF": ["-0.1161296209601009791690676245959015958360044509217328195", "-0.07929503125406479871189574837411817143963396701240836859"], "2l_CA": ["0.09636130514995612671368435491295964658910295211788825623", "0.1141467863109486635461427056214891865032389792160632037"]}, "---0": {"1l": ["-0.04875342743799802266895388197311673149976929572747148318", "-0.3649287940588081368140111023859592254439891617366116059"], "2l_CF": ["11.63517835275393322896355886442788206011670250960877945", "8.078744002311819298470824044609828319926711113113086779"], "2l_CA": ["-9.797766142220596859004704997026631054261434713636003479", "-11.88704301497332251809862245395957579416357511849146092"]}, "----": {"1l": ["5.913423307954043082219246278344501646226222691385878672", "47.93841232062814843737917451483248452701160324834672748"], "2l_CF": ["-1298.791650048672167694991371273877621077769738955363272", "-976.0113077848638737914117359770599337046492720170016184"], "2l_CA": ["1109.76119256814030001863650444580363732905470585671546", "1421.226269022461551794978863467908702412300033704027862"]}}, "sec": 244.3}

==> anc/paper2/zz/points_wide/zzw_b2o3_j0_p30.json <==
{"beta": "2/3", "j": 0, "sin2theta": "1.0", "delta": "2.4", "dps": 30, "x": "0.2", "s": "7.2", "t": "-2.6", "pT2": "0.8", "G": ["0.875468737353899935628950146613", "1.57079632679489661923132169164"], "li22_max_rate": 0.9692307692307692, "li22_bad_order": 0, "M": {"++++": {"1l": ["7.10513522270268721445599800697", "5.96241897476879255387493630502"], "2l_CF": ["9.49275290528425225140071149434", "-0.52196673485378326193416117013"], "2l_CA": ["66.6036195024988379757323126659", "4.98918227293531601128094486837"]}, "+++0": {"1l": ["2.95822839457879427029398211981e-31", "5.91645678915758854058796423962e-31"], "2l_CF": ["2.76101316827354131894104997849e-30", "-2.76101316827354131894104997849e-30"], "2l_CA": ["1.1044052673094165275764199914e-29", "8.67746995743112985952901421811e-30"]}, "+++-": {"1l": ["-1.24065233882328073650072051902", "-2.29817470903490064307239427601"], "2l_CF": ["3.16943879113130666743566470989", "-2.80659949704056684769961223259"], "2l_CA": ["-30.0706661203569161174390580723", "-14.0718202316242084778379323232"]}, "++0+": {"1l": ["2.26797510251040894055871962519e-30", "2.95822839457879427029398211981e-31"], "2l_CF": ["6.2122796286154679676173624516e-30", "3.94430452610505902705864282641e-31"], "2l_CA": ["7.88860905221011805411728565283e-30", "-6.31088724176809444329382852226e-30"]}, "++00": {"1l": ["-0.830009987212287008342443580293", "-0.445712865469373047190318112526"], "2l_CF": ["-2.32055168143311985088653856619", "6.01963838158835826369809797253"], "2l_CA": ["2.51436421766754706323386931641", "2.19673031778032710208530173525"]}, "++0-": {"1l": ["6.90253292068385329735262494622e-31", "-9.86076131526264756764660706603e-32"], "2l_CF": ["2.07075987620515598920578748387e-30", "3.94430452610505902705864282641e-31"], "2l_CA": ["1.57772181044202361082345713057e-30", "-7.09974814698910624870555708755e-30"]}, "++-+": {"1l": ["-1.24065233882328073650072051902", "-2.29817470903490064307239427601"], "2l_CF": ["3.16943879113130666743566470989", "-2.80659949704056684769961223258"], "2l_CA": ["-30.0706661203569161174390580723", "-14.0718202316242084778379323232"]}, "++-0": {"1l": ["6.90253292068385329735262494622e-31", "1.97215226305252951352932141321e-31"], "2l_CF": ["0.0", "1.57772181044202361082345713057e-30"], "2l_CA": ["4.7331654313260708324703713917e-30", "-1.06496222204836593730583356313e-29"]}, "++--": {"1l": ["-1.63579459109189251142176007971", "0.23849675899075170215499745223"], "2l_CF": ["1.99745275207907883430478901363", "1.53968719001420242513833266899"], "2l_CA": ["-10.9491594914069312424441165732", "2.39460021603589262426099589743"]}, "+-++": {"1l": ["-0.973600296620444759572237341148", "-2.1151435101784077975488065971"], "2l_CF": ["1.92301529037299510106988026524", "-4.76372604179434505537014471545"], "2l_CA": ["-23.5776202073634564251920213994", "-7.81429870562045379455024301669"]}, "+-+0": {"1l": ["-0.493771044397218996658413223872", "1.08769191599358718057653289771"], "2l_CF": ["-0.684188540025030722978727527576", "-2.70794827491917329879331875582"], "2l_CA": ["-0.294872133866761135933413833198", "11.2529491363164681183562782187"]}, "+-+-": {"1l": ["0.929242300514912135775568565301", "-2.36608798692287974170815946875"], "2l_CF": ["4.32072412802977030859353954513", "-2.22412453780147376694647193439"], "2l_CA": ["-8.61204434743949255830735343148", "-23.8322132493315554355662080433"]}, "+-0+": {"1l": ["-0.493771044397218996658413223872", "1.08769191599358718057653289771"], "2l_CF": ["-0.684188540025030722978727527575", "-2.70794827491917329879331875583"], "2l_CA": ["-0.294872133866761135933413833183", "11.2529491363164681183562782187"]}, "+-00": {"1l": ["1.36411407161795896219940993605", "0.811775263182358738237493470342"], "2l_CF": ["-2.54009565368969581754688333672", "13.4687360746043696561450105495"], "2l_CA": ["26.0485972186483217644651573884", "-6.0588981126575700378623677956"]}, "+-0-": {"1l": ["-0.493771044397218996658413223871", "1.08769191599358718057653289771"], "2l_CF": ["-0.68418854002503072297872752757", "-2.70794827491917329879331875583"], "2l_CA": ["-0.294872133866761135933413833208", "11.2529491363164681183562782187"]}, "+--+": {"1l": ["0.929242300514912135775568565301", "-2.36608798692287974170815946875"], "2l_CF": ["4.32072412802977030859353954513", "-2.2241245378014737669464719344"], "2l_CA": ["-8.61204434743949255830735343149", "-23.8322132493315554355662080433"]}, "+--0": {"1l": ["-0.493771044397218996658413223871", "1.08769191599358718057653289771"], "2l_CF": ["-0.684188540025030722978727527575", "-2.70794827491917329879331875583"], "2l_CA": ["-0.294872133866761135933413833198", "11.2529491363164681183562782187"]}, "+---": {"1l": ["-0.973600296620444759572237341148", "-2.1151435101784077975488065971"], "2l_CF": ["1.92301529037299510106988026524", "-4.76372604179434505537014471544"], "2l_CA": ["-23.5776202073634564251920213994", "-7.81429870562045379455024301667"]}, "-+++": {"1l": ["-0.973600296620444759572237341147", "-2.1151435101784077975488065971"], "2l_CF": ["1.92301529037299510106988026524", "-4.76372604179434505537014471544"], "2l_CA": ["-23.5776202073634564251920213994", "-7.81429870562045379455024301669"]}, "-++0": {"1l": ["0.493771044397218996658413223873", "-1.08769191599358718057653289771"], "2l_CF": ["0.684188540025030722978727527577", "2.70794827491917329879331875583"], "2l_CA": ["0.294872133866761135933413833211", "-11.2529491363164681183562782187"]}, "-++-": {"1l": ["0.929242300514912135775568565302", "-2.36608798692287974170815946875"], "2l_CF": ["4.32072412802977030859353954513", "-2.2241245378014737669464719344"], "2l_CA": ["-8.61204434743949255830735343149", "-23.8322132493315554355662080433"]}, "-+0+": {"1l": ["0.493771044397218996658413223873", "-1.08769191599358718057653289771"], "2l_CF": ["0.684188540025030722978727527573", "2.70794827491917329879331875583"], "2l_CA": ["0.294872133866761135933413833214", "-11.2529491363164681183562782187"]}, "-+00": {"1l": ["1.36411407161795896219940993605", "0.811775263182358738237493470344"], "2l_CF": ["-2.54009565368969581754688333672", "13.4687360746043696561450105495"], "2l_CA": ["26.0485972186483217644651573884", "-6.0588981126575700378623677956"]}, "-+0-": {"1l": ["0.493771044397218996658413223873", "-1.08769191599358718057653289771"], "2l_CF": ["0.68418854002503072297872752758", "2.70794827491917329879331875583"], "2l_CA": ["0.294872133866761135933413833208", "-11.2529491363164681183562782187"]}, "-+-+": {"1l": ["0.929242300514912135775568565302", "-2.36608798692287974170815946875"], "2l_CF": ["4.32072412802977030859353954513", "-2.22412453780147376694647193439"], "2l_CA": ["-8.61204434743949255830735343148", "-23.8322132493315554355662080433"]}, "-+-0": {"1l": ["0.493771044397218996658413223873", "-1.08769191599358718057653289771"], "2l_CF": ["0.684188540025030722978727527578", "2.70794827491917329879331875583"], "2l_CA": ["0.294872133866761135933413833211", "-11.2529491363164681183562782187"]}, "-+--": {"1l": ["-0.973600296620444759572237341147", "-2.1151435101784077975488065971"], "2l_CF": ["1.92301529037299510106988026524", "-4.76372604179434505537014471544"], "2l_CA": ["-23.5776202073634564251920213994", "-7.8142987056204537945502430167"]}, "--++": {"1l": ["-1.63579459109189251142176007971", "0.23849675899075170215499745223"], "2l_CF": ["1.99745275207907883430478901363", "1.53968719001420242513833266899"], "2l_CA": ["-10.9491594914069312424441165732", "2.39460021603589262426099589744"]}, "--+0": {"1l": ["0.0", "-1.57772181044202361082345713057e-30"], "2l_CF": ["3.94430452610505902705864282641e-31", "-1.18329135783151770811759284792e-30"], "2l_CA": ["1.57772181044202361082345713057e-30", "-3.94430452610505902705864282641e-30"]}, "--+-": {"1l": ["-1.24065233882328073650072051902", "-2.29817470903490064307239427601"], "2l_CF": ["3.16943879113130666743566470989", "-2.80659949704056684769961223259"], "2l_CA": ["-30.0706661203569161174390580723", "-14.0718202316242084778379323232"]}, "--0+": {"1l": ["1.28189897098414418379405891858e-30", "-6.90253292068385329735262494622e-31"], "2l_CF": ["3.84569691295243255138217675575e-30", "3.94430452610505902705864282641e-31"], "2l_CA": ["-1.57772181044202361082345713057e-30", "-6.31088724176809444329382852226e-30"]}, "--00": {"1l": ["-0.830009987212287008342443580294", "-0.445712865469373047190318112527"], "2l_CF": ["-2.32055168143311985088653856619", "6.01963838158835826369809797253"], "2l_CA": ["2.51436421766754706323386931641", "2.19673031778032710208530173526"]}, "--0-": {"1l": ["1.97215226305252951352932141321e-31", "-2.95822839457879427029398211981e-31"], "2l_CF": ["2.46519032881566189191165176651e-30", "-3.94430452610505902705864282641e-31"], "2l_CA": ["-1.57772181044202361082345713057e-30", "-1.18329135783151770811759284792e-29"]}, "---+": {"1l": ["-1.24065233882328073650072051902", "-2.29817470903490064307239427601"], "2l_CF": ["3.16943879113130666743566470989", "-2.80659949704056684769961223259"], "2l_CA": ["-30.0706661203569161174390580723", "-14.0718202316242084778379323232"]}, "---0": {"1l": ["-1.77493703674727656217638927189e-30", "3.94430452610505902705864282641e-31"], "2l_CF": ["-7.88860905221011805411728565283e-31", "3.15544362088404722164691426113e-30"], "2l_CA": ["-1.1044052673094165275764199914e-29", "1.97215226305252951352932141321e-30"]}, "----": {"1l": ["7.10513522270268721445599800697", "5.96241897476879255387493630503"], "2l_CF": ["9.49275290528425225140071149434", "-0.521966734853783261934161170135"], "2l_CA": ["66.6036195024988379757323126659", "4.98918227293531601128094486836"]}}, "sec": 30.1}

==> anc/paper2/zz/points_wide/zzw_b2o3_j1_p35.json <==
{"beta": "2/3", "j": 1, "sin2theta": "0.31622776601683793319988935444327185", "delta": "0.41542748488672918818594868991276444", "dps": 35, "x": "0.2", "s": "7.2", "t": "-0.61542748488672918818594868991276444", "pT2": "0.25298221281347034655991148355461748", "G": ["0.29982246410538851462445228294160015", "1.5707963267948966192313216916397514"], "li22_max_rate": 0.9969795258371619, "li22_bad_order": 0, "M": {"++++": {"1l": ["9.628234181356097545099370014336446", "9.0551411661393023031812856914921862"], "2l_CF": ["25.792383734985694063269857301402546", "26.909235345010043719492674382418011"], "2l_CA": ["101.80693477371176539572198840016951", "-11.25963260848029327618119809782626"]}, "+++0": {"1l": ["0.49743473789409846302585404354683668", "-1.9135193716164356106745701270818377"], "2l_CF": ["12.50851391518587361924011534752929", "0.48333294992578686546506968531582745"], "2l_CA": ["-19.819270528667428566742257303186102", "-32.131348224448792616024360645275217"]}, "+++-": {"1l": ["-0.081290332947484979233604667240649759", "-1.4239719677694309472405208879181605"], "2l_CF": ["4.8330671718839720225877946153342512", "-1.2110617224591828942738995497890495"], "2l_CA": ["-14.688920148176559881397402068105553", "-16.719621871293853574732474468482018"]}, "++0+": {"1l": ["-0.49743473789409846302585404354685612", "1.9135193716164356106745701270818122"], "2l_CF": ["-12.5085139151858736192401153475193", "-0.48333294992578686546506968530968361"], "2l_CA": ["19.819270528667428566742257303201018", "32.131348224448792616024360645278093"]}, "++00": {"1l": ["-1.0824581915853989998096446349987998", "-1.9628665123109533717721309618905863"], "2l_CF": ["-2.5355583069812038713264979105997583", "3.8887863992812847343671321837265792"], "2l_CA": ["-9.6494769919246739056846470433914494", "-8.715386571231607956460455366978944"]}, "++0-": {"1l": ["0.099486947578819692605170808709384684", "-0.38270387432328712213491402541634967"], "2l_CF": ["2.7065857803551164333066515897031877", "0.69358607363247047752384919201486123"], "2l_CA": ["-2.1265651698289422743726699155613712", "-6.3162289040743562100470621687863102"]}, "++-+": {"1l": ["-0.08129033294748497923360466724064976", "-1.4239719677694309472405208879181605"], "2l_CF": ["4.8330671718839720225877946153342512", "-1.2110617224591828942738995497890495"], "2l_CA": ["-14.688920148176559881397402068105553", "-16.719621871293853574732474468482018"]}, "++-0": {"1l": ["-0.099486947578819692605170808709365244", "0.38270387432328712213491402541637517"], "2l_CF": ["-2.7065857803551164333066515897131779", "-0.69358607363247047752384919202100498"], "2l_CA": ["2.1265651698289422743726699155464549", "6.3162289040743562100470621687834339"]}, "++--": {"1l": ["-1.5348706327457560981960251994265415", "0.36220564664557209212725142765967907"], "2l_CF": ["3.3494947828482446398547300452912705", "-0.38986237629675693222433152625525286"], "2l_CA": ["-9.4787403407427077650623209750428003", "2.5268771582905420814447982198914211"]}, "+-++": {"1l": ["-0.17901489684446554177037686076295804", "-2.1159359678364515121983951800502351"], "2l_CF": ["9.6570383011609144803926219280856058", "-9.0902879952447300786176259901152154"], "2l_CA": ["-23.881562193765022464954241627208754", "-18.008305945142948050588642668394282"]}, "+-+0": {"1l": ["-1.2200726448016856204193495164414543", "0.95854062546112884873651412295903475"], "2l_CF": ["8.0602040924373548105259954309010464", "-5.6024184361942363111325594992462298"], "2l_CA": ["-17.363603932410869910864458860100758", "14.391191983654833978322169223175327"]}, "+-+-": {"1l": ["5.1154043805835499604247580330397389", "-5.4085076197424324558176888069409077"], "2l_CF": ["7.5049216037664082193863695206220865", "12.019884533931079070295985106027869"], "2l_CA": ["10.0413974971916139466694738060661", "-79.53464212119935623821244973784965"]}, "+-0+": {"1l": ["-0.15469048590202790071206052222126804", "0.68914382265865148775654629520559192"], "2l_CF": ["-2.555169079710665858996085209015293", "3.4304317959880927419522856438243119"], "2l_CA": ["4.2850120973365360435398079102273534", "7.2526027203508569521896534567140875"]}, "+-00": {"1l": ["0.88700906379143787473610024795418163", "0.5789385121769122418563823776264358"], "2l_CF": ["-8.8334049748506594106814958630151059", "6.790684122756058085195323174472343"], "2l_CA": ["24.535306486549218766681683151888543", "-1.104644313520016473249654561475055"]}, "+-0-": {"1l": ["-1.2200726448016856204193495164414723", "0.95854062546112884873651412295900964"], "2l_CF": ["8.0602040924373548105259954309144611", "-5.6024184361942363111325594992379015"], "2l_CA": ["-17.363603932410869910864458860081801", "14.391191983654833978322169223179592"]}, "+--+": {"1l": ["0.049777366886017132917981764388683994", "-0.45574865746805914561015469667042473"], "2l_CF": ["1.962283914807630817710535267246432", "-2.6645561965142319964117066686208177"], "2l_CA": ["-3.9269836389003671160881286907159615", "-4.5917315877133402991960250877265281"]}, "+--0": {"1l": ["-0.15469048590202790071206052222128601", "0.68914382265865148775654629520556683"], "2l_CF": ["-2.5551690797106658589960852090018782", "3.4304317959880927419522856438326403"], "2l_CA": ["4.2850120973365360435398079102463097", "7.2526027203508569521896534567183519"]}, "+---": {"1l": ["-0.17901489684446554177037686076295803", "-2.1159359678364515121983951800502351"], "2l_CF": ["9.6570383011609144803926219280856058", "-9.0902879952447300786176259901152154"], "2l_CA": ["-23.881562193765022464954241627208754", "-18.008305945142948050588642668394282"]}, "-+++": {"1l": ["-0.17901489684446554177037686076295804", "-2.1159359678364515121983951800502351"], "2l_CF": ["9.6570383011609144803926219280856059", "-9.0902879952447300786176259901152154"], "2l_CA": ["-23.881562193765022464954241627208754", "-18.008305945142948050588642668394282"]}, "-++0": {"1l": ["0.15469048590202790071206052222128601", "-0.68914382265865148775654629520556683"], "2l_CF": ["2.5551690797106658589960852090018782", "-3.4304317959880927419522856438326403"], "2l_CA": ["-4.2850120973365360435398079102463097", "-7.252602720350856952189653456718352"]}, "-++-": {"1l": ["0.049777366886017132917981764388683994", "-0.45574865746805914561015469667042473"], "2l_CF": ["1.962283914807630817710535267246432", "-2.6645561965142319964117066686208177"], "2l_CA": ["-3.9269836389003671160881286907159615", "-4.5917315877133402991960250877265281"]}, "-+0+": {"1l": ["1.2200726448016856204193495164414723", "-0.95854062546112884873651412295900965"], "2l_CF": ["-8.0602040924373548105259954309144611", "5.6024184361942363111325594992379015"], "2l_CA": ["17.363603932410869910864458860081801", "-14.391191983654833978322169223179592"]}, "-+00": {"1l": ["0.88700906379143787473610024795418163", "0.57893851217691224185638237762643581"], "2l_CF": ["-8.8334049748506594106814958630151058", "6.790684122756058085195323174472343"], "2l_CA": ["24.535306486549218766681683151888543", "-1.1046443135200164732496545614750549"]}, "-+0-": {"1l": ["0.15469048590202790071206052222126804", "-0.68914382265865148775654629520559192"], "2l_CF": ["2.555169079710665858996085209015293", "-3.4304317959880927419522856438243119"], "2l_CA": ["-4.2850120973365360435398079102273534", "-7.2526027203508569521896534567140875"]}, "-+-+": {"1l": ["5.1154043805835499604247580330397388", "-5.4085076197424324558176888069409077"], "2l_CF": ["7.5049216037664082193863695206220864", "12.019884533931079070295985106027869"], "2l_CA": ["10.0413974971916139466694738060661", "-79.53464212119935623821244973784965"]}, "-+-0": {"1l": ["1.2200726448016856204193495164414543", "-0.95854062546112884873651412295903475"], "2l_CF": ["-8.0602040924373548105259954309010463", "5.6024184361942363111325594992462298"], "2l_CA": ["17.363603932410869910864458860100757", "-14.391191983654833978322169223175327"]}, "-+--": {"1l": ["-0.17901489684446554177037686076295804", "-2.1159359678364515121983951800502351"], "2l_CF": ["9.6570383011609144803926219280856058", "-9.0902879952447300786176259901152154"], "2l_CA": ["-23.881562193765022464954241627208754", "-18.008305945142948050588642668394282"]}, "--++": {"1l": ["-1.5348706327457560981960251994265415", "0.36220564664557209212725142765967907"], "2l_CF": ["3.3494947828482446398547300452912705", "-0.38986237629675693222433152625525284"], "2l_CA": ["-9.4787403407427077650623209750428003", "2.526877158290542081444798219891421"]}, "--+0": {"1l": ["0.099486947578819692605170808709365245", "-0.38270387432328712213491402541637517"], "2l_CF": ["2.7065857803551164333066515897131779", "0.69358607363247047752384919202100498"], "2l_CA": ["-2.126565169828942274372669915546455", "-6.3162289040743562100470621687834339"]}, "--+-": {"1l": ["-0.081290332947484979233604667240649759", "-1.4239719677694309472405208879181605"], "2l_CF": ["4.8330671718839720225877946153342512", "-1.2110617224591828942738995497890495"], "2l_CA": ["-14.688920148176559881397402068105553", "-16.719621871293853574732474468482018"]}, "--0+": {"1l": ["-0.099486947578819692605170808709384692", "0.38270387432328712213491402541634967"], "2l_CF": ["-2.7065857803551164333066515897031878", "-0.69358607363247047752384919201486121"], "2l_CA": ["2.1265651698289422743726699155613711", "6.3162289040743562100470621687863103"]}, "--00": {"1l": ["-1.0824581915853989998096446349987998", "-1.9628665123109533717721309618905863"], "2l_CF": ["-2.5355583069812038713264979105997584", "3.8887863992812847343671321837265792"], "2l_CA": ["-9.6494769919246739056846470433914494", "-8.715386571231607956460455366978944"]}, "--0-": {"1l": ["0.49743473789409846302585404354685612", "-1.9135193716164356106745701270818122"], "2l_CF": ["12.5085139151858736192401153475193", "0.4833329499257868654650696853096836"], "2l_CA": ["-19.819270528667428566742257303201018", "-32.131348224448792616024360645278093"]}, "---+": {"1l": ["-0.081290332947484979233604667240649762", "-1.4239719677694309472405208879181605"], "2l_CF": ["4.8330671718839720225877946153342512", "-1.2110617224591828942738995497890496"], "2l_CA": ["-14.688920148176559881397402068105553", "-16.719621871293853574732474468482017"]}, "---0": {"1l": ["-0.49743473789409846302585404354683667", "1.9135193716164356106745701270818377"], "2l_CF": ["-12.50851391518587361924011534752929", "-0.48333294992578686546506968531582744"], "2l_CA": ["19.819270528667428566742257303186102", "32.131348224448792616024360645275217"]}, "----": {"1l": ["9.628234181356097545099370014336446", "9.0551411661393023031812856914921862"], "2l_CF": ["25.792383734985694063269857301402546", "26.909235345010043719492674382418011"], "2l_CA": ["101.80693477371176539572198840016951", "-11.25963260848029327618119809782626"]}}, "sec": 45.1}

==> anc/paper2/zz/points_wide/zzw_b2o3_j2_p35.json <==
{"beta": "2/3", "j": 2, "sin2theta": "0.1", "delta": "0.12316008467876688096079664800844266", "dps": 35, "x": "0.2", "s": "7.2", "t": "-0.32316008467876688096079664800844266", "pT2": "0.08", "G": ["-0.2758238091431229063800455807294909", "1.5707963267948966192313216916397514"], "li22_max_rate": 0.9991581974747497, "li22_bad_order": 0, "M": {"++++": {"1l": ["12.571118480871501706942781667907192", "15.247602651063573308994827581870817"], "2l_CF": ["9.6103257480731891376911362390845261", "87.218725071676613703800780799253932"], "2l_CA": ["203.09543713882549470264651550634677", "-4.5620367487987792439685724847461376"]}, "+++0": {"1l": ["1.0264466619996096060562937204786213", "-1.1670293243757848991516598180504911"], "2l_CF": ["15.934666165713218924473586816612178", "8.999849629873404423007278202871144"], "2l_CA": ["-7.2583503617953482162937051862717731", "-36.000992034826627474619509617923651"]}, "+++-": {"1l": ["0.13488241548719332786182528186089492", "-0.55396118636075227151150680787630584"], "2l_CF": ["3.6264679099066277698614039319846614", "0.98877879016530857409659804448359257"], "2l_CA": ["-4.7338394019736712634642643423951503", "-9.9959321229851303636129472125572972"]}, "++0+": {"1l": ["-1.0264466619996096060562937204785105", "1.1670293243757848991516598180508442"], "2l_CF": ["-15.934666165713218924473586816334481", "-8.9998496298734044230072782027743649"], "2l_CA": ["7.2583503617953482162937051848016133", "36.000992034826627474619509617741074"]}, "++00": {"1l": ["-0.62699072852388529568955579024505586", "-2.9860598233145771806251499152713691"], "2l_CF": ["-1.086033557143578629826795922166061", "3.7510609420330088417708799731266235"], "2l_CA": ["-12.497369270060877449665323557171575", "-24.078260281402260690215136107238876"]}, "++0-": {"1l": ["0.2052893323999219212112587440958175", "-0.23340586487515697983033196361050464"], "2l_CF": ["1.4497527749154240317841310985166523", "2.5159426329648260393785592845991168"], "2l_CA": ["0.93377404694087332439542553521614699", "-6.5897888688943875559353926858145407"]}, "++-+": {"1l": ["0.13488241548719332786182528186089492", "-0.55396118636075227151150680787630585"], "2l_CF": ["3.6264679099066277698614039319846612", "0.98877879016530857409659804448359258"], "2l_CA": ["-4.7338394019736712634642643423951502", "-9.9959321229851303636129472125572971"]}, "++-0": {"1l": ["-0.20528933239992192121125874409592826", "0.23340586487515697983033196361015154"], "2l_CF": ["-1.4497527749154240317841310987943495", "-2.5159426329648260393785592846958959"], "2l_CA": ["-0.9337740469408733243954255337459873", "6.5897888688943875559353926859971171"]}, "++--": {"1l": ["-1.4171552607651399317222887332836947", "0.60990410604254293235979310327480438"], "2l_CF": ["4.030824422679972186837839433219895", "1.6107354179732769303807222804199515"], "2l_CA": ["-5.762096670517367957438749047845689", "2.8548938288968157138669260000250743"]}, "+-++": {"1l": ["0.034207632511924425942496405860795563", "-1.8675585223445559785401349770978545"], "2l_CF": ["21.79328196656345786990595296212181", "-6.2333546998826971435099054534481865"], "2l_CA": ["-27.978371425752603647387810434254224", "-25.030244824263099585697056991743371"]}, "+-+0": {"1l": ["-1.3018343487411574733580245221080506", "0.39916131108369132973517404672751694"], "2l_CF": ["10.853867709460162150917879098165507", "-0.057610268218973587890076658267377907"], "2l_CA": ["-25.953834928095662809520518963787768", "5.4647685879148769077719466791060349"]}, "+-+-": {"1l": ["8.0662944490987557718910563432872171", "-5.4739942239494276861054527019000392"], "2l_CF": ["2.3369904945080223610473438561098439", "18.172927747065868623426195199697472"], "2l_CA": ["51.791096043887681605362809781187392", "-103.91260178109074796095209203186555"]}, "+-0+": {"1l": ["-0.043753583076794766636871334886079245", "0.44326860172538754927282102090094354"], "2l_CF": ["-5.25903079581158623694067180131839", "2.2328924537738428746907371213867162"], "2l_CA": ["6.00618479937512659951936609490419", "5.8517159922108511204262266783853996"]}, "+-00": {"1l": ["0.42564116257334749185089803824445375", "0.35886515134696976656789357682835139"], "2l_CF": ["-6.9181613995791826108078416379783879", "0.45926610751936577239328392161702752"], "2l_CA": ["15.4169409193726683793447875962871", "3.8730190201239360946358073655341482"]}, "+-0-": {"1l": ["-1.3018343487411574733580245221078689", "0.39916131108369132973517404672765969"], "2l_CF": ["10.853867709460162150917879098575543", "-0.057610268218973587890076658130339084"], "2l_CA": ["-25.953834928095662809520518965936096", "5.4647685879148769077719466788342408"]}, "+--+": {"1l": ["0.0054957008777360184466129576540705359", "-0.15849839338769227801311222930348029"], "2l_CF": ["1.9088327506727702950304098165152996", "-0.8560411149993496317617095306996605"], "2l_CA": ["-2.3543659031967018408978935490391791", "-2.0927467960614003314669953478183565"]}, "+--0": {"1l": ["-0.043753583076794766636871334885897492", "0.4432686017253875492728210209010863"], "2l_CF": ["-5.2590307958115862369406718009083541", "2.2328924537738428746907371215237552"], "2l_CA": ["6.0061847993751265995193660927558631", "5.8517159922108511204262266781136057"]}, "+---": {"1l": ["0.034207632511924425942496405860795564", "-1.8675585223445559785401349770978545"], "2l_CF": ["21.79328196656345786990595296212181", "-6.2333546998826971435099054534481866"], "2l_CA": ["-27.978371425752603647387810434254225", "-25.030244824263099585697056991743371"]}, "-+++": {"1l": ["0.034207632511924425942496405860795562", "-1.8675585223445559785401349770978545"], "2l_CF": ["21.79328196656345786990595296212181", "-6.2333546998826971435099054534481866"], "2l_CA": ["-27.978371425752603647387810434254224", "-25.030244824263099585697056991743371"]}, "-++0": {"1l": ["0.043753583076794766636871334885897491", "-0.4432686017253875492728210209010863"], "2l_CF": ["5.2590307958115862369406718009083541", "-2.2328924537738428746907371215237552"], "2l_CA": ["-6.0061847993751265995193660927558631", "-5.8517159922108511204262266781136058"]}, "-++-": {"1l": ["0.0054957008777360184466129576540705358", "-0.15849839338769227801311222930348029"], "2l_CF": ["1.9088327506727702950304098165152996", "-0.8560411149993496317617095306996605"], "2l_CA": ["-2.3543659031967018408978935490391791", "-2.0927467960614003314669953478183565"]}, "-+0+": {"1l": ["1.3018343487411574733580245221078689", "-0.3991613110836913297351740467276597"], "2l_CF": ["-10.853867709460162150917879098575543", "0.057610268218973587890076658130339023"], "2l_CA": ["25.953834928095662809520518965936096", "-5.464768587914876907771946678834241"]}, "-+00": {"1l": ["0.42564116257334749185089803824445375", "0.35886515134696976656789357682835139"], "2l_CF": ["-6.9181613995791826108078416379783878", "0.45926610751936577239328392161702752"], "2l_CA": ["15.4169409193726683793447875962871", "3.8730190201239360946358073655341482"]}, "-+0-": {"1l": ["0.043753583076794766636871334886079244", "-0.44326860172538754927282102090094354"], "2l_CF": ["5.25903079581158623694067180131839", "-2.2328924537738428746907371213867163"], "2l_CA": ["-6.00618479937512659951936609490419", "-5.8517159922108511204262266783853996"]}, "-+-+": {"1l": ["8.0662944490987557718910563432872171", "-5.4739942239494276861054527019000392"], "2l_CF": ["2.3369904945080223610473438561098438", "18.172927747065868623426195199697472"], "2l_CA": ["51.791096043887681605362809781187392", "-103.91260178109074796095209203186555"]}, "-+-0": {"1l": ["1.3018343487411574733580245221080506", "-0.39916131108369132973517404672751694"], "2l_CF": ["-10.853867709460162150917879098165507", "0.057610268218973587890076658267377925"], "2l_CA": ["25.953834928095662809520518963787768", "-5.4647685879148769077719466791060349"]}, "-+--": {"1l": ["0.034207632511924425942496405860795558", "-1.8675585223445559785401349770978545"], "2l_CF": ["21.79328196656345786990595296212181", "-6.2333546998826971435099054534481866"], "2l_CA": ["-27.978371425752603647387810434254224", "-25.030244824263099585697056991743371"]}, "--++": {"1l": ["-1.4171552607651399317222887332836947", "0.60990410604254293235979310327480436"], "2l_CF": ["4.0308244226799721868378394332198951", "1.6107354179732769303807222804199515"], "2l_CA": ["-5.7620966705173679574387490478456891", "2.8548938288968157138669260000250743"]}, "--+0": {"1l": ["0.20528933239992192121125874409592826", "-0.23340586487515697983033196361015154"], "2l_CF": ["1.4497527749154240317841310987943495", "2.515942632964826039378559284695896"], "2l_CA": ["0.93377404694087332439542553374598725", "-6.5897888688943875559353926859971174"]}, "--+-": {"1l": ["0.13488241548719332786182528186089492", "-0.55396118636075227151150680787630584"], "2l_CF": ["3.6264679099066277698614039319846612", "0.98877879016530857409659804448359259"], "2l_CA": ["-4.7338394019736712634642643423951502", "-9.9959321229851303636129472125572971"]}, "--0+": {"1l": ["-0.20528933239992192121125874409581751", "0.23340586487515697983033196361050464"], "2l_CF": ["-1.4497527749154240317841310985166525", "-2.5159426329648260393785592845991168"], "2l_CA": ["-0.93377404694087332439542553521614697", "6.5897888688943875559353926858145406"]}, "--00": {"1l": ["-0.62699072852388529568955579024505585", "-2.9860598233145771806251499152713691"], "2l_CF": ["-1.086033557143578629826795922166061", "3.7510609420330088417708799731266235"], "2l_CA": ["-12.497369270060877449665323557171575", "-24.078260281402260690215136107238876"]}, "--0-": {"1l": ["1.0264466619996096060562937204785105", "-1.1670293243757848991516598180508442"], "2l_CF": ["15.934666165713218924473586816334481", "8.9998496298734044230072782027743649"], "2l_CA": ["-7.2583503617953482162937051848016133", "-36.000992034826627474619509617741074"]}, "---+": {"1l": ["0.13488241548719332786182528186089492", "-0.55396118636075227151150680787630585"], "2l_CF": ["3.6264679099066277698614039319846613", "0.98877879016530857409659804448359252"], "2l_CA": ["-4.7338394019736712634642643423951503", "-9.9959321229851303636129472125572972"]}, "---0": {"1l": ["-1.0264466619996096060562937204786213", "1.1670293243757848991516598180504911"], "2l_CF": ["-15.934666165713218924473586816612178", "-8.9998496298734044230072782028711439"], "2l_CA": ["7.2583503617953482162937051862717731", "36.000992034826627474619509617923651"]}, "----": {"1l": ["12.571118480871501706942781667907192", "15.247602651063573308994827581870817"], "2l_CF": ["9.6103257480731891376911362390845259", "87.218725071676613703800780799253932"], "2l_CA": ["203.09543713882549470264651550634677", "-4.5620367487987792439685724847461374"]}}, "sec": 55.6}

==> anc/paper2/zz/points_wide/zzw_b2o3_j3_p40.json <==
{"beta": "2/3", "j": 3, "sin2theta": "0.0316227766016837933199889354443271853372", "delta": "0.03825217121422945289580078336283689544287", "dps": 40, "x": "0.2", "s": "7.2", "t": "-0.2382521712142294528958007833628368954429", "pT2": "0.02529822128134703465599114835546174826974", "G": ["-0.8514700823916343273845434444005819544282", "1.570796326794896619231321691639751442099"], "li22_max_rate": 0.9997430195129203, "li22_bad_order": 0, "M": {"++++": {"1l": ["14.2751816575870602743449332931976512029", "23.8910516750698867259094149601092417962"], "2l_CF": ["-75.87909498047793295185720315081452798325", "149.373698390235042409677840362294549064"], "2l_CA": ["358.8315623441034860332790757149565804377", "71.80765177230545436571621018906665398143"]}, "+++0": {"1l": ["0.8457272379464601993351904923508549187129", "-0.3370062992033856564750654815014039373237"], "2l_CF": ["11.51833346798366394261515524181255238609", "14.30976459601839413331555409418654146438"], "2l_CA": ["1.760087982904804850434273388857548694339", "-26.0120866699742429869807444518071888521"]}, "+++-": {"1l": ["0.07460874119277147600259573795031337861088", "-0.1704643490821102590794165208054070357094"], "2l_CF": ["1.712409689023190284147735686791988236305", "1.295889069794483886741312187717814861074"], "2l_CA": ["-1.286714323307969321518315779183563569704", "-4.374541428623797887716214523665545620469"]}, "++0+": {"1l": ["-0.8457272379464601993351904923508548033674", "0.3370062992033856564750654815014038718948"], "2l_CF": ["-11.51833346798366394261515524181270224673", "-14.30976459601839413331555409418652313427"], "2l_CA": ["-1.760087982904804850434273388857120452909", "26.01208666997424298698074445180724946815"]}, "++00": {"1l": ["-0.2507669238736542188048369836066527451344", "-3.366013548097616051579598367656101609549"], "2l_CF": ["0.1306154637158670442441621604898088961373", "4.782978088758146138765591434207278057978"], "2l_CA": ["-10.95985350144130785511485089627346318143", "-33.028117447645383039086169284170366865"]}, "++0-": {"1l": ["0.1691454475892920398670380984701707962611", "-0.06740125984067713129501309630028082090701"], "2l_CF": ["-0.2849442009433841382019061622171793074953", "2.58709079000686366524669591772355144632"], "2l_CA": ["2.594299881410295340258921950736492244477", "-4.063819323007731499382433631272744535592"]}, "++-+": {"1l": ["0.07460874119277147600259573795031337861089", "-0.1704643490821102590794165208054070357097"], "2l_CF": ["1.71240968902319028414773568679198823631", "1.295889069794483886741312187717814861074"], "2l_CA": ["-1.286714323307969321518315779183563569712", "-4.374541428623797887716214523665545620472"]}, "++-0": {"1l": ["-0.1691454475892920398670380984701709116064", "0.06740125984067713129501309630028088633607"], "2l_CF": ["0.2849442009433841382019061622173291681318", "-2.587090790006863665246695917723569776426"], "2l_CA": ["-2.594299881410295340258921950736920485908", "4.063819323007731499382433631272683919536"]}, "++--": {"1l": ["-1.348992733696517589026202668272093946318", "0.95564206700279546903637659840436967445"], "2l_CF": ["0.9287564132475279577916346559421448728052", "4.232869261758924581244111866341341434941"], "2l_CA": ["0.4532953145060015001493107074427214899074", "5.869474630154084569681662297345589537099"]}, "+-++": {"1l": ["0.02834255620116289044696163574647950588185", "-1.775321992227110723213671635072476838069"], "2l_CF": ["34.6385730305372593104795101637527328148", "3.209423772497282967338066169551679861935"], "2l_CA": ["-35.19820742554978629237182848797189403727", "-35.70820750582478490732418479703333613245"]}, "+-+0": {"1l": ["-0.9271049374832346126046356244602001010454", "0.101286455981058800217954068643181223034"], "2l_CF": ["9.398262053190449560749281422280056186571", "3.981527563164255406399965660365146516872"], "2l_CA": ["-21.92384293045429735459719271131399618736", "-2.956599691158009538278548524410148352081"]}, "+-+-": {"1l": ["9.567311262891331706050015810942846801558", "-4.98610817774521134232308040263929426902"], "2l_CF": ["-2.481319158283437796771073567539764123708", "19.18339516264048492691996184673284631802"], "2l_CA": ["83.6665273429601154882130686199195056365", "-105.9174240088351943218586210403959434394"]}, "+-0+": {"1l": ["-0.009179885956793460322701961009488384079139", "0.2752166453798905767107930088688680920058"], "2l_CF": ["-5.481019491695563829025360325318736904531", "-0.1293529773141570665403012047345959594974"], "2l_CA": ["5.402289216051570800717718828520604846441", "5.394873715458175788754772798132360547913"]}, "+-00": {"1l": ["0.158234553890437047693568779198984804363", "0.1562982618076151233110881391219615987591"], "2l_CF": ["-3.394571076982013789034736222443027256838", "-1.240044689440363184810338727415083188282"], "2l_CA": ["6.741410672468940189221035642220000881413", "3.568504147138078836352299899810064831876"]}, "+-0-": {"1l": ["-0.9271049374832346126046356244601999905735", "0.1012864559810588002179540686431811734545"], "2l_CF": ["9.398262053190449560749281422279839030795", "3.981527563164255406399965660365175074709"], "2l_CA": ["-21.9238429304542973545971927113133623955", "-2.956599691158009538278548524410060298756"]}, "+--+": {"1l": ["0.0005438312204847950981233863819636177916626", "-0.05415864850666056114685680195243870410269"], "2l_CF": ["1.0838991699187976028239051833875901298", "0.008177500298459697194514063723972099167358"], "2l_CA": ["-1.091016965625566553924782739403305056284", "-1.072711898953628715732672825227017792854"]}, "+--0": {"1l": ["-0.009179885956793460322701961009488273607451", "0.2752166453798905767107930088688680424263"], "2l_CF": ["-5.481019491695563829025360325318954060308", "-0.1293529773141570665403012047345674016602"], "2l_CA": ["5.402289216051570800717718828521238638304", "5.394873715458175788754772798132448601243"]}, "+---": {"1l": ["0.02834255620116289044696163574647950588185", "-1.775321992227110723213671635072476838069"], "2l_CF": ["34.63857303053725931047951016375273281479", "3.209423772497282967338066169551679861934"], "2l_CA": ["-35.19820742554978629237182848797189403726", "-35.70820750582478490732418479703333613244"]}, "-+++": {"1l": ["0.02834255620116289044696163574647950588186", "-1.775321992227110723213671635072476838069"], "2l_CF": ["34.63857303053725931047951016375273281479", "3.209423772497282967338066169551679861934"], "2l_CA": ["-35.19820742554978629237182848797189403726", "-35.70820750582478490732418479703333613244"]}, "-++0": {"1l": ["0.009179885956793460322701961009488273607451", "-0.2752166453798905767107930088688680424263"], "2l_CF": ["5.481019491695563829025360325318954060308", "0.1293529773141570665403012047345674016602"], "2l_CA": ["-5.402289216051570800717718828521238638304", "-5.394873715458175788754772798132448601243"]}, "-++-": {"1l": ["0.0005438312204847950981233863819636177916626", "-0.05415864850666056114685680195243870410269"], "2l_CF": ["1.0838991699187976028239051833875901298", "0.008177500298459697194514063723972099167358"], "2l_CA": ["-1.091016965625566553924782739403305056284", "-1.072711898953628715732672825227017792854"]}, "-+0+": {"1l": ["0.9271049374832346126046356244601999905735", "-0.1012864559810588002179540686431811734545"], "2l_CF": ["-9.398262053190449560749281422279839030795", "-3.981527563164255406399965660365175074709"], "2l_CA": ["21.9238429304542973545971927113133623955", "2.956599691158009538278548524410060298751"]}, "-+00": {"1l": ["0.158234553890437047693568779198984804363", "0.1562982618076151233110881391219615987591"], "2l_CF": ["-3.394571076982013789034736222443027256838", "-1.240044689440363184810338727415083188282"], "2l_CA": ["6.741410672468940189221035642220000881413", "3.568504147138078836352299899810064831876"]}, "-+0-": {"1l": ["0.00917988595679346032270196100948838407914", "-0.2752166453798905767107930088688680920058"], "2l_CF": ["5.481019491695563829025360325318736904531", "0.1293529773141570665403012047345959594974"], "2l_CA": ["-5.402289216051570800717718828520604846441", "-5.394873715458175788754772798132360547913"]}, "-+-+": {"1l": ["9.567311262891331706050015810942846801558", "-4.98610817774521134232308040263929426902"], "2l_CF": ["-2.481319158283437796771073567539764123708", "19.18339516264048492691996184673284631802"], "2l_CA": ["83.6665273429601154882130686199195056365", "-105.9174240088351943218586210403959434394"]}, "-+-0": {"1l": ["0.9271049374832346126046356244602001010454", "-0.101286455981058800217954068643181223034"], "2l_CF": ["-9.398262053190449560749281422280056186571", "-3.981527563164255406399965660365146516872"], "2l_CA": ["21.92384293045429735459719271131399618736", "2.956599691158009538278548524410148352081"]}, "-+--": {"1l": ["0.02834255620116289044696163574647950588185", "-1.775321992227110723213671635072476838069"], "2l_CF": ["34.6385730305372593104795101637527328148", "3.209423772497282967338066169551679861935"], "2l_CA": ["-35.19820742554978629237182848797189403727", "-35.70820750582478490732418479703333613245"]}, "--++": {"1l": ["-1.348992733696517589026202668272093946318", "0.95564206700279546903637659840436967445"], "2l_CF": ["0.9287564132475279577916346559421448728052", "4.232869261758924581244111866341341434941"], "2l_CA": ["0.4532953145060015001493107074427214899074", "5.869474630154084569681662297345589537099"]}, "--+0": {"1l": ["0.1691454475892920398670380984701709116064", "-0.06740125984067713129501309630028088633607"], "2l_CF": ["-0.2849442009433841382019061622173291681318", "2.587090790006863665246695917723569776426"], "2l_CA": ["2.594299881410295340258921950736920485908", "-4.063819323007731499382433631272683919537"]}, "--+-": {"1l": ["0.07460874119277147600259573795031337861089", "-0.1704643490821102590794165208054070357097"], "2l_CF": ["1.71240968902319028414773568679198823631", "1.295889069794483886741312187717814861074"], "2l_CA": ["-1.286714323307969321518315779183563569712", "-4.374541428623797887716214523665545620472"]}, "--0+": {"1l": ["-0.1691454475892920398670380984701707962611", "0.06740125984067713129501309630028082090701"], "2l_CF": ["0.2849442009433841382019061622171793074953", "-2.58709079000686366524669591772355144632"], "2l_CA": ["-2.594299881410295340258921950736492244477", "4.063819323007731499382433631272744535592"]}, "--00": {"1l": ["-0.2507669238736542188048369836066527451344", "-3.366013548097616051579598367656101609549"], "2l_CF": ["0.1306154637158670442441621604898088961373", "4.782978088758146138765591434207278057978"], "2l_CA": ["-10.95985350144130785511485089627346318143", "-33.028117447645383039086169284170366865"]}, "--0-": {"1l": ["0.8457272379464601993351904923508548033674", "-0.3370062992033856564750654815014038718948"], "2l_CF": ["11.51833346798366394261515524181270224673", "14.30976459601839413331555409418652313427"], "2l_CA": ["1.760087982904804850434273388857120452909", "-26.01208666997424298698074445180724946815"]}, "---+": {"1l": ["0.07460874119277147600259573795031337861088", "-0.1704643490821102590794165208054070357094"], "2l_CF": ["1.712409689023190284147735686791988236305", "1.295889069794483886741312187717814861074"], "2l_CA": ["-1.286714323307969321518315779183563569704", "-4.374541428623797887716214523665545620469"]}, "---0": {"1l": ["-0.8457272379464601993351904923508549187129", "0.3370062992033856564750654815014039373237"], "2l_CF": ["-11.51833346798366394261515524181255238609", "-14.30976459601839413331555409418654146438"], "2l_CA": ["-1.760087982904804850434273388857548694339", "26.0120866699742429869807444518071888521"]}, "----": {"1l": ["14.2751816575870602743449332931976512029", "23.8910516750698867259094149601092417962"], "2l_CF": ["-75.87909498047793295185720315081452798325", "149.373698390235042409677840362294549064"], "2l_CA": ["358.8315623441034860332790757149565804377", "71.80765177230545436571621018906665398143"]}}, "sec": 122.9}

==> anc/paper2/zz/points_wide/zzw_b2o3_j4_p40.json <==
{"beta": "2/3", "j": 4, "sin2theta": "0.01", "delta": "0.01203015094411210863724842959710558757249", "dps": 40, "x": "0.2", "s": "7.2", "t": "-0.2120301509441121086372484295971055875725", "pT2": "0.007999999999999999999999999999999999999994", "G": ["-1.427116355640145748389041308071673006329", "1.570796326794896619231321691639751442099"], "li22_max_rate": 0.9999196055622617, "li22_bad_order": 0, "M": {"++++": {"1l": ["14.95862403535844685577923222224326463139", "33.53399478086579510617930800402942327446"], "2l_CF": ["-241.1561010402624578705512073269036176574", "169.2877534180139111135130045706336346437"], "2l_CA": ["555.0748193454242412835971831824573198675", "230.3613303638757032911878422224542028992"]}, "+++0": {"1l": ["0.538162773677550386142516198099213192916", "0.08268476652647866525423718596070313314911"], "2l_CF": ["5.44452590011754351851616754601076901923", "13.88751403355212794665373375285903574188"], "2l_CA": ["5.367618120217043661178529558438752847449", "-15.13466457569644671904188018044950707511"]}, "+++-": {"1l": ["0.02777948785749505716889436200946804844497", "-0.04684288940057055866835233590199807345761"], "2l_CF": ["0.6310411835905650640720620952746486762702", "0.8114511676750036712727171920137770905892"], "2l_CA": ["-0.3144050115776850485641073120346767266061", "-1.666419048208786069965217182390963498896"]}, "++0+": {"1l": ["-0.538162773677550386142516198099213614581", "-0.08268476652647866525423718596070119445979"], "2l_CF": ["-5.444525900117543518516167546017298373014", "-13.88751403355212794665373375286285285744"], "2l_CA": ["-5.367618120217043661178529558423973601261", "15.13466457569644671904188018044690835448"]}, "++00": {"1l": ["-0.08606511121650465400113272558028389867365", "-3.468210653840347815160623427152329295172"], "2l_CF": ["0.6730198529752299464000032575717498098308", "5.853200581201531825716504725941821089352"], "2l_CA": ["-9.633330410619827732407258446529687751962", "-36.71653248402098807775985119844935341856"]}, "++0-": {"1l": ["0.1076325547355100772285032396198447650176", "0.01653695330529573305084743719214227182152"], "2l_CF": ["-1.335970636398775483143375440996989740236", "1.790054046012584041392868902196251126079"], "2l_CA": ["2.837517356951733800881456264462222038857", "-1.721972169588461305891638062043970921465"]}, "++-+": {"1l": ["0.02777948785749505716889436200946804844497", "-0.04684288940057055866835233590199807345731"], "2l_CF": ["0.631041183590565064072062095274648676259", "0.8114511676750036712727171920137770905854"], "2l_CA": ["-0.3144050115776850485641073120346767265966", "-1.666419048208786069965217182390963498882"]}, "++-0": {"1l": ["-0.1076325547355100772285032396198443433527", "-0.01653695330529573305084743719214421051323"], "2l_CF": ["1.33597063639877548314337544100351909399", "-1.790054046012584041392868902192434010518"], "2l_CA": ["-2.83751735695173380088145626447700128503", "1.72197216958846130589163806204656964207"]}, "++--": {"1l": ["-1.321655038585662125768830711110269589922", "1.341359791234631804247172320161176535025"], "2l_CF": ["-5.691248385257648184484233360527706062433", "5.065315180430555433134572965262940483866"], "2l_CA": ["8.358933176637024064316719238099710254133", "12.23271741023305325958258627046512117194"]}, "+-++": {"1l": ["0.0111506396468796839625379502750271692373", "-1.753124351323575014649515558867479473699"], "2l_CF": ["47.40260452686737927142060823013615017783", "18.03988626817938131722797034093729761958"], "2l_CA": ["-42.29818087710250263688386126777481828616", "-49.97179222259685617404846213859630135281"]}, "+-+0": {"1l": ["-0.563854278807019417563164716874025380184", "0.02045771143665475525038084863806183868833"], "2l_CF": ["6.804459458864555168341099173827754012416", "5.309900252128012689909395214149063757839"], "2l_CA": ["-14.54713598473488848563260419384428199901", "-5.767471172296888992689395384119613730015"]}, "+-+-": {"1l": ["10.13388687376271030921290849836348295745", "-4.701185906169805937422481176729398075522"], "2l_CF": ["-5.075046114771821253434594366107004247584", "18.12682054422370175906177852422692648629"], "2l_CA": ["98.21077825244674094414888521578882379915", "-102.2902495473766434591841550029773837457"]}, "+-0+": {"1l": ["-0.001718481751680362148186613873184155948967", "0.1617570077299820336847966542417144884637"], "2l_CF": ["-4.413625722538828956530931839714116047904", "-1.484350576443100891561621457747979840757"], "2l_CA": ["3.904907776283402521234971755863174447615", "4.528278467820476905943005324084329821388"]}, "+-00": {"1l": ["0.05280741479527390758841990211140329362344", "0.05564772999433890319829698122138121609905"], "2l_CF": ["-1.374746333752465634802569981925806697522", "-0.9890564391472361686958774741354332168669"], "2l_CA": ["2.461441620898534376849150647212461379204", "1.928803392438704007048694927164968621914"]}, "+-0-": {"1l": ["-0.56385427880701941756316471687402466174", "0.02045771143665475525038084863806409574707"], "2l_CF": ["6.804459458864555168341099173817986047797", "5.309900252128012689909395214143430140102"], "2l_CA": ["-14.54713598473488848563260419382222289447", "-5.767471172296888992689395384123658378645"]}, "+--+": {"1l": ["0.00005309029855991697019692756881113423373807", "-0.01771741744679873729914036207445464260585"], "2l_CF": ["0.4864441982213007649529518358731102190597", "0.1578364627728927234575486427753162535208"], "2l_CA": ["-0.431983040015942757777229375001634288272", "-0.5008225113251461755984046583070549621746"]}, "+--0": {"1l": ["-0.001718481751680362148186613873183437504968", "0.1617570077299820336847966542417167455222"], "2l_CF": ["-4.413625722538828956530931839723884012511", "-1.484350576443100891561621457753613458494"], "2l_CA": ["3.90490777628340252123497175588523355215", "4.528278467820476905943005324080285172758"]}, "+---": {"1l": ["0.0111506396468796839625379502750271692373", "-1.753124351323575014649515558867479473699"], "2l_CF": ["47.40260452686737927142060823013615017786", "18.03988626817938131722797034093729761959"], "2l_CA": ["-42.29818087710250263688386126777481828617", "-49.97179222259685617404846213859630135282"]}, "-+++": {"1l": ["0.0111506396468796839625379502750271692373", "-1.753124351323575014649515558867479473699"], "2l_CF": ["47.40260452686737927142060823013615017786", "18.03988626817938131722797034093729761959"], "2l_CA": ["-42.29818087710250263688386126777481828617", "-49.97179222259685617404846213859630135282"]}, "-++0": {"1l": ["0.001718481751680362148186613873183437504968", "-0.1617570077299820336847966542417167455222"], "2l_CF": ["4.413625722538828956530931839723884012511", "1.484350576443100891561621457753613458494"], "2l_CA": ["-3.90490777628340252123497175588523355215", "-4.528278467820476905943005324080285172757"]}, "-++-": {"1l": ["0.00005309029855991697019692756881113423373808", "-0.01771741744679873729914036207445464260585"], "2l_CF": ["0.4864441982213007649529518358731102190597", "0.1578364627728927234575486427753162535208"], "2l_CA": ["-0.431983040015942757777229375001634288272", "-0.5008225113251461755984046583070549621746"]}, "-+0+": {"1l": ["0.56385427880701941756316471687402466174", "-0.02045771143665475525038084863806409574707"], "2l_CF": ["-6.804459458864555168341099173817986047797", "-5.309900252128012689909395214143430140096"], "2l_CA": ["14.54713598473488848563260419382222289447", "5.767471172296888992689395384123658378645"]}, "-+00": {"1l": ["0.05280741479527390758841990211140329362344", "0.05564772999433890319829698122138121609905"], "2l_CF": ["-1.374746333752465634802569981925806697522", "-0.9890564391472361686958774741354332168669"], "2l_CA": ["2.461441620898534376849150647212461379204", "1.928803392438704007048694927164968621914"]}, "-+0-": {"1l": ["0.001718481751680362148186613873184155948967", "-0.1617570077299820336847966542417144884637"], "2l_CF": ["4.413625722538828956530931839714116047904", "1.484350576443100891561621457747979840757"], "2l_CA": ["-3.904907776283402521234971755863174447615", "-4.528278467820476905943005324084329821388"]}, "-+-+": {"1l": ["10.13388687376271030921290849836348295745", "-4.701185906169805937422481176729398075522"], "2l_CF": ["-5.075046114771821253434594366107004247584", "18.12682054422370175906177852422692648629"], "2l_CA": ["98.21077825244674094414888521578882379915", "-102.2902495473766434591841550029773837457"]}, "-+-0": {"1l": ["0.563854278807019417563164716874025380184", "-0.02045771143665475525038084863806183868833"], "2l_CF": ["-6.804459458864555168341099173827754012416", "-5.309900252128012689909395214149063757839"], "2l_CA": ["14.54713598473488848563260419384428199901", "5.767471172296888992689395384119613730015"]}, "-+--": {"1l": ["0.0111506396468796839625379502750271692373", "-1.753124351323575014649515558867479473699"], "2l_CF": ["47.40260452686737927142060823013615017783", "18.03988626817938131722797034093729761958"], "2l_CA": ["-42.29818087710250263688386126777481828616", "-49.97179222259685617404846213859630135281"]}, "--++": {"1l": ["-1.321655038585662125768830711110269589922", "1.341359791234631804247172320161176535025"], "2l_CF": ["-5.691248385257648184484233360527706062433", "5.065315180430555433134572965262940483866"], "2l_CA": ["8.358933176637024064316719238099710254133", "12.23271741023305325958258627046512117194"]}, "--+0": {"1l": ["0.1076325547355100772285032396198443433527", "0.01653695330529573305084743719214421051323"], "2l_CF": ["-1.33597063639877548314337544100351909399", "1.790054046012584041392868902192434010518"], "2l_CA": ["2.83751735695173380088145626447700128503", "-1.72197216958846130589163806204656964207"]}, "--+-": {"1l": ["0.02777948785749505716889436200946804844497", "-0.04684288940057055866835233590199807345731"], "2l_CF": ["0.631041183590565064072062095274648676259", "0.8114511676750036712727171920137770905854"], "2l_CA": ["-0.3144050115776850485641073120346767265966", "-1.666419048208786069965217182390963498882"]}, "--0+": {"1l": ["-0.1076325547355100772285032396198447650176", "-0.01653695330529573305084743719214227182152"], "2l_CF": ["1.335970636398775483143375440996989740236", "-1.790054046012584041392868902196251126085"], "2l_CA": ["-2.837517356951733800881456264462222038857", "1.721972169588461305891638062043970921465"]}, "--00": {"1l": ["-0.08606511121650465400113272558028389867365", "-3.468210653840347815160623427152329295172"], "2l_CF": ["0.6730198529752299464000032575717498098308", "5.853200581201531825716504725941821089352"], "2l_CA": ["-9.633330410619827732407258446529687751962", "-36.71653248402098807775985119844935341856"]}, "--0-": {"1l": ["0.538162773677550386142516198099213614581", "0.08268476652647866525423718596070119445979"], "2l_CF": ["5.444525900117543518516167546017298373014", "13.88751403355212794665373375286285285744"], "2l_CA": ["5.367618120217043661178529558423973601261", "-15.13466457569644671904188018044690835448"]}, "---+": {"1l": ["0.02777948785749505716889436200946804844497", "-0.04684288940057055866835233590199807345761"], "2l_CF": ["0.6310411835905650640720620952746486762702", "0.8114511676750036712727171920137770905892"], "2l_CA": ["-0.3144050115776850485641073120346767266061", "-1.666419048208786069965217182390963498896"]}, "---0": {"1l": ["-0.538162773677550386142516198099213192916", "-0.08268476652647866525423718596070313314911"], "2l_CF": ["-5.44452590011754351851616754601076901923", "-13.88751403355212794665373375285903574188"], "2l_CA": ["-5.367618120217043661178529558438752847449", "15.13466457569644671904188018044950707511"]}, "----": {"1l": ["14.95862403535844685577923222224326463139", "33.53399478086579510617930800402942327446"], "2l_CF": ["-241.1561010402624578705512073269036176574", "169.2877534180139111135130045706336346437"], "2l_CA": ["555.0748193454242412835971831824573198675", "230.3613303638757032911878422224542028992"]}}, "sec": 131.3}

==> anc/paper2/zz/points_wide/zzw_b2o3_j5_p45.json <==
{"beta": "2/3", "j": 5, "sin2theta": "0.00316227766016837933199889354443271853371955514", "delta": "0.00379773794501434723946877085984367006116660172", "dps": 45, "x": "0.2", "s": "7.2", "t": "-0.203797737945014347239468770859843670061166602", "pT2": "0.00252982212813470346559911483554617482697564414", "G": ["-2.00276262888865716939353917174276405822848738", "1.5707963267948966192313216916397514420985847"], "li22_max_rate": 0.9999746625019977, "li22_bad_order": 0, "M": {"++++": {"1l": ["15.193458981699368162373346158054793195779659", "43.4799767708446132072884270747083414151381254"], "2l_CF": ["-484.08275871977335678322532162591237653029113", "112.424526569829865980992818719575610902374193"], "2l_CA": ["788.171242393474082932935311974532248865421436", "476.182646029410703349461505360533435546188783"]}, "+++0": {"1l": ["0.314859188202556310426120282337463393708824282", "0.217348194337683784998717017340935750719177058"], "2l_CF": ["1.0497727099130660242916854900099790713229661", "10.6209369410827268716125940807577353867501642"], "2l_CA": ["6.06814374255535526629285995656615803804090328", "-7.39523240742025756907686014283443769647262878"]}, "+++-": {"1l": ["0.00924491328543316123422132756440468473193144314", "-0.0119440367038526746870403200134597506868011627"], "2l_CF": ["0.199587581708201012098353502354790994979659326", "0.390697867791870729160712187871642102501040171"], "2l_CA": ["-0.0613802126018285643481367663219544552780695103", "-0.591863395341098065775050463250573542595037783"]}, "++0+": {"1l": ["-0.314859188202556310426120282337463393646441751", "-0.217348194337683784998717017340935750739172966"], "2l_CF": ["-1.0497727099130660242916854900099784567372753", "-10.6209369410827268716125940807577350077214671"], "2l_CA": ["-6.06814374255535526629285995656615862991040222", "7.39523240742025756907686014283443751515562967"]}, "++00": {"1l": ["-0.027957197784744132127195850475168552063453238", "-3.48959241053147865901561879617333299353317387"], "2l_CF": ["0.80522805541419068246563764014218744880012163", "6.48916695984153253127107028491920068841754101"], "2l_CA": ["-8.97581965331492471129068772365911106172917741", "-38.0187321660553999987496878638633905804598981"]}, "++0-": {"1l": ["0.0629718376405112620852240564674926786856154289", "0.0434696388675367569997434034681871499935334974"], "2l_CF": ["-1.69935381403336287482604934354211789245539478", "0.886872472920874577258893091662087996517284663"], "2l_CA": ["2.48183417726596077852672895330035579073237875", "-0.270047040502872665107884711441645454212626798"]}, "++-+": {"1l": ["0.00924491328543316123422132756440468473193144331", "-0.0119440367038526746870403200134597506868011744"], "2l_CF": ["0.199587581708201012098353502354790994979659748", "0.390697867791870729160712187871642102501040428"], "2l_CA": ["-0.0613802126018285643481367663219544552780698327", "-0.591863395341098065775050463250573542595038234"]}, "++-0": {"1l": ["-0.0629718376405112620852240564674926787479979566", "-0.0434696388675367569997434034681871499735376031"], "2l_CF": ["1.69935381403336287482604934354211727786970419", "-0.88687247292087457725889309166208837554598178"], "2l_CA": ["-2.48183417726596077852672895330035519886287952", "0.270047040502872665107884711441645635529626752"]}, "++--": {"1l": ["-1.3122616407320252735050661536778082721757188", "1.73919907083378452829153708298833365659561067"], "2l_CF": ["-15.4514727539578491649195402461619766601503577", "2.77574477225489868238922920426699396268209682"], "2l_CA": ["17.7212940515840372074180851333087248481564636", "22.0955698144660552095557117153792768826761757"]}, "+-++": {"1l": ["0.00376089457680398417357248299993344179592554018", "-1.74758571542173745833798718822511547203406713"], "2l_CF": ["60.0747073317330068024011648168401476417896789", "37.7052507335071765311369437542581163991141385"], "2l_CA": ["-48.9337809132411766062677711026702189583634422", "-66.8358462121779340730041347166564407286446716"]}, "+-+0": {"1l": ["-0.325149920799546494625815077983129982029812739", "0.00379466713848505286394895595747829866989726935"], "2l_CF": ["4.5674182198851045175709722342007216986317472", "4.99160639118268862390134037399017819771874821"], "2l_CA": ["-8.84663875500327376668463406508281948891852671", "-5.55663988540182503651063417173553057612885416"]}, "+-+-": {"1l": ["10.323861956954101864285056002096223928674534", "-4.59195165283750697099199043943902122404832914"], "2l_CF": ["-6.12736709424933417493087590965740149708369397", "17.1160496503672644465616335317413673814196567"], "2l_CA": ["103.483194353853206852218237139345569990642877", "-99.7066324047509175971740746609030482732798593"]}, "+-0+": {"1l": ["-0.000310469587388047704685118333032042679983648816", "0.0924055429124340990333230593778226442465039718"], "2l_CF": ["-3.18722408863239299453441883109792509325218607", "-1.89610403396220909085065273818229544759114465"], "2l_CA": ["2.58974696664015959154357889994477337420619764", "3.48669296142181644740893336603175554175139283"]}, "+-00": {"1l": ["0.0169891603674857780058981613462260654431088205", "0.0183090530957090917137250597500215487916081055"], "2l_CF": ["-0.515371363700108037444564883651241990066297031", "-0.53139821632377908265310630350772967362791995"], "2l_CA": ["0.839007706673443027096075117412323598333123797", "0.858844241458395799524715160910525125806590975"]}, "+-0-": {"1l": ["-0.325149920799546494625815077983129981967430209", "0.00379466713848505286394895595747829866989728132"], "2l_CF": ["4.56741821988510451757097223420072263686496591", "4.99160639118268862390134037399017879977081726"], "2l_CA": ["-8.84663875500327376668463406508282037524948223", "-5.55663988540182503651063417173553077681287732"]}, "+--+": {"1l": ["0.00000524810222437202711206581199309943258481331135", "-0.0056703405773292688774168640351838173557983285"], "2l_CF": ["0.196859281831520003582059988504410154710058236", "0.115346066450068451785939629495625351139286371"], "2l_CA": ["-0.159840975680428121912696713752162373316326762", "-0.215786452943888171822395229940344391307796747"]}, "+--0": {"1l": ["-0.000310469587388047704685118333032042617601120984", "0.0924055429124340990333230593778226442465039709"], "2l_CF": ["-3.18722408863239299453441883109792415501896739", "-1.89610403396220909085065273818229484553907578"], "2l_CA": ["2.58974696664015959154357889994477248787524212", "3.48669296142181644740893336603175534106736985"]}, "+---": {"1l": ["0.00376089457680398417357248299993344179592554027", "-1.74758571542173745833798718822511547203406711"], "2l_CF": ["60.0747073317330068024011648168401476417896782", "37.7052507335071765311369437542581163991141381"], "2l_CA": ["-48.9337809132411766062677711026702189583634416", "-66.8358462121779340730041347166564407286446708"]}, "-+++": {"1l": ["0.00376089457680398417357248299993344179592554035", "-1.74758571542173745833798718822511547203406711"], "2l_CF": ["60.0747073317330068024011648168401476417896782", "37.7052507335071765311369437542581163991141381"], "2l_CA": ["-48.9337809132411766062677711026702189583634417", "-66.8358462121779340730041347166564407286446708"]}, "-++0": {"1l": ["0.000310469587388047704685118333032042617601120989", "-0.0924055429124340990333230593778226442465039709"], "2l_CF": ["3.18722408863239299453441883109792415501896739", "1.89610403396220909085065273818229484553907578"], "2l_CA": ["-2.58974696664015959154357889994477248787524213", "-3.48669296142181644740893336603175534106736985"]}, "-++-": {"1l": ["0.00000524810222437202711206581199309943258481331158", "-0.0056703405773292688774168640351838173557983285"], "2l_CF": ["0.196859281831520003582059988504410154710058236", "0.115346066450068451785939629495625351139286371"], "2l_CA": ["-0.159840975680428121912696713752162373316326762", "-0.215786452943888171822395229940344391307796747"]}, "-+0+": {"1l": ["0.325149920799546494625815077983129981967430209", "-0.00379466713848505286394895595747829866989728132"], "2l_CF": ["-4.56741821988510451757097223420072263686496591", "-4.99160639118268862390134037399017879977081721"], "2l_CA": ["8.84663875500327376668463406508282037524948259", "5.55663988540182503651063417173553077681287732"]}, "-+00": {"1l": ["0.0169891603674857780058981613462260654431088205", "0.0183090530957090917137250597500215487916081055"], "2l_CF": ["-0.515371363700108037444564883651241990066297031", "-0.531398216323779082653106303507729673627919927"], "2l_CA": ["0.839007706673443027096075117412323598333123797", "0.85884424145839579952471516091052512580659102"]}, "-+0-": {"1l": ["0.000310469587388047704685118333032042679983648827", "-0.0924055429124340990333230593778226442465039718"], "2l_CF": ["3.18722408863239299453441883109792509325218607", "1.89610403396220909085065273818229544759114465"], "2l_CA": ["-2.58974696664015959154357889994477337420619764", "-3.48669296142181644740893336603175554175139283"]}, "-+-+": {"1l": ["10.323861956954101864285056002096223928674534", "-4.59195165283750697099199043943902122404832914"], "2l_CF": ["-6.12736709424933417493087590965740149708369395", "17.1160496503672644465616335317413673814196568"], "2l_CA": ["103.483194353853206852218237139345569990642877", "-99.7066324047509175971740746609030482732798593"]}, "-+-0": {"1l": ["0.325149920799546494625815077983129982029812739", "-0.00379466713848505286394895595747829866989726935"], "2l_CF": ["-4.5674182198851045175709722342007216986317472", "-4.99160639118268862390134037399017819771874821"], "2l_CA": ["8.84663875500327376668463406508281948891852671", "5.55663988540182503651063417173553057612885416"]}, "-+--": {"1l": ["0.0037608945768039841735724829999334417959255404", "-1.74758571542173745833798718822511547203406713"], "2l_CF": ["60.0747073317330068024011648168401476417896789", "37.7052507335071765311369437542581163991141385"], "2l_CA": ["-48.9337809132411766062677711026702189583634422", "-66.8358462121779340730041347166564407286446716"]}, "--++": {"1l": ["-1.3122616407320252735050661536778082721757188", "1.73919907083378452829153708298833365659561067"], "2l_CF": ["-15.4514727539578491649195402461619766601503577", "2.77574477225489868238922920426699396268209682"], "2l_CA": ["17.7212940515840372074180851333087248481564636", "22.0955698144660552095557117153792768826761757"]}, "--+0": {"1l": ["0.0629718376405112620852240564674926787479979566", "0.0434696388675367569997434034681871499735376031"], "2l_CF": ["-1.69935381403336287482604934354211727786970419", "0.886872472920874577258893091662088375545981781"], "2l_CA": ["2.48183417726596077852672895330035519886287952", "-0.270047040502872665107884711441645635529626752"]}, "--+-": {"1l": ["0.00924491328543316123422132756440468473193144326", "-0.0119440367038526746870403200134597506868011744"], "2l_CF": ["0.199587581708201012098353502354790994979659748", "0.390697867791870729160712187871642102501040426"], "2l_CA": ["-0.0613802126018285643481367663219544552780698376", "-0.591863395341098065775050463250573542595038234"]}, "--0+": {"1l": ["-0.0629718376405112620852240564674926786856154288", "-0.0434696388675367569997434034681871499935334974"], "2l_CF": ["1.69935381403336287482604934354211789245539478", "-0.886872472920874577258893091662087996517284664"], "2l_CA": ["-2.48183417726596077852672895330035579073237911", "0.270047040502872665107884711441645454212626798"]}, "--00": {"1l": ["-0.027957197784744132127195850475168552063453238", "-3.48959241053147865901561879617333299353317387"], "2l_CF": ["0.805228055414190682465637640142187448800121585", "6.48916695984153253127107028491920068841754098"], "2l_CA": ["-8.97581965331492471129068772365911106172917741", "-38.0187321660553999987496878638633905804598982"]}, "--0-": {"1l": ["0.314859188202556310426120282337463393646441751", "0.217348194337683784998717017340935750739172966"], "2l_CF": ["1.0497727099130660242916854900099784567372753", "10.6209369410827268716125940807577350077214671"], "2l_CA": ["6.06814374255535526629285995656615862991040222", "-7.39523240742025756907686014283443751515562967"]}, "---+": {"1l": ["0.00924491328543316123422132756440468473193144338", "-0.0119440367038526746870403200134597506868011627"], "2l_CF": ["0.19958758170820101209835350235479099497965931", "0.390697867791870729160712187871642102501040169"], "2l_CA": ["-0.0613802126018285643481367663219544552780694935", "-0.591863395341098065775050463250573542595037805"]}, "---0": {"1l": ["-0.314859188202556310426120282337463393708824282", "-0.217348194337683784998717017340935750719177058"], "2l_CF": ["-1.0497727099130660242916854900099790713229661", "-10.6209369410827268716125940807577353867501642"], "2l_CA": ["-6.06814374255535526629285995656615803804090328", "7.39523240742025756907686014283443769647262878"]}, "----": {"1l": ["15.193458981699368162373346158054793195779659", "43.4799767708446132072884270747083414151381254"], "2l_CF": ["-484.08275871977335678322532162591237653029113", "112.424526569829865980992818719575610902374193"], "2l_CA": ["788.171242393474082932935311974532248865421436", "476.182646029410703349461505360533435546188783"]}}, "sec": 177.0}

==> anc/paper2/zz/points_wide/zzw_b2o3_j6_p45.json <==
{"beta": "2/3", "j": 6, "sin2theta": "0.001", "delta": "0.00120030015009381567425745332210479523930684552", "dps": 45, "x": "0.2", "s": "7.2", "t": "-0.201200300150093815674257453322104795239306846", "pT2": "0.000799999999999999999999999999999999999999999995", "G": ["-2.57840890213716859039803703541385511012876276", "1.5707963267948966192313216916397514420985847"], "li22_max_rate": 0.9999919960775775, "li22_bad_order": 0, "M": {"++++": {"1l": ["15.2697722865596262041141095095958158303196715", "53.5050644009074792086139164960402101362070607"], "2l_CF": ["-801.924214566124840675914754980726309736644264", "-49.2284089954095729566388223218384587825476229"], "2l_CA": ["1057.56617462057239757806670142391646236786599", "817.567338330168558387875451323691935500509812"]}, "+++0": {"1l": ["0.179301191191650968148236511030308155156951681", "0.221393403229760192382940365686726585167164633"], "2l_CF": ["-1.30976121885255648914071493621391792111800912", "6.96794751251922627161892704511033236172524598"], "2l_CA": ["5.47826662219484963664459369424936550415169885", "-2.74179451742790793739691645393014029527430862"]}, "+++-": {"1l": ["0.00297098484445051314399251862047672260744748137", "-0.00280347357900755168943097623000714196277828546"], "2l_CF": ["0.0550117486052964658260482650615246734136664113", "0.164205944416956648489545607747464697727048057"], "2l_CA": ["-0.00402848101223432999446281719823570587842192692", "-0.200903195408678818377293013422867997539458897"]}, "++0+": {"1l": ["-0.179301191191650968148236511030308155866926494", "-0.221393403229760192382940365686726593546592302"], "2l_CF": ["1.30976121885255648914071493621387147989044232", "-6.96794751251922627161892704511032569004571812"], "2l_CA": ["-5.47826662219484963664459369424928272761119752", "2.74179451742790793739691645393014630940840821"]}, "++00": {"1l": ["-0.00891721370538436235902019828652048256193952375", "-3.49229829308158520232136194219854098721865888"], "2l_CF": ["0.801385728729466881473562274687735470830831833", "6.77899272035560669022425665033937197777435332"], "2l_CA": ["-8.68967130610682797317102691840068096108172793", "-38.437425770785650275512696307646527074764785"]}, "++0-": {"1l": ["0.0358602382383301936296473022060616298061042217", "0.0442786806459520384765880731373453253700233943"], "2l_CF": ["-1.6407282446621398242180467701147202663224281", "0.201913161609253447624202874671600915535310383"], "2l_CA": ["1.96197296187912333651004881688881986841193805", "0.453142120826341169644059320309477502868884343"]}, "++-+": {"1l": ["0.00297098484445051314399251862047672260744748152", "-0.00280347357900755168943097623000714196277829594"], "2l_CF": ["0.0550117486052964658260482650615246734136668039", "0.164205944416956648489545607747464697727048413"], "2l_CA": ["-0.00402848101223432999446281719823570587842224621", "-0.200903195408678818377293013422867997539459405"]}, "++-0": {"1l": ["-0.035860238238330193629647302206061629096129407", "-0.0442786806459520384765880731373453169905957325"], "2l_CF": ["1.64072824466213982421804677011476670754999439", "-0.201913161609253447624202874671607587214838189"], "2l_CA": ["-1.96197296187912333651004881688890264495243873", "-0.453142120826341169644059320309483517002983824"]}, "++--": {"1l": ["-1.30920910853761495183543561961616736669475798", "2.14020257603629916834455665984160840527624265"], "2l_CF": ["-28.1918716099930489260054952049889754366199752", "-3.70921664666681617019494008877942484505870509"], "2l_CA": ["28.5158829668549545707848297142355829593643565", "35.770686700514821922128041921052611312310188"]}, "+-++": {"1l": ["0.00121329925119687456366097960269318455727995625", "-1.7460204974180214438026221620543646341867615"], "2l_CF": ["72.7125396536353772278787993200930737503761255", "62.0383365251570640151893477786167076895438372"], "2l_CA": ["-55.3558818026472590767421851997236755854332169", "-86.026097853181723656678008783734984801182806"]}, "+-+0": {"1l": ["-0.184310656218305092628014106544148049394367653", "0.000684000540884162017349937846553457029173625906"], "2l_CF": ["2.95988555658033817251899167003896996431316239", "4.06612192673236792898113872948500317902678587"], "2l_CA": ["-5.22545779196456912233176895888200254949249327", "-4.43283202667399558318349789720689981605102195"]}, "+-+-": {"1l": ["10.3850729462047240842808174239929803336762745", "-4.55521758036718151818449117222307840721684937"], "2l_CF": ["-6.50990289610351728713867348677893859559237521", "16.5507890744753137680801846460107254766021958"], "2l_CA": ["105.238520355394528089039795328874309050642276", "-98.4723258624607011936219887598094223805280353"]}, "+-0+": {"1l": ["-0.0000554839300634488452892666965148009561414450801", "0.0522330048732688220564645671290406824554925106"], "2l_CF": ["-2.17776882690892403027642406562553970140896366", "-1.80086465545286074304339675798282590189197604"], "2l_CA": ["1.65673488103639246557120016153992902743309985", "2.54628603738443966593684432472533196261125534"]}, "+-00": {"1l": ["0.00540184251887708519835712025095336870911241893", "0.00586424540355741809497957054982602213027842867"], "2l_CF": ["-0.186647323831993769251731702992341583888644017", "-0.245120512880815637531967762361635567170791897"], "2l_CA": ["0.279272434622268855125197472355340250475076719", "0.350675264446410610522804846338686550386953737"]}, "+-0-": {"1l": ["-0.184310656218305092628014106544148050104342467", "0.000684000540884162017349937846553450337818632626"], "2l_CF": ["2.95988555658033817251899167003890067077124723", "4.06612192673236792898113872948501345694804498"], "2l_CA": ["-5.22545779196456912233176895888187886619997453", "-4.43283202667399558318349789720689153661445214"]}, "+--+": {"1l": ["0.00000052263687230285924340728194579980028346598151", "-0.00180018629005631889800572350620164730408517119"], "2l_CF": ["0.0755100809782332218255792360881784695386653282", "0.0619298957222637166420112993463587301563991527"], "2l_CA": ["-0.05735449573543774314952074943853791438734084", "-0.0884266836219793726316141687209834583977044631"]}, "+--0": {"1l": ["-0.0000554839300634488452892666965148016661162597811", "0.0522330048732688220564645671290406757641375239"], "2l_CF": ["-2.17776882690892403027642406562560899495087825", "-1.8008646554528607430433967579828156239707171"], "2l_CA": ["1.65673488103639246557120016154005271072561891", "2.546286037384439665936844324725340242047825"]}, "+---": {"1l": ["0.00121329925119687456366097960269318455727995632", "-1.74602049741802144380262216205436463418676148"], "2l_CF": ["72.7125396536353772278787993200930737503761247", "62.0383365251570640151893477786167076895438366"], "2l_CA": ["-55.3558818026472590767421851997236755854332162", "-86.0260978531817236566780087837349848011828051"]}, "-+++": {"1l": ["0.0012132992511968745636609796026931845572799564", "-1.74602049741802144380262216205436463418676148"], "2l_CF": ["72.7125396536353772278787993200930737503761247", "62.0383365251570640151893477786167076895438366"], "2l_CA": ["-55.3558818026472590767421851997236755854332163", "-86.0260978531817236566780087837349848011828051"]}, "-++0": {"1l": ["0.0000554839300634488452892666965148016661162597836", "-0.0522330048732688220564645671290406757641375239"], "2l_CF": ["2.17776882690892403027642406562560899495087825", "1.8008646554528607430433967579828156239707171"], "2l_CA": ["-1.65673488103639246557120016154005271072561891", "-2.546286037384439665936844324725340242047825"]}, "-++-": {"1l": ["0.000000522636872302859243407281945799800283465981584", "-0.00180018629005631889800572350620164730408517119"], "2l_CF": ["0.0755100809782332218255792360881784695386653282", "0.0619298957222637166420112993463587301563991527"], "2l_CA": ["-0.05735449573543774314952074943853791438734084", "-0.0884266836219793726316141687209834583977044631"]}, "-+0+": {"1l": ["0.184310656218305092628014106544148050104342467", "-0.000684000540884162017349937846553450337818632626"], "2l_CF": ["-2.95988555658033817251899167003890067077124723", "-4.06612192673236792898113872948501345694804507"], "2l_CA": ["5.22545779196456912233176895888187886619997381", "4.43283202667399558318349789720689153661445196"]}, "-+00": {"1l": ["0.00540184251887708519835712025095336870911241893", "0.00586424540355741809497957054982602213027842867"], "2l_CF": ["-0.186647323831993769251731702992341583888644017", "-0.245120512880815637531967762361635567170791942"], "2l_CA": ["0.279272434622268855125197472355340250475076719", "0.350675264446410610522804846338686550386953737"]}, "-+0-": {"1l": ["0.0000554839300634488452892666965148009561414450864", "-0.0522330048732688220564645671290406824554925106"], "2l_CF": ["2.17776882690892403027642406562553970140896366", "1.80086465545286074304339675798282590189197604"], "2l_CA": ["-1.65673488103639246557120016153992902743309985", "-2.54628603738443966593684432472533196261125534"]}, "-+-+": {"1l": ["10.3850729462047240842808174239929803336762745", "-4.55521758036718151818449117222307840721684937"], "2l_CF": ["-6.50990289610351728713867348677893859559237525", "16.5507890744753137680801846460107254766021958"], "2l_CA": ["105.238520355394528089039795328874309050642276", "-98.4723258624607011936219887598094223805280353"]}, "-+-0": {"1l": ["0.184310656218305092628014106544148049394367653", "-0.000684000540884162017349937846553457029173625906"], "2l_CF": ["-2.95988555658033817251899167003896996431316239", "-4.06612192673236792898113872948500317902678587"], "2l_CA": ["5.22545779196456912233176895888200254949249327", "4.43283202667399558318349789720689981605102195"]}, "-+--": {"1l": ["0.00121329925119687456366097960269318455727995646", "-1.7460204974180214438026221620543646341867615"], "2l_CF": ["72.7125396536353772278787993200930737503761254", "62.0383365251570640151893477786167076895438372"], "2l_CA": ["-55.3558818026472590767421851997236755854332168", "-86.026097853181723656678008783734984801182806"]}, "--++": {"1l": ["-1.30920910853761495183543561961616736669475798", "2.14020257603629916834455665984160840527624265"], "2l_CF": ["-28.1918716099930489260054952049889754366199752", "-3.70921664666681617019494008877942484505870511"], "2l_CA": ["28.5158829668549545707848297142355829593643565", "35.7706867005148219221280419210526113123101881"]}, "--+0": {"1l": ["0.035860238238330193629647302206061629096129407", "0.0442786806459520384765880731373453169905957325"], "2l_CF": ["-1.64072824466213982421804677011476670754999439", "0.201913161609253447624202874671607587214838189"], "2l_CA": ["1.96197296187912333651004881688890264495243873", "0.453142120826341169644059320309483517002983824"]}, "--+-": {"1l": ["0.00297098484445051314399251862047672260744748147", "-0.00280347357900755168943097623000714196277829594"], "2l_CF": ["0.0550117486052964658260482650615246734136668095", "0.164205944416956648489545607747464697727048414"], "2l_CA": ["-0.00402848101223432999446281719823570587842224621", "-0.200903195408678818377293013422867997539459405"]}, "--0+": {"1l": ["-0.0358602382383301936296473022060616298061042217", "-0.0442786806459520384765880731373453253700233943"], "2l_CF": ["1.6407282446621398242180467701147202663224281", "-0.201913161609253447624202874671600915535310384"], "2l_CA": ["-1.96197296187912333651004881688881986841193734", "-0.453142120826341169644059320309477502868884343"]}, "--00": {"1l": ["-0.00891721370538436235902019828652048256193952374", "-3.49229829308158520232136194219854098721865888"], "2l_CF": ["0.801385728729466881473562274687735470830831833", "6.77899272035560669022425665033937197777435337"], "2l_CA": ["-8.68967130610682797317102691840068096108172793", "-38.437425770785650275512696307646527074764785"]}, "--0-": {"1l": ["0.179301191191650968148236511030308155866926494", "0.221393403229760192382940365686726593546592302"], "2l_CF": ["-1.30976121885255648914071493621387147989044232", "6.96794751251922627161892704511032569004571821"], "2l_CA": ["5.47826662219484963664459369424928272761119752", "-2.74179451742790793739691645393014630940840803"]}, "---+": {"1l": ["0.00297098484445051314399251862047672260744748161", "-0.00280347357900755168943097623000714196277828546"], "2l_CF": ["0.0550117486052964658260482650615246734136663721", "0.164205944416956648489545607747464697727048074"], "2l_CA": ["-0.00402848101223432999446281719823570587842192692", "-0.200903195408678818377293013422867997539458942"]}, "---0": {"1l": ["-0.179301191191650968148236511030308155156951681", "-0.221393403229760192382940365686726585167164633"], "2l_CF": ["1.30976121885255648914071493621391792111800912", "-6.96794751251922627161892704511033236172524598"], "2l_CA": ["-5.47826662219484963664459369424936550415169885", "2.74179451742790793739691645393014029527430861"]}, "----": {"1l": ["15.2697722865596262041141095095958158303196715", "53.5050644009074792086139164960402101362070607"], "2l_CF": ["-801.924214566124840675914754980726309736644264", "-49.2284089954095729566388223218384587825476228"], "2l_CA": ["1057.56617462057239757806670142391646236786599", "817.567338330168558387875451323691935500509812"]}}, "sec": 189.5}

==> anc/paper2/zz/points_wide/zzw_b2o3_j7_p50.json <==
{"beta": "2/3", "j": 7, "sin2theta": "0.00031622776601683793319988935444327185337195551393252", "delta": "0.00037950332396455971766613865414371721527935341509463", "dps": 50, "x": "0.2", "s": "7.2", "t": "-0.2003795033239645597176661386541437172152793534151", "pT2": "0.00025298221281347034655991148355461748269756441114526", "G": ["-3.1540551753856800114025348990849461620290381328271", "1.5707963267948966192313216916397514420985846996876"], "li22_max_rate": 0.9999974697857953, "li22_bad_order": 0, "M": {"++++": {"1l": ["15.294116234630651780705342893562001771885834681945", "63.548438765247265907167080357998830590012226746388"], "2l_CF": ["-1193.2927961505497658245513936619964399566825499482", "-341.98131610285485460027992445077369952900430042706"], "2l_CA": ["1363.2206091687576932722613390141584758033975943966", "1265.6179032046858248588741989862415058595569419314"]}, "+++0": {"1l": ["0.10123128677074376946613269682018480642937217448821", "0.18078374499126030062889485596147679323093905408887"], "2l_CF": ["-2.2237775438495904263349250303570241024731043427055", "3.9977039787795686288716196937950740646829662136828"], "2l_CA": ["4.4447017175414826784535574956437977334184272007299", "-0.26024500617159294804967526611415739856052503188429"]}, "+++-": {"1l": ["0.0009443043218424752363251572386651644525414430717455", "-0.00057194769244404604364225616420014260211905383073403"], "2l_CF": ["0.0124226521300676719922513017656947527371120662557", "0.06331647419532521775644255526191996179794496836235"], "2l_CA": ["0.0047181152639603838132705258402685214284990612385411", "-0.065655371539997526484231724315152398645955406326492"]}, "++0+": {"1l": ["-0.10123128677074376946613269682018480642949115971745", "-0.18078374499126030062889485596147679323102889437453"], "2l_CF": ["2.2237775438495904263349250303570241102482196184708", "-3.9977039787795686288716196937950740643125881643647"], "2l_CA": ["-4.444701717541482678453557495643797801305768645449", "0.26024500617159294804967526611415739704887878008671"]}, "++00": {"1l": ["-0.0028275821023101065940242114589291761430579817421648", "-3.4918092177966890284985728785848608960481997948142"], "2l_CF": ["0.77533158659417822902226059203765285522622875845133", "6.8916430861078086844282437150506391944789800431381"], "2l_CA": ["-8.5709228400153158208799318378903951991301429728658", "-38.561060357867398522524580009056090682284229124939"]}, "++0-": {"1l": ["0.020246257354148753893226539364036961283945975350262", "0.036156748998252060125778971192295358644076838443084"], "2l_CF": ["-1.3910153804836145559046003824621827265905431924907", "-0.21168669800479803045457190284807796126436504489343"], "2l_CA": ["1.4616748709855871705809361437950217963074636248464", "0.7226706325194458954536397813182475416697898962691"]}, "++-+": {"1l": ["0.00094430432184247523632515723866516445254144307173906", "-0.00057194769244404604364225616420014260211905383022868"], "2l_CF": ["0.012422652130067671992251301765694752737112066231329", "0.063316474195325217756442555261919961797944968336503"], "2l_CA": ["0.0047181152639603838132705258402685214284990612557019", "-0.065655371539997526484231724315152398645955406294065"]}, "++-0": {"1l": ["-0.020246257354148753893226539364036961283826990121085", "-0.036156748998252060125778971192295358643986998156401"], "2l_CF": ["1.3910153804836145559046003824621827188154279166842", "0.21168669800479803045457190284807796089398699555057"], "2l_CA": ["-1.4616748709855871705809361437950217284201221801454", "-0.72267063251944589545363978131824754015814364443555"]}, "++--": {"1l": ["-1.3082353506147739287717862842575199291245233968626", "2.541937550609890636286683214319953223600536805923"], "2l_CF": ["-43.859223311238074504937616836681072785507099463906", "-15.431341598461227253024783184292521130326462188035"], "2l_CA": ["40.750085978853388428266338533531797320048856132799", "53.702974412491264782928013689767966524350450424785"]}, "+-++": {"1l": ["0.00038609567903112170306677722062147981120846691623002", "-1.7455455635666312633129765422114064990884167731689"], "2l_CF": ["85.3407501317325332570702182552285866002893715686", "91.002643275206645439338054698203489462940799597102"], "2l_CA": ["-61.703506756168362909391160253126911195805284812818", "-107.51028961346260581600629127699606949768804873415"]}, "+-+0": {"1l": ["-0.10390780530397054330031260275965768841573169149686", "0.00012215916788425704413413845006429315354299452524138"], "2l_CF": ["1.8797546227834493707507325566148588732557508985868", "3.0685997436171964831140421405392799740870896300693"], "2l_CA": ["-3.0560361294466938635079535995753999583771372130654", "-3.2497843649963429856561882759141352419947595904009"]}, "+-+-": {"1l": ["10.404544850820141087920863758529196748790033193391", "-4.5433720937424188840894750255688831815931162033394"], "2l_CF": ["-6.6435870467871067811303100463742310824287987930374", "16.289457334967388312266816275744360168739886755933"], "2l_CA": ["105.80654580296424180196903416204249755795541498322", "-97.957690415636161988855607005317184252620642608085"]}, "+-0+": {"1l": ["-0.0000098819729739857739544334975471288723633667961829647", "0.029421475123839206369171511452006056220024136118515"], "2l_CF": ["-1.4389970424172482506225665683884665744677122569256", "-1.5026467741474620781846388641224825676065595697965"], "2l_CA": ["1.0402111989701661402261789779828268599122316465737", "1.7965547210864335226503629935769509178897039189765"]}, "+-00": {"1l": ["0.0017111648166873995275074514228418068445823127785456", "0.0018619860483145939599043064904481830760402473997698"], "2l_CF": ["-0.06630854857389832333342907684381565968245226522663", "-0.10439842622155521040505914681928605198173227123019"], "2l_CA": ["0.092171189880072016540220208969445411176010390346775", "0.13665534458624993801660010762361474167206515761396"]}, "+-0-": {"1l": ["-0.1039078053039705433003126027596576884157316914969", "0.00012215916788425704413413845006429315354299452462626"], "2l_CF": ["1.8797546227834493707507325566148588848079332894181", "3.0685997436171964831140421405392799756736361364028"], "2l_CA": ["-3.0560361294466938635079535995754000601057815999907", "-3.2497843649963429856561882759141352441762610366152"]}, "+--+": {"1l": ["0.000000052192318651936657462872238163386994966694010988293", "-0.00056998575154299062848868096028359417768013342940242"], "2l_CF": ["0.028028014368366175422078117979227505058447404503261", "0.029126287804252053633247539013557931962352055470538"], "2l_CA": ["-0.020230095872567990725726298355363909105078598343722", "-0.035045488262980804658353489331547962580084270810739"]}, "+--0": {"1l": ["-0.0000098819729739857739544334975471288723633667961829152", "0.02942147512383920636917151145200605622002413611853"], "2l_CF": ["-1.4389970424172482506225665683884665629155298661051", "-1.5026467741474620781846388641224825660200130634833"], "2l_CA": ["1.0402111989701661402261789779828267581835872596429", "1.7965547210864335226503629935769509157082024727957"]}, "+---": {"1l": ["0.00038609567903112170306677722062147981120846691622713", "-1.74554556356663126331297654221140649908841677317"], "2l_CF": ["85.340750131732533257070218255228586600289371568652", "91.002643275206645439338054698203489462940799597156"], "2l_CA": ["-61.703506756168362909391160253126911195805284812854", "-107.51028961346260581600629127699606949768804873421"]}, "-+++": {"1l": ["0.0003860956790311217030667772206214798112084669162236", "-1.74554556356663126331297654221140649908841677317"], "2l_CF": ["85.340750131732533257070218255228586600289371568652", "91.002643275206645439338054698203489462940799597156"], "2l_CA": ["-61.703506756168362909391160253126911195805284812855", "-107.51028961346260581600629127699606949768804873421"]}, "-++0": {"1l": ["0.0000098819729739857739544334975471288723633667961828556", "-0.02942147512383920636917151145200605622002413611853"], "2l_CF": ["1.4389970424172482506225665683884665629155298661051", "1.5026467741474620781846388641224825660200130634833"], "2l_CA": ["-1.0402111989701661402261789779828267581835872596429", "-1.7965547210864335226503629935769509157082024727957"]}, "-++-": {"1l": ["0.000000052192318651936657462872238163386994966694010987289", "-0.00056998575154299062848868096028359417768013342940242"], "2l_CF": ["0.028028014368366175422078117979227505058447404503261", "0.029126287804252053633247539013557931962352055470538"], "2l_CA": ["-0.020230095872567990725726298355363909105078598343722", "-0.035045488262980804658353489331547962580084270810739"]}, "-+0+": {"1l": ["0.1039078053039705433003126027596576884157316914969", "-0.00012215916788425704413413845006429315354299452462626"], "2l_CF": ["-1.8797546227834493707507325566148588848079332894181", "-3.0685997436171964831140421405392799756736361364028"], "2l_CA": ["3.0560361294466938635079535995754000601057815999907", "3.2497843649963429856561882759141352441762610366152"]}, "-+00": {"1l": ["0.0017111648166873995275074514228418068445823127785456", "0.0018619860483145939599043064904481830760402473997698"], "2l_CF": ["-0.06630854857389832333342907684381565968245226522663", "-0.10439842622155521040505914681928605198173227123019"], "2l_CA": ["0.092171189880072016540220208969445411176010390346775", "0.13665534458624993801660010762361474167206515761396"]}, "-+0-": {"1l": ["0.00000988197297398577395443349754712887236336679618281", "-0.029421475123839206369171511452006056220024136118515"], "2l_CF": ["1.4389970424172482506225665683884665744677122569256", "1.5026467741474620781846388641224825676065595697965"], "2l_CA": ["-1.0402111989701661402261789779828268599122316465737", "-1.7965547210864335226503629935769509178897039189765"]}, "-+-+": {"1l": ["10.404544850820141087920863758529196748790033193391", "-4.5433720937424188840894750255688831815931162033394"], "2l_CF": ["-6.6435870467871067811303100463742310824287987930355", "16.289457334967388312266816275744360168739886755933"], "2l_CA": ["105.80654580296424180196903416204249755795541498322", "-97.957690415636161988855607005317184252620642608087"]}, "-+-0": {"1l": ["0.10390780530397054330031260275965768841573169149686", "-0.00012215916788425704413413845006429315354299452524138"], "2l_CF": ["-1.8797546227834493707507325566148588732557508985868", "-3.0685997436171964831140421405392799740870896300693"], "2l_CA": ["3.0560361294466938635079535995753999583771372130654", "3.2497843649963429856561882759141352419947595904009"]}, "-+--": {"1l": ["0.00038609567903112170306677722062147981120846691622084", "-1.7455455635666312633129765422114064990884167731689"], "2l_CF": ["85.3407501317325332570702182552285866002893715686", "91.002643275206645439338054698203489462940799597101"], "2l_CA": ["-61.703506756168362909391160253126911195805284812818", "-107.51028961346260581600629127699606949768804873415"]}, "--++": {"1l": ["-1.3082353506147739287717862842575199291245233968626", "2.541937550609890636286683214319953223600536805923"], "2l_CF": ["-43.859223311238074504937616836681072785507099463906", "-15.431341598461227253024783184292521130326462188035"], "2l_CA": ["40.750085978853388428266338533531797320048856132799", "53.702974412491264782928013689767966524350450424782"]}, "--+0": {"1l": ["0.020246257354148753893226539364036961283826990121085", "0.036156748998252060125778971192295358643986998156401"], "2l_CF": ["-1.3910153804836145559046003824621827188154279166842", "-0.21168669800479803045457190284807796089398699555058"], "2l_CA": ["1.4616748709855871705809361437950217284201221801454", "0.72267063251944589545363978131824754015814364443556"]}, "--+-": {"1l": ["0.00094430432184247523632515723866516445254144307174117", "-0.00057194769244404604364225616420014260211905383022868"], "2l_CF": ["0.012422652130067671992251301765694752737112066231179", "0.063316474195325217756442555261919961797944968336632"], "2l_CA": ["0.0047181152639603838132705258402685214284990612558302", "-0.065655371539997526484231724315152398645955406294236"]}, "--0+": {"1l": ["-0.020246257354148753893226539364036961283945975350264", "-0.036156748998252060125778971192295358644076838443084"], "2l_CF": ["1.3910153804836145559046003824621827265905431924907", "0.21168669800479803045457190284807796126436504489344"], "2l_CA": ["-1.4616748709855871705809361437950217963074636248683", "-0.72267063251944589545363978131824754166978989626911"]}, "--00": {"1l": ["-0.0028275821023101065940242114589291761430579817421648", "-3.4918092177966890284985728785848608960481997948142"], "2l_CF": ["0.77533158659417822902226059203765285522622875845133", "6.8916430861078086844282437150506391944789800431381"], "2l_CA": ["-8.5709228400153158208799318378903951991301429728658", "-38.561060357867398522524580009056090682284229124937"]}, "--0-": {"1l": ["0.10123128677074376946613269682018480642949115971744", "0.18078374499126030062889485596147679323102889437453"], "2l_CF": ["-2.2237775438495904263349250303570241102482196184708", "3.9977039787795686288716196937950740643125881643647"], "2l_CA": ["4.444701717541482678453557495643797801305768645449", "-0.26024500617159294804967526611415739704887878008672"]}, "---+": {"1l": ["0.00094430432184247523632515723866516445254144307173493", "-0.00057194769244404604364225616420014260211905383073403"], "2l_CF": ["0.012422652130067671992251301765694752737112066256213", "0.063316474195325217756442555261919961797944968361837"], "2l_CA": ["0.0047181152639603838132705258402685214284990612376857", "-0.065655371539997526484231724315152398645955406325808"]}, "---0": {"1l": ["-0.1012312867707437694661326968201848064293721744882", "-0.18078374499126030062889485596147679323093905408887"], "2l_CF": ["2.2237775438495904263349250303570241024731043427055", "-3.9977039787795686288716196937950740646829662136828"], "2l_CA": ["-4.4447017175414826784535574956437977334184272007299", "0.2602450061715929480496752661141573985605250318843"]}, "----": {"1l": ["15.294116234630651780705342893562001771885834681945", "63.548438765247265907167080357998830590012226746388"], "2l_CF": ["-1193.2927961505497658245513936619964399566825499482", "-341.98131610285485460027992445077369952900430042707"], "2l_CA": ["1363.2206091687576932722613390141584758033975943966", "1265.6179032046858248588741989862415058595569419314"]}}, "sec": 217.6}

==> anc/paper2/zz/results_fit_models.json <==
{
 "summary": {
  "selected_by_window_shift": {
   "group 1: P=3": 48,
   "group 2: P=2": 48
  },
  "selected_by_deviation": {
   "group 1: P=3": 48,
   "group 2: P=2": 48
  },
  "paper_model_largest_deviation_over_shift": "0.0181",
  "lsq_one_more_point_change_in_window_shifts": [
   "0.5",
   "0.556"
  ],
  "lsq_one_more_point_deviation_in_window_shifts": [
   "0.512",
   "0.57"
  ],
  "paper_model_deviation_in_window_shifts": [
   "0.00979",
   "0.0181"
  ]
 },
 "fits": {
  "1/4": {
   "++++ 2l_CF G^3": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "1.03374e-6",
      "deviation": "1.7673e-7"
     },
     "P=0": {
      "window_shift": "4.19005e-7",
      "deviation": "6.29007e-8"
     },
     "P=1": {
      "window_shift": "1.27738e-7",
      "deviation": "1.66427e-8"
     },
     "P=2": {
      "window_shift": "2.24982e-8",
      "deviation": "2.49997e-9"
     },
     "P=3": {
      "window_shift": "1.23773e-11",
      "deviation": "1.86829e-13"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01509",
    "lsq_one_more_point_change_in_window_shifts": "0.5"
   },
   "++++ 2l_CF G^2": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "3.59359e-5",
      "deviation": "6.8461e-6"
     },
     "P=0": {
      "window_shift": "1.47251e-5",
      "deviation": "2.45694e-6"
     },
     "P=1": {
      "window_shift": "4.53771e-6",
      "deviation": "6.55482e-7"
     },
     "P=2": {
      "window_shift": "8.07772e-7",
      "deviation": "9.92777e-8"
     },
     "P=3": {
      "window_shift": "4.49101e-10",
      "deviation": "7.42818e-12"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01654",
    "lsq_one_more_point_change_in_window_shifts": "0.5262"
   },
   "++++ 2l_CA G^3": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "8.79245e-7",
      "deviation": "1.40829e-7"
     },
     "P=0": {
      "window_shift": "3.04823e-7",
      "deviation": "4.3559e-8"
     },
     "P=1": {
      "window_shift": "7.71658e-8",
      "deviation": "9.80632e-9"
     },
     "P=2": {
      "window_shift": "1.12485e-8",
      "deviation": "1.24998e-9"
     },
     "P=3": {
      "window_shift": "1.10726e-11",
      "deviation": "1.47087e-13"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01328",
    "lsq_one_more_point_change_in_window_shifts": "0.5"
   },
   "++++ 2l_CA G^2": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "3.05651e-5",
      "deviation": "5.45174e-6"
     },
     "P=0": {
      "window_shift": "1.07124e-5",
      "deviation": "1.70068e-6"
     },
     "P=1": {
      "window_shift": "2.7412e-6",
      "deviation": "3.86149e-7"
     },
     "P=2": {
      "window_shift": "4.03865e-7",
      "deviation": "4.96386e-8"
     },
     "P=3": {
      "window_shift": "4.01762e-10",
      "deviation": "5.84752e-12"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01455",
    "lsq_one_more_point_change_in_window_shifts": "0.5262"
   },
   "++-- 2l_CF G^3": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "1.23377e-6",
      "deviation": "2.06218e-7"
     },
     "P=0": {
      "window_shift": "4.75095e-7",
      "deviation": "7.01725e-8"
     },
     "P=1": {
      "window_shift": "1.36912e-7",
      "deviation": "1.76682e-8"
     },
     "P=2": {
      "window_shift": "2.24985e-8",
      "deviation": "2.49998e-9"
     },
     "P=3": {
      "window_shift": "1.02542e-11",
      "deviation": "1.51622e-13"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01479",
    "lsq_one_more_point_change_in_window_shifts": "0.5"
   },
   "++-- 2l_CF G^2": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "4.28895e-5",
      "deviation": "7.98655e-6"
     },
     "P=0": {
      "window_shift": "1.66963e-5",
      "deviation": "2.74057e-6"
     },
     "P=1": {
      "window_shift": "4.86359e-6",
      "deviation": "6.95817e-7"
     },
     "P=2": {
      "window_shift": "8.07784e-7",
      "deviation": "9.92779e-8"
     },
     "P=3": {
      "window_shift": "3.72065e-10",
      "deviation": "6.02828e-12"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.0162",
    "lsq_one_more_point_change_in_window_shifts": "0.5262"
   },
   "++-- 2l_CA G^3": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "9.99686e-7",
      "deviation": "1.58142e-7"
     },
     "P=0": {
      "window_shift": "3.35778e-7",
      "deviation": "4.75142e-8"
     },
     "P=1": {
      "window_shift": "8.17847e-8",
      "deviation": "1.03214e-8"
     },
     "P=2": {
      "window_shift": "1.12488e-8",
      "deviation": "1.24998e-9"
     },
     "P=3": {
      "window_shift": "9.24252e-12",
      "deviation": "1.1963e-13"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01294",
    "lsq_one_more_point_change_in_window_shifts": "0.5"
   },
   "++-- 2l_CA G^2": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "3.47519e-5",
      "deviation": "6.12113e-6"
     },
     "P=0": {
      "window_shift": "1.18003e-5",
      "deviation": "1.85493e-6"
     },
     "P=1": {
      "window_shift": "2.90527e-6",
      "deviation": "4.06407e-7"
     },
     "P=2": {
      "window_shift": "4.03875e-7",
      "deviation": "4.96388e-8"
     },
     "P=3": {
      "window_shift": "3.35359e-10",
      "deviation": "4.75582e-12"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01418",
    "lsq_one_more_point_change_in_window_shifts": "0.5262"
   },
   "---- 2l_CF G^3": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "1.03374e-6",
      "deviation": "1.7673e-7"
     },
     "P=0": {
      "window_shift": "4.19005e-7",
      "deviation": "6.29007e-8"
     },
     "P=1": {
      "window_shift": "1.27738e-7",
      "deviation": "1.66427e-8"
     },
     "P=2": {
      "window_shift": "2.24982e-8",
      "deviation": "2.49997e-9"
     },
     "P=3": {
      "window_shift": "1.23773e-11",
      "deviation": "1.86829e-13"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01509",
    "lsq_one_more_point_change_in_window_shifts": "0.5"
   },
   "---- 2l_CF G^2": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "3.59359e-5",
      "deviation": "6.8461e-6"
     },
     "P=0": {
      "window_shift": "1.47251e-5",
      "deviation": "2.45694e-6"
     },
     "P=1": {
      "window_shift": "4.53771e-6",
      "deviation": "6.55482e-7"
     },
     "P=2": {
      "window_shift": "8.07772e-7",
      "deviation": "9.92777e-8"
     },
     "P=3": {
      "window_shift": "4.49101e-10",
      "deviation": "7.42818e-12"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01654",
    "lsq_one_more_point_change_in_window_shifts": "0.5262"
   },
   "---- 2l_CA G^3": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "8.79245e-7",
      "deviation": "1.40829e-7"
     },
     "P=0": {
      "window_shift": "3.04823e-7",
      "deviation": "4.3559e-8"
     },
     "P=1": {
      "window_shift": "7.71658e-8",
      "deviation": "9.80632e-9"
     },
     "P=2": {
      "window_shift": "1.12485e-8",
      "deviation": "1.24998e-9"
     },
     "P=3": {
      "window_shift": "1.10726e-11",
      "deviation": "1.47087e-13"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01328",
    "lsq_one_more_point_change_in_window_shifts": "0.5"
   },
   "---- 2l_CA G^2": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "3.05651e-5",
      "deviation": "5.45174e-6"
     },
     "P=0": {
      "window_shift": "1.07124e-5",
      "deviation": "1.70068e-6"
     },
     "P=1": {
      "window_shift": "2.7412e-6",
      "deviation": "3.86149e-7"
     },
     "P=2": {
      "window_shift": "4.03865e-7",
      "deviation": "4.96386e-8"
     },
     "P=3": {
      "window_shift": "4.01762e-10",
      "deviation": "5.84752e-12"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01455",
    "lsq_one_more_point_change_in_window_shifts": "0.5262"
   },
   "--++ 2l_CF G^3": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "1.23377e-6",
      "deviation": "2.06218e-7"
     },
     "P=0": {
      "window_shift": "4.75095e-7",
      "deviation": "7.01725e-8"
     },
     "P=1": {
      "window_shift": "1.36912e-7",
      "deviation": "1.76682e-8"
     },
     "P=2": {
      "window_shift": "2.24985e-8",
      "deviation": "2.49998e-9"
     },
     "P=3": {
      "window_shift": "1.02542e-11",
      "deviation": "1.51622e-13"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01479",
    "lsq_one_more_point_change_in_window_shifts": "0.5"
   },
   "--++ 2l_CF G^2": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "4.28895e-5",
      "deviation": "7.98655e-6"
     },
     "P=0": {
      "window_shift": "1.66963e-5",
      "deviation": "2.74057e-6"
     },
     "P=1": {
      "window_shift": "4.86359e-6",
      "deviation": "6.95817e-7"
     },
     "P=2": {
      "window_shift": "8.07784e-7",
      "deviation": "9.92779e-8"
     },
     "P=3": {
      "window_shift": "3.72065e-10",
      "deviation": "6.02828e-12"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.0162",
    "lsq_one_more_point_change_in_window_shifts": "0.5262"
   },
   "--++ 2l_CA G^3": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "9.99686e-7",
      "deviation": "1.58142e-7"
     },
     "P=0": {
      "window_shift": "3.35778e-7",
      "deviation": "4.75142e-8"
     },
     "P=1": {
      "window_shift": "8.17847e-8",
      "deviation": "1.03214e-8"
     },
     "P=2": {
      "window_shift": "1.12488e-8",
      "deviation": "1.24998e-9"
     },
     "P=3": {
      "window_shift": "9.24252e-12",
      "deviation": "1.1963e-13"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01294",
    "lsq_one_more_point_change_in_window_shifts": "0.5"
   },
   "--++ 2l_CA G^2": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "3.47519e-5",
      "deviation": "6.12113e-6"
     },
     "P=0": {
      "window_shift": "1.18003e-5",
      "deviation": "1.85493e-6"
     },
     "P=1": {
      "window_shift": "2.90527e-6",
      "deviation": "4.06407e-7"
     },
     "P=2": {
      "window_shift": "4.03875e-7",
      "deviation": "4.96388e-8"
     },
     "P=3": {
      "window_shift": "3.35359e-10",
      "deviation": "4.75582e-12"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01418",
    "lsq_one_more_point_change_in_window_shifts": "0.5262"
   },
   "+-++ 2l_CF G^2": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "1.65239e-5",
      "deviation": "2.62972e-6"
     },
     "P=0": {
      "window_shift": "4.2655e-6",
      "deviation": "6.00401e-7"
     },
     "P=1": {
      "window_shift": "6.19259e-7",
      "deviation": "7.61812e-8"
     },
     "P=2": {
      "window_shift": "5.08601e-11",
      "deviation": "7.2853e-13"
     },
     "P=3": {
      "window_shift": "3.62981e-10",
      "deviation": "5.52247e-12"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.01521",
    "lsq_one_more_point_change_in_window_shifts": "0.5262"
   },
   "+-++ 2l_CF G^1": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "0.000190866",
      "deviation": "3.3844e-5"
     },
     "P=0": {
      "window_shift": "4.987e-5",
      "deviation": "7.80022e-6"
     },
     "P=1": {
      "window_shift": "7.32696e-6",
      "deviation": "9.99024e-7"
     },
     "P=2": {
      "window_shift": "6.08893e-10",
      "deviation": "9.56525e-12"
     },
     "P=3": {
      "window_shift": "4.39634e-9",
      "deviation": "7.32773e-11"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.01667",
    "lsq_one_more_point_change_in_window_shifts": "0.5523"
   },
   "+-++ 2l_CA G^2": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "1.14384e-5",
      "deviation": "1.75746e-6"
     },
     "P=0": {
      "window_shift": "2.55441e-6",
      "deviation": "3.52278e-7"
     },
     "P=1": {
      "window_shift": "3.09625e-7",
      "deviation": "3.80905e-8"
     },
     "P=2": {
      "window_shift": "6.259e-11",
      "deviation": "8.42712e-13"
     },
     "P=3": {
      "window_shift": "4.927e-10",
      "deviation": "6.85085e-12"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.0139",
    "lsq_one_more_point_change_in_window_shifts": "0.5262"
   },
   "+-++ 2l_CA G^1": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "0.000132123",
      "deviation": "2.26098e-5"
     },
     "P=0": {
      "window_shift": "2.98648e-5",
      "deviation": "4.57583e-6"
     },
     "P=1": {
      "window_shift": "3.66343e-6",
      "deviation": "4.99512e-7"
     },
     "P=2": {
      "window_shift": "7.49322e-10",
      "deviation": "1.10637e-11"
     },
     "P=3": {
      "window_shift": "5.96747e-9",
      "deviation": "9.08964e-11"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.01523",
    "lsq_one_more_point_change_in_window_shifts": "0.5523"
   },
   "+--- 2l_CF G^2": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "1.65239e-5",
      "deviation": "2.62972e-6"
     },
     "P=0": {
      "window_shift": "4.2655e-6",
      "deviation": "6.00401e-7"
     },
     "P=1": {
      "window_shift": "6.19259e-7",
      "deviation": "7.61812e-8"
     },
     "P=2": {
      "window_shift": "5.08601e-11",
      "deviation": "7.2853e-13"
     },
     "P=3": {
      "window_shift": "3.62981e-10",
      "deviation": "5.52247e-12"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.01521",
    "lsq_one_more_point_change_in_window_shifts": "0.5262"
   },
   "+--- 2l_CF G^1": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "0.000190866",
      "deviation": "3.3844e-5"
     },
     "P=0": {
      "window_shift": "4.987e-5",
      "deviation": "7.80022e-6"
     },
     "P=1": {
      "window_shift": "7.32696e-6",
      "deviation": "9.99024e-7"
     },
     "P=2": {
      "window_shift": "6.08893e-10",
      "deviation": "9.56525e-12"
     },
     "P=3": {
      "window_shift": "4.39634e-9",
      "deviation": "7.32773e-11"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.01667",
    "lsq_one_more_point_change_in_window_shifts": "0.5523"
   },
   "+--- 2l_CA G^2": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "1.14384e-5",
      "deviation": "1.75746e-6"
     },
     "P=0": {
      "window_shift": "2.55441e-6",
      "deviation": "3.52278e-7"
     },
     "P=1": {
      "window_shift": "3.09625e-7",
      "deviation": "3.80905e-8"
     },
     "P=2": {
      "window_shift": "6.259e-11",
      "deviation": "8.42712e-13"
     },
     "P=3": {
      "window_shift": "4.927e-10",
      "deviation": "6.85085e-12"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.0139",
    "lsq_one_more_point_change_in_window_shifts": "0.5262"
   },
   "+--- 2l_CA G^1": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "0.000132123",
      "deviation": "2.26098e-5"
     },
     "P=0": {
      "window_shift": "2.98648e-5",
      "deviation": "4.57583e-6"
     },
     "P=1": {
      "window_shift": "3.66343e-6",
      "deviation": "4.99512e-7"
     },
     "P=2": {
      "window_shift": "7.49322e-10",
      "deviation": "1.10637e-11"
     },
     "P=3": {
      "window_shift": "5.96747e-9",
      "deviation": "9.08964e-11"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.01523",
    "lsq_one_more_point_change_in_window_shifts": "0.5523"
   },
   "-+-- 2l_CF G^2": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "1.65239e-5",
      "deviation": "2.62972e-6"
     },
     "P=0": {
      "window_shift": "4.2655e-6",
      "deviation": "6.00401e-7"
     },
     "P=1": {
      "window_shift": "6.19259e-7",
      "deviation": "7.61812e-8"
     },
     "P=2": {
      "window_shift": "5.08601e-11",
      "deviation": "7.2853e-13"
     },
     "P=3": {
      "window_shift": "3.62981e-10",
      "deviation": "5.52247e-12"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.01521",
    "lsq_one_more_point_change_in_window_shifts": "0.5262"
   },
   "-+-- 2l_CF G^1": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "0.000190866",
      "deviation": "3.3844e-5"
     },
     "P=0": {
      "window_shift": "4.987e-5",
      "deviation": "7.80022e-6"
     },
     "P=1": {
      "window_shift": "7.32696e-6",
      "deviation": "9.99024e-7"
     },
     "P=2": {
      "window_shift": "6.08893e-10",
      "deviation": "9.56525e-12"
     },
     "P=3": {
      "window_shift": "4.39634e-9",
      "deviation": "7.32773e-11"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.01667",
    "lsq_one_more_point_change_in_window_shifts": "0.5523"
   },
   "-+-- 2l_CA G^2": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "1.14384e-5",
      "deviation": "1.75746e-6"
     },
     "P=0": {
      "window_shift": "2.55441e-6",
      "deviation": "3.52278e-7"
     },
     "P=1": {
      "window_shift": "3.09625e-7",
      "deviation": "3.80905e-8"
     },
     "P=2": {
      "window_shift": "6.259e-11",
      "deviation": "8.42712e-13"
     },
     "P=3": {
      "window_shift": "4.927e-10",
      "deviation": "6.85085e-12"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.0139",
    "lsq_one_more_point_change_in_window_shifts": "0.5262"
   },
   "-+-- 2l_CA G^1": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "0.000132123",
      "deviation": "2.26098e-5"
     },
     "P=0": {
      "window_shift": "2.98648e-5",
      "deviation": "4.57583e-6"
     },
     "P=1": {
      "window_shift": "3.66343e-6",
      "deviation": "4.99512e-7"
     },
     "P=2": {
      "window_shift": "7.49322e-10",
      "deviation": "1.10637e-11"
     },
     "P=3": {
      "window_shift": "5.96747e-9",
      "deviation": "9.08964e-11"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.01523",
    "lsq_one_more_point_change_in_window_shifts": "0.5523"
   },
   "-+++ 2l_CF G^2": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "1.65239e-5",
      "deviation": "2.62972e-6"
     },
     "P=0": {
      "window_shift": "4.2655e-6",
      "deviation": "6.00401e-7"
     },
     "P=1": {
      "window_shift": "6.19259e-7",
      "deviation": "7.61812e-8"
     },
     "P=2": {
      "window_shift": "5.08601e-11",
      "deviation": "7.2853e-13"
     },
     "P=3": {
      "window_shift": "3.62981e-10",
      "deviation": "5.52247e-12"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.01521",
    "lsq_one_more_point_change_in_window_shifts": "0.5262"
   },
   "-+++ 2l_CF G^1": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "0.000190866",
      "deviation": "3.3844e-5"
     },
     "P=0": {
      "window_shift": "4.987e-5",
      "deviation": "7.80022e-6"
     },
     "P=1": {
      "window_shift": "7.32696e-6",
      "deviation": "9.99024e-7"
     },
     "P=2": {
      "window_shift": "6.08893e-10",
      "deviation": "9.56525e-12"
     },
     "P=3": {
      "window_shift": "4.39634e-9",
      "deviation": "7.32773e-11"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.01667",
    "lsq_one_more_point_change_in_window_shifts": "0.5523"
   },
   "-+++ 2l_CA G^2": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "1.14384e-5",
      "deviation": "1.75746e-6"
     },
     "P=0": {
      "window_shift": "2.55441e-6",
      "deviation": "3.52278e-7"
     },
     "P=1": {
      "window_shift": "3.09625e-7",
      "deviation": "3.80905e-8"
     },
     "P=2": {
      "window_shift": "6.259e-11",
      "deviation": "8.42712e-13"
     },
     "P=3": {
      "window_shift": "4.927e-10",
      "deviation": "6.85085e-12"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.0139",
    "lsq_one_more_point_change_in_window_shifts": "0.5262"
   },
   "-+++ 2l_CA G^1": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "0.000132123",
      "deviation": "2.26098e-5"
     },
     "P=0": {
      "window_shift": "2.98648e-5",
      "deviation": "4.57583e-6"
     },
     "P=1": {
      "window_shift": "3.66343e-6",
      "deviation": "4.99512e-7"
     },
     "P=2": {
      "window_shift": "7.49322e-10",
      "deviation": "1.10637e-11"
     },
     "P=3": {
      "window_shift": "5.96747e-9",
      "deviation": "9.08964e-11"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.01523",
    "lsq_one_more_point_change_in_window_shifts": "0.5523"
   }
  },
  "1/2": {
   "++++ 2l_CF G^3": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "1.95432e-7",
      "deviation": "3.82878e-8"
     },
     "P=0": {
      "window_shift": "1.08458e-7",
      "deviation": "1.75359e-8"
     },
     "P=1": {
      "window_shift": "4.23486e-8",
      "deviation": "5.67673e-9"
     },
     "P=2": {
      "window_shift": "8.99825e-9",
      "deviation": "9.99974e-10"
     },
     "P=3": {
      "window_shift": "1.16907e-11",
      "deviation": "1.85366e-13"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01586",
    "lsq_one_more_point_change_in_window_shifts": "0.5"
   },
   "++++ 2l_CF G^2": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "6.52774e-6",
      "deviation": "1.43283e-6"
     },
     "P=0": {
      "window_shift": "3.66387e-6",
      "deviation": "6.61476e-7"
     },
     "P=1": {
      "window_shift": "1.4467e-6",
      "deviation": "2.15886e-7"
     },
     "P=2": {
      "window_shift": "3.10816e-7",
      "deviation": "3.83461e-8"
     },
     "P=3": {
      "window_shift": "4.08261e-10",
      "deviation": "7.11737e-12"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01743",
    "lsq_one_more_point_change_in_window_shifts": "0.5272"
   },
   "++++ 2l_CA G^3": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "2.27935e-7",
      "deviation": "3.90637e-8"
     },
     "P=0": {
      "window_shift": "9.49657e-8",
      "deviation": "1.40651e-8"
     },
     "P=1": {
      "window_shift": "2.77516e-8",
      "deviation": "3.57487e-9"
     },
     "P=2": {
      "window_shift": "4.49837e-9",
      "deviation": "4.99979e-10"
     },
     "P=3": {
      "window_shift": "1.18308e-11",
      "deviation": "1.60781e-13"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01359",
    "lsq_one_more_point_change_in_window_shifts": "0.5"
   },
   "++++ 2l_CA G^2": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "7.61341e-6",
      "deviation": "1.4599e-6"
     },
     "P=0": {
      "window_shift": "3.20809e-6",
      "deviation": "5.30132e-7"
     },
     "P=1": {
      "window_shift": "9.48041e-7",
      "deviation": "1.35908e-7"
     },
     "P=2": {
      "window_shift": "1.55382e-7",
      "deviation": "1.91728e-8"
     },
     "P=3": {
      "window_shift": "4.13155e-10",
      "deviation": "6.17266e-12"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01494",
    "lsq_one_more_point_change_in_window_shifts": "0.5272"
   },
   "++-- 2l_CF G^3": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "3.78386e-7",
      "deviation": "6.61264e-8"
     },
     "P=0": {
      "window_shift": "1.62636e-7",
      "deviation": "2.46305e-8"
     },
     "P=1": {
      "window_shift": "5.14625e-8",
      "deviation": "6.69815e-9"
     },
     "P=2": {
      "window_shift": "8.99883e-9",
      "deviation": "9.99983e-10"
     },
     "P=3": {
      "window_shift": "8.44976e-12",
      "deviation": "1.26121e-13"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01493",
    "lsq_one_more_point_change_in_window_shifts": "0.5"
   },
   "++-- 2l_CF G^2": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "1.26387e-5",
      "deviation": "2.47187e-6"
     },
     "P=0": {
      "window_shift": "5.4941e-6",
      "deviation": "9.28545e-7"
     },
     "P=1": {
      "window_shift": "1.75804e-6",
      "deviation": "2.5467e-7"
     },
     "P=2": {
      "window_shift": "3.10836e-7",
      "deviation": "3.83465e-8"
     },
     "P=3": {
      "window_shift": "2.95083e-10",
      "deviation": "4.84235e-12"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01641",
    "lsq_one_more_point_change_in_window_shifts": "0.5272"
   },
   "++-- 2l_CA G^3": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "3.41251e-7",
      "deviation": "5.55885e-8"
     },
     "P=0": {
      "window_shift": "1.25278e-7",
      "deviation": "1.79531e-8"
     },
     "P=1": {
      "window_shift": "3.23615e-8",
      "deviation": "4.08926e-9"
     },
     "P=2": {
      "window_shift": "4.49884e-9",
      "deviation": "4.99986e-10"
     },
     "P=3": {
      "window_shift": "8.99071e-12",
      "deviation": "1.14603e-13"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01275",
    "lsq_one_more_point_change_in_window_shifts": "0.5"
   },
   "++-- 2l_CA G^2": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "1.13983e-5",
      "deviation": "2.07639e-6"
     },
     "P=0": {
      "window_shift": "4.23207e-6",
      "deviation": "6.76465e-7"
     },
     "P=1": {
      "window_shift": "1.10552e-6",
      "deviation": "1.55439e-7"
     },
     "P=2": {
      "window_shift": "1.55398e-7",
      "deviation": "1.9173e-8"
     },
     "P=3": {
      "window_shift": "3.13974e-10",
      "deviation": "4.39957e-12"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01401",
    "lsq_one_more_point_change_in_window_shifts": "0.5272"
   },
   "---- 2l_CF G^3": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "1.95432e-7",
      "deviation": "3.82878e-8"
     },
     "P=0": {
      "window_shift": "1.08458e-7",
      "deviation": "1.75359e-8"
     },
     "P=1": {
      "window_shift": "4.23486e-8",
      "deviation": "5.67673e-9"
     },
     "P=2": {
      "window_shift": "8.99825e-9",
      "deviation": "9.99974e-10"
     },
     "P=3": {
      "window_shift": "1.16907e-11",
      "deviation": "1.85366e-13"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01586",
    "lsq_one_more_point_change_in_window_shifts": "0.5"
   },
   "---- 2l_CF G^2": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "6.52774e-6",
      "deviation": "1.43283e-6"
     },
     "P=0": {
      "window_shift": "3.66387e-6",
      "deviation": "6.61476e-7"
     },
     "P=1": {
      "window_shift": "1.4467e-6",
      "deviation": "2.15886e-7"
     },
     "P=2": {
      "window_shift": "3.10816e-7",
      "deviation": "3.83461e-8"
     },
     "P=3": {
      "window_shift": "4.08261e-10",
      "deviation": "7.11737e-12"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01743",
    "lsq_one_more_point_change_in_window_shifts": "0.5272"
   },
   "---- 2l_CA G^3": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "2.27935e-7",
      "deviation": "3.90637e-8"
     },
     "P=0": {
      "window_shift": "9.49657e-8",
      "deviation": "1.40651e-8"
     },
     "P=1": {
      "window_shift": "2.77516e-8",
      "deviation": "3.57487e-9"
     },
     "P=2": {
      "window_shift": "4.49837e-9",
      "deviation": "4.99979e-10"
     },
     "P=3": {
      "window_shift": "1.18308e-11",
      "deviation": "1.60781e-13"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01359",
    "lsq_one_more_point_change_in_window_shifts": "0.5"
   },
   "---- 2l_CA G^2": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "7.61341e-6",
      "deviation": "1.4599e-6"
     },
     "P=0": {
      "window_shift": "3.20809e-6",
      "deviation": "5.30132e-7"
     },
     "P=1": {
      "window_shift": "9.48041e-7",
      "deviation": "1.35908e-7"
     },
     "P=2": {
      "window_shift": "1.55382e-7",
      "deviation": "1.91728e-8"
     },
     "P=3": {
      "window_shift": "4.13155e-10",
      "deviation": "6.17266e-12"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01494",
    "lsq_one_more_point_change_in_window_shifts": "0.5272"
   },
   "--++ 2l_CF G^3": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "3.78386e-7",
      "deviation": "6.61264e-8"
     },
     "P=0": {
      "window_shift": "1.62636e-7",
      "deviation": "2.46305e-8"
     },
     "P=1": {
      "window_shift": "5.14625e-8",
      "deviation": "6.69815e-9"
     },
     "P=2": {
      "window_shift": "8.99883e-9",
      "deviation": "9.99983e-10"
     },
     "P=3": {
      "window_shift": "8.44976e-12",
      "deviation": "1.26121e-13"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01493",
    "lsq_one_more_point_change_in_window_shifts": "0.5"
   },
   "--++ 2l_CF G^2": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "1.26387e-5",
      "deviation": "2.47187e-6"
     },
     "P=0": {
      "window_shift": "5.4941e-6",
      "deviation": "9.28545e-7"
     },
     "P=1": {
      "window_shift": "1.75804e-6",
      "deviation": "2.5467e-7"
     },
     "P=2": {
      "window_shift": "3.10836e-7",
      "deviation": "3.83465e-8"
     },
     "P=3": {
      "window_shift": "2.95083e-10",
      "deviation": "4.84235e-12"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01641",
    "lsq_one_more_point_change_in_window_shifts": "0.5272"
   },
   "--++ 2l_CA G^3": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "3.41251e-7",
      "deviation": "5.55885e-8"
     },
     "P=0": {
      "window_shift": "1.25278e-7",
      "deviation": "1.79531e-8"
     },
     "P=1": {
      "window_shift": "3.23615e-8",
      "deviation": "4.08926e-9"
     },
     "P=2": {
      "window_shift": "4.49884e-9",
      "deviation": "4.99986e-10"
     },
     "P=3": {
      "window_shift": "8.99071e-12",
      "deviation": "1.14603e-13"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01275",
    "lsq_one_more_point_change_in_window_shifts": "0.5"
   },
   "--++ 2l_CA G^2": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "1.13983e-5",
      "deviation": "2.07639e-6"
     },
     "P=0": {
      "window_shift": "4.23207e-6",
      "deviation": "6.76465e-7"
     },
     "P=1": {
      "window_shift": "1.10552e-6",
      "deviation": "1.55439e-7"
     },
     "P=2": {
      "window_shift": "1.55398e-7",
      "deviation": "1.9173e-8"
     },
     "P=3": {
      "window_shift": "3.13974e-10",
      "deviation": "4.39957e-12"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01401",
    "lsq_one_more_point_change_in_window_shifts": "0.5272"
   },
   "+-++ 2l_CF G^2": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "5.41536e-6",
      "deviation": "8.62054e-7"
     },
     "P=0": {
      "window_shift": "1.38405e-6",
      "deviation": "1.93903e-7"
     },
     "P=1": {
      "window_shift": "1.86932e-7",
      "deviation": "2.30839e-8"
     },
     "P=2": {
      "window_shift": "3.14231e-11",
      "deviation": "4.25136e-13"
     },
     "P=3": {
      "window_shift": "2.37844e-10",
      "deviation": "3.45182e-12"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.01451",
    "lsq_one_more_point_change_in_window_shifts": "0.5272"
   },
   "+-++ 2l_CF G^1": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "6.00877e-5",
      "deviation": "1.07015e-5"
     },
     "P=0": {
      "window_shift": "1.55522e-5",
      "deviation": "2.43073e-6"
     },
     "P=1": {
      "window_shift": "2.12683e-6",
      "deviation": "2.92224e-7"
     },
     "P=2": {
      "window_shift": "3.61932e-10",
      "deviation": "5.38823e-12"
     },
     "P=3": {
      "window_shift": "2.77285e-9",
      "deviation": "4.42304e-11"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.01595",
    "lsq_one_more_point_change_in_window_shifts": "0.5543"
   },
   "+-++ 2l_CA G^2": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "4.63546e-6",
      "deviation": "7.03434e-7"
     },
     "P=0": {
      "window_shift": "9.72088e-7",
      "deviation": "1.3164e-7"
     },
     "P=1": {
      "window_shift": "9.34595e-8",
      "deviation": "1.15419e-8"
     },
     "P=2": {
      "window_shift": "7.76669e-11",
      "deviation": "1.01745e-12"
     },
     "P=3": {
      "window_shift": "6.35271e-10",
      "deviation": "8.56599e-12"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.01348",
    "lsq_one_more_point_change_in_window_shifts": "0.5272"
   },
   "+-++ 2l_CA G^1": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "5.1434e-5",
      "deviation": "8.72773e-6"
     },
     "P=0": {
      "window_shift": "1.09232e-5",
      "deviation": "1.64967e-6"
     },
     "P=1": {
      "window_shift": "1.06334e-6",
      "deviation": "1.46111e-7"
     },
     "P=2": {
      "window_shift": "8.9457e-10",
      "deviation": "1.28948e-11"
     },
     "P=3": {
      "window_shift": "7.40616e-9",
      "deviation": "1.09757e-10"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.01482",
    "lsq_one_more_point_change_in_window_shifts": "0.5543"
   },
   "+--- 2l_CF G^2": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "5.41536e-6",
      "deviation": "8.62054e-7"
     },
     "P=0": {
      "window_shift": "1.38405e-6",
      "deviation": "1.93903e-7"
     },
     "P=1": {
      "window_shift": "1.86932e-7",
      "deviation": "2.30839e-8"
     },
     "P=2": {
      "window_shift": "3.14231e-11",
      "deviation": "4.25136e-13"
     },
     "P=3": {
      "window_shift": "2.37844e-10",
      "deviation": "3.45182e-12"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.01451",
    "lsq_one_more_point_change_in_window_shifts": "0.5272"
   },
   "+--- 2l_CF G^1": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "6.00877e-5",
      "deviation": "1.07015e-5"
     },
     "P=0": {
      "window_shift": "1.55522e-5",
      "deviation": "2.43073e-6"
     },
     "P=1": {
      "window_shift": "2.12683e-6",
      "deviation": "2.92224e-7"
     },
     "P=2": {
      "window_shift": "3.61932e-10",
      "deviation": "5.38823e-12"
     },
     "P=3": {
      "window_shift": "2.77285e-9",
      "deviation": "4.42304e-11"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.01595",
    "lsq_one_more_point_change_in_window_shifts": "0.5543"
   },
   "+--- 2l_CA G^2": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "4.63546e-6",
      "deviation": "7.03434e-7"
     },
     "P=0": {
      "window_shift": "9.72088e-7",
      "deviation": "1.3164e-7"
     },
     "P=1": {
      "window_shift": "9.34595e-8",
      "deviation": "1.15419e-8"
     },
     "P=2": {
      "window_shift": "7.76669e-11",
      "deviation": "1.01745e-12"
     },
     "P=3": {
      "window_shift": "6.35271e-10",
      "deviation": "8.56599e-12"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.01348",
    "lsq_one_more_point_change_in_window_shifts": "0.5272"
   },
   "+--- 2l_CA G^1": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "5.1434e-5",
      "deviation": "8.72773e-6"
     },
     "P=0": {
      "window_shift": "1.09232e-5",
      "deviation": "1.64967e-6"
     },
     "P=1": {
      "window_shift": "1.06334e-6",
      "deviation": "1.46111e-7"
     },
     "P=2": {
      "window_shift": "8.9457e-10",
      "deviation": "1.28948e-11"
     },
     "P=3": {
      "window_shift": "7.40616e-9",
      "deviation": "1.09757e-10"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.01482",
    "lsq_one_more_point_change_in_window_shifts": "0.5543"
   },
   "-+-- 2l_CF G^2": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "5.41536e-6",
      "deviation": "8.62054e-7"
     },
     "P=0": {
      "window_shift": "1.38405e-6",
      "deviation": "1.93903e-7"
     },
     "P=1": {
      "window_shift": "1.86932e-7",
      "deviation": "2.30839e-8"
     },
     "P=2": {
      "window_shift": "3.14231e-11",
      "deviation": "4.25136e-13"
     },
     "P=3": {
      "window_shift": "2.37844e-10",
      "deviation": "3.45182e-12"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.01451",
    "lsq_one_more_point_change_in_window_shifts": "0.5272"
   },
   "-+-- 2l_CF G^1": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "6.00877e-5",
      "deviation": "1.07015e-5"
     },
     "P=0": {
      "window_shift": "1.55522e-5",
      "deviation": "2.43073e-6"
     },
     "P=1": {
      "window_shift": "2.12683e-6",
      "deviation": "2.92224e-7"
     },
     "P=2": {
      "window_shift": "3.61932e-10",
      "deviation": "5.38823e-12"
     },
     "P=3": {
      "window_shift": "2.77285e-9",
      "deviation": "4.42304e-11"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.01595",
    "lsq_one_more_point_change_in_window_shifts": "0.5543"
   },
   "-+-- 2l_CA G^2": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "4.63546e-6",
      "deviation": "7.03434e-7"
     },
     "P=0": {
      "window_shift": "9.72088e-7",
      "deviation": "1.3164e-7"
     },
     "P=1": {
      "window_shift": "9.34595e-8",
      "deviation": "1.15419e-8"
     },
     "P=2": {
      "window_shift": "7.76669e-11",
      "deviation": "1.01745e-12"
     },
     "P=3": {
      "window_shift": "6.35271e-10",
      "deviation": "8.56599e-12"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.01348",
    "lsq_one_more_point_change_in_window_shifts": "0.5272"
   },
   "-+-- 2l_CA G^1": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "5.1434e-5",
      "deviation": "8.72773e-6"
     },
     "P=0": {
      "window_shift": "1.09232e-5",
      "deviation": "1.64967e-6"
     },
     "P=1": {
      "window_shift": "1.06334e-6",
      "deviation": "1.46111e-7"
     },
     "P=2": {
      "window_shift": "8.9457e-10",
      "deviation": "1.28948e-11"
     },
     "P=3": {
      "window_shift": "7.40616e-9",
      "deviation": "1.09757e-10"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.01482",
    "lsq_one_more_point_change_in_window_shifts": "0.5543"
   },
   "-+++ 2l_CF G^2": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "5.41536e-6",
      "deviation": "8.62054e-7"
     },
     "P=0": {
      "window_shift": "1.38405e-6",
      "deviation": "1.93903e-7"
     },
     "P=1": {
      "window_shift": "1.86932e-7",
      "deviation": "2.30839e-8"
     },
     "P=2": {
      "window_shift": "3.14231e-11",
      "deviation": "4.25136e-13"
     },
     "P=3": {
      "window_shift": "2.37844e-10",
      "deviation": "3.45182e-12"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.01451",
    "lsq_one_more_point_change_in_window_shifts": "0.5272"
   },
   "-+++ 2l_CF G^1": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "6.00877e-5",
      "deviation": "1.07015e-5"
     },
     "P=0": {
      "window_shift": "1.55522e-5",
      "deviation": "2.43073e-6"
     },
     "P=1": {
      "window_shift": "2.12683e-6",
      "deviation": "2.92224e-7"
     },
     "P=2": {
      "window_shift": "3.61932e-10",
      "deviation": "5.38823e-12"
     },
     "P=3": {
      "window_shift": "2.77285e-9",
      "deviation": "4.42304e-11"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.01595",
    "lsq_one_more_point_change_in_window_shifts": "0.5543"
   },
   "-+++ 2l_CA G^2": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "4.63546e-6",
      "deviation": "7.03434e-7"
     },
     "P=0": {
      "window_shift": "9.72088e-7",
      "deviation": "1.3164e-7"
     },
     "P=1": {
      "window_shift": "9.34595e-8",
      "deviation": "1.15419e-8"
     },
     "P=2": {
      "window_shift": "7.76669e-11",
      "deviation": "1.01745e-12"
     },
     "P=3": {
      "window_shift": "6.35271e-10",
      "deviation": "8.56599e-12"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.01348",
    "lsq_one_more_point_change_in_window_shifts": "0.5272"
   },
   "-+++ 2l_CA G^1": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "5.1434e-5",
      "deviation": "8.72773e-6"
     },
     "P=0": {
      "window_shift": "1.09232e-5",
      "deviation": "1.64967e-6"
     },
     "P=1": {
      "window_shift": "1.06334e-6",
      "deviation": "1.46111e-7"
     },
     "P=2": {
      "window_shift": "8.9457e-10",
      "deviation": "1.28948e-11"
     },
     "P=3": {
      "window_shift": "7.40616e-9",
      "deviation": "1.09757e-10"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.01482",
    "lsq_one_more_point_change_in_window_shifts": "0.5543"
   }
  },
  "2/3": {
   "++++ 2l_CF G^3": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "1.01276e-7",
      "deviation": "1.00483e-8"
     },
     "P=0": {
      "window_shift": "2.41217e-8",
      "deviation": "4.5563e-9"
     },
     "P=1": {
      "window_shift": "1.75275e-8",
      "deviation": "2.47549e-9"
     },
     "P=2": {
      "window_shift": "4.9983e-9",
      "deviation": "5.5553e-10"
     },
     "P=3": {
      "window_shift": "1.13261e-11",
      "deviation": "1.85979e-13"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01642",
    "lsq_one_more_point_change_in_window_shifts": "0.5"
   },
   "++++ 2l_CF G^2": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "3.29442e-6",
      "deviation": "3.63966e-7"
     },
     "P=0": {
      "window_shift": "7.93817e-7",
      "deviation": "1.68161e-7"
     },
     "P=1": {
      "window_shift": "5.83467e-7",
      "deviation": "9.20158e-8"
     },
     "P=2": {
      "window_shift": "1.68286e-7",
      "deviation": "2.0817e-8"
     },
     "P=3": {
      "window_shift": "3.85637e-10",
      "deviation": "6.97835e-12"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.0181",
    "lsq_one_more_point_change_in_window_shifts": "0.5279"
   },
   "++++ 2l_CA G^3": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "5.872e-8",
      "deviation": "1.05677e-8"
     },
     "P=0": {
      "window_shift": "3.4391e-8",
      "deviation": "5.52445e-9"
     },
     "P=1": {
      "window_shift": "1.35199e-8",
      "deviation": "1.77383e-9"
     },
     "P=2": {
      "window_shift": "2.49817e-9",
      "deviation": "2.77754e-10"
     },
     "P=3": {
      "window_shift": "1.32785e-11",
      "deviation": "1.80067e-13"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01356",
    "lsq_one_more_point_change_in_window_shifts": "0.5"
   },
   "++++ 2l_CA G^2": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "1.9101e-6",
      "deviation": "3.86047e-7"
     },
     "P=0": {
      "window_shift": "1.13177e-6",
      "deviation": "2.03535e-7"
     },
     "P=1": {
      "window_shift": "4.5006e-7",
      "deviation": "6.58955e-8"
     },
     "P=2": {
      "window_shift": "8.41097e-8",
      "deviation": "1.04081e-8"
     },
     "P=3": {
      "window_shift": "4.52115e-10",
      "deviation": "6.75559e-12"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01494",
    "lsq_one_more_point_change_in_window_shifts": "0.5279"
   },
   "++-- 2l_CF G^3": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "1.3296e-7",
      "deviation": "2.56097e-8"
     },
     "P=0": {
      "window_shift": "7.20946e-8",
      "deviation": "1.13898e-8"
     },
     "P=1": {
      "window_shift": "2.65182e-8",
      "deviation": "3.48928e-9"
     },
     "P=2": {
      "window_shift": "4.99894e-9",
      "deviation": "5.5554e-10"
     },
     "P=3": {
      "window_shift": "8.11984e-12",
      "deviation": "1.18867e-13"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01464",
    "lsq_one_more_point_change_in_window_shifts": "0.5"
   },
   "++-- 2l_CF G^2": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "4.32504e-6",
      "deviation": "9.35774e-7"
     },
     "P=0": {
      "window_shift": "2.37254e-6",
      "deviation": "4.19577e-7"
     },
     "P=1": {
      "window_shift": "8.82753e-7",
      "deviation": "1.29625e-7"
     },
     "P=2": {
      "window_shift": "1.68307e-7",
      "deviation": "2.08174e-8"
     },
     "P=3": {
      "window_shift": "2.76469e-10",
      "deviation": "4.45978e-12"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01613",
    "lsq_one_more_point_change_in_window_shifts": "0.5279"
   },
   "++-- 2l_CA G^3": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "1.51157e-7",
      "deviation": "2.58488e-8"
     },
     "P=0": {
      "window_shift": "6.45899e-8",
      "deviation": "9.42239e-9"
     },
     "P=1": {
      "window_shift": "1.8119e-8",
      "deviation": "2.28746e-9"
     },
     "P=2": {
      "window_shift": "2.49869e-9",
      "deviation": "2.77762e-10"
     },
     "P=3": {
      "window_shift": "1.08739e-11",
      "deviation": "1.32416e-13"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01218",
    "lsq_one_more_point_change_in_window_shifts": "0.5"
   },
   "++-- 2l_CA G^2": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "4.91697e-6",
      "deviation": "9.43334e-7"
     },
     "P=0": {
      "window_shift": "2.12557e-6",
      "deviation": "3.46841e-7"
     },
     "P=1": {
      "window_shift": "6.03158e-7",
      "deviation": "8.4948e-8"
     },
     "P=2": {
      "window_shift": "8.41274e-8",
      "deviation": "1.04084e-8"
     },
     "P=3": {
      "window_shift": "3.7024e-10",
      "deviation": "4.96741e-12"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01342",
    "lsq_one_more_point_change_in_window_shifts": "0.5279"
   },
   "---- 2l_CF G^3": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "1.01276e-7",
      "deviation": "1.00483e-8"
     },
     "P=0": {
      "window_shift": "2.41217e-8",
      "deviation": "4.5563e-9"
     },
     "P=1": {
      "window_shift": "1.75275e-8",
      "deviation": "2.47549e-9"
     },
     "P=2": {
      "window_shift": "4.9983e-9",
      "deviation": "5.5553e-10"
     },
     "P=3": {
      "window_shift": "1.13261e-11",
      "deviation": "1.85979e-13"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01642",
    "lsq_one_more_point_change_in_window_shifts": "0.5"
   },
   "---- 2l_CF G^2": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "3.29442e-6",
      "deviation": "3.63966e-7"
     },
     "P=0": {
      "window_shift": "7.93817e-7",
      "deviation": "1.68161e-7"
     },
     "P=1": {
      "window_shift": "5.83467e-7",
      "deviation": "9.20158e-8"
     },
     "P=2": {
      "window_shift": "1.68286e-7",
      "deviation": "2.0817e-8"
     },
     "P=3": {
      "window_shift": "3.85637e-10",
      "deviation": "6.97835e-12"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.0181",
    "lsq_one_more_point_change_in_window_shifts": "0.5279"
   },
   "---- 2l_CA G^3": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "5.872e-8",
      "deviation": "1.05677e-8"
     },
     "P=0": {
      "window_shift": "3.4391e-8",
      "deviation": "5.52445e-9"
     },
     "P=1": {
      "window_shift": "1.35199e-8",
      "deviation": "1.77383e-9"
     },
     "P=2": {
      "window_shift": "2.49817e-9",
      "deviation": "2.77754e-10"
     },
     "P=3": {
      "window_shift": "1.32785e-11",
      "deviation": "1.80067e-13"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01356",
    "lsq_one_more_point_change_in_window_shifts": "0.5"
   },
   "---- 2l_CA G^2": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "1.9101e-6",
      "deviation": "3.86047e-7"
     },
     "P=0": {
      "window_shift": "1.13177e-6",
      "deviation": "2.03535e-7"
     },
     "P=1": {
      "window_shift": "4.5006e-7",
      "deviation": "6.58955e-8"
     },
     "P=2": {
      "window_shift": "8.41097e-8",
      "deviation": "1.04081e-8"
     },
     "P=3": {
      "window_shift": "4.52115e-10",
      "deviation": "6.75559e-12"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01494",
    "lsq_one_more_point_change_in_window_shifts": "0.5279"
   },
   "--++ 2l_CF G^3": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "1.3296e-7",
      "deviation": "2.56097e-8"
     },
     "P=0": {
      "window_shift": "7.20946e-8",
      "deviation": "1.13898e-8"
     },
     "P=1": {
      "window_shift": "2.65182e-8",
      "deviation": "3.48928e-9"
     },
     "P=2": {
      "window_shift": "4.99894e-9",
      "deviation": "5.5554e-10"
     },
     "P=3": {
      "window_shift": "8.11984e-12",
      "deviation": "1.18867e-13"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01464",
    "lsq_one_more_point_change_in_window_shifts": "0.5"
   },
   "--++ 2l_CF G^2": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "4.32504e-6",
      "deviation": "9.35774e-7"
     },
     "P=0": {
      "window_shift": "2.37254e-6",
      "deviation": "4.19577e-7"
     },
     "P=1": {
      "window_shift": "8.82753e-7",
      "deviation": "1.29625e-7"
     },
     "P=2": {
      "window_shift": "1.68307e-7",
      "deviation": "2.08174e-8"
     },
     "P=3": {
      "window_shift": "2.76469e-10",
      "deviation": "4.45978e-12"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01613",
    "lsq_one_more_point_change_in_window_shifts": "0.5279"
   },
   "--++ 2l_CA G^3": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "1.51157e-7",
      "deviation": "2.58488e-8"
     },
     "P=0": {
      "window_shift": "6.45899e-8",
      "deviation": "9.42239e-9"
     },
     "P=1": {
      "window_shift": "1.8119e-8",
      "deviation": "2.28746e-9"
     },
     "P=2": {
      "window_shift": "2.49869e-9",
      "deviation": "2.77762e-10"
     },
     "P=3": {
      "window_shift": "1.08739e-11",
      "deviation": "1.32416e-13"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01218",
    "lsq_one_more_point_change_in_window_shifts": "0.5"
   },
   "--++ 2l_CA G^2": {
    "group": 1,
    "models": {
     "plain": {
      "window_shift": "4.91697e-6",
      "deviation": "9.43334e-7"
     },
     "P=0": {
      "window_shift": "2.12557e-6",
      "deviation": "3.46841e-7"
     },
     "P=1": {
      "window_shift": "6.03158e-7",
      "deviation": "8.4948e-8"
     },
     "P=2": {
      "window_shift": "8.41274e-8",
      "deviation": "1.04084e-8"
     },
     "P=3": {
      "window_shift": "3.7024e-10",
      "deviation": "4.96741e-12"
     }
    },
    "selected_by_window_shift": "P=3",
    "selected_by_deviation": "P=3",
    "paper_model_deviation_over_shift": "0.01342",
    "lsq_one_more_point_change_in_window_shifts": "0.5279"
   },
   "+-++ 2l_CF G^2": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "2.47352e-7",
      "deviation": "2.8837e-8"
     },
     "P=0": {
      "window_shift": "5.24599e-8",
      "deviation": "9.70088e-9"
     },
     "P=1": {
      "window_shift": "3.64319e-8",
      "deviation": "4.51042e-9"
     },
     "P=2": {
      "window_shift": "8.00682e-12",
      "deviation": "9.15536e-14"
     },
     "P=3": {
      "window_shift": "9.58597e-11",
      "deviation": "9.38565e-13"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.009791",
    "lsq_one_more_point_change_in_window_shifts": "0.5279"
   },
   "+-++ 2l_CF G^1": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "2.67238e-6",
      "deviation": "3.47905e-7"
     },
     "P=0": {
      "window_shift": "5.74188e-7",
      "deviation": "1.19092e-7"
     },
     "P=1": {
      "window_shift": "4.03895e-7",
      "deviation": "5.57835e-8"
     },
     "P=2": {
      "window_shift": "8.9893e-11",
      "deviation": "1.13341e-12"
     },
     "P=3": {
      "window_shift": "1.08969e-9",
      "deviation": "1.17446e-11"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.01078",
    "lsq_one_more_point_change_in_window_shifts": "0.5557"
   },
   "+-++ 2l_CA G^2": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "1.63371e-6",
      "deviation": "2.28648e-7"
     },
     "P=0": {
      "window_shift": "2.42692e-7",
      "deviation": "2.78357e-8"
     },
     "P=1": {
      "window_shift": "1.82303e-8",
      "deviation": "2.2554e-9"
     },
     "P=2": {
      "window_shift": "1.36606e-10",
      "deviation": "1.74304e-12"
     },
     "P=3": {
      "window_shift": "1.15779e-9",
      "deviation": "1.51569e-11"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.01309",
    "lsq_one_more_point_change_in_window_shifts": "0.5279"
   },
   "+-++ 2l_CA G^1": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "1.76506e-5",
      "deviation": "2.76706e-6"
     },
     "P=0": {
      "window_shift": "2.65632e-6",
      "deviation": "3.40056e-7"
     },
     "P=1": {
      "window_shift": "2.02107e-7",
      "deviation": "2.78941e-8"
     },
     "P=2": {
      "window_shift": "1.53368e-9",
      "deviation": "2.1582e-11"
     },
     "P=3": {
      "window_shift": "1.31612e-8",
      "deviation": "1.89787e-10"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.01442",
    "lsq_one_more_point_change_in_window_shifts": "0.5557"
   },
   "+--- 2l_CF G^2": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "2.47352e-7",
      "deviation": "2.8837e-8"
     },
     "P=0": {
      "window_shift": "5.24599e-8",
      "deviation": "9.70088e-9"
     },
     "P=1": {
      "window_shift": "3.64319e-8",
      "deviation": "4.51042e-9"
     },
     "P=2": {
      "window_shift": "8.00682e-12",
      "deviation": "9.15536e-14"
     },
     "P=3": {
      "window_shift": "9.58597e-11",
      "deviation": "9.38565e-13"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.009791",
    "lsq_one_more_point_change_in_window_shifts": "0.5279"
   },
   "+--- 2l_CF G^1": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "2.67238e-6",
      "deviation": "3.47905e-7"
     },
     "P=0": {
      "window_shift": "5.74188e-7",
      "deviation": "1.19092e-7"
     },
     "P=1": {
      "window_shift": "4.03895e-7",
      "deviation": "5.57835e-8"
     },
     "P=2": {
      "window_shift": "8.9893e-11",
      "deviation": "1.13341e-12"
     },
     "P=3": {
      "window_shift": "1.08969e-9",
      "deviation": "1.17446e-11"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.01078",
    "lsq_one_more_point_change_in_window_shifts": "0.5557"
   },
   "+--- 2l_CA G^2": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "1.63371e-6",
      "deviation": "2.28648e-7"
     },
     "P=0": {
      "window_shift": "2.42692e-7",
      "deviation": "2.78357e-8"
     },
     "P=1": {
      "window_shift": "1.82303e-8",
      "deviation": "2.2554e-9"
     },
     "P=2": {
      "window_shift": "1.36606e-10",
      "deviation": "1.74304e-12"
     },
     "P=3": {
      "window_shift": "1.15779e-9",
      "deviation": "1.51569e-11"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.01309",
    "lsq_one_more_point_change_in_window_shifts": "0.5279"
   },
   "+--- 2l_CA G^1": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "1.76506e-5",
      "deviation": "2.76706e-6"
     },
     "P=0": {
      "window_shift": "2.65632e-6",
      "deviation": "3.40056e-7"
     },
     "P=1": {
      "window_shift": "2.02107e-7",
      "deviation": "2.78941e-8"
     },
     "P=2": {
      "window_shift": "1.53368e-9",
      "deviation": "2.1582e-11"
     },
     "P=3": {
      "window_shift": "1.31612e-8",
      "deviation": "1.89787e-10"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.01442",
    "lsq_one_more_point_change_in_window_shifts": "0.5557"
   },
   "-+-- 2l_CF G^2": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "2.47352e-7",
      "deviation": "2.8837e-8"
     },
     "P=0": {
      "window_shift": "5.24599e-8",
      "deviation": "9.70088e-9"
     },
     "P=1": {
      "window_shift": "3.64319e-8",
      "deviation": "4.51042e-9"
     },
     "P=2": {
      "window_shift": "8.00682e-12",
      "deviation": "9.15536e-14"
     },
     "P=3": {
      "window_shift": "9.58597e-11",
      "deviation": "9.38565e-13"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.009791",
    "lsq_one_more_point_change_in_window_shifts": "0.5279"
   },
   "-+-- 2l_CF G^1": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "2.67238e-6",
      "deviation": "3.47905e-7"
     },
     "P=0": {
      "window_shift": "5.74188e-7",
      "deviation": "1.19092e-7"
     },
     "P=1": {
      "window_shift": "4.03895e-7",
      "deviation": "5.57835e-8"
     },
     "P=2": {
      "window_shift": "8.9893e-11",
      "deviation": "1.13341e-12"
     },
     "P=3": {
      "window_shift": "1.08969e-9",
      "deviation": "1.17446e-11"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.01078",
    "lsq_one_more_point_change_in_window_shifts": "0.5557"
   },
   "-+-- 2l_CA G^2": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "1.63371e-6",
      "deviation": "2.28648e-7"
     },
     "P=0": {
      "window_shift": "2.42692e-7",
      "deviation": "2.78357e-8"
     },
     "P=1": {
      "window_shift": "1.82303e-8",
      "deviation": "2.2554e-9"
     },
     "P=2": {
      "window_shift": "1.36606e-10",
      "deviation": "1.74304e-12"
     },
     "P=3": {
      "window_shift": "1.15779e-9",
      "deviation": "1.51569e-11"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.01309",
    "lsq_one_more_point_change_in_window_shifts": "0.5279"
   },
   "-+-- 2l_CA G^1": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "1.76506e-5",
      "deviation": "2.76706e-6"
     },
     "P=0": {
      "window_shift": "2.65632e-6",
      "deviation": "3.40056e-7"
     },
     "P=1": {
      "window_shift": "2.02107e-7",
      "deviation": "2.78941e-8"
     },
     "P=2": {
      "window_shift": "1.53368e-9",
      "deviation": "2.1582e-11"
     },
     "P=3": {
      "window_shift": "1.31612e-8",
      "deviation": "1.89787e-10"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.01442",
    "lsq_one_more_point_change_in_window_shifts": "0.5557"
   },
   "-+++ 2l_CF G^2": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "2.47352e-7",
      "deviation": "2.8837e-8"
     },
     "P=0": {
      "window_shift": "5.24599e-8",
      "deviation": "9.70088e-9"
     },
     "P=1": {
      "window_shift": "3.64319e-8",
      "deviation": "4.51042e-9"
     },
     "P=2": {
      "window_shift": "8.00682e-12",
      "deviation": "9.15536e-14"
     },
     "P=3": {
      "window_shift": "9.58597e-11",
      "deviation": "9.38565e-13"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.009791",
    "lsq_one_more_point_change_in_window_shifts": "0.5279"
   },
   "-+++ 2l_CF G^1": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "2.67238e-6",
      "deviation": "3.47905e-7"
     },
     "P=0": {
      "window_shift": "5.74188e-7",
      "deviation": "1.19092e-7"
     },
     "P=1": {
      "window_shift": "4.03895e-7",
      "deviation": "5.57835e-8"
     },
     "P=2": {
      "window_shift": "8.9893e-11",
      "deviation": "1.13341e-12"
     },
     "P=3": {
      "window_shift": "1.08969e-9",
      "deviation": "1.17446e-11"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.01078",
    "lsq_one_more_point_change_in_window_shifts": "0.5557"
   },
   "-+++ 2l_CA G^2": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "1.63371e-6",
      "deviation": "2.28648e-7"
     },
     "P=0": {
      "window_shift": "2.42692e-7",
      "deviation": "2.78357e-8"
     },
     "P=1": {
      "window_shift": "1.82303e-8",
      "deviation": "2.2554e-9"
     },
     "P=2": {
      "window_shift": "1.36606e-10",
      "deviation": "1.74304e-12"
     },
     "P=3": {
      "window_shift": "1.15779e-9",
      "deviation": "1.51569e-11"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.01309",
    "lsq_one_more_point_change_in_window_shifts": "0.5279"
   },
   "-+++ 2l_CA G^1": {
    "group": 2,
    "models": {
     "plain": {
      "window_shift": "1.76506e-5",
      "deviation": "2.76706e-6"
     },
     "P=0": {
      "window_shift": "2.65632e-6",
      "deviation": "3.40056e-7"
     },
     "P=1": {
      "window_shift": "2.02107e-7",
      "deviation": "2.78941e-8"
     },
     "P=2": {
      "window_shift": "1.53368e-9",
      "deviation": "2.1582e-11"
     },
     "P=3": {
      "window_shift": "1.31612e-8",
      "deviation": "1.89787e-10"
     }
    },
    "selected_by_window_shift": "P=2",
    "selected_by_deviation": "P=2",
    "paper_model_deviation_over_shift": "0.01442",
    "lsq_one_more_point_change_in_window_shifts": "0.5557"
   }
  }
 }
}

==> anc/paper2/zz/results_forward.json <==
{
 "1/4": {
  "helicity": "+-++",
  "K": [
   "0.0",
   "-2.94524311274043116105872817182"
  ],
  "K_fit_rel_diff": "2.32e-18",
  "curve": [
   {
    "delta_exp": 4,
    "pT2": "0.000024997656250000000000000000000000000000000000001114",
    "rel_re": "-0.000092061614000694480325",
    "rel_im": "0.00013782026881070976544"
   },
   {
    "delta_exp": 5,
    "pT2": "0.000002499976562500000000000000000000000000000000000000006905",
    "rel_re": "-9.2081161020222459985e-6",
    "rel_im": "0.000013784419088758996531"
   },
   {
    "delta_exp": 6,
    "pT2": "0.000000249999765624999999999999999999999999999999999999999999874281",
    "rel_re": "-9.2083116098223065116e-7",
    "rel_im": "1.3784658340728852918e-6"
   },
   {
    "delta_exp": 7,
    "pT2": "0.000000024999997656249999999999999999999999999999999999999999999999684582",
    "rel_re": "-9.2083311609784313992e-8",
    "rel_im": "1.3784682266237887447e-7"
   },
   {
    "delta_exp": 8,
    "pT2": "0.000000002499999976562499999999999999999999999999999999999999999999999995893021",
    "rel_re": "-9.2083331160978051473e-9",
    "rel_im": "1.3784684658791911427e-8"
   },
   {
    "delta_exp": 9,
    "pT2": "0.000000000249999999765625000000000000000000000000000000000000000000000000000104401276",
    "rel_re": "-9.2083333116097801348e-10",
    "rel_im": "1.378468489804734503e-9"
   },
   {
    "delta_exp": 10,
    "pT2": "0.000000000024999999997656250000000000000000000000000000000000000000000000000000001093956542",
    "rel_re": "-9.2083333311609780097e-11",
    "rel_im": "1.3784684921972888703e-10"
   },
   {
    "delta_exp": 11,
    "pT2": "0.000000000002499999999976562500000000000000000000000000000000000000000000000000000000007992763232",
    "rel_re": "-9.2083333331160978009e-12",
    "rel_im": "1.3784684924365443073e-11"
   },
   {
    "delta_exp": 12,
    "pT2": "0.00000000000024999999999976562500000000000000000000000000000000000000000000000000000000000000706113336",
    "rel_re": "-9.2083333333116097801e-13",
    "rel_im": "1.378468492460469851e-12"
   }
  ],
  "re_over_pT2_spread": 1.4216145515926383e-06,
  "spread_from_delta_exp": 6
 },
 "1/2": {
  "helicity": "+-++",
  "K": [
   "0.0",
   "-2.35619449019234492884698253746"
  ],
  "K_fit_rel_diff": "3.61e-18",
  "curve": [
   {
    "delta_exp": 4,
    "pT2": "0.00004999812499999999999999999999999999999999999999974",
    "rel_re": "-0.000020811820336939201407",
    "rel_im": "0.000058123278654010210562"
   },
   {
    "delta_exp": 5,
    "pT2": "0.000004999981250000000000000000000000000000000000000000004323",
    "rel_re": "-2.0831181224227563519e-6",
    "rel_im": "5.8145211242448245523e-6"
   },
   {
    "delta_exp": 6,
    "pT2": "0.000000499999812499999999999999999999999999999999999999999999989012",
    "rel_re": "-2.0833118114325633813e-7",
    "rel_im": "5.8147404941229021391e-7"
   },
   {
    "delta_exp": 7,
    "pT2": "0.000000049999998124999999999999999999999999999999999999999999999999736261",
    "rel_re": "-2.0833311811351589696e-8",
    "rel_im": "5.8147624315507085336e-8"
   },
   {
    "delta_exp": 8,
    "pT2": "0.000000004999999981250000000000000000000000000000000000000000000000000004707265",
    "rel_re": "-2.083333118113434923e-9",
    "rel_im": "5.8147646252978892211e-9"
   },
   {
    "delta_exp": 9,
    "pT2": "0.000000000499999999812500000000000000000000000000000000000000000000000000000049504086",
    "rel_re": "-2.0833333118113426826e-10",
    "rel_im": "5.8147648446726512904e-10"
   },
   {
    "delta_exp": 10,
    "pT2": "0.000000000049999999998124999999999999999999999999999999999999999999999999999999999831160122",
    "rel_re": "-2.0833333311811342602e-11",
    "rel_im": "5.8147648666101279373e-11"
   },
   {
    "delta_exp": 11,
    "pT2": "0.000000000004999999999981250000000000000000000000000000000000000000000000000000000000003176732531",
    "rel_re": "-2.0833333331181134259e-12",
    "rel_im": "5.8147648688038756064e-12"
   },
   {
    "delta_exp": 12,
    "pT2": "0.000000000000499999999999812500000000000000000000000000000000000000000000000000000000000000030511001111",
    "rel_re": "-2.0833333333118113426e-13",
    "rel_im": "5.8147648690232503734e-13"
   }
  ],
  "re_over_pT2_spread": 9.955521879464435e-06,
  "spread_from_delta_exp": 6
 },
 "2/3": {
  "helicity": "+-++",
  "K": [
   "0.0",
   "-1.74532925199432957692369076849"
  ],
  "K_fit_rel_diff": "7.15e-18",
  "curve": [
   {
    "delta_exp": 4,
    "pT2": "0.000066665277777777777777777777777777777777777777777191",
    "rel_re": "0.000032541657477465895584",
    "rel_im": "0.000058419022970848810426"
   },
   {
    "delta_exp": 5,
    "pT2": "0.000006666652777777777777777777777777777777777777777777777906",
    "rel_re": "3.250416830382202663e-6",
    "rel_im": "5.8460261779258293827e-6"
   },
   {
    "delta_exp": 6,
    "pT2": "0.000000666666527777777777777777777777777777777777777777777777764487",
    "rel_re": "3.2500416855954767583e-7",
    "rel_im": "5.8464386634472155174e-7"
   },
   {
    "delta_exp": 7,
    "pT2": "0.000000066666665277777777777777777777777777777777777777777777777777900859",
    "rel_re": "3.2500041685851214223e-8",
    "rel_im": "5.8464799129738473152e-8"
   },
   {
    "delta_exp": 8,
    "pT2": "0.000000006666666652777777777777777777777777777777777777777777777777777773227525",
    "rel_re": "3.2500004168587678809e-9",
    "rel_im": "5.8464840379362555471e-9"
   },
   {
    "delta_exp": 9,
    "pT2": "0.000000000666666666527777777777777777777777777777777777777777777777777777777742467527",
    "rel_re": "3.2500000416858793455e-10",
    "rel_im": "5.8464844504325938209e-10"
   },
   {
    "delta_exp": 10,
    "pT2": "0.000000000066666666665277777777777777777777777777777777777777777777777777777777777402498592",
    "rel_re": "3.2500000041685879601e-11",
    "rel_im": "5.8464844916822286228e-11"
   },
   {
    "delta_exp": 11,
    "pT2": "0.000000000006666666666652777777777777777777777777777777777777777777777777777777777777775463701562",
    "rel_re": "3.2500000004168587963e-12",
    "rel_im": "5.8464844958071921127e-12"
   },
   {
    "delta_exp": 12,
    "pT2": "0.000000000000666666666666527777777777777777777777777777777777777777777777777777777777777777756751820643",
    "rel_re": "3.2500000000416858796e-13",
    "rel_im": "5.8464844962196884618e-13"
   }
  ],
  "re_over_pT2_spread": 1.3034633115290656e-05,
  "spread_from_delta_exp": 6
 }
}

==> anc/paper2/zz/results_wide.json <==
{
 "1/4": {
  "C1": [
   "0.0",
   "-9.81747704246810387019576057275"
  ],
  "K": [
   "0.0",
   "-2.94524311274043116105872817182"
  ],
  "rows": [
   {
    "pT2": "0.0666666666666666666666666666667",
    "G": [
     "-0.628608659422374137744308205774",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.298913521137571171672923915684",
     "-1.22327448049861173942206608901"
    ],
    "M2_over_K": [
     "0.821513903411877271607887967194",
     "0.286140847192718065856006110655"
    ],
    "source": "wide"
   },
   {
    "pT2": "0.0210818510677891955466592902962",
    "G": [
     "-1.20425493267088555874880606945",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.178601006746351507935129662646",
     "-1.06697890095288253676512345117"
    ],
    "M2_over_K": [
     "0.930685017995677087007891949705",
     "0.107069753074810945299918262029"
    ],
    "source": "wide"
   },
   {
    "pT2": "0.00666666666666666666666666666667",
    "G": [
     "-1.77990120591939697975330393312",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.184081682577954784200883047089",
     "-1.00166735248261855658030396329"
    ],
    "M2_over_K": [
     "0.976342753926761624233988692615",
     "0.0358053356310390773670635689548"
    ],
    "source": "wide"
   },
   {
    "pT2": "0.00210818510677891955466592902962",
    "G": [
     "-2.35554747916790840075780179679",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.20347398966054157898788231982",
     "-0.97911167093222263849588060399"
    ],
    "M2_over_K": [
     "0.992326891038764438177604919234",
     "0.0115276854314131841744340170825"
    ],
    "source": "wide"
   },
   {
    "pT2": "0.000666666666666666666666666666667",
    "G": [
     "-2.93119375241641982176229966046",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.215622621351109866230020270718",
     "-0.971776939040535785918008124265"
    ],
    "M2_over_K": [
     "0.997553720004130266566984471752",
     "0.00366621945511409095279036004963"
    ],
    "source": "wide"
   },
   {
    "pT2": "0.000210818510677891955466592902962",
    "G": [
     "-3.50684002566493124276679752413",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.221411514607323740828607923351",
     "-0.969436899244115700234163296041"
    ],
    "M2_over_K": [
     "0.999224414990862696413654583477",
     "0.00116145582803164142165073255952"
    ],
    "source": "wide"
   },
   {
    "pT2": "0.0000666666666666666666666666666667",
    "G": [
     "-4.0824862989134426637712953878",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.223862381989906596188135772395",
     "-0.968694841601954529316288189261"
    ],
    "M2_over_K": [
     "0.999754537500660395147233613592",
     "0.000367494472396226622489118555514"
    ],
    "source": "wide"
   },
   {
    "pT2": "0.00002499765625",
    "G": [
     "-4.57294780261670874595776015816",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.22474179593258992056970200183",
     "-0.96848015409808553053548229446"
    ],
    "M2_over_K": [
     "0.999907938385999305519674629809",
     "0.000137820268810709765439809156789"
    ],
    "source": "scan"
   },
   {
    "pT2": "0.0000210818510677891955466592902962",
    "G": [
     "-4.65813257216195408477579325147",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.224834010113493713738088076891",
     "-0.968459974759240175200519402992"
    ],
    "M2_over_K": [
     "0.999922357823145397084599050981",
     "0.000116232956059827355715720442531"
    ],
    "source": "wide"
   },
   {
    "pT2": "0.0000024999765625",
    "G": [
     "-5.72419815943830141778858384386",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.225327386538304269979812619375",
     "-0.968364206648070770115133696513"
    ],
    "M2_over_K": [
     "0.999990791883897977754001548642",
     "0.0000137844190887589965306416116406"
    ],
    "source": "scan"
   },
   {
    "pT2": "0.000000249999765625",
    "G": [
     "-6.87548648716357119291734160433",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.2254053769445974064310189273",
     "-0.96835260948915222436953971319"
    ],
    "M2_over_K": [
     "0.999999079168839017769348837776",
     "0.00000137846583407288529178728997494"
    ],
    "source": "scan"
   },
   {
    "pT2": "0.00000002499999765625",
    "G": [
     "-8.02677861178537650549227046266",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.225415118842267281978036049112",
     "-0.968351449749117685021864417894"
    ],
    "M2_over_K": [
     "0.999999907916688390215686008321",
     "0.000000137846822662378874468649277201"
    ],
    "source": "scan"
   },
   {
    "pT2": "0.0000000024999999765625",
    "G": [
     "-9.17807111609489717220816024822",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.225416287313340487767468297712",
     "-0.968351333774872800724816862367"
    ],
    "M2_over_K": [
     "0.999999990791666883902194852674",
     "0.0000000137846846587919114270170631769"
    ],
    "source": "scan"
   },
   {
    "pT2": "2.49999999765625e-10",
    "G": [
     "-10.3293636583731699924642261509",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.2254164235885182236159543118",
     "-0.968351322177445897987974710403"
    ],
    "M2_over_K": [
     "0.999999999079166668839021986519",
     "0.00000000137846848980473450303431566789"
    ],
    "source": "scan"
   },
   {
    "pT2": "2.499999999765625e-11",
    "G": [
     "-11.4806562044483178342556925812",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.225416439158842274377518250744",
     "-0.968351321017703183571215606642"
    ],
    "M2_over_K": [
     "0.999999999907916666688390219903",
     "1.37846849219728887027289131794e-10"
    ],
    "source": "scan"
   },
   {
    "pT2": "2.4999999999765625e-12",
    "G": [
     "-12.6319487509031531762625130156",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.225416440910155297904993836685",
     "-0.968351320901728911888108943865"
    ],
    "M2_over_K": [
     "0.999999999990791666666883902199",
     "1.37846849243654430730880203393e-11"
    ],
    "source": "scan"
   },
   {
    "pT2": "2.49999999999765625e-13",
    "G": [
     "-13.78324129739595726827148699",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.225416441104714661993981288589",
     "-0.96835132089013148471738397006"
    ],
    "M2_over_K": [
     "0.999999999999079166666668839022",
     "1.37846849246046985101551363704e-12"
    ],
    "source": "scan"
   }
  ]
 },
 "1/2": {
  "C1": [
   "0.0",
   "-14.1371669411540695730818952248"
  ],
  "K": [
   "0.0",
   "-2.35619449019234492884698253746"
  ],
  "rows": [
   {
    "pT2": "0.333333333333333333333333333333",
    "G": [
     "0.287682072451780927439219005994",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.821755662731753582147835066733",
     "-1.16999717337288516593550823974"
    ],
    "M2_over_K": [
     "1.02172018617078292401350826767",
     "-0.0477466841616094531406535883424"
    ],
    "source": "wide"
   },
   {
    "pT2": "0.105409255338945977733296451481",
    "G": [
     "-0.287964200796730493565278857677",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.493028965341824686529669967369",
     "-1.02164630715383064862908723902"
    ],
    "M2_over_K": [
     "1.00354099121948566500614566042",
     "0.0491572690881765140680156391966"
    ],
    "source": "wide"
   },
   {
    "pT2": "0.0333333333333333333333333333333",
    "G": [
     "-0.863610474045241914569776721348",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.37029099230996842113315281564",
     "-0.907063715705003533447503942076"
    ],
    "M2_over_K": [
     "0.993447923808411244228382385517",
     "0.0298130540574639490933606799109"
    ],
    "source": "wide"
   },
   {
    "pT2": "0.0105409255338945977733296451481",
    "G": [
     "-1.43925674729375333557427458502",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.339840658463273365247406270293",
     "-0.85699685382733956668533644959"
    ],
    "M2_over_K": [
     "0.996463599017988156479271045802",
     "0.0113022744601456862237877681467"
    ],
    "source": "wide"
   },
   {
    "pT2": "0.00333333333333333333333333333333",
    "G": [
     "-2.01490302054226475657877244869",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.335159603551455651780343361941",
     "-0.83932651319147831787201176164"
    ],
    "M2_over_K": [
     "0.998701124120320736100004319983",
     "0.00377883216849311480825659215822"
    ],
    "source": "wide"
   },
   {
    "pT2": "0.00105409255338945977733296451481",
    "G": [
     "-2.59054929379077617758327031236",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.335514715880899982370362223049",
     "-0.83353558019361418595038134914"
    ],
    "M2_over_K": [
     "0.999569943523574852089300432836",
     "0.00121602649142192086259093736362"
    ],
    "source": "wide"
   },
   {
    "pT2": "0.000333333333333333333333333333333",
    "G": [
     "-3.16619556703928759858776817603",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.336235930737940234220556567211",
     "-0.831683340110917724804535360477"
    ],
    "M2_over_K": [
     "0.999862030720642700934665969601",
     "0.000386665541255804199704900525017"
    ],
    "source": "wide"
   },
   {
    "pT2": "0.000105409255338945977733296451481",
    "G": [
     "-3.7418418402877990195922660397",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.336659455458077323635904003481",
     "-0.831095489530297419293657928741"
    ],
    "M2_over_K": [
     "0.999956171588324278390744272377",
     "0.000122487395688308515740548695035"
    ],
    "source": "wide"
   },
   {
    "pT2": "0.000049998125",
    "G": [
     "-4.11477430983379953891745714446",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.336804325869067048257012797993",
     "-0.830952421368544393838455522475"
    ],
    "M2_over_K": [
     "0.999979188179663060798593222033",
     "0.0000581232786540102105623866830039"
    ],
    "source": "scan"
   },
   {
    "pT2": "0.00000499998125",
    "G": [
     "-5.2660499809827667254058402923",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.336961193944440103744508078447",
     "-0.830836194393325132995133133376"
    ],
    "M2_over_K": [
     "0.999997916881877577243648131683",
     "0.0000058145211242448245522836006495"
    ],
    "source": "scan"
   },
   {
    "pT2": "0.0000004999998125",
    "G": [
     "-6.4173408399763090898845378653",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.336984651038817858721240128006",
     "-0.830824569069261373073057560429"
    ],
    "M2_over_K": [
     "0.999999791668818856743661865496",
     "0.00000058147404941229021390705767178"
    ],
    "source": "scan"
   },
   {
    "pT2": "0.000000049999998125",
    "G": [
     "-7.56863321772329712719725331673",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.336987773864229169514304489476",
     "-0.830823406510584335824114605269"
    ],
    "M2_over_K": [
     "0.999999979166688188648410303687",
     "0.0000000581476243155070853363012487794"
    ],
    "source": "scan"
   },
   {
    "pT2": "0.00000000499999998125",
    "G": [
     "-8.7199257473453196211593652638",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.336988163858981084378883554256",
     "-0.8308232902544539202426829527"
    ],
    "M2_over_K": [
     "0.999999997916666881886565076968",
     "0.00000000581476462529788922111299385825"
    ],
    "source": "scan"
   },
   {
    "pT2": "4.999999998125e-10",
    "G": [
     "-9.87121829215484245968789223236",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.336988210629680892177391032622",
     "-0.830823278628838251560730338682"
    ],
    "M2_over_K": [
     "0.999999999791666668818865731744",
     "5.81476484467265129040321846315e-10"
    ],
    "source": "scan"
   },
   {
    "pT2": "4.9999999998125e-11",
    "G": [
     "-11.0225108384831153016620832722",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.33698821608387334400236888494",
     "-0.830823277466276658421291738707"
    ],
    "M2_over_K": [
     "0.999999999979166666688188657399",
     "5.81476486661012793733772196932e-11"
    ],
    "source": "scan"
   },
   {
    "pT2": "4.99999999998125e-12",
    "G": [
     "-12.1738033849632631436707309527",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.336988216707004836123862748594",
     "-0.83082327735002049884463544008"
    ],
    "M2_over_K": [
     "0.999999999997916666666881886574",
     "5.81476486880387560643122719206e-12"
    ],
    "source": "scan"
   },
   {
    "pT2": "4.999999999998125e-13",
    "G": [
     "-13.3250959314585984856797231995",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.336988216777089210025660016225",
     "-0.830823277338394882884342685826"
    ],
    "M2_over_K": [
     "0.999999999999791666666668818866",
     "5.81476486902325037338457826311e-13"
    ],
    "source": "scan"
   }
  ]
 },
 "2/3": {
  "C1": [
   "0.0",
   "-17.4532925199432957692369076849"
  ],
  "K": [
   "0.0",
   "-1.74532925199432957692369076849"
  ],
  "rows": [
   {
    "pT2": "0.8",
    "G": [
     "0.875468737353899935628950146613",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-1.21709018029687101550684559323",
     "-1.16370206566428839967794434541"
    ],
    "M2_over_K": [
     "1.21188796197709044930068178065",
     "-0.557831879290365496225159455104"
    ],
    "source": "wide"
   },
   {
    "pT2": "0.252982212813470346559911483555",
    "G": [
     "0.299822464105388514624452282942",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.818643835820341107991507959807",
     "-1.01913914403959499426936041534"
    ],
    "M2_over_K": [
     "1.21234200676957771191355729141",
     "-0.102567980591576737988697719301"
    ],
    "source": "wide"
   },
   {
    "pT2": "0.08",
    "G": [
     "-0.275823809143122906380045580729",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.597799470455305060897339303205",
     "-0.85052429408204868384944610189"
    ],
    "M2_over_K": [
     "1.07003221324031502217352803516",
     "0.0195995297006776825442194197275"
    ],
    "source": "wide"
   },
   {
    "pT2": "0.0252982212813470346559911483555",
    "G": [
     "-0.851470082391634327384543444401",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.51738634671882595365056963791",
     "-0.752888666032591404680107599354"
    ],
    "M2_over_K": [
     "1.01718457431370581881287683531",
     "0.0162390885093897302932406861154"
    ],
    "source": "wide"
   },
   {
    "pT2": "0.008",
    "G": [
     "-1.42711635564014574838904130807",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.494240015517194147110948366832",
     "-0.713730302245905325214182032324"
    ],
    "M2_over_K": [
     "1.00446626292451022492011541528",
     "0.00638884590637452481189287953818"
    ],
    "source": "wide"
   },
   {
    "pT2": "0.00252982212813470346559911483555",
    "G": [
     "-2.00276262888865716939353917174",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.488456533407596825525965643123",
     "-0.700275250938389380083596174995"
    ],
    "M2_over_K": [
     "1.00129285831016096008679785458",
     "0.00215483386444508121568058436857"
    ],
    "source": "wide"
   },
   {
    "pT2": "0.0008",
    "G": [
     "-2.57840890213716859039803703541",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.487205470610496359265962098101",
     "-0.695902820649201401869564785969"
    ],
    "M2_over_K": [
     "1.00039605445385276375075961617",
     "0.000695169263799640062124146407983"
    ],
    "source": "wide"
   },
   {
    "pT2": "0.000252982212813470346559911483555",
    "G": [
     "-3.15405517538568001140253489909",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.487002160508540666138901069175",
     "-0.694508015168045994754259848298"
    ],
    "M2_over_K": [
     "1.00012393740152725588236884239",
     "0.00022121652896720950298808944443"
    ],
    "source": "wide"
   },
   {
    "pT2": "0.0000666652777777777777777777777778",
    "G": [
     "-3.82087264380634386368844585462",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.48700266797515288869508181602",
     "-0.694031594629582000063863914468"
    ],
    "M2_over_K": [
     "1.00003254165747746589558365413",
     "0.0000584190229708488104264876702495"
    ],
    "source": "scan"
   },
   {
    "pT2": "0.00000666665277777777777777777777778",
    "G": [
     "-4.9721558151959433251400418636",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.487031932883069815939923140856",
     "-0.693878029801829177327146532332"
    ],
    "M2_over_K": [
     "1.00000325041683038220266300443",
     "0.00000584602617792582938270950175902"
    ],
    "source": "scan"
   },
   {
    "pT2": "0.000000666666527777777777777777777778",
    "G": [
     "-6.12344742419189194689350138226",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.487039175306365224724043768213",
     "-0.69386266909369389164768485867"
    ],
    "M2_over_K": [
     "1.00000032500416855954767582704",
     "0.000000584643866344721551743526976681"
    ],
    "source": "scan"
   },
   {
    "pT2": "0.0000000666666652777777777777777777778",
    "G": [
     "-7.27473987693890404671349157551",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.487040331270142907424491396402",
     "-0.693861132980614635609131185715"
    ],
    "M2_over_K": [
     "1.00000003250004168585121422314",
     "0.0000000584647991297384731522005023356"
    ],
    "source": "scan"
   },
   {
    "pT2": "0.00000000666666665277777777777777777778",
    "G": [
     "-8.42603241406092678130061079732",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.487040490039867504124476101932",
     "-0.693860979368884040599232166968"
    ],
    "M2_over_K": [
     "1.00000000325000041685876788088",
     "0.00000000584648403793625554708158527265"
    ],
    "source": "scan"
   },
   {
    "pT2": "6.66666666527777777777777777778e-10",
    "G": [
     "-9.57732495962044962223538777316",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.487040510234185865549717848382",
     "-0.693860964007706754392050100759"
    ],
    "M2_over_K": [
     "1.00000000032500000416858793455",
     "5.84648445043259382090880614067e-10"
    ],
    "source": "scan"
   },
   {
    "pT2": "6.66666666652777777777777777778e-11",
    "G": [
     "-10.728617506023722464233641313",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.487040512685352396042990702782",
     "-0.693860962471588983504257840728"
    ],
    "M2_over_K": [
     "1.0000000000325000000416858796",
     "5.84648449168222862279805913759e-11"
    ],
    "source": "scan"
   },
   {
    "pT2": "6.66666666665277777777777777778e-12",
    "G": [
     "-11.8799100525113703062425296185",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.487040512973642519489004522438",
     "-0.693860962317977205992807862059"
    ],
    "M2_over_K": [
     "1.0000000000032500000004168588",
     "5.84648449580719211273204986662e-12"
    ],
    "source": "scan"
   },
   {
    "pT2": "6.66666666666527777777777777778e-13",
    "G": [
     "-13.0312025990074556482515242716",
     "1.57079632679489661923132169164"
    ],
    "M1_over_C1_minus_G": [
     "-0.487040513006788878882089267119",
     "-0.693860962302616028237436156653"
    ],
    "M2_over_K": [
     "1.00000000000032500000000416859",
     "5.84648449621968846182289959394e-13"
    ],
    "source": "scan"
   }
  ]
 }
}

==> anc/paper2/zz/results_windows.json <==
{
 "1/4": {
  "++++ 2l_CF": {
   "predictions": {
    "3": "-1.3333333333333333333",
    "2": "-0.098334235485076418985"
   },
   "rows": [
    {
     "model": "plain",
     "power": 3,
     "points": 4,
     "delta_exp_min": 7,
     "delta_exp_max": 4,
     "rel_dev": "0.000948968730821314"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 7,
     "delta_exp_max": 4,
     "rel_dev": "0.281715518593163"
    },
    {
     "model": "plain",
     "power": 3,
     "points": 4,
     "delta_exp_min": 8,
     "delta_exp_max": 5,
     "rel_dev": "0.000196062792615498"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 8,
     "delta_exp_max": 5,
     "rel_dev": "0.067068662977609"
    },
    {
     "model": "plain",
     "power": 3,
     "points": 4,
     "delta_exp_min": 9,
     "delta_exp_max": 6,
     "rel_dev": "3.56337404886001e-5"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 9,
     "delta_exp_max": 6,
     "rel_dev": "0.013807196737514"
    },
    {
     "model": "plain",
     "power": 3,
     "points": 4,
     "delta_exp_min": 10,
     "delta_exp_max": 7,
     "rel_dev": "5.88980909877851e-6"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 10,
     "delta_exp_max": 7,
     "rel_dev": "0.00255134832990833"
    },
    {
     "model": "plain",
     "power": 3,
     "points": 4,
     "delta_exp_min": 11,
     "delta_exp_max": 8,
     "rel_dev": "9.07496473462003e-7"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 11,
     "delta_exp_max": 8,
     "rel_dev": "0.000434805777998242"
    },
    {
     "model": "plain",
     "power": 3,
     "points": 4,
     "delta_exp_min": 12,
     "delta_exp_max": 9,
     "rel_dev": "1.32547730820518e-7"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 12,
     "delta_exp_max": 9,
     "rel_dev": "6.96207657351648e-5"
    },
    {
     "model": "pT2",
     "power": 3,
     "points": 5,
     "delta_exp_min": 8,
     "delta_exp_max": 4,
     "rel_dev": "0.00012137506309645"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 8,
     "delta_exp_max": 4,
     "rel_dev": "0.0419588852856976"
    },
    {
     "model": "pT2",
     "power": 3,
     "points": 5,
     "delta_exp_min": 9,
     "delta_exp_max": 5,
     "rel_dev": "1.86163347465985e-5"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 9,
     "delta_exp_max": 5,
     "rel_dev": "0.00728570500039554"
    },
    {
     "model": "pT2",
     "power": 3,
     "points": 5,
     "delta_exp_min": 10,
     "delta_exp_max": 6,
     "rel_dev": "2.66160978875291e-6"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 10,
     "delta_exp_max": 6,
     "rel_dev": "0.0011638616455595"
    },
    {
     "model": "pT2",
     "power": 3,
     "points": 5,
     "delta_exp_min": 11,
     "delta_exp_max": 7,
     "rel_dev": "3.61360130981153e-7"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 11,
     "delta_exp_max": 7,
     "rel_dev": "0.000174675655973838"
    },
    {
     "model": "pT2",
     "power": 3,
     "points": 5,
     "delta_exp_min": 12,
     "delta_exp_max": 8,
     "rel_dev": "4.71755028335387e-8"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 12,
     "delta_exp_max": 8,
     "rel_dev": "2.4985569411401e-5"
    },
    {
     "model": "pT2 G",
     "power": 3,
     "points": 6,
     "delta_exp_min": 9,
     "delta_exp_max": 4,
     "rel_dev": "7.56521595723064e-6"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 9,
     "delta_exp_max": 4,
     "rel_dev": "0.00299063831888935"
    },
    {
     "model": "pT2 G",
     "power": 3,
     "points": 6,
     "delta_exp_min": 10,
     "delta_exp_max": 5,
     "rel_dev": "9.18622178225298e-7"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 10,
     "delta_exp_max": 5,
     "rel_dev": "0.000405500505455721"
    },
    {
     "model": "pT2 G",
     "power": 3,
     "points": 6,
     "delta_exp_min": 11,
     "delta_exp_max": 6,
     "rel_dev": "1.08280024884725e-7"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 11,
     "delta_exp_max": 6,
     "rel_dev": "5.28054880716178e-5"
    },
    {
     "model": "pT2 G",
     "power": 3,
     "points": 6,
     "delta_exp_min": 12,
     "delta_exp_max": 7,
     "rel_dev": "1.24820548694252e-8"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 12,
     "delta_exp_max": 7,
     "rel_dev": "6.66585493015163e-6"
    },
    {
     "model": "pT2 G^2",
     "power": 3,
     "points": 7,
     "delta_exp_min": 10,
     "delta_exp_max": 4,
     "rel_dev": "1.87408561680883e-7"
    },
    {
     "model": "pT2 G^2",
     "power": 2,
     "points": 7,
     "delta_exp_min": 10,
     "delta_exp_max": 4,
     "rel_dev": "8.35083447779031e-5"
    },
    {
     "model": "pT2 G^2",
     "power": 3,
     "points": 7,
     "delta_exp_min": 11,
     "delta_exp_max": 5,
     "rel_dev": "1.8748624519898e-8"
    },
    {
     "model": "pT2 G^2",
     "power": 2,
     "points": 7,
     "delta_exp_min": 11,
     "delta_exp_max": 5,
     "rel_dev": "9.22407610934447e-6"
    },
    {
     "model": "pT2 G^2",
     "power": 3,
     "points": 7,
     "delta_exp_min": 12,
     "delta_exp_max": 6,
     "rel_dev": "1.87498078584599e-9"
    },
    {
     "model": "pT2 G^2",
     "power": 2,
     "points": 7,
     "delta_exp_min": 12,
     "delta_exp_max": 6,
     "rel_dev": "1.00959472525819e-6"
    },
    {
     "model": "pT2 G^3",
     "power": 3,
     "points": 8,
     "delta_exp_min": 11,
     "delta_exp_max": 4,
     "rel_dev": "9.42270890888905e-12"
    },
    {
     "model": "pT2 G^3",
     "power": 2,
     "points": 8,
     "delta_exp_min": 11,
     "delta_exp_max": 4,
     "rel_dev": "4.64236373641339e-9"
    },
    {
     "model": "pT2 G^3",
     "power": 3,
     "points": 8,
     "delta_exp_min": 12,
     "delta_exp_max": 5,
     "rel_dev": "1.40121594731724e-13"
    },
    {
     "model": "pT2 G^3",
     "power": 2,
     "points": 8,
     "delta_exp_min": 12,
     "delta_exp_max": 5,
     "rel_dev": "7.55401634568662e-11"
    }
   ]
  },
  "++++ 2l_CA": {
   "predictions": {
    "3": "0.66666666666666666667",
    "2": "-2.901665764514923581"
   },
   "rows": [
    {
     "model": "plain",
     "power": 3,
     "points": 4,
     "delta_exp_min": 7,
     "delta_exp_max": 4,
     "rel_dev": "0.00241219047203463"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 7,
     "delta_exp_max": 4,
     "rel_dev": "0.0121059479043307"
    },
    {
     "model": "plain",
     "power": 3,
     "points": 4,
     "delta_exp_min": 8,
     "delta_exp_max": 5,
     "rel_dev": "0.000434022725906432"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 8,
     "delta_exp_max": 5,
     "rel_dev": "0.00250957114707915"
    },
    {
     "model": "plain",
     "power": 3,
     "points": 4,
     "delta_exp_min": 9,
     "delta_exp_max": 6,
     "rel_dev": "7.04207565789138e-5"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 9,
     "delta_exp_max": 6,
     "rel_dev": "0.000461518872417415"
    },
    {
     "model": "plain",
     "power": 3,
     "points": 4,
     "delta_exp_min": 10,
     "delta_exp_max": 7,
     "rel_dev": "1.06499028275009e-5"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 10,
     "delta_exp_max": 7,
     "rel_dev": "7.8070687564224e-5"
    },
    {
     "model": "plain",
     "power": 3,
     "points": 4,
     "delta_exp_min": 11,
     "delta_exp_max": 8,
     "rel_dev": "1.52986756765265e-6"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 11,
     "delta_exp_max": 8,
     "rel_dev": "1.24089614817486e-5"
    },
    {
     "model": "plain",
     "power": 3,
     "points": 4,
     "delta_exp_min": 12,
     "delta_exp_max": 9,
     "rel_dev": "2.11243596950362e-7"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 12,
     "delta_exp_max": 9,
     "rel_dev": "1.8788305458523e-6"
    },
    {
     "model": "pT2",
     "power": 3,
     "points": 5,
     "delta_exp_min": 8,
     "delta_exp_max": 4,
     "rel_dev": "0.000220668566222947"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 8,
     "delta_exp_max": 4,
     "rel_dev": "0.00129009617611556"
    },
    {
     "model": "pT2",
     "power": 3,
     "points": 5,
     "delta_exp_min": 9,
     "delta_exp_max": 5,
     "rel_dev": "3.06217646953897e-5"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 9,
     "delta_exp_max": 5,
     "rel_dev": "0.000202800365275031"
    },
    {
     "model": "pT2",
     "power": 3,
     "points": 5,
     "delta_exp_min": 10,
     "delta_exp_max": 6,
     "rel_dev": "4.06815787707977e-6"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 10,
     "delta_exp_max": 6,
     "rel_dev": "3.01159937851713e-5"
    },
    {
     "model": "pT2",
     "power": 3,
     "points": 5,
     "delta_exp_min": 11,
     "delta_exp_max": 7,
     "rel_dev": "5.22528672800628e-7"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 11,
     "delta_exp_max": 7,
     "rel_dev": "4.27720883312025e-6"
    },
    {
     "model": "pT2",
     "power": 3,
     "points": 5,
     "delta_exp_min": 12,
     "delta_exp_max": 8,
     "rel_dev": "6.53385490153295e-8"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 12,
     "delta_exp_max": 8,
     "rel_dev": "5.86105187477177e-7"
    },
    {
     "model": "pT2 G",
     "power": 3,
     "points": 6,
     "delta_exp_min": 9,
     "delta_exp_max": 4,
     "rel_dev": "9.74331759492538e-6"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 9,
     "delta_exp_max": 4,
     "rel_dev": "6.52269465863672e-5"
    },
    {
     "model": "pT2 G",
     "power": 3,
     "points": 6,
     "delta_exp_min": 10,
     "delta_exp_max": 5,
     "rel_dev": "1.13885522574392e-6"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 10,
     "delta_exp_max": 5,
     "rel_dev": "8.51489570273421e-6"
    },
    {
     "model": "pT2 G",
     "power": 3,
     "points": 6,
     "delta_exp_min": 11,
     "delta_exp_max": 6,
     "rel_dev": "1.30454778125107e-7"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 11,
     "delta_exp_max": 6,
     "rel_dev": "1.07769927046376e-6"
    },
    {
     "model": "pT2 G",
     "power": 3,
     "points": 6,
     "delta_exp_min": 12,
     "delta_exp_max": 7,
     "rel_dev": "1.47094795999136e-8"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 12,
     "delta_exp_max": 7,
     "rel_dev": "1.33078229379814e-7"
    },
    {
     "model": "pT2 G^2",
     "power": 3,
     "points": 7,
     "delta_exp_min": 10,
     "delta_exp_max": 4,
     "rel_dev": "1.87326147030033e-7"
    },
    {
     "model": "pT2 G^2",
     "power": 2,
     "points": 7,
     "delta_exp_min": 10,
     "delta_exp_max": 4,
     "rel_dev": "1.41438667926473e-6"
    },
    {
     "model": "pT2 G^2",
     "power": 3,
     "points": 7,
     "delta_exp_min": 11,
     "delta_exp_max": 5,
     "rel_dev": "1.87477382979239e-8"
    },
    {
     "model": "pT2 G^2",
     "power": 2,
     "points": 7,
     "delta_exp_min": 11,
     "delta_exp_max": 5,
     "rel_dev": "1.56289536430295e-7"
    },
    {
     "model": "pT2 G^2",
     "power": 3,
     "points": 7,
     "delta_exp_min": 12,
     "delta_exp_max": 6,
     "rel_dev": "1.87497151413842e-9"
    },
    {
     "model": "pT2 G^2",
     "power": 2,
     "points": 7,
     "delta_exp_min": 12,
     "delta_exp_max": 6,
     "rel_dev": "1.7106939040392e-8"
    },
    {
     "model": "pT2 G^3",
     "power": 3,
     "points": 8,
     "delta_exp_min": 11,
     "delta_exp_max": 4,
     "rel_dev": "1.68295493150009e-11"
    },
    {
     "model": "pT2 G^3",
     "power": 2,
     "points": 8,
     "delta_exp_min": 11,
     "delta_exp_max": 4,
     "rel_dev": "1.40474292550706e-10"
    },
    {
     "model": "pT2 G^3",
     "power": 3,
     "points": 8,
     "delta_exp_min": 12,
     "delta_exp_max": 5,
     "rel_dev": "2.20631055661315e-13"
    },
    {
     "model": "pT2 G^3",
     "power": 2,
     "points": 8,
     "delta_exp_min": 12,
     "delta_exp_max": 5,
     "rel_dev": "2.01522754193423e-12"
    }
   ]
  },
  "+-++ 2l_CF": {
   "predictions": {
    "2": "-4.0",
    "1": "3.803331529029847162"
   },
   "rows": [
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 7,
     "delta_exp_max": 4,
     "rel_dev": "0.00830345763200143"
    },
    {
     "model": "plain",
     "power": 1,
     "points": 4,
     "delta_exp_min": 7,
     "delta_exp_max": 4,
     "rel_dev": "0.0629975431769946"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 8,
     "delta_exp_max": 5,
     "rel_dev": "0.00142237176047188"
    },
    {
     "model": "plain",
     "power": 1,
     "points": 4,
     "delta_exp_min": 8,
     "delta_exp_max": 5,
     "rel_dev": "0.012466694905469"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 9,
     "delta_exp_max": 6,
     "rel_dev": "0.000225219675000736"
    },
    {
     "model": "plain",
     "power": 1,
     "points": 4,
     "delta_exp_min": 9,
     "delta_exp_max": 6,
     "rel_dev": "0.0022410179716575"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 10,
     "delta_exp_max": 7,
     "rel_dev": "3.36039867645537e-5"
    },
    {
     "model": "plain",
     "power": 1,
     "points": 4,
     "delta_exp_min": 10,
     "delta_exp_max": 7,
     "rel_dev": "0.00037440415485429"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 11,
     "delta_exp_max": 8,
     "rel_dev": "4.78756384552808e-6"
    },
    {
     "model": "plain",
     "power": 1,
     "points": 4,
     "delta_exp_min": 11,
     "delta_exp_max": 8,
     "rel_dev": "5.90641915708027e-5"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 12,
     "delta_exp_max": 9,
     "rel_dev": "6.57429670900638e-7"
    },
    {
     "model": "plain",
     "power": 1,
     "points": 4,
     "delta_exp_min": 12,
     "delta_exp_max": 9,
     "rel_dev": "8.89850840938767e-6"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 8,
     "delta_exp_max": 4,
     "rel_dev": "0.000543895703800679"
    },
    {
     "model": "pT2",
     "power": 1,
     "points": 5,
     "delta_exp_min": 8,
     "delta_exp_max": 4,
     "rel_dev": "0.00483195353808384"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 9,
     "delta_exp_max": 5,
     "rel_dev": "7.37753232207651e-5"
    },
    {
     "model": "pT2",
     "power": 1,
     "points": 5,
     "delta_exp_min": 9,
     "delta_exp_max": 5,
     "rel_dev": "0.000743135075376637"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 10,
     "delta_exp_max": 6,
     "rel_dev": "9.61957653872307e-6"
    },
    {
     "model": "pT2",
     "power": 1,
     "points": 5,
     "delta_exp_min": 10,
     "delta_exp_max": 6,
     "rel_dev": "0.000108380704137545"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 11,
     "delta_exp_max": 7,
     "rel_dev": "1.21639066553053e-6"
    },
    {
     "model": "pT2",
     "power": 1,
     "points": 5,
     "delta_exp_min": 11,
     "delta_exp_max": 7,
     "rel_dev": "1.51608818382888e-5"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 12,
     "delta_exp_max": 8,
     "rel_dev": "1.50100256337767e-7"
    },
    {
     "model": "pT2",
     "power": 1,
     "points": 5,
     "delta_exp_min": 12,
     "delta_exp_max": 8,
     "rel_dev": "2.05089122410965e-6"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 9,
     "delta_exp_max": 4,
     "rel_dev": "1.40691114427252e-5"
    },
    {
     "model": "pT2 G",
     "power": 1,
     "points": 6,
     "delta_exp_min": 9,
     "delta_exp_max": 4,
     "rel_dev": "0.000143451333823649"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 10,
     "delta_exp_max": 5,
     "rel_dev": "1.57283524253183e-6"
    },
    {
     "model": "pT2 G",
     "power": 1,
     "points": 6,
     "delta_exp_min": 10,
     "delta_exp_max": 5,
     "rel_dev": "1.79179673581378e-5"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 11,
     "delta_exp_max": 6,
     "rel_dev": "1.73858566907187e-7"
    },
    {
     "model": "pT2 G",
     "power": 1,
     "points": 6,
     "delta_exp_min": 11,
     "delta_exp_max": 6,
     "rel_dev": "2.18904900107538e-6"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 12,
     "delta_exp_max": 7,
     "rel_dev": "1.90452977321586e-8"
    },
    {
     "model": "pT2 G",
     "power": 1,
     "points": 6,
     "delta_exp_min": 12,
     "delta_exp_max": 7,
     "rel_dev": "2.62670861082216e-7"
    },
    {
     "model": "pT2 G^2",
     "power": 2,
     "points": 7,
     "delta_exp_min": 10,
     "delta_exp_max": 4,
     "rel_dev": "8.58823870916977e-10"
    },
    {
     "model": "pT2 G^2",
     "power": 1,
     "points": 7,
     "delta_exp_min": 10,
     "delta_exp_max": 4,
     "rel_dev": "9.79930373325494e-9"
    },
    {
     "model": "pT2 G^2",
     "power": 2,
     "points": 7,
     "delta_exp_min": 11,
     "delta_exp_max": 5,
     "rel_dev": "1.28969514894863e-11"
    },
    {
     "model": "pT2 G^2",
     "power": 1,
     "points": 7,
     "delta_exp_min": 11,
     "delta_exp_max": 5,
     "rel_dev": "1.62605069660321e-10"
    },
    {
     "model": "pT2 G^2",
     "power": 2,
     "points": 7,
     "delta_exp_min": 12,
     "delta_exp_max": 6,
     "rel_dev": "1.82132521789761e-13"
    },
    {
     "model": "pT2 G^2",
     "power": 1,
     "points": 7,
     "delta_exp_min": 12,
     "delta_exp_max": 6,
     "rel_dev": "2.5149662854421e-12"
    },
    {
     "model": "pT2 G^3",
     "power": 2,
     "points": 8,
     "delta_exp_min": 11,
     "delta_exp_max": 4,
     "rel_dev": "9.21222945118619e-11"
    },
    {
     "model": "pT2 G^3",
     "power": 1,
     "points": 8,
     "delta_exp_min": 11,
     "delta_exp_max": 4,
     "rel_dev": "1.1751194327501e-9"
    },
    {
     "model": "pT2 G^3",
     "power": 2,
     "points": 8,
     "delta_exp_min": 12,
     "delta_exp_max": 5,
     "rel_dev": "1.38061660432184e-12"
    },
    {
     "model": "pT2 G^3",
     "power": 1,
     "points": 8,
     "delta_exp_min": 12,
     "delta_exp_max": 5,
     "rel_dev": "1.92666106147277e-11"
    }
   ]
  },
  "+-++ 2l_CA": {
   "predictions": {
    "2": "2.0",
    "1": "-7.803331529029847162"
   },
   "rows": [
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 7,
     "delta_exp_max": 4,
     "rel_dev": "0.0144740696467472"
    },
    {
     "model": "plain",
     "power": 1,
     "points": 4,
     "delta_exp_min": 7,
     "delta_exp_max": 4,
     "rel_dev": "0.0266933320533"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 8,
     "delta_exp_max": 5,
     "rel_dev": "0.00227406821643652"
    },
    {
     "model": "plain",
     "power": 1,
     "points": 4,
     "delta_exp_min": 8,
     "delta_exp_max": 5,
     "rel_dev": "0.00484961134472202"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 9,
     "delta_exp_max": 6,
     "rel_dev": "0.000338085156081827"
    },
    {
     "model": "plain",
     "power": 1,
     "points": 4,
     "delta_exp_min": 9,
     "delta_exp_max": 6,
     "rel_dev": "0.000818973195211064"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 10,
     "delta_exp_max": 7,
     "rel_dev": "4.80830321739245e-5"
    },
    {
     "model": "plain",
     "power": 1,
     "points": 4,
     "delta_exp_min": 10,
     "delta_exp_max": 7,
     "rel_dev": "0.00013046339658675"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 11,
     "delta_exp_max": 8,
     "rel_dev": "6.59693576648228e-6"
    },
    {
     "model": "plain",
     "power": 1,
     "points": 4,
     "delta_exp_min": 11,
     "delta_exp_max": 8,
     "rel_dev": "1.98238391239671e-5"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 12,
     "delta_exp_max": 9,
     "rel_dev": "8.78729524477173e-7"
    },
    {
     "model": "plain",
     "power": 1,
     "points": 4,
     "delta_exp_min": 12,
     "delta_exp_max": 9,
     "rel_dev": "2.89745619264931e-6"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 8,
     "delta_exp_max": 4,
     "rel_dev": "0.000709753872550536"
    },
    {
     "model": "pT2",
     "power": 1,
     "points": 5,
     "delta_exp_min": 8,
     "delta_exp_max": 4,
     "rel_dev": "0.00153550627574535"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 9,
     "delta_exp_max": 5,
     "rel_dev": "9.27396490015138e-5"
    },
    {
     "model": "pT2",
     "power": 1,
     "points": 5,
     "delta_exp_min": 9,
     "delta_exp_max": 5,
     "rel_dev": "0.000227541477863506"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 10,
     "delta_exp_max": 6,
     "rel_dev": "1.17527316561615e-5"
    },
    {
     "model": "pT2",
     "power": 1,
     "points": 5,
     "delta_exp_min": 10,
     "delta_exp_max": 6,
     "rel_dev": "3.22580213946808e-5"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 11,
     "delta_exp_max": 7,
     "rel_dev": "1.45327727392595e-6"
    },
    {
     "model": "pT2",
     "power": 1,
     "points": 5,
     "delta_exp_min": 11,
     "delta_exp_max": 7,
     "rel_dev": "4.41310905442134e-6"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 12,
     "delta_exp_max": 8,
     "rel_dev": "1.76139194805408e-7"
    },
    {
     "model": "pT2",
     "power": 1,
     "points": 5,
     "delta_exp_min": 12,
     "delta_exp_max": 8,
     "rel_dev": "5.86394775087408e-7"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 9,
     "delta_exp_max": 4,
     "rel_dev": "1.40578680794684e-5"
    },
    {
     "model": "pT2 G",
     "power": 1,
     "points": 6,
     "delta_exp_min": 9,
     "delta_exp_max": 4,
     "rel_dev": "3.49314453254229e-5"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 10,
     "delta_exp_max": 5,
     "rel_dev": "1.57267993649511e-6"
    },
    {
     "model": "pT2 G",
     "power": 1,
     "points": 6,
     "delta_exp_min": 10,
     "delta_exp_max": 5,
     "rel_dev": "4.36616881706716e-6"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 11,
     "delta_exp_max": 6,
     "rel_dev": "1.73856522591248e-7"
    },
    {
     "model": "pT2 G",
     "power": 1,
     "points": 6,
     "delta_exp_min": 11,
     "delta_exp_max": 6,
     "rel_dev": "5.3346331902844e-7"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 12,
     "delta_exp_max": 7,
     "rel_dev": "1.90452717466448e-8"
    },
    {
     "model": "pT2 G",
     "power": 1,
     "points": 6,
     "delta_exp_min": 12,
     "delta_exp_max": 7,
     "rel_dev": "6.40125960640747e-8"
    },
    {
     "model": "pT2 G^2",
     "power": 2,
     "points": 7,
     "delta_exp_min": 10,
     "delta_exp_max": 4,
     "rel_dev": "2.29840298383195e-9"
    },
    {
     "model": "pT2 G^2",
     "power": 1,
     "points": 7,
     "delta_exp_min": 10,
     "delta_exp_max": 4,
     "rel_dev": "6.39015233835659e-9"
    },
    {
     "model": "pT2 G^2",
     "power": 2,
     "points": 7,
     "delta_exp_min": 11,
     "delta_exp_max": 5,
     "rel_dev": "3.17153275467605e-11"
    },
    {
     "model": "pT2 G^2",
     "power": 1,
     "points": 7,
     "delta_exp_min": 11,
     "delta_exp_max": 5,
     "rel_dev": "9.74390203909162e-11"
    },
    {
     "model": "pT2 G^2",
     "power": 2,
     "points": 7,
     "delta_exp_min": 12,
     "delta_exp_max": 6,
     "rel_dev": "4.21356108022836e-13"
    },
    {
     "model": "pT2 G^2",
     "power": 1,
     "points": 7,
     "delta_exp_min": 12,
     "delta_exp_max": 6,
     "rel_dev": "1.41781733313681e-12"
    },
    {
     "model": "pT2 G^3",
     "power": 2,
     "points": 8,
     "delta_exp_min": 11,
     "delta_exp_max": 4,
     "rel_dev": "2.49758492973764e-10"
    },
    {
     "model": "pT2 G^3",
     "power": 1,
     "points": 8,
     "delta_exp_min": 11,
     "delta_exp_max": 4,
     "rel_dev": "7.76310881773475e-10"
    },
    {
     "model": "pT2 G^3",
     "power": 2,
     "points": 8,
     "delta_exp_min": 12,
     "delta_exp_max": 5,
     "rel_dev": "3.4254266931485e-12"
    },
    {
     "model": "pT2 G^3",
     "power": 1,
     "points": 8,
     "delta_exp_min": 12,
     "delta_exp_max": 5,
     "rel_dev": "1.16484090405852e-11"
    }
   ]
  }
 },
 "1/2": {
  "++++ 2l_CF": {
   "predictions": {
    "3": "-1.3333333333333333333",
    "2": "0.34795286714334309255"
   },
   "rows": [
    {
     "model": "plain",
     "power": 3,
     "points": 4,
     "delta_exp_min": 7,
     "delta_exp_max": 4,
     "rel_dev": "0.000327101519374507"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 7,
     "delta_exp_max": 4,
     "rel_dev": "0.0251823503759406"
    },
    {
     "model": "plain",
     "power": 3,
     "points": 4,
     "delta_exp_min": 8,
     "delta_exp_max": 5,
     "rel_dev": "3.75853456450293e-5"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 8,
     "delta_exp_max": 5,
     "rel_dev": "0.00338564372526406"
    },
    {
     "model": "plain",
     "power": 3,
     "points": 4,
     "delta_exp_min": 9,
     "delta_exp_max": 6,
     "rel_dev": "5.41491631704254e-6"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 9,
     "delta_exp_max": 6,
     "rel_dev": "0.000563190755747467"
    },
    {
     "model": "plain",
     "power": 3,
     "points": 4,
     "delta_exp_min": 10,
     "delta_exp_max": 7,
     "rel_dev": "9.82112478765903e-7"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 10,
     "delta_exp_max": 7,
     "rel_dev": "0.000115313355475828"
    },
    {
     "model": "plain",
     "power": 3,
     "points": 4,
     "delta_exp_min": 11,
     "delta_exp_max": 8,
     "rel_dev": "1.74814834192995e-7"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 11,
     "delta_exp_max": 8,
     "rel_dev": "2.27994344753669e-5"
    },
    {
     "model": "plain",
     "power": 3,
     "points": 4,
     "delta_exp_min": 12,
     "delta_exp_max": 9,
     "rel_dev": "2.87158326414576e-8"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 12,
     "delta_exp_max": 9,
     "rel_dev": "4.1178996369955e-6"
    },
    {
     "model": "pT2",
     "power": 3,
     "points": 5,
     "delta_exp_min": 8,
     "delta_exp_max": 4,
     "rel_dev": "2.28772291336817e-5"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 8,
     "delta_exp_max": 4,
     "rel_dev": "0.00211502158829958"
    },
    {
     "model": "pT2",
     "power": 3,
     "points": 5,
     "delta_exp_min": 9,
     "delta_exp_max": 5,
     "rel_dev": "3.95355869637547e-6"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 9,
     "delta_exp_max": 5,
     "rel_dev": "0.000417445216845715"
    },
    {
     "model": "pT2",
     "power": 3,
     "points": 5,
     "delta_exp_min": 10,
     "delta_exp_max": 6,
     "rel_dev": "6.36749685397186e-7"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 10,
     "delta_exp_max": 6,
     "rel_dev": "7.54766322858799e-5"
    },
    {
     "model": "pT2",
     "power": 3,
     "points": 5,
     "delta_exp_min": 11,
     "delta_exp_max": 7,
     "rel_dev": "9.44378735758594e-8"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 11,
     "delta_exp_max": 7,
     "rel_dev": "1.24199622743998e-5"
    },
    {
     "model": "pT2",
     "power": 3,
     "points": 5,
     "delta_exp_min": 12,
     "delta_exp_max": 8,
     "rel_dev": "1.31519301384397e-8"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 12,
     "delta_exp_max": 8,
     "rel_dev": "1.90104945000161e-6"
    },
    {
     "model": "pT2 G",
     "power": 3,
     "points": 6,
     "delta_exp_min": 9,
     "delta_exp_max": 4,
     "rel_dev": "2.32315881970453e-6"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 9,
     "delta_exp_max": 4,
     "rel_dev": "0.000247643991412619"
    },
    {
     "model": "pT2 G",
     "power": 3,
     "points": 6,
     "delta_exp_min": 10,
     "delta_exp_max": 5,
     "rel_dev": "2.95412330880573e-7"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 10,
     "delta_exp_max": 5,
     "rel_dev": "3.5330536732926e-5"
    },
    {
     "model": "pT2 G",
     "power": 3,
     "points": 6,
     "delta_exp_min": 11,
     "delta_exp_max": 6,
     "rel_dev": "3.60150468947625e-8"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 11,
     "delta_exp_max": 6,
     "rel_dev": "4.77720018044297e-6"
    },
    {
     "model": "pT2 G",
     "power": 3,
     "points": 6,
     "delta_exp_min": 12,
     "delta_exp_max": 7,
     "rel_dev": "4.2575444282577e-9"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 12,
     "delta_exp_max": 7,
     "rel_dev": "6.20445336647798e-7"
    },
    {
     "model": "pT2 G^2",
     "power": 3,
     "points": 7,
     "delta_exp_min": 10,
     "delta_exp_max": 4,
     "rel_dev": "7.49174633872876e-8"
    },
    {
     "model": "pT2 G^2",
     "power": 2,
     "points": 7,
     "delta_exp_min": 10,
     "delta_exp_max": 4,
     "rel_dev": "9.04400517194169e-6"
    },
    {
     "model": "pT2 G^2",
     "power": 3,
     "points": 7,
     "delta_exp_min": 11,
     "delta_exp_max": 5,
     "rel_dev": "7.49866959426322e-9"
    },
    {
     "model": "pT2 G^2",
     "power": 2,
     "points": 7,
     "delta_exp_min": 11,
     "delta_exp_max": 5,
     "rel_dev": "1.0034653146634e-6"
    },
    {
     "model": "pT2 G^2",
     "power": 3,
     "points": 7,
     "delta_exp_min": 12,
     "delta_exp_max": 6,
     "rel_dev": "7.49980672675205e-10"
    },
    {
     "model": "pT2 G^2",
     "power": 2,
     "points": 7,
     "delta_exp_min": 12,
     "delta_exp_max": 6,
     "rel_dev": "1.10204973478233e-7"
    },
    {
     "model": "pT2 G^3",
     "power": 3,
     "points": 8,
     "delta_exp_min": 11,
     "delta_exp_max": 4,
     "rel_dev": "8.9063271993956e-12"
    },
    {
     "model": "pT2 G^3",
     "power": 2,
     "points": 8,
     "delta_exp_min": 11,
     "delta_exp_max": 4,
     "rel_dev": "1.19364979401081e-9"
    },
    {
     "model": "pT2 G^3",
     "power": 3,
     "points": 8,
     "delta_exp_min": 12,
     "delta_exp_max": 5,
     "rel_dev": "1.39024691084163e-13"
    },
    {
     "model": "pT2 G^3",
     "power": 2,
     "points": 8,
     "delta_exp_min": 12,
     "delta_exp_max": 5,
     "rel_dev": "2.04549791232567e-11"
    }
   ]
  },
  "++++ 2l_CA": {
   "predictions": {
    "3": "0.66666666666666666667",
    "2": "-3.3479528671433430925"
   },
   "rows": [
    {
     "model": "plain",
     "power": 3,
     "points": 4,
     "delta_exp_min": 7,
     "delta_exp_max": 4,
     "rel_dev": "0.000497622771800113"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 7,
     "delta_exp_max": 4,
     "rel_dev": "0.00200957152978866"
    },
    {
     "model": "plain",
     "power": 3,
     "points": 4,
     "delta_exp_min": 8,
     "delta_exp_max": 5,
     "rel_dev": "8.58804936669141e-5"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 8,
     "delta_exp_max": 5,
     "rel_dev": "0.000407336257855975"
    },
    {
     "model": "plain",
     "power": 3,
     "points": 4,
     "delta_exp_min": 9,
     "delta_exp_max": 6,
     "rel_dev": "1.54571261409112e-5"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 9,
     "delta_exp_max": 6,
     "rel_dev": "8.37590852614898e-5"
    },
    {
     "model": "plain",
     "power": 3,
     "points": 4,
     "delta_exp_min": 10,
     "delta_exp_max": 7,
     "rel_dev": "2.58076553297977e-6"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 10,
     "delta_exp_max": 7,
     "rel_dev": "1.57187358074332e-5"
    },
    {
     "model": "plain",
     "power": 3,
     "points": 4,
     "delta_exp_min": 11,
     "delta_exp_max": 8,
     "rel_dev": "4.00268262174423e-7"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 11,
     "delta_exp_max": 8,
     "rel_dev": "2.70780789913767e-6"
    },
    {
     "model": "plain",
     "power": 3,
     "points": 4,
     "delta_exp_min": 12,
     "delta_exp_max": 9,
     "rel_dev": "5.85954802351565e-8"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 12,
     "delta_exp_max": 9,
     "rel_dev": "4.36056659988823e-7"
    },
    {
     "model": "pT2",
     "power": 3,
     "points": 5,
     "delta_exp_min": 8,
     "delta_exp_max": 4,
     "rel_dev": "5.80280857750648e-5"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 8,
     "delta_exp_max": 4,
     "rel_dev": "0.000278839382057444"
    },
    {
     "model": "pT2",
     "power": 3,
     "points": 5,
     "delta_exp_min": 9,
     "delta_exp_max": 5,
     "rel_dev": "8.69945054029018e-6"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 9,
     "delta_exp_max": 5,
     "rel_dev": "4.76339027828369e-5"
    },
    {
     "model": "pT2",
     "power": 3,
     "points": 5,
     "delta_exp_min": 10,
     "delta_exp_max": 6,
     "rel_dev": "1.22180658514298e-6"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 10,
     "delta_exp_max": 6,
     "rel_dev": "7.51351279788828e-6"
    },
    {
     "model": "pT2",
     "power": 3,
     "points": 5,
     "delta_exp_min": 11,
     "delta_exp_max": 7,
     "rel_dev": "1.63519103108383e-7"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 11,
     "delta_exp_max": 7,
     "rel_dev": "1.11624296592761e-6"
    },
    {
     "model": "pT2",
     "power": 3,
     "points": 5,
     "delta_exp_min": 12,
     "delta_exp_max": 8,
     "rel_dev": "2.10976194062647e-8"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 12,
     "delta_exp_max": 8,
     "rel_dev": "1.58345017487577e-7"
    },
    {
     "model": "pT2 G",
     "power": 3,
     "points": 6,
     "delta_exp_min": 9,
     "delta_exp_max": 4,
     "rel_dev": "3.38718412031113e-6"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 9,
     "delta_exp_max": 4,
     "rel_dev": "1.87445278023984e-5"
    },
    {
     "model": "pT2 G",
     "power": 3,
     "points": 6,
     "delta_exp_min": 10,
     "delta_exp_max": 5,
     "rel_dev": "4.03927103677648e-7"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 10,
     "delta_exp_max": 5,
     "rel_dev": "2.50868427132837e-6"
    },
    {
     "model": "pT2 G",
     "power": 3,
     "points": 6,
     "delta_exp_min": 11,
     "delta_exp_max": 6,
     "rel_dev": "4.6987912726747e-8"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 11,
     "delta_exp_max": 6,
     "rel_dev": "3.23733228897785e-7"
    },
    {
     "model": "pT2 G",
     "power": 3,
     "points": 6,
     "delta_exp_min": 12,
     "delta_exp_max": 7,
     "rel_dev": "5.36230294999527e-9"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 12,
     "delta_exp_max": 7,
     "rel_dev": "4.0594354939136e-8"
    },
    {
     "model": "pT2 G^2",
     "power": 3,
     "points": 7,
     "delta_exp_min": 10,
     "delta_exp_max": 4,
     "rel_dev": "7.4813505560737e-8"
    },
    {
     "model": "pT2 G^2",
     "power": 2,
     "points": 7,
     "delta_exp_min": 10,
     "delta_exp_max": 4,
     "rel_dev": "4.69326498895777e-7"
    },
    {
     "model": "pT2 G^2",
     "power": 3,
     "points": 7,
     "delta_exp_min": 11,
     "delta_exp_max": 5,
     "rel_dev": "7.49752056316654e-9"
    },
    {
     "model": "pT2 G^2",
     "power": 2,
     "points": 7,
     "delta_exp_min": 11,
     "delta_exp_max": 5,
     "rel_dev": "5.2137178935833e-8"
    },
    {
     "model": "pT2 G^2",
     "power": 3,
     "points": 7,
     "delta_exp_min": 12,
     "delta_exp_max": 6,
     "rel_dev": "7.49968298772297e-10"
    },
    {
     "model": "pT2 G^2",
     "power": 2,
     "points": 7,
     "delta_exp_min": 12,
     "delta_exp_max": 6,
     "rel_dev": "5.72670984538238e-9"
    },
    {
     "model": "pT2 G^3",
     "power": 3,
     "points": 8,
     "delta_exp_min": 11,
     "delta_exp_max": 4,
     "rel_dev": "1.79873101010234e-11"
    },
    {
     "model": "pT2 G^3",
     "power": 2,
     "points": 8,
     "delta_exp_min": 11,
     "delta_exp_max": 4,
     "rel_dev": "1.25248938024522e-10"
    },
    {
     "model": "pT2 G^3",
     "power": 3,
     "points": 8,
     "delta_exp_min": 12,
     "delta_exp_max": 5,
     "rel_dev": "2.41171014798715e-13"
    },
    {
     "model": "pT2 G^3",
     "power": 2,
     "points": 8,
     "delta_exp_min": 12,
     "delta_exp_max": 5,
     "rel_dev": "1.8437110057586e-12"
    }
   ]
  },
  "+-++ 2l_CF": {
   "predictions": {
    "2": "-4.0",
    "1": "4.6959057342866861851"
   },
   "rows": [
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 7,
     "delta_exp_max": 4,
     "rel_dev": "0.00260971743540384"
    },
    {
     "model": "plain",
     "power": 1,
     "points": 4,
     "delta_exp_min": 7,
     "delta_exp_max": 4,
     "rel_dev": "0.0150476987629238"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 8,
     "delta_exp_max": 5,
     "rel_dev": "0.000457891910518452"
    },
    {
     "model": "plain",
     "power": 1,
     "points": 4,
     "delta_exp_min": 8,
     "delta_exp_max": 5,
     "rel_dev": "0.00307512360840001"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 9,
     "delta_exp_max": 6,
     "rel_dev": "7.33166300711757e-5"
    },
    {
     "model": "plain",
     "power": 1,
     "points": 4,
     "delta_exp_min": 9,
     "delta_exp_max": 6,
     "rel_dev": "0.000562609175985034"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 10,
     "delta_exp_max": 7,
     "rel_dev": "1.09935138840752e-5"
    },
    {
     "model": "plain",
     "power": 1,
     "points": 4,
     "delta_exp_min": 10,
     "delta_exp_max": 7,
     "rel_dev": "9.49521843846344e-5"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 11,
     "delta_exp_max": 8,
     "rel_dev": "1.569106077403e-6"
    },
    {
     "model": "plain",
     "power": 1,
     "points": 4,
     "delta_exp_min": 11,
     "delta_exp_max": 8,
     "rel_dev": "1.50702381212254e-5"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 12,
     "delta_exp_max": 9,
     "rel_dev": "2.15513523261893e-7"
    },
    {
     "model": "plain",
     "power": 1,
     "points": 4,
     "delta_exp_min": 12,
     "delta_exp_max": 9,
     "rel_dev": "2.27890075365174e-6"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 8,
     "delta_exp_max": 4,
     "rel_dev": "0.000180374502144747"
    },
    {
     "model": "pT2",
     "power": 1,
     "points": 5,
     "delta_exp_min": 8,
     "delta_exp_max": 4,
     "rel_dev": "0.00122826917662938"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 9,
     "delta_exp_max": 5,
     "rel_dev": "2.42250243002936e-5"
    },
    {
     "model": "pT2",
     "power": 1,
     "points": 5,
     "delta_exp_min": 9,
     "delta_exp_max": 5,
     "rel_dev": "0.000188265367781356"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 10,
     "delta_exp_max": 6,
     "rel_dev": "3.1362421480685e-6"
    },
    {
     "model": "pT2",
     "power": 1,
     "points": 5,
     "delta_exp_min": 10,
     "delta_exp_max": 6,
     "rel_dev": "2.74034443760425e-5"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 11,
     "delta_exp_max": 7,
     "rel_dev": "3.94462964022435e-7"
    },
    {
     "model": "pT2",
     "power": 1,
     "points": 5,
     "delta_exp_min": 11,
     "delta_exp_max": 7,
     "rel_dev": "3.82896137429372e-6"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 12,
     "delta_exp_max": 8,
     "rel_dev": "4.84758740997426e-8"
    },
    {
     "model": "pT2",
     "power": 1,
     "points": 5,
     "delta_exp_min": 12,
     "delta_exp_max": 8,
     "rel_dev": "5.17626636209185e-7"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 9,
     "delta_exp_max": 4,
     "rel_dev": "4.20789419471002e-6"
    },
    {
     "model": "pT2 G",
     "power": 1,
     "points": 6,
     "delta_exp_min": 9,
     "delta_exp_max": 4,
     "rel_dev": "3.31311045891681e-5"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 10,
     "delta_exp_max": 5,
     "rel_dev": "4.73019611428349e-7"
    },
    {
     "model": "pT2 G",
     "power": 1,
     "points": 6,
     "delta_exp_min": 10,
     "delta_exp_max": 5,
     "rel_dev": "4.18196503373269e-6"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 11,
     "delta_exp_max": 6,
     "rel_dev": "5.25036015796537e-8"
    },
    {
     "model": "pT2 G",
     "power": 1,
     "points": 6,
     "delta_exp_min": 11,
     "delta_exp_max": 6,
     "rel_dev": "5.15119607392254e-7"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 12,
     "delta_exp_max": 7,
     "rel_dev": "5.77098013056503e-9"
    },
    {
     "model": "pT2 G",
     "power": 1,
     "points": 6,
     "delta_exp_min": 12,
     "delta_exp_max": 7,
     "rel_dev": "6.22294709594078e-8"
    },
    {
     "model": "pT2 G^2",
     "power": 2,
     "points": 7,
     "delta_exp_min": 10,
     "delta_exp_max": 4,
     "rel_dev": "5.55225699240297e-10"
    },
    {
     "model": "pT2 G^2",
     "power": 1,
     "points": 7,
     "delta_exp_min": 10,
     "delta_exp_max": 4,
     "rel_dev": "4.91636863534204e-9"
    },
    {
     "model": "pT2 G^2",
     "power": 2,
     "points": 7,
     "delta_exp_min": 11,
     "delta_exp_max": 5,
     "rel_dev": "7.96176541019115e-12"
    },
    {
     "model": "pT2 G^2",
     "power": 1,
     "points": 7,
     "delta_exp_min": 11,
     "delta_exp_max": 5,
     "rel_dev": "7.82171460646116e-11"
    },
    {
     "model": "pT2 G^2",
     "power": 2,
     "points": 7,
     "delta_exp_min": 12,
     "delta_exp_max": 6,
     "rel_dev": "1.06283903218048e-13"
    },
    {
     "model": "pT2 G^2",
     "power": 1,
     "points": 7,
     "delta_exp_min": 12,
     "delta_exp_max": 6,
     "rel_dev": "1.1474307698719e-12"
    },
    {
     "model": "pT2 G^3",
     "power": 2,
     "points": 8,
     "delta_exp_min": 11,
     "delta_exp_max": 4,
     "rel_dev": "6.03178994208911e-11"
    },
    {
     "model": "pT2 G^3",
     "power": 1,
     "points": 8,
     "delta_exp_min": 11,
     "delta_exp_max": 4,
     "rel_dev": "5.99821186173784e-10"
    },
    {
     "model": "pT2 G^3",
     "power": 2,
     "points": 8,
     "delta_exp_min": 12,
     "delta_exp_max": 5,
     "rel_dev": "8.62954378240623e-13"
    },
    {
     "model": "pT2 G^3",
     "power": 1,
     "points": 8,
     "delta_exp_min": 12,
     "delta_exp_max": 5,
     "rel_dev": "9.4189324819811e-12"
    }
   ]
  },
  "+-++ 2l_CA": {
   "predictions": {
    "2": "2.0",
    "1": "-8.6959057342866861851"
   },
   "rows": [
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 7,
     "delta_exp_max": 4,
     "rel_dev": "0.00604513659903826"
    },
    {
     "model": "plain",
     "power": 1,
     "points": 4,
     "delta_exp_min": 7,
     "delta_exp_max": 4,
     "rel_dev": "0.00937590959015608"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 8,
     "delta_exp_max": 5,
     "rel_dev": "0.000946544381145996"
    },
    {
     "model": "plain",
     "power": 1,
     "points": 4,
     "delta_exp_min": 8,
     "delta_exp_max": 5,
     "rel_dev": "0.00171249977820607"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 9,
     "delta_exp_max": 6,
     "rel_dev": "0.00013963377425279"
    },
    {
     "model": "plain",
     "power": 1,
     "points": 4,
     "delta_exp_min": 9,
     "delta_exp_max": 6,
     "rel_dev": "0.000288891757775486"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 10,
     "delta_exp_max": 7,
     "rel_dev": "1.96633303605321e-5"
    },
    {
     "model": "plain",
     "power": 1,
     "points": 4,
     "delta_exp_min": 10,
     "delta_exp_max": 7,
     "rel_dev": "4.58105647244728e-5"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 11,
     "delta_exp_max": 8,
     "rel_dev": "2.6690694598113e-6"
    },
    {
     "model": "plain",
     "power": 1,
     "points": 4,
     "delta_exp_min": 11,
     "delta_exp_max": 8,
     "rel_dev": "6.91655992754288e-6"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 12,
     "delta_exp_max": 9,
     "rel_dev": "3.51717248690065e-7"
    },
    {
     "model": "plain",
     "power": 1,
     "points": 4,
     "delta_exp_min": 12,
     "delta_exp_max": 9,
     "rel_dev": "1.00365958269254e-6"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 8,
     "delta_exp_max": 4,
     "rel_dev": "0.000289744719854789"
    },
    {
     "model": "pT2",
     "power": 1,
     "points": 5,
     "delta_exp_min": 8,
     "delta_exp_max": 4,
     "rel_dev": "0.000532098965555207"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 9,
     "delta_exp_max": 5,
     "rel_dev": "3.67537015135191e-5"
    },
    {
     "model": "pT2",
     "power": 1,
     "points": 5,
     "delta_exp_min": 9,
     "delta_exp_max": 5,
     "rel_dev": "7.70593404106274e-5"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 10,
     "delta_exp_max": 6,
     "rel_dev": "4.54951016449582e-6"
    },
    {
     "model": "pT2",
     "power": 1,
     "points": 5,
     "delta_exp_min": 10,
     "delta_exp_max": 6,
     "rel_dev": "1.07270226500066e-5"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 11,
     "delta_exp_max": 7,
     "rel_dev": "5.51846833296986e-7"
    },
    {
     "model": "pT2",
     "power": 1,
     "points": 5,
     "delta_exp_min": 11,
     "delta_exp_max": 7,
     "rel_dev": "1.44570364634294e-6"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 12,
     "delta_exp_max": 8,
     "rel_dev": "6.58201917410658e-8"
    },
    {
     "model": "pT2",
     "power": 1,
     "points": 5,
     "delta_exp_min": 12,
     "delta_exp_max": 8,
     "rel_dev": "1.89706390287819e-7"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 9,
     "delta_exp_max": 4,
     "rel_dev": "4.19000996823978e-6"
    },
    {
     "model": "pT2 G",
     "power": 1,
     "points": 6,
     "delta_exp_min": 9,
     "delta_exp_max": 4,
     "rel_dev": "8.90819038899565e-6"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 10,
     "delta_exp_max": 5,
     "rel_dev": "4.72766109773238e-7"
    },
    {
     "model": "pT2 G",
     "power": 1,
     "points": 6,
     "delta_exp_min": 10,
     "delta_exp_max": 5,
     "rel_dev": "1.12856149774625e-6"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 11,
     "delta_exp_max": 6,
     "rel_dev": "5.25002062131762e-8"
    },
    {
     "model": "pT2 G",
     "power": 1,
     "points": 6,
     "delta_exp_min": 11,
     "delta_exp_max": 6,
     "rel_dev": "1.39076858816792e-7"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 12,
     "delta_exp_max": 7,
     "rel_dev": "5.77093641334692e-9"
    },
    {
     "model": "pT2 G",
     "power": 1,
     "points": 6,
     "delta_exp_min": 12,
     "delta_exp_max": 7,
     "rel_dev": "1.68022485406679e-8"
    },
    {
     "model": "pT2 G^2",
     "power": 2,
     "points": 7,
     "delta_exp_min": 10,
     "delta_exp_max": 4,
     "rel_dev": "2.93444582244282e-9"
    },
    {
     "model": "pT2 G^2",
     "power": 1,
     "points": 7,
     "delta_exp_min": 10,
     "delta_exp_max": 4,
     "rel_dev": "7.01503964582016e-9"
    },
    {
     "model": "pT2 G^2",
     "power": 2,
     "points": 7,
     "delta_exp_min": 11,
     "delta_exp_max": 5,
     "rel_dev": "3.93402593192774e-11"
    },
    {
     "model": "pT2 G^2",
     "power": 1,
     "points": 7,
     "delta_exp_min": 11,
     "delta_exp_max": 5,
     "rel_dev": "1.04348094693358e-10"
    },
    {
     "model": "pT2 G^2",
     "power": 2,
     "points": 7,
     "delta_exp_min": 12,
     "delta_exp_max": 6,
     "rel_dev": "5.08724107496673e-13"
    },
    {
     "model": "pT2 G^2",
     "power": 1,
     "points": 7,
     "delta_exp_min": 12,
     "delta_exp_max": 6,
     "rel_dev": "1.48285848476113e-12"
    },
    {
     "model": "pT2 G^3",
     "power": 2,
     "points": 8,
     "delta_exp_min": 11,
     "delta_exp_max": 4,
     "rel_dev": "3.21885220611311e-10"
    },
    {
     "model": "pT2 G^3",
     "power": 1,
     "points": 8,
     "delta_exp_min": 11,
     "delta_exp_max": 4,
     "rel_dev": "8.64187810101158e-10"
    },
    {
     "model": "pT2 G^3",
     "power": 2,
     "points": 8,
     "delta_exp_min": 12,
     "delta_exp_max": 5,
     "rel_dev": "4.28299528456769e-12"
    },
    {
     "model": "pT2 G^3",
     "power": 1,
     "points": 8,
     "delta_exp_min": 12,
     "delta_exp_max": 5,
     "rel_dev": "1.26217095960966e-11"
    }
   ]
  }
 },
 "2/3": {
  "++++ 2l_CF": {
   "predictions": {
    "3": "-1.3333333333333333333",
    "2": "0.94816205204401925405"
   },
   "rows": [
    {
     "model": "plain",
     "power": 3,
     "points": 4,
     "delta_exp_min": 7,
     "delta_exp_max": 4,
     "rel_dev": "0.000533522374374501"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 7,
     "delta_exp_max": 4,
     "rel_dev": "0.0145763220956521"
    },
    {
     "model": "plain",
     "power": 3,
     "points": 4,
     "delta_exp_min": 8,
     "delta_exp_max": 5,
     "rel_dev": "6.944026151908e-5"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 8,
     "delta_exp_max": 5,
     "rel_dev": "0.00222112198883349"
    },
    {
     "model": "plain",
     "power": 3,
     "points": 4,
     "delta_exp_min": 9,
     "delta_exp_max": 6,
     "rel_dev": "8.0986252094673e-6"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 9,
     "delta_exp_max": 6,
     "rel_dev": "0.000297127991555853"
    },
    {
     "model": "plain",
     "power": 3,
     "points": 4,
     "delta_exp_min": 10,
     "delta_exp_max": 7,
     "rel_dev": "8.57984962667551e-7"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 10,
     "delta_exp_max": 7,
     "rel_dev": "3.55291389343865e-5"
    },
    {
     "model": "plain",
     "power": 3,
     "points": 4,
     "delta_exp_min": 11,
     "delta_exp_max": 8,
     "rel_dev": "8.29060453223054e-8"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 11,
     "delta_exp_max": 8,
     "rel_dev": "3.82553685602435e-6"
    },
    {
     "model": "plain",
     "power": 3,
     "points": 4,
     "delta_exp_min": 12,
     "delta_exp_max": 9,
     "rel_dev": "7.53621939350581e-9"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 12,
     "delta_exp_max": 9,
     "rel_dev": "3.83864929488982e-7"
    },
    {
     "model": "pT2",
     "power": 3,
     "points": 5,
     "delta_exp_min": 8,
     "delta_exp_max": 4,
     "rel_dev": "2.07256491389769e-5"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 8,
     "delta_exp_max": 4,
     "rel_dev": "0.000669052131999233"
    },
    {
     "model": "pT2",
     "power": 3,
     "points": 5,
     "delta_exp_min": 9,
     "delta_exp_max": 5,
     "rel_dev": "1.74056851923167e-6"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 9,
     "delta_exp_max": 5,
     "rel_dev": "6.43901310228423e-5"
    },
    {
     "model": "pT2",
     "power": 3,
     "points": 5,
     "delta_exp_min": 10,
     "delta_exp_max": 6,
     "rel_dev": "1.57093606991776e-7"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 10,
     "delta_exp_max": 6,
     "rel_dev": "6.58997130449598e-6"
    },
    {
     "model": "pT2",
     "power": 3,
     "points": 5,
     "delta_exp_min": 11,
     "delta_exp_max": 7,
     "rel_dev": "2.11993533627066e-8"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 11,
     "delta_exp_max": 7,
     "rel_dev": "9.97501237519514e-7"
    },
    {
     "model": "pT2",
     "power": 3,
     "points": 5,
     "delta_exp_min": 12,
     "delta_exp_max": 8,
     "rel_dev": "3.41722344090269e-9"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 12,
     "delta_exp_max": 8,
     "rel_dev": "1.77354782822472e-7"
    },
    {
     "model": "pT2 G",
     "power": 3,
     "points": 6,
     "delta_exp_min": 9,
     "delta_exp_max": 4,
     "rel_dev": "8.35852364216698e-7"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 9,
     "delta_exp_max": 4,
     "rel_dev": "3.17057861331627e-5"
    },
    {
     "model": "pT2 G",
     "power": 3,
     "points": 6,
     "delta_exp_min": 10,
     "delta_exp_max": 5,
     "rel_dev": "1.15446419418914e-7"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 10,
     "delta_exp_max": 5,
     "rel_dev": "4.92969078906584e-6"
    },
    {
     "model": "pT2 G",
     "power": 3,
     "points": 6,
     "delta_exp_min": 11,
     "delta_exp_max": 6,
     "rel_dev": "1.49972254931187e-8"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 11,
     "delta_exp_max": 6,
     "rel_dev": "7.12040567430265e-7"
    },
    {
     "model": "pT2 G",
     "power": 3,
     "points": 6,
     "delta_exp_min": 12,
     "delta_exp_max": 7,
     "rel_dev": "1.8566183245867e-9"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 12,
     "delta_exp_max": 7,
     "rel_dev": "9.70464454996279e-8"
    },
    {
     "model": "pT2 G^2",
     "power": 3,
     "points": 7,
     "delta_exp_min": 10,
     "delta_exp_max": 4,
     "rel_dev": "4.15925643129218e-8"
    },
    {
     "model": "pT2 G^2",
     "power": 2,
     "points": 7,
     "delta_exp_min": 10,
     "delta_exp_max": 4,
     "rel_dev": "1.79164395004543e-6"
    },
    {
     "model": "pT2 G^2",
     "power": 3,
     "points": 7,
     "delta_exp_min": 11,
     "delta_exp_max": 5,
     "rel_dev": "4.16537378145851e-9"
    },
    {
     "model": "pT2 G^2",
     "power": 2,
     "points": 7,
     "delta_exp_min": 11,
     "delta_exp_max": 5,
     "rel_dev": "1.99439257094897e-7"
    },
    {
     "model": "pT2 G^2",
     "power": 3,
     "points": 7,
     "delta_exp_min": 12,
     "delta_exp_max": 6,
     "rel_dev": "4.16647156863869e-10"
    },
    {
     "model": "pT2 G^2",
     "power": 2,
     "points": 7,
     "delta_exp_min": 12,
     "delta_exp_max": 6,
     "rel_dev": "2.19550706938503e-8"
    },
    {
     "model": "pT2 G^3",
     "power": 3,
     "points": 8,
     "delta_exp_min": 11,
     "delta_exp_max": 4,
     "rel_dev": "8.63227837472649e-12"
    },
    {
     "model": "pT2 G^3",
     "power": 2,
     "points": 8,
     "delta_exp_min": 11,
     "delta_exp_max": 4,
     "rel_dev": "4.13971830452688e-10"
    },
    {
     "model": "pT2 G^3",
     "power": 3,
     "points": 8,
     "delta_exp_min": 12,
     "delta_exp_max": 5,
     "rel_dev": "1.39484262315087e-13"
    },
    {
     "model": "pT2 G^3",
     "power": 2,
     "points": 8,
     "delta_exp_min": 12,
     "delta_exp_max": 5,
     "rel_dev": "7.35987281355233e-12"
    }
   ]
  },
  "++++ 2l_CA": {
   "predictions": {
    "3": "0.66666666666666666667",
    "2": "-3.948162052044019254"
   },
   "rows": [
    {
     "model": "plain",
     "power": 3,
     "points": 4,
     "delta_exp_min": 7,
     "delta_exp_max": 4,
     "rel_dev": "0.000717067291892997"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 7,
     "delta_exp_max": 4,
     "rel_dev": "0.00233941463694361"
    },
    {
     "model": "plain",
     "power": 3,
     "points": 4,
     "delta_exp_min": 8,
     "delta_exp_max": 5,
     "rel_dev": "7.52728036317459e-5"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 8,
     "delta_exp_max": 5,
     "rel_dev": "0.000287810377991704"
    },
    {
     "model": "plain",
     "power": 3,
     "points": 4,
     "delta_exp_min": 9,
     "delta_exp_max": 6,
     "rel_dev": "7.45308552257488e-6"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 9,
     "delta_exp_max": 6,
     "rel_dev": "3.27405086049678e-5"
    },
    {
     "model": "plain",
     "power": 3,
     "points": 4,
     "delta_exp_min": 10,
     "delta_exp_max": 7,
     "rel_dev": "7.79851904574975e-7"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 10,
     "delta_exp_max": 7,
     "rel_dev": "3.88448547654763e-6"
    },
    {
     "model": "plain",
     "power": 3,
     "points": 4,
     "delta_exp_min": 11,
     "delta_exp_max": 8,
     "rel_dev": "1.02541554982788e-7"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 11,
     "delta_exp_max": 8,
     "rel_dev": "5.72394760736371e-7"
    },
    {
     "model": "plain",
     "power": 3,
     "points": 4,
     "delta_exp_min": 12,
     "delta_exp_max": 9,
     "rel_dev": "1.58515034994007e-8"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 12,
     "delta_exp_max": 9,
     "rel_dev": "9.77789357639615e-8"
    },
    {
     "model": "pT2",
     "power": 3,
     "points": 5,
     "delta_exp_min": 8,
     "delta_exp_max": 4,
     "rel_dev": "1.60315725915599e-5"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 8,
     "delta_exp_max": 4,
     "rel_dev": "6.27078073074681e-5"
    },
    {
     "model": "pT2",
     "power": 3,
     "points": 5,
     "delta_exp_min": 9,
     "delta_exp_max": 5,
     "rel_dev": "2.54591158851909e-6"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 9,
     "delta_exp_max": 5,
     "rel_dev": "1.14626635223893e-5"
    },
    {
     "model": "pT2",
     "power": 3,
     "points": 5,
     "delta_exp_min": 10,
     "delta_exp_max": 6,
     "rel_dev": "4.05311297042398e-7"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 10,
     "delta_exp_max": 6,
     "rel_dev": "2.05695193555732e-6"
    },
    {
     "model": "pT2",
     "power": 3,
     "points": 5,
     "delta_exp_min": 11,
     "delta_exp_max": 7,
     "rel_dev": "5.98316677106305e-8"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 11,
     "delta_exp_max": 7,
     "rel_dev": "3.37870763094367e-7"
    },
    {
     "model": "pT2",
     "power": 3,
     "points": 5,
     "delta_exp_min": 12,
     "delta_exp_max": 8,
     "rel_dev": "8.28666931553313e-9"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 12,
     "delta_exp_max": 8,
     "rel_dev": "5.15518144967979e-8"
    },
    {
     "model": "pT2 G",
     "power": 3,
     "points": 6,
     "delta_exp_min": 9,
     "delta_exp_max": 4,
     "rel_dev": "1.57365976545222e-6"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 9,
     "delta_exp_max": 4,
     "rel_dev": "7.15709239804885e-6"
    },
    {
     "model": "pT2 G",
     "power": 3,
     "points": 6,
     "delta_exp_min": 10,
     "delta_exp_max": 5,
     "rel_dev": "1.93041324014093e-7"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 10,
     "delta_exp_max": 5,
     "rel_dev": "9.88570661714579e-7"
    },
    {
     "model": "pT2 G",
     "power": 3,
     "points": 6,
     "delta_exp_min": 11,
     "delta_exp_max": 6,
     "rel_dev": "2.29391559930027e-8"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 11,
     "delta_exp_max": 6,
     "rel_dev": "1.30663649106916e-7"
    },
    {
     "model": "pT2 G",
     "power": 3,
     "points": 6,
     "delta_exp_min": 12,
     "delta_exp_max": 7,
     "rel_dev": "2.6607523227268e-9"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 12,
     "delta_exp_max": 7,
     "rel_dev": "1.66901764797981e-8"
    },
    {
     "model": "pT2 G^2",
     "power": 3,
     "points": 7,
     "delta_exp_min": 10,
     "delta_exp_max": 4,
     "rel_dev": "4.14586417126697e-8"
    },
    {
     "model": "pT2 G^2",
     "power": 2,
     "points": 7,
     "delta_exp_min": 10,
     "delta_exp_max": 4,
     "rel_dev": "2.14448417836244e-7"
    },
    {
     "model": "pT2 G^2",
     "power": 3,
     "points": 7,
     "delta_exp_min": 11,
     "delta_exp_max": 5,
     "rel_dev": "4.16388098609406e-9"
    },
    {
     "model": "pT2 G^2",
     "power": 2,
     "points": 7,
     "delta_exp_min": 11,
     "delta_exp_max": 5,
     "rel_dev": "2.39394420475862e-8"
    },
    {
     "model": "pT2 G^2",
     "power": 3,
     "points": 7,
     "delta_exp_min": 12,
     "delta_exp_max": 6,
     "rel_dev": "4.16630904036059e-10"
    },
    {
     "model": "pT2 G^2",
     "power": 2,
     "points": 7,
     "delta_exp_min": 12,
     "delta_exp_max": 6,
     "rel_dev": "2.63618355986499e-9"
    },
    {
     "model": "pT2 G^3",
     "power": 3,
     "points": 8,
     "delta_exp_min": 11,
     "delta_exp_max": 4,
     "rel_dev": "2.0187074357713e-11"
    },
    {
     "model": "pT2 G^3",
     "power": 2,
     "points": 8,
     "delta_exp_min": 11,
     "delta_exp_max": 4,
     "rel_dev": "1.16220261159549e-10"
    },
    {
     "model": "pT2 G^3",
     "power": 3,
     "points": 8,
     "delta_exp_min": 12,
     "delta_exp_max": 5,
     "rel_dev": "2.70099978133918e-13"
    },
    {
     "model": "pT2 G^3",
     "power": 2,
     "points": 8,
     "delta_exp_min": 12,
     "delta_exp_max": 5,
     "rel_dev": "1.71107127451142e-12"
    }
   ]
  },
  "+-++ 2l_CF": {
   "predictions": {
    "2": "-4.0",
    "1": "5.8963241040880385081"
   },
   "rows": [
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 7,
     "delta_exp_max": 4,
     "rel_dev": "0.000224705828667698"
    },
    {
     "model": "plain",
     "power": 1,
     "points": 4,
     "delta_exp_min": 7,
     "delta_exp_max": 4,
     "rel_dev": "0.000984046492617454"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 8,
     "delta_exp_max": 5,
     "rel_dev": "3.79939198812463e-5"
    },
    {
     "model": "plain",
     "power": 1,
     "points": 4,
     "delta_exp_min": 8,
     "delta_exp_max": 5,
     "rel_dev": "0.000194670266093832"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 9,
     "delta_exp_max": 6,
     "rel_dev": "5.19628507009328e-6"
    },
    {
     "model": "plain",
     "power": 1,
     "points": 4,
     "delta_exp_min": 9,
     "delta_exp_max": 6,
     "rel_dev": "3.05533963844037e-5"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 10,
     "delta_exp_max": 7,
     "rel_dev": "6.2466996328749e-7"
    },
    {
     "model": "plain",
     "power": 1,
     "points": 4,
     "delta_exp_min": 10,
     "delta_exp_max": 7,
     "rel_dev": "4.14929096556621e-6"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 11,
     "delta_exp_max": 8,
     "rel_dev": "6.86836741471904e-8"
    },
    {
     "model": "plain",
     "power": 1,
     "points": 4,
     "delta_exp_min": 11,
     "delta_exp_max": 8,
     "rel_dev": "5.08914767838672e-7"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 12,
     "delta_exp_max": 9,
     "rel_dev": "7.20925674065885e-9"
    },
    {
     "model": "plain",
     "power": 1,
     "points": 4,
     "delta_exp_min": 12,
     "delta_exp_max": 9,
     "rel_dev": "5.90036295880079e-8"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 8,
     "delta_exp_max": 4,
     "rel_dev": "1.52861277703477e-5"
    },
    {
     "model": "pT2",
     "power": 1,
     "points": 5,
     "delta_exp_min": 8,
     "delta_exp_max": 4,
     "rel_dev": "7.89564543212602e-5"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 9,
     "delta_exp_max": 5,
     "rel_dev": "1.22460764823996e-6"
    },
    {
     "model": "pT2",
     "power": 1,
     "points": 5,
     "delta_exp_min": 9,
     "delta_exp_max": 5,
     "rel_dev": "7.25953713603076e-6"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 10,
     "delta_exp_max": 6,
     "rel_dev": "1.11336643499671e-7"
    },
    {
     "model": "pT2",
     "power": 1,
     "points": 5,
     "delta_exp_min": 10,
     "delta_exp_max": 6,
     "rel_dev": "7.49711807466605e-7"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 11,
     "delta_exp_max": 7,
     "rel_dev": "1.53628769885456e-8"
    },
    {
     "model": "pT2",
     "power": 1,
     "points": 5,
     "delta_exp_min": 11,
     "delta_exp_max": 7,
     "rel_dev": "1.15994517334215e-7"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 12,
     "delta_exp_max": 8,
     "rel_dev": "2.4252192274984e-9"
    },
    {
     "model": "pT2",
     "power": 1,
     "points": 5,
     "delta_exp_min": 12,
     "delta_exp_max": 8,
     "rel_dev": "2.01976242969212e-8"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 9,
     "delta_exp_max": 4,
     "rel_dev": "8.1785691891218e-7"
    },
    {
     "model": "pT2 G",
     "power": 1,
     "points": 6,
     "delta_exp_min": 9,
     "delta_exp_max": 4,
     "rel_dev": "4.96767652881096e-6"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 10,
     "delta_exp_max": 5,
     "rel_dev": "9.19849439922104e-8"
    },
    {
     "model": "pT2 G",
     "power": 1,
     "points": 6,
     "delta_exp_min": 10,
     "delta_exp_max": 5,
     "rel_dev": "6.29556210260583e-7"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 11,
     "delta_exp_max": 6,
     "rel_dev": "1.02354813360061e-8"
    },
    {
     "model": "pT2 G",
     "power": 1,
     "points": 6,
     "delta_exp_min": 11,
     "delta_exp_max": 6,
     "rel_dev": "7.79565814247061e-8"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 12,
     "delta_exp_max": 7,
     "rel_dev": "1.12760487500323e-9"
    },
    {
     "model": "pT2 G",
     "power": 1,
     "points": 6,
     "delta_exp_min": 12,
     "delta_exp_max": 7,
     "rel_dev": "9.46073170962295e-9"
    },
    {
     "model": "pT2 G^2",
     "power": 2,
     "points": 7,
     "delta_exp_min": 10,
     "delta_exp_max": 4,
     "rel_dev": "2.07753337801252e-10"
    },
    {
     "model": "pT2 G^2",
     "power": 1,
     "points": 7,
     "delta_exp_min": 10,
     "delta_exp_max": 4,
     "rel_dev": "1.42300438625437e-9"
    },
    {
     "model": "pT2 G^2",
     "power": 2,
     "points": 7,
     "delta_exp_min": 11,
     "delta_exp_max": 5,
     "rel_dev": "2.01514608403012e-12"
    },
    {
     "model": "pT2 G^2",
     "power": 1,
     "points": 7,
     "delta_exp_min": 11,
     "delta_exp_max": 5,
     "rel_dev": "1.5356356395831e-11"
    },
    {
     "model": "pT2 G^2",
     "power": 2,
     "points": 7,
     "delta_exp_min": 12,
     "delta_exp_max": 6,
     "rel_dev": "2.28883899558698e-14"
    },
    {
     "model": "pT2 G^2",
     "power": 1,
     "points": 7,
     "delta_exp_min": 12,
     "delta_exp_max": 6,
     "rel_dev": "1.92222695103483e-13"
    },
    {
     "model": "pT2 G^3",
     "power": 2,
     "points": 8,
     "delta_exp_min": 11,
     "delta_exp_max": 4,
     "rel_dev": "2.41594878707643e-11"
    },
    {
     "model": "pT2 G^3",
     "power": 1,
     "points": 8,
     "delta_exp_min": 11,
     "delta_exp_max": 4,
     "rel_dev": "1.8644527190167e-10"
    },
    {
     "model": "pT2 G^3",
     "power": 2,
     "points": 8,
     "delta_exp_min": 12,
     "delta_exp_max": 5,
     "rel_dev": "2.34641332955554e-13"
    },
    {
     "model": "pT2 G^3",
     "power": 1,
     "points": 8,
     "delta_exp_min": 12,
     "delta_exp_max": 5,
     "rel_dev": "1.99185954990802e-12"
    }
   ]
  },
  "+-++ 2l_CA": {
   "predictions": {
    "2": "2.0",
    "1": "-9.8963241040880385081"
   },
   "rows": [
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 7,
     "delta_exp_max": 4,
     "rel_dev": "0.00281650226073837"
    },
    {
     "model": "plain",
     "power": 1,
     "points": 4,
     "delta_exp_min": 7,
     "delta_exp_max": 4,
     "rel_dev": "0.00366136335925818"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 8,
     "delta_exp_max": 5,
     "rel_dev": "0.000407585866693836"
    },
    {
     "model": "plain",
     "power": 1,
     "points": 4,
     "delta_exp_min": 8,
     "delta_exp_max": 5,
     "rel_dev": "0.000622657265530419"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 9,
     "delta_exp_max": 6,
     "rel_dev": "5.60115081739101e-5"
    },
    {
     "model": "plain",
     "power": 1,
     "points": 4,
     "delta_exp_min": 9,
     "delta_exp_max": 6,
     "rel_dev": "9.83626147029076e-5"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 10,
     "delta_exp_max": 7,
     "rel_dev": "7.35640260350449e-6"
    },
    {
     "model": "plain",
     "power": 1,
     "points": 4,
     "delta_exp_min": 10,
     "delta_exp_max": 7,
     "rel_dev": "1.46051682089255e-5"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 11,
     "delta_exp_max": 8,
     "rel_dev": "9.3098292200678e-7"
    },
    {
     "model": "plain",
     "power": 1,
     "points": 4,
     "delta_exp_min": 11,
     "delta_exp_max": 8,
     "rel_dev": "2.0623953518274e-6"
    },
    {
     "model": "plain",
     "power": 2,
     "points": 4,
     "delta_exp_min": 12,
     "delta_exp_max": 9,
     "rel_dev": "1.14324015700446e-7"
    },
    {
     "model": "plain",
     "power": 1,
     "points": 4,
     "delta_exp_min": 12,
     "delta_exp_max": 9,
     "rel_dev": "2.79604446569571e-7"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 8,
     "delta_exp_max": 4,
     "rel_dev": "0.00011293862115685"
    },
    {
     "model": "pT2",
     "power": 1,
     "points": 5,
     "delta_exp_min": 8,
     "delta_exp_max": 4,
     "rel_dev": "0.00017504714071717"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 9,
     "delta_exp_max": 5,
     "rel_dev": "1.22001413402598e-5"
    },
    {
     "model": "pT2",
     "power": 1,
     "points": 5,
     "delta_exp_min": 9,
     "delta_exp_max": 5,
     "rel_dev": "2.16994551212706e-5"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 10,
     "delta_exp_max": 6,
     "rel_dev": "1.29519148060736e-6"
    },
    {
     "model": "pT2",
     "power": 1,
     "points": 5,
     "delta_exp_min": 10,
     "delta_exp_max": 6,
     "rel_dev": "2.60095519445443e-6"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 11,
     "delta_exp_max": 7,
     "rel_dev": "1.35260583380954e-7"
    },
    {
     "model": "pT2",
     "power": 1,
     "points": 5,
     "delta_exp_min": 11,
     "delta_exp_max": 7,
     "rel_dev": "3.02755565384362e-7"
    },
    {
     "model": "pT2",
     "power": 2,
     "points": 5,
     "delta_exp_min": 12,
     "delta_exp_max": 8,
     "rel_dev": "1.39178748071006e-8"
    },
    {
     "model": "pT2",
     "power": 1,
     "points": 5,
     "delta_exp_min": 12,
     "delta_exp_max": 8,
     "rel_dev": "3.43618255422893e-8"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 9,
     "delta_exp_max": 4,
     "rel_dev": "8.55641887707108e-7"
    },
    {
     "model": "pT2 G",
     "power": 1,
     "points": 6,
     "delta_exp_min": 9,
     "delta_exp_max": 4,
     "rel_dev": "1.54715600173301e-6"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 10,
     "delta_exp_max": 5,
     "rel_dev": "9.25224005688355e-8"
    },
    {
     "model": "pT2 G",
     "power": 1,
     "points": 6,
     "delta_exp_min": 10,
     "delta_exp_max": 5,
     "rel_dev": "1.88628520657278e-7"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 11,
     "delta_exp_max": 6,
     "rel_dev": "1.02427458289892e-8"
    },
    {
     "model": "pT2 G",
     "power": 1,
     "points": 6,
     "delta_exp_min": 11,
     "delta_exp_max": 6,
     "rel_dev": "2.32399212184327e-8"
    },
    {
     "model": "pT2 G",
     "power": 2,
     "points": 6,
     "delta_exp_min": 12,
     "delta_exp_max": 7,
     "rel_dev": "1.12769909179119e-9"
    },
    {
     "model": "pT2 G",
     "power": 1,
     "points": 6,
     "delta_exp_min": 12,
     "delta_exp_max": 7,
     "rel_dev": "2.81862997477153e-9"
    },
    {
     "model": "pT2 G^2",
     "power": 2,
     "points": 7,
     "delta_exp_min": 10,
     "delta_exp_max": 4,
     "rel_dev": "5.30638516749573e-9"
    },
    {
     "model": "pT2 G^2",
     "power": 1,
     "points": 7,
     "delta_exp_min": 10,
     "delta_exp_max": 4,
     "rel_dev": "1.08347912891263e-8"
    },
    {
     "model": "pT2 G^2",
     "power": 2,
     "points": 7,
     "delta_exp_min": 11,
     "delta_exp_max": 5,
     "rel_dev": "6.91701725130428e-11"
    },
    {
     "model": "pT2 G^2",
     "power": 1,
     "points": 7,
     "delta_exp_min": 11,
     "delta_exp_max": 5,
     "rel_dev": "1.57142059442662e-10"
    },
    {
     "model": "pT2 G^2",
     "power": 2,
     "points": 7,
     "delta_exp_min": 12,
     "delta_exp_max": 6,
     "rel_dev": "8.71522421782495e-13"
    },
    {
     "model": "pT2 G^2",
     "power": 1,
     "points": 7,
     "delta_exp_min": 12,
     "delta_exp_max": 6,
     "rel_dev": "2.18081374755821e-12"
    },
    {
     "model": "pT2 G^3",
     "power": 2,
     "points": 8,
     "delta_exp_min": 11,
     "delta_exp_max": 4,
     "rel_dev": "5.86399475507744e-10"
    },
    {
     "model": "pT2 G^3",
     "power": 1,
     "points": 8,
     "delta_exp_min": 11,
     "delta_exp_max": 4,
     "rel_dev": "1.34886755136638e-9"
    },
    {
     "model": "pT2 G^3",
     "power": 2,
     "points": 8,
     "delta_exp_min": 12,
     "delta_exp_max": 5,
     "rel_dev": "7.57846796306233e-12"
    },
    {
     "model": "pT2 G^3",
     "power": 1,
     "points": 8,
     "delta_exp_min": 12,
     "delta_exp_max": 5,
     "rel_dev": "1.91774902157299e-11"
    }
   ]
  }
 }
}

==> anc/paper2/zz/results_zz.json <==
{
 "betas": {
  "1/4": {
   "n_points": 9,
   "deltas": [
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12
   ],
   "x": 0.625,
   "L": -1.4508328822574619,
   "hel": {
    "++++": {
     "dJz": 0,
     "c1": [
      "-1.26765845939791789000344753743e-18",
      "-9.81747704246810386891625803402"
     ],
     "K": [
      "-9.50676686186987904200011311215",
      "2.2130207357761784593801944837"
     ],
     "c1_w1": [
      "-1.26765827898866256254885967607e-16",
      "-9.81747704246810374224551806918"
     ],
     "K_w1": [
      "-9.50676686186988047647432714451",
      "2.21302073577618030522224649256"
     ],
     "2l_CF": {
      "f": [
       [
        "17.5258864840713177441217474204",
        "4.22033248333466744756779070841"
       ],
       [
        "5.72831220987562892189622948112e-10",
        "27.3057683140608798441018854093"
       ],
       [
        "3.59204539553564679338799487435e-11",
        "0.965394099426856061163770383189"
       ],
       [
        "7.07994935503906980230065374472e-13",
        "13.0899693899591638621394934323"
       ]
      ],
      "f_w1": [
       [
        "17.525886647533732734839574192",
        "4.22033262452981581543478266542"
       ],
       [
        "0.0000000361470135207158346670376665143",
        "27.3057683538876831457058024691"
       ],
       [
        "0.00000000252250234895186052611181026704",
        "0.965394103067807938856906356473"
       ],
       [
        "5.56258294004096126795593193197e-11",
        "13.0899693900675593169407594553"
       ]
      ],
      "f_lower_model": [
       [
        "17.5259063909948271318783388455",
        "4.22038604996800635593322252888"
       ],
       [
        "0.00000304029551874172963290193788886",
        "27.3057808672974463569350773397"
       ],
       [
        "0.000000115654815068550034905109012742",
        "0.965395067133932671555976858655"
       ],
       [
        "-8.76550694218892508546315646755e-14",
        "13.089969414500912918547552397"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-89.0268047958143697339943433068",
        "27.8873780922079091129673065373"
       ],
       [
        "-3.02155534661523060194628666206e-10",
        "-87.9813318228665106239644733392"
       ],
       [
        "-1.63822567582274032129584175584e-11",
        "28.4870370279859007328840232549"
       ],
       [
        "-2.45128629908918075332873507927e-13",
        "-6.54498469498015898183143778258"
       ]
      ],
      "f_w1": [
       [
        "-89.0268048986245093324630792941",
        "27.8873779285964746654491397194"
       ],
       [
        "-0.0000000202919872642292158497902693121",
        "-87.9813318662555364501915378105"
       ],
       [
        "-0.00000000118900031507089248066508000932",
        "28.4870370242199462115269052253"
       ],
       [
        "-1.88092636361191542386639028415e-11",
        "-6.54498469508726722269514624635"
       ]
      ],
      "f_lower_model": [
       [
        "-89.0268147490247323277125024326",
        "27.8873513103820317899452357121"
       ],
       [
        "-0.00000152014682410232032239450384434",
        "-87.9813380991434982888923528818"
       ],
       [
        "-0.0000000578276288295936770442530437439",
        "28.4870365441580830394013109955"
       ],
       [
        "3.08499170646193271250726454915e-14",
        "-6.54498470725039577612912135045"
       ]
      ]
     }
    },
    "+++0": {
     "dJz": -1,
     "c1": [
      "0.00000437394186866734831013270691064",
      "0.000110255610893466089041208533918"
     ],
     "K": [
      "0.000237483647700587945767293839084",
      "0.00162151502672692515442246768934"
     ],
     "c1_w1": [
      "0.0000138316187914026469977998729857",
      "0.000317434428630050727938370719028"
     ],
     "K_w1": [
      "0.000686017781433350865328887445995",
      "0.00430323896008109588736009293472"
     ],
     "2l_CF": {
      "f": [
       [
        "-11.3581852518680475010772278484",
        "-11.1157087146030224892165607789"
       ],
       [
        "-2.12702044770501837623768455124",
        "-2.54856105113820161666009332209"
       ],
       [
        "-0.130224561775436146897183064963",
        "-0.193849354862298234880610844002"
       ],
       [
        "-0.00257539660471923000617065330567",
        "-0.00488831463439562372283287786201"
       ]
      ],
      "f_w1": [
       [
        "-21.2023559077254291398656263612",
        "-17.314236311976938880346653643"
       ],
       [
        "-4.34286530385765734524279486979",
        "-4.38202751441969268187817779319"
       ],
       [
        "-0.29202956522598487447163505737",
        "-0.367645983682394378226673134391"
       ],
       [
        "-0.00637491358680209187144856496205",
        "-0.0102167548384615438871211502534"
       ]
      ],
      "f_lower_model": [
       [
        "-12.9505238049082549628332477507",
        "-12.1128413699154738991058742675"
       ],
       [
        "-2.45781918628629549425117104386",
        "-2.8148118640303773329149385034"
       ],
       [
        "-0.152631427970368943605398087365",
        "-0.216753158937043440035411463779"
       ],
       [
        "-0.00306721017142454372919140179227",
        "-0.00552795052831692888996715540793"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "8.00765007116039936122575747566",
        "9.13751880763169450101450804901"
       ],
       [
        "1.4729995992823457229987403967",
        "2.08112541791923194548987347085"
       ],
       [
        "0.08783125758164017178822088337",
        "0.157242707502780312059103709822"
       ],
       [
        "0.0016674766611173795770167819568",
        "0.00393848042826798999821120143534"
       ]
      ],
      "f_w1": [
       [
        "15.6123719176082762604893565451",
        "15.5343526093748660988159509864"
       ],
       [
        "3.13349002656540244211012010173",
        "3.89182117155359691937732570665"
       ],
       [
        "0.204413414550659959992212876118",
        "0.323237088866402752276359367464"
       ],
       [
        "0.00425913015825396566283000584445",
        "0.00889184321203796196320704094593"
       ]
      ],
      "f_lower_model": [
       [
        "9.25471183618087884485334611601",
        "10.2128883420185919723555866541"
       ],
       [
        "1.72421856315017966845231677609",
        "2.35572999921643418046463788739"
       ],
       [
        "0.104200968049226119393841840424",
        "0.18006156513053499554315894333"
       ],
       [
        "0.00200859283345373971071286018432",
        "0.00455795215838587882671631895156"
       ]
      ]
     }
    },
    "+++-": {
     "dJz": -2,
     "c1": [
      "7.3525718430525697519823645746e-19",
      "-8.11494805920690446392828100898e-19"
     ],
     "K": [
      "9.1502499645483920723447346373e-18",
      "-1.2660827696288573227000038877e-17"
     ],
     "c1_w1": [
      "7.35257076924318750089370636134e-17",
      "-8.11494733042854361816832964064e-17"
     ],
     "K_w1": [
      "8.30375256538144773376426695409e-16",
      "-1.17265586575830653108018225237e-15"
     ],
     "2l_CF": {
      "f": [
       [
        "-0.00000000164252240241896044321238103905",
        "-0.00000000175005640881230715601653437806"
       ],
       [
        "-3.21653036427888846481220133335e-10",
        "-4.35875584827258804978299275227e-10"
       ],
       [
        "-2.01886267850289706605251348091e-11",
        "-3.54804081203448199669892377138e-11"
       ],
       [
        "-3.9848687769206540737429371053e-13",
        "-9.46251391078882887018343866263e-13"
       ]
      ],
      "f_w1": [
       [
        "-0.0000000940509453733868688833310736744",
        "-0.0000000810598555597081880075247616487"
       ],
       [
        "-0.00000002044869118760094202594846175",
        "-0.0000000228255680439297804083461831879"
       ],
       [
        "-0.00000000142857140871383957262309856593",
        "-0.00000000208370731068420485990092538506"
       ],
       [
        "-3.15536184446589201951372497954e-11",
        "-6.19585766596592435024337056522e-11"
       ]
      ],
      "f_lower_model": [
       [
        "-0.0000119459264229248493168452780151",
        "-0.0000321418798387788519924169096026"
       ],
       [
        "-0.00000182418040330551490459972706342",
        "-0.00000753241489242526448421935417353"
       ],
       [
        "-0.000000069393077654756526909245970518",
        "-0.000000580662728918592367452343819514"
       ],
       [
        "4.90630840937472597647667916608e-14",
        "-0.0000000147260753984018945744622082925"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "9.68835756061375932819838935111e-10",
        "0.0000000016655662830480950994979624987"
       ],
       [
        "1.72888990658815792419514174019e-10",
        "3.99104107681310697256837970856e-10"
       ],
       [
        "9.3825562283061678365022379868e-12",
        "3.14084372497659181326409848729e-11"
       ],
       [
        "1.40701027842110758592398391264e-13",
        "8.12452176821937331058327025709e-13"
       ]
      ],
      "f_w1": [
       [
        "0.0000000604307123230526349245097785717",
        "0.0000000958042697166838755188418396706"
       ],
       [
        "0.0000000117498999201534695409513267634",
        "0.0000000253740568133013370147490468251"
       ],
       [
        "6.90140605485813237063693909621e-10",
        "0.00000000219986834264675196192623272321"
       ],
       [
        "1.09819078674818484426508142212e-11",
        "6.25059312440925562771551523164e-11"
       ]
      ],
      "f_lower_model": [
       [
        "0.00000597294972526781587537959062465",
        "0.0000160708588334106326491887194811"
       ],
       [
        "0.00000091208935474868999041129497752",
        "0.00000376618869126574267443958388094"
       ],
       [
        "0.0000000346966456494965372524136584416",
        "0.000000290329938226824155975711941145"
       ],
       [
        "-1.75012609986673261871494090503e-14",
        "0.00000000736300205426401456970164008918"
       ]
      ]
     }
    },
    "++0+": {
     "dJz": 1,
     "c1": [
      "-0.00000437394186866734831013270691064",
      "-0.000110255610893466089041208533918"
     ],
     "K": [
      "-0.000237483647700587945767293839084",
      "-0.00162151502672692515442246768934"
     ],
     "c1_w1": [
      "-0.0000138316187914026469977998729857",
      "-0.000317434428630050727938370719028"
     ],
     "K_w1": [
      "-0.000686017781433350865328887445995",
      "-0.00430323896008109588736009293472"
     ],
     "2l_CF": {
      "f": [
       [
        "11.3581852518680475010772278484",
        "11.1157087146030224892165607789"
       ],
       [
        "2.12702044770501837623768455124",
        "2.54856105113820161666009332209"
       ],
       [
        "0.130224561775436146897183064963",
        "0.193849354862298234880610844002"
       ],
       [
        "0.00257539660471923000617065330567",
        "0.00488831463439562372283287786201"
       ]
      ],
      "f_w1": [
       [
        "21.2023559077254291398656263612",
        "17.314236311976938880346653643"
       ],
       [
        "4.34286530385765734524279486979",
        "4.38202751441969268187817779319"
       ],
       [
        "0.29202956522598487447163505737",
        "0.367645983682394378226673134391"
       ],
       [
        "0.00637491358680209187144856496205",
        "0.0102167548384615438871211502534"
       ]
      ],
      "f_lower_model": [
       [
        "12.9505238049082549628332477507",
        "12.1128413699154738991058742675"
       ],
       [
        "2.45781918628629549425117104386",
        "2.8148118640303773329149385034"
       ],
       [
        "0.152631427970368943605398087365",
        "0.216753158937043440035411463779"
       ],
       [
        "0.00306721017142454372919140179227",
        "0.00552795052831692888996715540793"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-8.00765007116039936122575747566",
        "-9.13751880763169450101450804901"
       ],
       [
        "-1.4729995992823457229987403967",
        "-2.08112541791923194548987347085"
       ],
       [
        "-0.08783125758164017178822088337",
        "-0.157242707502780312059103709822"
       ],
       [
        "-0.0016674766611173795770167819568",
        "-0.00393848042826798999821120143534"
       ]
      ],
      "f_w1": [
       [
        "-15.6123719176082762604893565451",
        "-15.5343526093748660988159509864"
       ],
       [
        "-3.13349002656540244211012010173",
        "-3.89182117155359691937732570665"
       ],
       [
        "-0.204413414550659959992212876118",
        "-0.323237088866402752276359367464"
       ],
       [
        "-0.00425913015825396566283000584445",
        "-0.00889184321203796196320704094593"
       ]
      ],
      "f_lower_model": [
       [
        "-9.25471183618087884485334611601",
        "-10.2128883420185919723555866541"
       ],
       [
        "-1.72421856315017966845231677609",
        "-2.35572999921643418046463788739"
       ],
       [
        "-0.104200968049226119393841840424",
        "-0.18006156513053499554315894333"
       ],
       [
        "-0.00200859283345373971071286018432",
        "-0.00455795215838587882671631895156"
       ]
      ]
     }
    },
    "++00": {
     "dJz": 0,
     "c1": [
      "-1.46306450875140001086199768628e-18",
      "1.51957414905755981037452930264e-18"
     ],
     "K": [
      "-1.83573157166783092933038057789e-17",
      "-5.89048622548086229827379323244"
     ],
     "c1_w1": [
      "-1.46306429843560776691327327391e-16",
      "1.51957401375344945715143899966e-16"
     ],
     "K_w1": [
      "-1.66728979279277574929911025056e-15",
      "-5.89048622548086011269879351387"
     ],
     "2l_CF": {
      "f": [
       [
        "4.65925067853549919191162149725",
        "11.0617003321385232683308654882"
       ],
       [
        "6.06981567524241779236046978083e-10",
        "8.31225586655373832108019816178e-10"
       ],
       [
        "3.8019788560648347644836056049e-11",
        "6.76049640075882399211955332744e-11"
       ],
       [
        "7.48093380232829633685306607366e-13",
        "1.80167041449890710476413896177e-12"
       ]
      ],
      "f_w1": [
       [
        "4.65925085311004280726315421233",
        "11.0617004841386092181674779978"
       ],
       [
        "0.0000000385610253361833132781150959022",
        "0.0000000436612421168219775419952701964"
       ],
       [
        "0.00000000268732724843410206572129838683",
        "0.00000000397987320195022396534475057825"
       ],
       [
        "5.91415445765554796007151102196e-11",
        "1.18193751165647984873077410234e-10"
       ]
      ],
      "f_lower_model": [
       [
        "4.65927456730765149282790659152",
        "11.0617646125816874920455215231"
       ],
       [
        "0.00000364836545156123178803563540652",
        "0.0000150648359146622047689427332515"
       ],
       [
        "0.000000138786450737162175010517412207",
        "0.00000116132596361618690042871534246"
       ],
       [
        "-9.22137117262049806724579436039e-14",
        "0.0000000294521644468612008710639502793"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-22.7445531519569446568930821543",
        "-56.6496743104714522885078102357"
       ],
       [
        "-3.1424748508252170653172372089e-10",
        "-7.55975154725553320451392195683e-10"
       ],
       [
        "-1.67815564383912956483413088905e-11",
        "-5.93754341705187571802126298192e-11"
       ],
       [
        "-2.4211541077205156489230950183e-13",
        "-1.533036925433123200264496304e-12"
       ]
      ],
      "f_w1": [
       [
        "-22.74455326070182551676334521",
        "-56.6496744899956336940949234212"
       ],
       [
        "-0.0000000212518053029337323913961616965",
        "-0.0000000482354238982343735935621657008"
       ],
       [
        "-0.00000000122325286792073336475577342901",
        "-0.00000000417034223693858201141463484386"
       ],
       [
        "-1.84964317382751139912119950107e-11",
        "-1.18190491141204526358289984488e-10"
       ]
      ],
      "f_lower_model": [
       [
        "-22.7445650960986120195396955478",
        "-56.6497064490497248977956478363"
       ],
       [
        "-0.0000018241824410086127842327894172",
        "-0.0000075323829793264539235928963891"
       ],
       [
        "-0.0000000693935225126434186918688464855",
        "-0.000000580660333658960792410144256627"
       ],
       [
        "3.05616373102073615621510582746e-14",
        "-0.000000014726016339825813285795171435"
       ]
      ]
     }
    },
    "++0-": {
     "dJz": -1,
     "c1": [
      "0.00000262436512120040898607962414638",
      "0.0000661533665360796534247251203506"
     ],
     "K": [
      "0.00014249018862035276746037630345",
      "0.000972909016036155092653480613605"
     ],
     "c1_w1": [
      "0.00000829897127484158819867992379141",
      "0.000190460657178030436763022431417"
     ],
     "K_w1": [
      "0.000411610668860010519197332467597",
      "0.00258194337604865753241605576083"
     ],
     "2l_CF": {
      "f": [
       [
        "-7.25009307294807078838202635339",
        "-7.25020502581860099061339676155"
       ],
       [
        "-1.35479631139764852240725081094",
        "-1.66100370000105667805180375759"
       ],
       [
        "-0.0826791036674522166936736828432",
        "-0.126237749744467415036505723862"
       ],
       [
        "-0.00162704715588644704449619293807",
        "-0.00318066888994941499741372190262"
       ]
      ],
      "f_w1": [
       [
        "-13.64443129572298803235104942",
        "-11.4611420602622593693291693319"
       ],
       [
        "-2.78822508515801776544700193738",
        "-2.89721144833249886725946753767"
       ],
       [
        "-0.186814561844158717330917415312",
        "-0.242771547945729770685631715693"
       ],
       [
        "-0.00405560984141653495329171790078",
        "-0.00673788706844908089112276414502"
       ]
      ],
      "f_lower_model": [
       [
        "-8.28781285502319369131356710235",
        "-7.93312936346437697530146528528"
       ],
       [
        "-1.56949390316618412239533843066",
        "-1.84194654325007391097659207787"
       ],
       [
        "-0.097149084337608519028650481753",
        "-0.141712746900711553308852991342"
       ],
       [
        "-0.00194260792894439455643231679422",
        "-0.00361084017599618264855792228609"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "5.04723024333471218315768810809",
        "5.82477669285369185395259152247"
       ],
       [
        "0.92720133969744839501338513632",
        "1.3262156581350963093702365323"
       ],
       [
        "0.0551713917257128698674611832788",
        "0.100170524155244290338094823626"
       ],
       [
        "0.0010438479049871513028960965236",
        "0.00250807145250612750077270802833"
       ]
      ],
      "f_w1": [
       [
        "9.88905337920678743655792865292",
        "9.96937451754850756079692811269"
       ],
       [
        "1.98212357673657249069476013539",
        "2.4966689055305044871305120829"
       ],
       [
        "0.129021962435263357144413882111",
        "0.207273950123513771546107375261"
       ],
       [
        "0.00267857957963478101903395864668",
        "0.00569918897531062401873382920694"
       ]
      ],
      "f_lower_model": [
       [
        "5.84270019884737212325702330237",
        "6.52347113027320060699316790636"
       ],
       [
        "1.08710797949917318767673005142",
        "1.50423912428170394026635178384"
       ],
       [
        "0.0655622240558264206350947227895",
        "0.114937360329426087223357997371"
       ],
       [
        "0.00125953099852404468387857428541",
        "0.00290834681003293350180186275252"
       ]
      ]
     }
    },
    "++-+": {
     "dJz": 2,
     "c1": [
      "7.3525718430525697519823645746e-19",
      "-8.11494805920690446392828100898e-19"
     ],
     "K": [
      "9.1502499645483920723447346373e-18",
      "-1.2660827696288573227000038877e-17"
     ],
     "c1_w1": [
      "7.35257076924318750089370636134e-17",
      "-8.11494733042854361816832964064e-17"
     ],
     "K_w1": [
      "8.30375256538144773376426695409e-16",
      "-1.17265586575830653108018225237e-15"
     ],
     "2l_CF": {
      "f": [
       [
        "-0.00000000164252240241896044321238103905",
        "-0.00000000175005640881230715601653437806"
       ],
       [
        "-3.21653036427888846481220133335e-10",
        "-4.35875584827258804978299275227e-10"
       ],
       [
        "-2.01886267850289706605251348091e-11",
        "-3.54804081203448199669892377138e-11"
       ],
       [
        "-3.9848687769206540737429371053e-13",
        "-9.46251391078882887018343866263e-13"
       ]
      ],
      "f_w1": [
       [
        "-0.0000000940509453733868688833310736744",
        "-0.0000000810598555597081880075247616487"
       ],
       [
        "-0.00000002044869118760094202594846175",
        "-0.0000000228255680439297804083461831879"
       ],
       [
        "-0.00000000142857140871383957262309856593",
        "-0.00000000208370731068420485990092538506"
       ],
       [
        "-3.15536184446589201951372497954e-11",
        "-6.19585766596592435024337056522e-11"
       ]
      ],
      "f_lower_model": [
       [
        "-0.0000119459264229248493168452780151",
        "-0.0000321418798387788519924169096026"
       ],
       [
        "-0.00000182418040330551490459972706342",
        "-0.00000753241489242526448421935417353"
       ],
       [
        "-0.000000069393077654756526909245970518",
        "-0.000000580662728918592367452343819514"
       ],
       [
        "4.90630840937472597647667916608e-14",
        "-0.0000000147260753984018945744622082925"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "9.68835756061375932819838935111e-10",
        "0.0000000016655662830480950994979624987"
       ],
       [
        "1.72888990658815792419514174019e-10",
        "3.99104107681310697256837970856e-10"
       ],
       [
        "9.3825562283061678365022379868e-12",
        "3.14084372497659181326409848729e-11"
       ],
       [
        "1.40701027842110758592398391264e-13",
        "8.12452176821937331058327025709e-13"
       ]
      ],
      "f_w1": [
       [
        "0.0000000604307123230526349245097785717",
        "0.0000000958042697166838755188418396706"
       ],
       [
        "0.0000000117498999201534695409513267634",
        "0.0000000253740568133013370147490468251"
       ],
       [
        "6.90140605485813237063693909621e-10",
        "0.00000000219986834264675196192623272321"
       ],
       [
        "1.09819078674818484426508142212e-11",
        "6.25059312440925562771551523164e-11"
       ]
      ],
      "f_lower_model": [
       [
        "0.00000597294972526781587537959062465",
        "0.0000160708588334106326491887194811"
       ],
       [
        "0.00000091208935474868999041129497752",
        "0.00000376618869126574267443958388094"
       ],
       [
        "0.0000000346966456494965372524136584416",
        "0.000000290329938226824155975711941145"
       ],
       [
        "-1.75012609986673261871494090503e-14",
        "0.00000000736300205426401456970164008918"
       ]
      ]
     }
    },
    "++-0": {
     "dJz": 1,
     "c1": [
      "-0.00000262436512120040898607962414638",
      "-0.0000661533665360796534247251203506"
     ],
     "K": [
      "-0.00014249018862035276746037630345",
      "-0.000972909016036155092653480613605"
     ],
     "c1_w1": [
      "-0.00000829897127484158819867992379141",
      "-0.000190460657178030436763022431417"
     ],
     "K_w1": [
      "-0.000411610668860010519197332467597",
      "-0.00258194337604865753241605576083"
     ],
     "2l_CF": {
      "f": [
       [
        "7.25009307294807078838202635339",
        "7.25020502581860099061339676155"
       ],
       [
        "1.35479631139764852240725081094",
        "1.66100370000105667805180375759"
       ],
       [
        "0.0826791036674522166936736828432",
        "0.126237749744467415036505723862"
       ],
       [
        "0.00162704715588644704449619293807",
        "0.00318066888994941499741372190262"
       ]
      ],
      "f_w1": [
       [
        "13.64443129572298803235104942",
        "11.4611420602622593693291693319"
       ],
       [
        "2.78822508515801776544700193738",
        "2.89721144833249886725946753767"
       ],
       [
        "0.186814561844158717330917415312",
        "0.242771547945729770685631715693"
       ],
       [
        "0.00405560984141653495329171790078",
        "0.00673788706844908089112276414502"
       ]
      ],
      "f_lower_model": [
       [
        "8.28781285502319369131356710235",
        "7.93312936346437697530146528528"
       ],
       [
        "1.56949390316618412239533843066",
        "1.84194654325007391097659207787"
       ],
       [
        "0.097149084337608519028650481753",
        "0.141712746900711553308852991342"
       ],
       [
        "0.00194260792894439455643231679422",
        "0.00361084017599618264855792228609"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-5.04723024333471218315768810809",
        "-5.82477669285369185395259152247"
       ],
       [
        "-0.92720133969744839501338513632",
        "-1.3262156581350963093702365323"
       ],
       [
        "-0.0551713917257128698674611832788",
        "-0.100170524155244290338094823626"
       ],
       [
        "-0.0010438479049871513028960965236",
        "-0.00250807145250612750077270802833"
       ]
      ],
      "f_w1": [
       [
        "-9.88905337920678743655792865292",
        "-9.96937451754850756079692811269"
       ],
       [
        "-1.98212357673657249069476013539",
        "-2.4966689055305044871305120829"
       ],
       [
        "-0.129021962435263357144413882111",
        "-0.207273950123513771546107375261"
       ],
       [
        "-0.00267857957963478101903395864668",
        "-0.00569918897531062401873382920694"
       ]
      ],
      "f_lower_model": [
       [
        "-5.84270019884737212325702330237",
        "-6.52347113027320060699316790636"
       ],
       [
        "-1.08710797949917318767673005142",
        "-1.50423912428170394026635178384"
       ],
       [
        "-0.0655622240558264206350947227895",
        "-0.114937360329426087223357997371"
       ],
       [
        "-0.00125953099852404468387857428541",
        "-0.00290834681003293350180186275252"
       ]
      ]
     }
    },
    "++--": {
     "dJz": 0,
     "c1": [
      "-4.56357045383250440401241113473e-19",
      "-3.53429173528851739280985289225"
     ],
     "K": [
      "-4.70243607027315645512004072038",
      "0.796687464879424245376870014132"
     ],
     "c1_w1": [
      "-4.56356980435918522517589483384e-17",
      "-3.5342917352885173472083865049"
     ],
     "K_w1": [
      "-4.70243607027315697153075777202",
      "0.796687464879424909880008737321"
     ],
     "2l_CF": {
      "f": [
       [
        "8.76654840718653154110226950297",
        "-1.72522317257126299701057052188"
       ],
       [
        "1.69550215048412467763451825385e-10",
        "9.83007659300736438229769679179"
       ],
       [
        "1.06733189524653833720671315038e-11",
        "0.347541875789259886436472107242"
       ],
       [
        "2.11623107502799014789108037741e-13",
        "4.71238898038518217667680662379"
       ]
      ],
      "f_w1": [
       [
        "8.76654845654036977957318511319",
        "-1.72522313116659211220745527704"
       ],
       [
        "0.0000000109494667710461848643021654028",
        "9.83007660473159469181864516389"
       ],
       [
        "7.67855115364650822188411893677e-10",
        "0.347541876864373446457453637748"
       ],
       [
        "1.70546942210942168275674526184e-11",
        "4.71238898041727167369798101735"
       ]
      ],
      "f_lower_model": [
       [
        "8.76655557389553803426399599605",
        "-1.725203888328713504067068542"
       ],
       [
        "0.00000109451153191473389528810324162",
        "9.83008111223543233094474738244"
       ],
       [
        "0.000000041636046422572287260200128575",
        "0.347542224168894074291203798456"
       ],
       [
        "-2.57250905316716896883722804904e-14",
        "4.71238898922034670377867569448"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-42.4964290582923495491462279413",
        "13.8288679970810654566834424601"
       ],
       [
        "-8.35480757261967722743127825466e-11",
        "-31.6732794561869995087595971874"
       ],
       [
        "-4.41009046851903818227414579159e-12",
        "10.2553333300785121367883459461"
       ],
       [
        "-6.17894941646119670040574911691e-14",
        "-2.35619449019276319533202092449"
       ]
      ],
      "f_w1": [
       [
        "-42.496429087900371333769946529",
        "13.828867947130843685697428066"
       ],
       [
        "-0.00000000575008350545505784808305130023",
        "-31.6732794693768440632329542392"
       ],
       [
        "-3.27293597339642464573804855843e-10",
        "10.2553333289380841370510410968"
       ],
       [
        "-4.80314661396082362156764667454e-12",
        "-2.35619449022508301867563021045"
       ]
      ],
      "f_lower_model": [
       [
        "-42.4964326416004216424847547109",
        "13.8288583554134075413975688244"
       ],
       [
        "-0.000000547256212166328611630877129482",
        "-31.6732817156979858927712495587"
       ],
       [
        "-0.0000000208181424936503372942165731126",
        "10.2553331558964009633193416936"
       ],
       [
        "7.70767096333545158973306309021e-15",
        "-2.35619449461015590756551362389"
       ]
      ]
     }
    },
    "+-++": {
     "dJz": 2,
     "c1": [
      "3.45976522379520170625746175324e-19",
      "3.31539182414553657839220041381e-19"
     ],
     "K": [
      "5.4262552546160560184759970774e-18",
      "-2.94524311274043115690141386698"
     ],
     "c1_w1": [
      "3.45976475892881101725331344553e-17",
      "3.31539111378394205386210868827e-17"
     ],
     "K_w1": [
      "5.02793434652344718100139006274e-16",
      "-2.94524311274043078349724180294"
     ],
     "2l_CF": {
      "f": [
       [
        "5.69882640912762287717567508206e-10",
        "13.7925984904238626562551180871"
       ],
       [
        "1.07336910506204554681623473847e-10",
        "-11.2017359911564558350389846557"
       ],
       [
        "6.36506380593138397177401420849e-12",
        "11.7809724509766924635381323457"
       ],
       [
        "1.14365108752973197021193773105e-13",
        "3.92807557843659032213674569089e-13"
       ]
      ],
      "f_w1": [
       [
        "0.0000000356111489929510456802732110886",
        "13.7925985293485594183935626206"
       ],
       [
        "0.00000000745737749787485448760281854571",
        "-11.2017359804964774548389652016"
       ],
       [
        "4.94125634641068455261319038971e-10",
        "11.7809724519280034092373571416"
       ],
       [
        "1.00381793925163988636337228939e-11",
        "2.81348400397914611775135049666e-11"
       ]
      ],
      "f_lower_model": [
       [
        "-6.96725077765944095927139787636e-11",
        "13.7925984895542948252825528521"
       ],
       [
        "-1.30204566389034894883184627711e-11",
        "-11.2017359913686731164026102231"
       ],
       [
        "-7.57089400727651865434977458437e-13",
        "11.780972450959716925097209341"
       ],
       [
        "-1.29888831974424134478694592282e-14",
        "-5.29260835188699172503787766416e-14"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-8.05181496188030954274283888557e-10",
        "-37.8857537686735943447917675113"
       ],
       [
        "-1.57359517065688043037187211292e-10",
        "22.9827084420888333221506486248"
       ],
       [
        "-9.84816791607232615581181160336e-12",
        "-5.89048622549847316290216520869"
       ],
       [
        "-1.93502098454652270201225812692e-13",
        "-4.69232982079704973698203397405e-13"
       ]
      ],
      "f_w1": [
       [
        "-0.0000000550980897799162439826664877424",
        "-37.8857538145668068598986032995"
       ],
       [
        "-0.0000000120050756685388413277197379225",
        "22.9827084291067270225861694558"
       ],
       [
        "-8.41000038972073132168645227148e-10",
        "-5.89048622668798505140211213605"
       ],
       [
        "-1.86484596065127563164040940233e-11",
        "-3.59496207563696505925773184393e-11"
       ]
      ],
      "f_lower_model": [
       [
        "9.02075062157571052599176812634e-11",
        "-37.8857537676923281544360727373"
       ],
       [
        "1.74390602814506607247016993084e-11",
        "22.9827084423329411454585201026"
       ],
       [
        "1.0681411786565661436192248247e-12",
        "-5.8904862254786219157057326157"
       ],
       [
        "2.01266554953708022822042690624e-14",
        "5.97416895694569517102728350801e-14"
       ]
      ]
     }
    },
    "+-+0": {
     "dJz": 1,
     "c1": [
      "-0.00000567697322908985994240085989674",
      "-2.86238249979667063422456969392e-15"
     ],
     "K": [
      "-0.0000834483832292078937741013227699",
      "0.00000891736865490831258127138688686"
     ],
     "c1_w1": [
      "-0.0000179521656826783679477140393987",
      "-9.05164572653317508987795908893e-14"
     ],
     "K_w1": [
      "-0.000243218764544082566734541987727",
      "0.0000281991947308253008694659237364"
     ],
     "2l_CF": {
      "f": [
       [
        "1.27123417574560984522797175573",
        "1.79984232463803096429205997685"
       ],
       [
        "0.227284734490254452136749180697",
        "0.407796246735538966307988884823"
       ],
       [
        "0.0129372342474127852078474590381",
        "0.0306358835152137229653644677178"
       ],
       [
        "0.000226477844483311433287080708624",
        "0.000762556107617468301347062111668"
       ]
      ],
      "f_w1": [
       [
        "2.74394222381936885359819294142",
        "3.42393123421198267617267705827"
       ],
       [
        "0.536568072365469706083529755824",
        "0.852911302184859158874433909506"
       ],
       [
        "0.0334986391721133843637371046971",
        "0.0703839723508840224942715618055"
       ],
       [
        "0.000646080960694399875921583063026",
        "0.00192233574451095634164923699197"
       ]
      ],
      "f_lower_model": [
       [
        "1.52105626447781684653968752545",
        "2.08351775761730975038130584755"
       ],
       [
        "0.275791448627462948025437415281",
        "0.478124997312785043172705105362"
       ],
       [
        "0.0159433931909320303008233889916",
        "0.0363385743006892271432110862067"
       ],
       [
        "0.000284602198490607046473504632491",
        "0.000914127461345795837547660556137"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-0.832233641892018306961259302074",
        "-1.14595559767041734560304761152"
       ],
       [
        "-0.149772116690841430598739738379",
        "-0.26072331977151039849756190774"
       ],
       [
        "-0.00859910753215237761341791732565",
        "-0.0196583258490699700435359555779"
       ],
       [
        "-0.000152575476308501689468378777884",
        "-0.000490899930109416714304337093595"
       ]
      ],
      "f_w1": [
       [
        "-1.84269502841101630441861417043",
        "-2.2277091535245408072463200951"
       ],
       [
        "-0.363017439235468512513214481181",
        "-0.558141782183254378737339778613"
       ],
       [
        "-0.022877195512268653970143239814",
        "-0.0462877705376420277240053008252"
       ],
       [
        "-0.000447432454497465299705516119857",
        "-0.00126970042371280467031477637584"
       ]
      ],
      "f_lower_model": [
       [
        "-1.00646396655883032843734580421",
        "-1.33734861357207591407976086468"
       ],
       [
        "-0.183773448086644796051698396086",
        "-0.308324814945364546360423408688"
       ],
       [
        "-0.0107214605795206930235736218633",
        "-0.0235286004063252339383459882523"
       ],
       [
        "-0.000194077026718617934602755516431",
        "-0.000594013115296089998306727508692"
       ]
      ]
     }
    },
    "+-+-": {
     "dJz": 0,
     "c1": [
      "-4.72714050821918974930872556208e-19",
      "-9.47482914619527484254765422795e-19"
     ],
     "K": [
      "5.3255623235709053820701705353",
      "-3.33794219443915532855803522844"
     ],
     "c1_w1": [
      "-4.72713903609529461042189764437e-17",
      "-9.47482823886418032030648155918e-17"
     ],
     "K_w1": [
      "5.32556232357090462561008275896",
      "-3.33794219443915647593112525159"
     ],
     "2l_CF": {
      "f": [
       [
        "-13.4179949178568403681098767738",
        "7.93395627896881272846398909597"
       ],
       [
        "-1.69948080273141712090893775648e-10",
        "-3.40795180333457791873038043168e-10"
       ],
       [
        "-9.68273073631552321602663368963e-12",
        "-2.7017922862216880509802658558e-11"
       ],
       [
        "-1.61307034707295728166430555935e-13",
        "-7.03674469310653576588806159229e-13"
       ]
      ],
      "f_w1": [
       [
        "-13.4179949756739634042301911835",
        "7.93395620442933336572379769689"
       ],
       [
        "-0.0000000119685008949973200959456128248",
        "-0.000000020458287014690538027675068212"
       ],
       [
        "-7.60515762282750004241761038824e-10",
        "-0.00000000180017110461838497597097213541"
       ],
       [
        "-1.43323672923966338332811502635e-11",
        "-5.18455542733286918211458699218e-11"
       ]
      ],
      "f_lower_model": [
       [
        "-13.4179949168192717940330833668",
        "7.93395628056117463791481544006"
       ],
       [
        "2.04683389674664336434079693004e-11",
        "4.42575814598255570496254254974e-11"
       ],
       [
        "1.14474371446146233660506620057e-12",
        "3.53316762757083303306274803516e-12"
       ],
       [
        "1.81273243612039552889855662598e-14",
        "9.25704192050127787694213193109e-14"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "54.0396159958778934853578065289",
        "-48.2592216594403716886984693354"
       ],
       [
        "2.86407311008951757216941518562e-10",
        "4.41043418944477974617779690751e-10"
       ],
       [
        "1.75069810793805483722854210163e-11",
        "3.55599334306589634363755622512e-11"
       ],
       [
        "3.31302401144188958339472206451e-13",
        "9.40404764331537707573318186501e-13"
       ]
      ],
      "f_w1": [
       [
        "54.0396160975403935095913694743",
        "-48.2592215610411121359741054595"
       ],
       [
        "0.0000000220736881009820017464547961342",
        "0.0000000278057880648787120468275131766"
       ],
       [
        "0.00000000150861729548487506314280863371",
        "0.00000000250884130264751964357913328328"
       ],
       [
        "3.22256891211364156273394645489e-11",
        "7.38641683682877444510891916796e-11"
       ]
      ],
      "f_lower_model": [
       [
        "54.0396159942222889034542540107",
        "-48.2592216614524421165971298958"
       ],
       [
        "-3.15307800257652581105415172918e-11",
        "-5.46865693798376573943884031326e-11"
       ],
       [
        "-1.88645108702930512976288476459e-12",
        "-4.42277702284728586383540372173e-12"
       ],
       [
        "-3.41290913892732079589801263422e-14",
        "-1.17262257943972715626393012039e-13"
       ]
      ]
     }
    },
    "+-0+": {
     "dJz": 3,
     "c1": [
      "2.46027041385769900575913396712e-15",
      "0.00000343058963528249081234831640979"
     ],
     "K": [
      "0.00000538875763278954129464158255582",
      "0.0000504277802622872221354925760006"
     ],
     "c1_w1": [
      "7.78005814315669697610084908033e-14",
      "0.0000108484769867672241981099693081"
     ],
     "K_w1": [
      "0.0000170407488176879452333164708253",
      "0.000146976872482588106477801273466"
     ],
     "2l_CF": {
      "f": [
       [
        "-1.2303594968542211704038912274",
        "-1.7486367469318774311452327553"
       ],
       [
        "-0.21977609941231331872527102681",
        "-0.395982343307007418444692158352"
       ],
       [
        "-0.0124944915065745856711229365413",
        "-0.0297342856709363236559063758587"
       ],
       [
        "-0.000218300346749681252669868785041",
        "-0.000739800256345919526066757903955"
       ]
      ],
      "f_w1": [
       [
        "-2.64672346266064063528363354592",
        "-3.3182140626531702450524147963"
       ],
       [
        "-0.516983580039623020939128796978",
        "-0.825936986479367974080650409702"
       ],
       [
        "-0.0322293580370225532851885877586",
        "-0.0681120875004219221358543641317"
       ],
       [
        "-0.000620221631828425819084850122942",
        "-0.001859176034403877189977385844"
       ]
      ],
      "f_lower_model": [
       [
        "-1.47007396084407913662809796973",
        "-2.02240084307992356760996522868"
       ],
       [
        "-0.266278514683592519564426417459",
        "-0.463817108438960240724256501041"
       ],
       [
        "-0.0153727556348538134186776075876",
        "-0.0352322103546260969142636139765"
       ],
       [
        "-0.000273838737857190868618975818838",
        "-0.000885869525460551550381596038115"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "0.752830247424515686806375558866",
        "1.15353330868813865452094912683"
       ],
       [
        "0.132615389639451053231725343",
        "0.260573511110238920310757437458"
       ],
       [
        "0.00736888084476649934589493391329",
        "0.0195159297793775569400098869578"
       ],
       [
        "0.000123354865776362957829624928227",
        "0.000484245864064245901841665901342"
       ]
      ],
      "f_w1": [
       [
        "1.65615598039265631255623802749",
        "2.27004886257340228710789567923"
       ],
       [
        "0.318486744798209087404265903997",
        "0.563099144127630283755772681449"
       ],
       [
        "0.0193512816156137816464920408964",
        "0.0462708020293518868641905033459"
       ],
       [
        "0.000355029380611278752993825987978",
        "0.00125825683494429174420099820009"
       ]
      ],
      "f_lower_model": [
       [
        "0.906683819182415993416339456659",
        "1.3518620691530993712691777414"
       ],
       [
        "0.161858448130797436921218221943",
        "0.309188382377639982682864877186"
       ],
       [
        "0.00912566699917263080846321464222",
        "0.0234196280270025765153295584859"
       ],
       [
        "0.000155616014810273578401686140048",
        "0.000587102380636395213210569313251"
       ]
      ]
     }
    },
    "+-00": {
     "dJz": 2,
     "c1": [
      "6.84503184899926401717017122009e-19",
      "7.66493827612928398089566981917e-19"
     ],
     "K": [
      "1.09093262968136371855663306591e-17",
      "9.79262089106117592041527412403e-18"
     ],
     "c1_w1": [
      "6.84503096372732470185194690735e-17",
      "7.66493675089047677254648666114e-17"
     ],
     "K_w1": [
      "1.01212614902117563874653487227e-15",
      "8.91016041424605450463634952505e-16"
     ],
     "2l_CF": {
      "f": [
       [
        "0.00000000133862235161674845209040139887",
        "0.000000001745278686400901726472922378"
       ],
       [
        "2.53672038762470978789389286378e-10",
        "4.26771979950772408764706493898e-10"
       ],
       [
        "1.51827442639066330636216315934e-11",
        "3.4196741871481644634328319996e-11"
       ],
       [
        "2.77287760803914780776935099744e-13",
        "8.99342973883822960142731527603e-13"
       ]
      ],
      "f_w1": [
       [
        "0.0000000828702516744025161404922543522",
        "0.0000000893045687497140276282070238111"
       ],
       [
        "0.000000017451134513199990246489319102",
        "0.0000000244922187387014455062604415821"
       ],
       [
        "0.00000000116580634466857356944094692195",
        "0.00000000218829200792788818958283072297"
       ],
       [
        "2.40097772739398444996081452155e-11",
        "6.38820920133607889942260063189e-11"
       ]
      ],
      "f_lower_model": [
       [
        "-1.64855475475486968626770195021e-10",
        "-2.33685521850675279873673623266e-10"
       ],
       [
        "-3.10054311325795240660501812025e-11",
        "-5.74716844882401371004092982087e-11"
       ],
       [
        "-1.82123021244220705090444441415e-12",
        "-4.62824887109349467438463620544e-12"
       ],
       [
        "-3.1857938728915558177786504099e-14",
        "-1.22236610561933598909284910534e-13"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-0.00000000177917014367830299866583940069",
        "-0.00000000195527113227716607201210438242"
       ],
       [
        "-3.46874342912503908606737236172e-10",
        "-4.85589310022642941808029739462e-10"
       ],
       [
        "-2.16357973314035758948962753711e-11",
        "-3.94315182027297183715945359702e-11"
       ],
       [
        "-4.22897520574659171508148582632e-13",
        "-1.0493949742218055890377797669e-12"
       ]
      ],
      "f_w1": [
       [
        "-0.000000121024996885606871274302408096",
        "-0.000000105240174109121214777258588657"
       ],
       [
        "-0.0000000262892163915564024057909511349",
        "-0.0000000296086340123661276849762295678"
       ],
       [
        "-0.0000000018341165499790813315481927443",
        "-0.00000000270109045547280497993856077232"
       ],
       [
        "-4.04250050889503827765973427684e-11",
        "-8.02711862027537611436707944962e-11"
       ]
      ],
      "f_lower_model": [
       [
        "2.00678862266714331498701579431e-10",
        "2.48654761108791733974625472842e-10"
       ],
       [
        "3.87218781890785335115163754943e-11",
        "6.18456102746344428126174562925e-11"
       ],
       [
        "2.3650776859622847842792737568e-12",
        "5.02956072758407066689363250351e-12"
       ],
       [
        "4.43548601583407937395999357044e-14",
        "1.34015759901296924191610646445e-13"
       ]
      ]
     }
    },
    "+-0-": {
     "dJz": 1,
     "c1": [
      "-0.00000567697322908985994240085989674",
      "-2.86238249979667063422456969392e-15"
     ],
     "K": [
      "-0.0000834483832292078937741013227699",
      "0.00000891736865490831258127138688686"
     ],
     "c1_w1": [
      "-0.0000179521656826783679477140393987",
      "-9.05164572653317508987795908893e-14"
     ],
     "K_w1": [
      "-0.000243218764544082566734541987727",
      "0.0000281991947308253008694659237364"
     ],
     "2l_CF": {
      "f": [
       [
        "1.27123417574560984522797175573",
        "1.79984232463803096429205997685"
       ],
       [
        "0.227284734490254452136749180697",
        "0.407796246735538966307988884823"
       ],
       [
        "0.0129372342474127852078474590381",
        "0.0306358835152137229653644677178"
       ],
       [
        "0.000226477844483311433287080708624",
        "0.000762556107617468301347062111668"
       ]
      ],
      "f_w1": [
       [
        "2.74394222381936885359819294142",
        "3.42393123421198267617267705827"
       ],
       [
        "0.536568072365469706083529755824",
        "0.852911302184859158874433909506"
       ],
       [
        "0.0334986391721133843637371046971",
        "0.0703839723508840224942715618055"
       ],
       [
        "0.000646080960694399875921583063026",
        "0.00192233574451095634164923699197"
       ]
      ],
      "f_lower_model": [
       [
        "1.52105626447781684653968752545",
        "2.08351775761730975038130584755"
       ],
       [
        "0.275791448627462948025437415281",
        "0.478124997312785043172705105362"
       ],
       [
        "0.0159433931909320303008233889916",
        "0.0363385743006892271432110862067"
       ],
       [
        "0.000284602198490607046473504632491",
        "0.000914127461345795837547660556137"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-0.832233641892018306961259302074",
        "-1.14595559767041734560304761152"
       ],
       [
        "-0.149772116690841430598739738379",
        "-0.26072331977151039849756190774"
       ],
       [
        "-0.00859910753215237761341791732565",
        "-0.0196583258490699700435359555779"
       ],
       [
        "-0.000152575476308501689468378777884",
        "-0.000490899930109416714304337093595"
       ]
      ],
      "f_w1": [
       [
        "-1.84269502841101630441861417043",
        "-2.2277091535245408072463200951"
       ],
       [
        "-0.363017439235468512513214481181",
        "-0.558141782183254378737339778613"
       ],
       [
        "-0.022877195512268653970143239814",
        "-0.0462877705376420277240053008252"
       ],
       [
        "-0.000447432454497465299705516119857",
        "-0.00126970042371280467031477637584"
       ]
      ],
      "f_lower_model": [
       [
        "-1.00646396655883032843734580421",
        "-1.33734861357207591407976086468"
       ],
       [
        "-0.183773448086644796051698396086",
        "-0.308324814945364546360423408688"
       ],
       [
        "-0.0107214605795206930235736218633",
        "-0.0235286004063252339383459882523"
       ],
       [
        "-0.000194077026718617934602755516431",
        "-0.000594013115296089998306727508692"
       ]
      ]
     }
    },
    "+--+": {
     "dJz": 4,
     "c1": [
      "-4.23919791592843542196240067548e-19",
      "2.73268430786980114893192107993e-20"
     ],
     "K": [
      "-5.96767896114953691283296415066e-18",
      "1.05334897682377310301702293279e-18"
     ],
     "c1_w1": [
      "-4.23919825558044131270641687603e-17",
      "2.73269352185481607325427175685e-18"
     ],
     "K_w1": [
      "-5.47962356226110678424589829922e-16",
      "1.02188903879869558021170399719e-16"
     ],
     "2l_CF": {
      "f": [
       [
        "-4.27021213380097877603821530017e-10",
        "-4.18203864117882226942671986584e-10"
       ],
       [
        "-8.46044874247346073510970014739e-11",
        "-1.05077139852938536536070267901e-10"
       ],
       [
        "-5.39574834862281746282597783262e-12",
        "-8.61629294989575053951069821929e-12"
       ],
       [
        "-1.09090727890143328167929050012e-13",
        "-2.31265731262304542396129528156e-13"
       ]
      ],
      "f_w1": [
       [
        "-0.0000000254484724025578312446155439484",
        "-0.0000000185687731448371217853222166312"
       ],
       [
        "-0.00000000564037397585711922862648111908",
        "-0.00000000535257319636261516320795326433"
       ],
       [
        "-4.04133155793179199993197174231e-10",
        "-4.97627722566583577886932042059e-10"
       ],
       [
        "-9.25492379477344119702979704834e-12",
        "-1.50215420400510586111484431568e-11"
       ]
      ],
      "f_lower_model": [
       [
        "5.37862002730579769416549602533e-11",
        "6.11193823663412618743097909936e-11"
       ],
       [
        "1.05281961944910423496801899566e-11",
        "1.5321241665317837704819031282e-11"
       ],
       [
        "6.56620973872227681483172404558e-13",
        "1.25436899232104452178376951221e-12"
       ],
       [
        "1.27454531214343234416523497083e-14",
        "3.36229884158591961181700234917e-14"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "5.1024639234239965558889043673e-10",
        "3.56228271656562696641554839561e-10"
       ],
       [
        "1.04919177067790788308284152296e-10",
        "9.34064507983301132589786856575e-11"
       ],
       [
        "7.02077008873060835304322755837e-12",
        "7.92459168783189198665648498883e-12"
       ],
       [
        "1.5175577440240354214338039713e-13",
        "2.18852309595039761312164693328e-13"
       ]
      ],
      "f_w1": [
       [
        "0.0000000340126893630698513643916168704",
        "0.0000000155285255404610702587068631573"
       ],
       [
        "0.00000000783486531275975413755136404288",
        "0.00000000488109041964388498982175718354"
       ],
       [
        "5.88672333368653653451766852336e-10",
        "4.82538670798228336740812871976e-10"
       ],
       [
        "1.43475589073815275968995434844e-11",
        "1.52704084927318154277857712896e-11"
       ]
      ],
      "f_lower_model": [
       [
        "-5.7963575171281428942679865198e-11",
        "-5.07135358230705407445421497781e-11"
       ],
       [
        "-1.17599336080703225716884862714e-11",
        "-1.30769666650940275636394889509e-11"
       ],
       [
        "-7.70267621722776537330440369154e-13",
        "-1.095953755398618615478206949e-12"
       ],
       [
        "-1.60938618444589295370509246516e-14",
        "-2.99758293978411642196673791529e-14"
       ]
      ]
     }
    },
    "+--0": {
     "dJz": 3,
     "c1": [
      "2.46027041385769900575913396712e-15",
      "0.00000343058963528249081234831640979"
     ],
     "K": [
      "0.00000538875763278954129464158255582",
      "0.0000504277802622872221354925760006"
     ],
     "c1_w1": [
      "7.78005814315669697610084908033e-14",
      "0.0000108484769867672241981099693081"
     ],
     "K_w1": [
      "0.0000170407488176879452333164708253",
      "0.000146976872482588106477801273466"
     ],
     "2l_CF": {
      "f": [
       [
        "-1.2303594968542211704038912274",
        "-1.7486367469318774311452327553"
       ],
       [
        "-0.21977609941231331872527102681",
        "-0.395982343307007418444692158352"
       ],
       [
        "-0.0124944915065745856711229365413",
        "-0.0297342856709363236559063758587"
       ],
       [
        "-0.000218300346749681252669868785041",
        "-0.000739800256345919526066757903955"
       ]
      ],
      "f_w1": [
       [
        "-2.64672346266064063528363354592",
        "-3.3182140626531702450524147963"
       ],
       [
        "-0.516983580039623020939128796978",
        "-0.825936986479367974080650409702"
       ],
       [
        "-0.0322293580370225532851885877586",
        "-0.0681120875004219221358543641317"
       ],
       [
        "-0.000620221631828425819084850122942",
        "-0.001859176034403877189977385844"
       ]
      ],
      "f_lower_model": [
       [
        "-1.47007396084407913662809796973",
        "-2.02240084307992356760996522868"
       ],
       [
        "-0.266278514683592519564426417459",
        "-0.463817108438960240724256501041"
       ],
       [
        "-0.0153727556348538134186776075876",
        "-0.0352322103546260969142636139765"
       ],
       [
        "-0.000273838737857190868618975818838",
        "-0.000885869525460551550381596038115"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "0.752830247424515686806375558866",
        "1.15353330868813865452094912683"
       ],
       [
        "0.132615389639451053231725343",
        "0.260573511110238920310757437458"
       ],
       [
        "0.00736888084476649934589493391329",
        "0.0195159297793775569400098869578"
       ],
       [
        "0.000123354865776362957829624928227",
        "0.000484245864064245901841665901342"
       ]
      ],
      "f_w1": [
       [
        "1.65615598039265631255623802749",
        "2.27004886257340228710789567923"
       ],
       [
        "0.318486744798209087404265903997",
        "0.563099144127630283755772681449"
       ],
       [
        "0.0193512816156137816464920408964",
        "0.0462708020293518868641905033459"
       ],
       [
        "0.000355029380611278752993825987978",
        "0.00125825683494429174420099820009"
       ]
      ],
      "f_lower_model": [
       [
        "0.906683819182415993416339456659",
        "1.3518620691530993712691777414"
       ],
       [
        "0.161858448130797436921218221943",
        "0.309188382377639982682864877186"
       ],
       [
        "0.00912566699917263080846321464222",
        "0.0234196280270025765153295584859"
       ],
       [
        "0.000155616014810273578401686140048",
        "0.000587102380636395213210569313251"
       ]
      ]
     }
    },
    "+---": {
     "dJz": 2,
     "c1": [
      "3.45976522379520170625746175324e-19",
      "3.31539182414553657839220041381e-19"
     ],
     "K": [
      "5.4262552546160560184759970774e-18",
      "-2.94524311274043115690141386698"
     ],
     "c1_w1": [
      "3.45976475892881101725331344553e-17",
      "3.31539111378394205386210868827e-17"
     ],
     "K_w1": [
      "5.02793434652344718100139006274e-16",
      "-2.94524311274043078349724180294"
     ],
     "2l_CF": {
      "f": [
       [
        "5.69882640912762287717567508206e-10",
        "13.7925984904238626562551180871"
       ],
       [
        "1.07336910506204554681623473847e-10",
        "-11.2017359911564558350389846557"
       ],
       [
        "6.36506380593138397177401420849e-12",
        "11.7809724509766924635381323457"
       ],
       [
        "1.14365108752973197021193773105e-13",
        "3.92807557843659032213674569089e-13"
       ]
      ],
      "f_w1": [
       [
        "0.0000000356111489929510456802732110886",
        "13.7925985293485594183935626206"
       ],
       [
        "0.00000000745737749787485448760281854571",
        "-11.2017359804964774548389652016"
       ],
       [
        "4.94125634641068455261319038971e-10",
        "11.7809724519280034092373571416"
       ],
       [
        "1.00381793925163988636337228939e-11",
        "2.81348400397914611775135049666e-11"
       ]
      ],
      "f_lower_model": [
       [
        "-6.96725077765944095927139787636e-11",
        "13.7925984895542948252825528521"
       ],
       [
        "-1.30204566389034894883184627711e-11",
        "-11.2017359913686731164026102231"
       ],
       [
        "-7.57089400727651865434977458437e-13",
        "11.780972450959716925097209341"
       ],
       [
        "-1.29888831974424134478694592282e-14",
        "-5.29260835188699172503787766416e-14"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-8.05181496188030954274283888557e-10",
        "-37.8857537686735943447917675113"
       ],
       [
        "-1.57359517065688043037187211292e-10",
        "22.9827084420888333221506486248"
       ],
       [
        "-9.84816791607232615581181160336e-12",
        "-5.89048622549847316290216520869"
       ],
       [
        "-1.93502098454652270201225812692e-13",
        "-4.69232982079704973698203397405e-13"
       ]
      ],
      "f_w1": [
       [
        "-0.0000000550980897799162439826664877424",
        "-37.8857538145668068598986032995"
       ],
       [
        "-0.0000000120050756685388413277197379225",
        "22.9827084291067270225861694558"
       ],
       [
        "-8.41000038972073132168645227148e-10",
        "-5.89048622668798505140211213605"
       ],
       [
        "-1.86484596065127563164040940233e-11",
        "-3.59496207563696505925773184393e-11"
       ]
      ],
      "f_lower_model": [
       [
        "9.02075062157571052599176812634e-11",
        "-37.8857537676923281544360727373"
       ],
       [
        "1.74390602814506607247016993084e-11",
        "22.9827084423329411454585201026"
       ],
       [
        "1.0681411786565661436192248247e-12",
        "-5.8904862254786219157057326157"
       ],
       [
        "2.01266554953708022822042690624e-14",
        "5.97416895694569517102728350801e-14"
       ]
      ]
     }
    },
    "-+++": {
     "dJz": -2,
     "c1": [
      "3.45976522379520170625746175324e-19",
      "3.31539182414553657839220041381e-19"
     ],
     "K": [
      "5.4262552546160560184759970774e-18",
      "-2.94524311274043115690141386698"
     ],
     "c1_w1": [
      "3.45976475892881101725331344553e-17",
      "3.31539111378394205386210868827e-17"
     ],
     "K_w1": [
      "5.02793434652344718100139006274e-16",
      "-2.94524311274043078349724180294"
     ],
     "2l_CF": {
      "f": [
       [
        "5.69882640912762287717567508206e-10",
        "13.7925984904238626562551180871"
       ],
       [
        "1.07336910506204554681623473847e-10",
        "-11.2017359911564558350389846557"
       ],
       [
        "6.36506380593138397177401420849e-12",
        "11.7809724509766924635381323457"
       ],
       [
        "1.14365108752973197021193773105e-13",
        "3.92807557843659032213674569089e-13"
       ]
      ],
      "f_w1": [
       [
        "0.0000000356111489929510456802732110886",
        "13.7925985293485594183935626206"
       ],
       [
        "0.00000000745737749787485448760281854571",
        "-11.2017359804964774548389652016"
       ],
       [
        "4.94125634641068455261319038971e-10",
        "11.7809724519280034092373571416"
       ],
       [
        "1.00381793925163988636337228939e-11",
        "2.81348400397914611775135049666e-11"
       ]
      ],
      "f_lower_model": [
       [
        "-6.96725077765944095927139787636e-11",
        "13.7925984895542948252825528521"
       ],
       [
        "-1.30204566389034894883184627711e-11",
        "-11.2017359913686731164026102231"
       ],
       [
        "-7.57089400727651865434977458437e-13",
        "11.780972450959716925097209341"
       ],
       [
        "-1.29888831974424134478694592282e-14",
        "-5.29260835188699172503787766416e-14"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-8.05181496188030954274283888557e-10",
        "-37.8857537686735943447917675113"
       ],
       [
        "-1.57359517065688043037187211292e-10",
        "22.9827084420888333221506486248"
       ],
       [
        "-9.84816791607232615581181160336e-12",
        "-5.89048622549847316290216520869"
       ],
       [
        "-1.93502098454652270201225812692e-13",
        "-4.69232982079704973698203397405e-13"
       ]
      ],
      "f_w1": [
       [
        "-0.0000000550980897799162439826664877424",
        "-37.8857538145668068598986032995"
       ],
       [
        "-0.0000000120050756685388413277197379225",
        "22.9827084291067270225861694558"
       ],
       [
        "-8.41000038972073132168645227148e-10",
        "-5.89048622668798505140211213605"
       ],
       [
        "-1.86484596065127563164040940233e-11",
        "-3.59496207563696505925773184393e-11"
       ]
      ],
      "f_lower_model": [
       [
        "9.02075062157571052599176812634e-11",
        "-37.8857537676923281544360727373"
       ],
       [
        "1.74390602814506607247016993084e-11",
        "22.9827084423329411454585201026"
       ],
       [
        "1.0681411786565661436192248247e-12",
        "-5.8904862254786219157057326157"
       ],
       [
        "2.01266554953708022822042690624e-14",
        "5.97416895694569517102728350801e-14"
       ]
      ]
     }
    },
    "-++0": {
     "dJz": -3,
     "c1": [
      "-2.46027041385769900575913396712e-15",
      "-0.00000343058963528249081234831640979"
     ],
     "K": [
      "-0.00000538875763278954129464158255582",
      "-0.0000504277802622872221354925760006"
     ],
     "c1_w1": [
      "-7.78005814315669697610084908033e-14",
      "-0.0000108484769867672241981099693081"
     ],
     "K_w1": [
      "-0.0000170407488176879452333164708253",
      "-0.000146976872482588106477801273466"
     ],
     "2l_CF": {
      "f": [
       [
        "1.2303594968542211704038912274",
        "1.7486367469318774311452327553"
       ],
       [
        "0.21977609941231331872527102681",
        "0.395982343307007418444692158352"
       ],
       [
        "0.0124944915065745856711229365413",
        "0.0297342856709363236559063758587"
       ],
       [
        "0.000218300346749681252669868785041",
        "0.000739800256345919526066757903955"
       ]
      ],
      "f_w1": [
       [
        "2.64672346266064063528363354592",
        "3.3182140626531702450524147963"
       ],
       [
        "0.516983580039623020939128796978",
        "0.825936986479367974080650409702"
       ],
       [
        "0.0322293580370225532851885877586",
        "0.0681120875004219221358543641317"
       ],
       [
        "0.000620221631828425819084850122942",
        "0.001859176034403877189977385844"
       ]
      ],
      "f_lower_model": [
       [
        "1.47007396084407913662809796973",
        "2.02240084307992356760996522868"
       ],
       [
        "0.266278514683592519564426417459",
        "0.463817108438960240724256501041"
       ],
       [
        "0.0153727556348538134186776075876",
        "0.0352322103546260969142636139765"
       ],
       [
        "0.000273838737857190868618975818838",
        "0.000885869525460551550381596038115"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-0.752830247424515686806375558866",
        "-1.15353330868813865452094912683"
       ],
       [
        "-0.132615389639451053231725343",
        "-0.260573511110238920310757437458"
       ],
       [
        "-0.00736888084476649934589493391329",
        "-0.0195159297793775569400098869578"
       ],
       [
        "-0.000123354865776362957829624928227",
        "-0.000484245864064245901841665901342"
       ]
      ],
      "f_w1": [
       [
        "-1.65615598039265631255623802749",
        "-2.27004886257340228710789567923"
       ],
       [
        "-0.318486744798209087404265903997",
        "-0.563099144127630283755772681449"
       ],
       [
        "-0.0193512816156137816464920408964",
        "-0.0462708020293518868641905033459"
       ],
       [
        "-0.000355029380611278752993825987978",
        "-0.00125825683494429174420099820009"
       ]
      ],
      "f_lower_model": [
       [
        "-0.906683819182415993416339456659",
        "-1.3518620691530993712691777414"
       ],
       [
        "-0.161858448130797436921218221943",
        "-0.309188382377639982682864877186"
       ],
       [
        "-0.00912566699917263080846321464222",
        "-0.0234196280270025765153295584859"
       ],
       [
        "-0.000155616014810273578401686140048",
        "-0.000587102380636395213210569313251"
       ]
      ]
     }
    },
    "-++-": {
     "dJz": -4,
     "c1": [
      "-4.23919791592843542196240067548e-19",
      "2.73268430786980114893192107993e-20"
     ],
     "K": [
      "-5.96767896114953691283296415066e-18",
      "1.05334897682377310301702293279e-18"
     ],
     "c1_w1": [
      "-4.23919825558044131270641687603e-17",
      "2.73269352185481607325427175685e-18"
     ],
     "K_w1": [
      "-5.47962356226110678424589829922e-16",
      "1.02188903879869558021170399719e-16"
     ],
     "2l_CF": {
      "f": [
       [
        "-4.27021213380097877603821530017e-10",
        "-4.18203864117882226942671986584e-10"
       ],
       [
        "-8.46044874247346073510970014739e-11",
        "-1.05077139852938536536070267901e-10"
       ],
       [
        "-5.39574834862281746282597783262e-12",
        "-8.61629294989575053951069821929e-12"
       ],
       [
        "-1.09090727890143328167929050012e-13",
        "-2.31265731262304542396129528156e-13"
       ]
      ],
      "f_w1": [
       [
        "-0.0000000254484724025578312446155439484",
        "-0.0000000185687731448371217853222166312"
       ],
       [
        "-0.00000000564037397585711922862648111908",
        "-0.00000000535257319636261516320795326433"
       ],
       [
        "-4.04133155793179199993197174231e-10",
        "-4.97627722566583577886932042059e-10"
       ],
       [
        "-9.25492379477344119702979704834e-12",
        "-1.50215420400510586111484431568e-11"
       ]
      ],
      "f_lower_model": [
       [
        "5.37862002730579769416549602533e-11",
        "6.11193823663412618743097909936e-11"
       ],
       [
        "1.05281961944910423496801899566e-11",
        "1.5321241665317837704819031282e-11"
       ],
       [
        "6.56620973872227681483172404558e-13",
        "1.25436899232104452178376951221e-12"
       ],
       [
        "1.27454531214343234416523497083e-14",
        "3.36229884158591961181700234917e-14"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "5.1024639234239965558889043673e-10",
        "3.56228271656562696641554839561e-10"
       ],
       [
        "1.04919177067790788308284152296e-10",
        "9.34064507983301132589786856575e-11"
       ],
       [
        "7.02077008873060835304322755837e-12",
        "7.92459168783189198665648498883e-12"
       ],
       [
        "1.5175577440240354214338039713e-13",
        "2.18852309595039761312164693328e-13"
       ]
      ],
      "f_w1": [
       [
        "0.0000000340126893630698513643916168704",
        "0.0000000155285255404610702587068631573"
       ],
       [
        "0.00000000783486531275975413755136404288",
        "0.00000000488109041964388498982175718354"
       ],
       [
        "5.88672333368653653451766852336e-10",
        "4.82538670798228336740812871976e-10"
       ],
       [
        "1.43475589073815275968995434844e-11",
        "1.52704084927318154277857712896e-11"
       ]
      ],
      "f_lower_model": [
       [
        "-5.7963575171281428942679865198e-11",
        "-5.07135358230705407445421497781e-11"
       ],
       [
        "-1.17599336080703225716884862714e-11",
        "-1.30769666650940275636394889509e-11"
       ],
       [
        "-7.70267621722776537330440369154e-13",
        "-1.095953755398618615478206949e-12"
       ],
       [
        "-1.60938618444589295370509246516e-14",
        "-2.99758293978411642196673791529e-14"
       ]
      ]
     }
    },
    "-+0+": {
     "dJz": -1,
     "c1": [
      "0.00000567697322908985994240085989674",
      "2.86238249979667063422456969392e-15"
     ],
     "K": [
      "0.0000834483832292078937741013227699",
      "-0.00000891736865490831258127138688686"
     ],
     "c1_w1": [
      "0.0000179521656826783679477140393987",
      "9.05164572653317508987795908893e-14"
     ],
     "K_w1": [
      "0.000243218764544082566734541987727",
      "-0.0000281991947308253008694659237364"
     ],
     "2l_CF": {
      "f": [
       [
        "-1.27123417574560984522797175573",
        "-1.79984232463803096429205997685"
       ],
       [
        "-0.227284734490254452136749180697",
        "-0.407796246735538966307988884823"
       ],
       [
        "-0.0129372342474127852078474590381",
        "-0.0306358835152137229653644677178"
       ],
       [
        "-0.000226477844483311433287080708624",
        "-0.000762556107617468301347062111668"
       ]
      ],
      "f_w1": [
       [
        "-2.74394222381936885359819294142",
        "-3.42393123421198267617267705827"
       ],
       [
        "-0.536568072365469706083529755824",
        "-0.852911302184859158874433909506"
       ],
       [
        "-0.0334986391721133843637371046971",
        "-0.0703839723508840224942715618055"
       ],
       [
        "-0.000646080960694399875921583063026",
        "-0.00192233574451095634164923699197"
       ]
      ],
      "f_lower_model": [
       [
        "-1.52105626447781684653968752545",
        "-2.08351775761730975038130584755"
       ],
       [
        "-0.275791448627462948025437415281",
        "-0.478124997312785043172705105362"
       ],
       [
        "-0.0159433931909320303008233889916",
        "-0.0363385743006892271432110862067"
       ],
       [
        "-0.000284602198490607046473504632491",
        "-0.000914127461345795837547660556137"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "0.832233641892018306961259302074",
        "1.14595559767041734560304761152"
       ],
       [
        "0.149772116690841430598739738379",
        "0.26072331977151039849756190774"
       ],
       [
        "0.00859910753215237761341791732565",
        "0.0196583258490699700435359555779"
       ],
       [
        "0.000152575476308501689468378777884",
        "0.000490899930109416714304337093595"
       ]
      ],
      "f_w1": [
       [
        "1.84269502841101630441861417043",
        "2.2277091535245408072463200951"
       ],
       [
        "0.363017439235468512513214481181",
        "0.558141782183254378737339778613"
       ],
       [
        "0.022877195512268653970143239814",
        "0.0462877705376420277240053008252"
       ],
       [
        "0.000447432454497465299705516119857",
        "0.00126970042371280467031477637584"
       ]
      ],
      "f_lower_model": [
       [
        "1.00646396655883032843734580421",
        "1.33734861357207591407976086468"
       ],
       [
        "0.183773448086644796051698396086",
        "0.308324814945364546360423408688"
       ],
       [
        "0.0107214605795206930235736218633",
        "0.0235286004063252339383459882523"
       ],
       [
        "0.000194077026718617934602755516431",
        "0.000594013115296089998306727508692"
       ]
      ]
     }
    },
    "-+00": {
     "dJz": -2,
     "c1": [
      "6.84503184899926401717017122009e-19",
      "7.66493827612928398089566981917e-19"
     ],
     "K": [
      "1.09093262968136371855663306591e-17",
      "9.79262089106117592041527412403e-18"
     ],
     "c1_w1": [
      "6.84503096372732470185194690735e-17",
      "7.66493675089047677254648666114e-17"
     ],
     "K_w1": [
      "1.01212614902117563874653487227e-15",
      "8.91016041424605450463634952505e-16"
     ],
     "2l_CF": {
      "f": [
       [
        "0.00000000133862235161674845209040139887",
        "0.000000001745278686400901726472922378"
       ],
       [
        "2.53672038762470978789389286378e-10",
        "4.26771979950772408764706493898e-10"
       ],
       [
        "1.51827442639066330636216315934e-11",
        "3.4196741871481644634328319996e-11"
       ],
       [
        "2.77287760803914780776935099744e-13",
        "8.99342973883822960142731527603e-13"
       ]
      ],
      "f_w1": [
       [
        "0.0000000828702516744025161404922543522",
        "0.0000000893045687497140276282070238111"
       ],
       [
        "0.000000017451134513199990246489319102",
        "0.0000000244922187387014455062604415821"
       ],
       [
        "0.00000000116580634466857356944094692195",
        "0.00000000218829200792788818958283072297"
       ],
       [
        "2.40097772739398444996081452155e-11",
        "6.38820920133607889942260063189e-11"
       ]
      ],
      "f_lower_model": [
       [
        "-1.64855475475486968626770195021e-10",
        "-2.33685521850675279873673623266e-10"
       ],
       [
        "-3.10054311325795240660501812025e-11",
        "-5.74716844882401371004092982087e-11"
       ],
       [
        "-1.82123021244220705090444441415e-12",
        "-4.62824887109349467438463620544e-12"
       ],
       [
        "-3.1857938728915558177786504099e-14",
        "-1.22236610561933598909284910534e-13"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-0.00000000177917014367830299866583940069",
        "-0.00000000195527113227716607201210438242"
       ],
       [
        "-3.46874342912503908606737236172e-10",
        "-4.85589310022642941808029739462e-10"
       ],
       [
        "-2.16357973314035758948962753711e-11",
        "-3.94315182027297183715945359702e-11"
       ],
       [
        "-4.22897520574659171508148582632e-13",
        "-1.0493949742218055890377797669e-12"
       ]
      ],
      "f_w1": [
       [
        "-0.000000121024996885606871274302408096",
        "-0.000000105240174109121214777258588657"
       ],
       [
        "-0.0000000262892163915564024057909511349",
        "-0.0000000296086340123661276849762295678"
       ],
       [
        "-0.0000000018341165499790813315481927443",
        "-0.00000000270109045547280497993856077232"
       ],
       [
        "-4.04250050889503827765973427684e-11",
        "-8.02711862027537611436707944962e-11"
       ]
      ],
      "f_lower_model": [
       [
        "2.00678862266714331498701579431e-10",
        "2.48654761108791733974625472842e-10"
       ],
       [
        "3.87218781890785335115163754943e-11",
        "6.18456102746344428126174562925e-11"
       ],
       [
        "2.3650776859622847842792737568e-12",
        "5.02956072758407066689363250351e-12"
       ],
       [
        "4.43548601583407937395999357044e-14",
        "1.34015759901296924191610646445e-13"
       ]
      ]
     }
    },
    "-+0-": {
     "dJz": -3,
     "c1": [
      "-2.46027041385769900575913396712e-15",
      "-0.00000343058963528249081234831640979"
     ],
     "K": [
      "-0.00000538875763278954129464158255582",
      "-0.0000504277802622872221354925760006"
     ],
     "c1_w1": [
      "-7.78005814315669697610084908033e-14",
      "-0.0000108484769867672241981099693081"
     ],
     "K_w1": [
      "-0.0000170407488176879452333164708253",
      "-0.000146976872482588106477801273466"
     ],
     "2l_CF": {
      "f": [
       [
        "1.2303594968542211704038912274",
        "1.7486367469318774311452327553"
       ],
       [
        "0.21977609941231331872527102681",
        "0.395982343307007418444692158352"
       ],
       [
        "0.0124944915065745856711229365413",
        "0.0297342856709363236559063758587"
       ],
       [
        "0.000218300346749681252669868785041",
        "0.000739800256345919526066757903955"
       ]
      ],
      "f_w1": [
       [
        "2.64672346266064063528363354592",
        "3.3182140626531702450524147963"
       ],
       [
        "0.516983580039623020939128796978",
        "0.825936986479367974080650409702"
       ],
       [
        "0.0322293580370225532851885877586",
        "0.0681120875004219221358543641317"
       ],
       [
        "0.000620221631828425819084850122942",
        "0.001859176034403877189977385844"
       ]
      ],
      "f_lower_model": [
       [
        "1.47007396084407913662809796973",
        "2.02240084307992356760996522868"
       ],
       [
        "0.266278514683592519564426417459",
        "0.463817108438960240724256501041"
       ],
       [
        "0.0153727556348538134186776075876",
        "0.0352322103546260969142636139765"
       ],
       [
        "0.000273838737857190868618975818838",
        "0.000885869525460551550381596038115"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-0.752830247424515686806375558866",
        "-1.15353330868813865452094912683"
       ],
       [
        "-0.132615389639451053231725343",
        "-0.260573511110238920310757437458"
       ],
       [
        "-0.00736888084476649934589493391329",
        "-0.0195159297793775569400098869578"
       ],
       [
        "-0.000123354865776362957829624928227",
        "-0.000484245864064245901841665901342"
       ]
      ],
      "f_w1": [
       [
        "-1.65615598039265631255623802749",
        "-2.27004886257340228710789567923"
       ],
       [
        "-0.318486744798209087404265903997",
        "-0.563099144127630283755772681449"
       ],
       [
        "-0.0193512816156137816464920408964",
        "-0.0462708020293518868641905033459"
       ],
       [
        "-0.000355029380611278752993825987978",
        "-0.00125825683494429174420099820009"
       ]
      ],
      "f_lower_model": [
       [
        "-0.906683819182415993416339456659",
        "-1.3518620691530993712691777414"
       ],
       [
        "-0.161858448130797436921218221943",
        "-0.309188382377639982682864877186"
       ],
       [
        "-0.00912566699917263080846321464222",
        "-0.0234196280270025765153295584859"
       ],
       [
        "-0.000155616014810273578401686140048",
        "-0.000587102380636395213210569313251"
       ]
      ]
     }
    },
    "-+-+": {
     "dJz": 0,
     "c1": [
      "-4.72714050821918974930872556208e-19",
      "-9.47482914619527484254765422795e-19"
     ],
     "K": [
      "5.3255623235709053820701705353",
      "-3.33794219443915532855803522844"
     ],
     "c1_w1": [
      "-4.72713903609529461042189764437e-17",
      "-9.47482823886418032030648155918e-17"
     ],
     "K_w1": [
      "5.32556232357090462561008275896",
      "-3.33794219443915647593112525159"
     ],
     "2l_CF": {
      "f": [
       [
        "-13.4179949178568403681098767738",
        "7.93395627896881272846398909597"
       ],
       [
        "-1.69948080273141712090893775648e-10",
        "-3.40795180333457791873038043168e-10"
       ],
       [
        "-9.68273073631552321602663368963e-12",
        "-2.7017922862216880509802658558e-11"
       ],
       [
        "-1.61307034707295728166430555935e-13",
        "-7.03674469310653576588806159229e-13"
       ]
      ],
      "f_w1": [
       [
        "-13.4179949756739634042301911835",
        "7.93395620442933336572379769689"
       ],
       [
        "-0.0000000119685008949973200959456128248",
        "-0.000000020458287014690538027675068212"
       ],
       [
        "-7.60515762282750004241761038824e-10",
        "-0.00000000180017110461838497597097213541"
       ],
       [
        "-1.43323672923966338332811502635e-11",
        "-5.18455542733286918211458699218e-11"
       ]
      ],
      "f_lower_model": [
       [
        "-13.4179949168192717940330833668",
        "7.93395628056117463791481544006"
       ],
       [
        "2.04683389674664336434079693004e-11",
        "4.42575814598255570496254254974e-11"
       ],
       [
        "1.14474371446146233660506620057e-12",
        "3.53316762757083303306274803516e-12"
       ],
       [
        "1.81273243612039552889855662598e-14",
        "9.25704192050127787694213193109e-14"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "54.0396159958778934853578065289",
        "-48.2592216594403716886984693354"
       ],
       [
        "2.86407311008951757216941518562e-10",
        "4.41043418944477974617779690751e-10"
       ],
       [
        "1.75069810793805483722854210163e-11",
        "3.55599334306589634363755622512e-11"
       ],
       [
        "3.31302401144188958339472206451e-13",
        "9.40404764331537707573318186501e-13"
       ]
      ],
      "f_w1": [
       [
        "54.0396160975403935095913694743",
        "-48.2592215610411121359741054595"
       ],
       [
        "0.0000000220736881009820017464547961342",
        "0.0000000278057880648787120468275131766"
       ],
       [
        "0.00000000150861729548487506314280863371",
        "0.00000000250884130264751964357913328328"
       ],
       [
        "3.22256891211364156273394645489e-11",
        "7.38641683682877444510891916796e-11"
       ]
      ],
      "f_lower_model": [
       [
        "54.0396159942222889034542540107",
        "-48.2592216614524421165971298958"
       ],
       [
        "-3.15307800257652581105415172918e-11",
        "-5.46865693798376573943884031326e-11"
       ],
       [
        "-1.88645108702930512976288476459e-12",
        "-4.42277702284728586383540372173e-12"
       ],
       [
        "-3.41290913892732079589801263422e-14",
        "-1.17262257943972715626393012039e-13"
       ]
      ]
     }
    },
    "-+-0": {
     "dJz": -1,
     "c1": [
      "0.00000567697322908985994240085989674",
      "2.86238249979667063422456969392e-15"
     ],
     "K": [
      "0.0000834483832292078937741013227699",
      "-0.00000891736865490831258127138688686"
     ],
     "c1_w1": [
      "0.0000179521656826783679477140393987",
      "9.05164572653317508987795908893e-14"
     ],
     "K_w1": [
      "0.000243218764544082566734541987727",
      "-0.0000281991947308253008694659237364"
     ],
     "2l_CF": {
      "f": [
       [
        "-1.27123417574560984522797175573",
        "-1.79984232463803096429205997685"
       ],
       [
        "-0.227284734490254452136749180697",
        "-0.407796246735538966307988884823"
       ],
       [
        "-0.0129372342474127852078474590381",
        "-0.0306358835152137229653644677178"
       ],
       [
        "-0.000226477844483311433287080708624",
        "-0.000762556107617468301347062111668"
       ]
      ],
      "f_w1": [
       [
        "-2.74394222381936885359819294142",
        "-3.42393123421198267617267705827"
       ],
       [
        "-0.536568072365469706083529755824",
        "-0.852911302184859158874433909506"
       ],
       [
        "-0.0334986391721133843637371046971",
        "-0.0703839723508840224942715618055"
       ],
       [
        "-0.000646080960694399875921583063026",
        "-0.00192233574451095634164923699197"
       ]
      ],
      "f_lower_model": [
       [
        "-1.52105626447781684653968752545",
        "-2.08351775761730975038130584755"
       ],
       [
        "-0.275791448627462948025437415281",
        "-0.478124997312785043172705105362"
       ],
       [
        "-0.0159433931909320303008233889916",
        "-0.0363385743006892271432110862067"
       ],
       [
        "-0.000284602198490607046473504632491",
        "-0.000914127461345795837547660556137"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "0.832233641892018306961259302074",
        "1.14595559767041734560304761152"
       ],
       [
        "0.149772116690841430598739738379",
        "0.26072331977151039849756190774"
       ],
       [
        "0.00859910753215237761341791732565",
        "0.0196583258490699700435359555779"
       ],
       [
        "0.000152575476308501689468378777884",
        "0.000490899930109416714304337093595"
       ]
      ],
      "f_w1": [
       [
        "1.84269502841101630441861417043",
        "2.2277091535245408072463200951"
       ],
       [
        "0.363017439235468512513214481181",
        "0.558141782183254378737339778613"
       ],
       [
        "0.022877195512268653970143239814",
        "0.0462877705376420277240053008252"
       ],
       [
        "0.000447432454497465299705516119857",
        "0.00126970042371280467031477637584"
       ]
      ],
      "f_lower_model": [
       [
        "1.00646396655883032843734580421",
        "1.33734861357207591407976086468"
       ],
       [
        "0.183773448086644796051698396086",
        "0.308324814945364546360423408688"
       ],
       [
        "0.0107214605795206930235736218633",
        "0.0235286004063252339383459882523"
       ],
       [
        "0.000194077026718617934602755516431",
        "0.000594013115296089998306727508692"
       ]
      ]
     }
    },
    "-+--": {
     "dJz": -2,
     "c1": [
      "3.45976522379520170625746175324e-19",
      "3.31539182414553657839220041381e-19"
     ],
     "K": [
      "5.4262552546160560184759970774e-18",
      "-2.94524311274043115690141386698"
     ],
     "c1_w1": [
      "3.45976475892881101725331344553e-17",
      "3.31539111378394205386210868827e-17"
     ],
     "K_w1": [
      "5.02793434652344718100139006274e-16",
      "-2.94524311274043078349724180294"
     ],
     "2l_CF": {
      "f": [
       [
        "5.69882640912762287717567508206e-10",
        "13.7925984904238626562551180871"
       ],
       [
        "1.07336910506204554681623473847e-10",
        "-11.2017359911564558350389846557"
       ],
       [
        "6.36506380593138397177401420849e-12",
        "11.7809724509766924635381323457"
       ],
       [
        "1.14365108752973197021193773105e-13",
        "3.92807557843659032213674569089e-13"
       ]
      ],
      "f_w1": [
       [
        "0.0000000356111489929510456802732110886",
        "13.7925985293485594183935626206"
       ],
       [
        "0.00000000745737749787485448760281854571",
        "-11.2017359804964774548389652016"
       ],
       [
        "4.94125634641068455261319038971e-10",
        "11.7809724519280034092373571416"
       ],
       [
        "1.00381793925163988636337228939e-11",
        "2.81348400397914611775135049666e-11"
       ]
      ],
      "f_lower_model": [
       [
        "-6.96725077765944095927139787636e-11",
        "13.7925984895542948252825528521"
       ],
       [
        "-1.30204566389034894883184627711e-11",
        "-11.2017359913686731164026102231"
       ],
       [
        "-7.57089400727651865434977458437e-13",
        "11.780972450959716925097209341"
       ],
       [
        "-1.29888831974424134478694592282e-14",
        "-5.29260835188699172503787766416e-14"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-8.05181496188030954274283888557e-10",
        "-37.8857537686735943447917675113"
       ],
       [
        "-1.57359517065688043037187211292e-10",
        "22.9827084420888333221506486248"
       ],
       [
        "-9.84816791607232615581181160336e-12",
        "-5.89048622549847316290216520869"
       ],
       [
        "-1.93502098454652270201225812692e-13",
        "-4.69232982079704973698203397405e-13"
       ]
      ],
      "f_w1": [
       [
        "-0.0000000550980897799162439826664877424",
        "-37.8857538145668068598986032995"
       ],
       [
        "-0.0000000120050756685388413277197379225",
        "22.9827084291067270225861694558"
       ],
       [
        "-8.41000038972073132168645227148e-10",
        "-5.89048622668798505140211213605"
       ],
       [
        "-1.86484596065127563164040940233e-11",
        "-3.59496207563696505925773184393e-11"
       ]
      ],
      "f_lower_model": [
       [
        "9.02075062157571052599176812634e-11",
        "-37.8857537676923281544360727373"
       ],
       [
        "1.74390602814506607247016993084e-11",
        "22.9827084423329411454585201026"
       ],
       [
        "1.0681411786565661436192248247e-12",
        "-5.8904862254786219157057326157"
       ],
       [
        "2.01266554953708022822042690624e-14",
        "5.97416895694569517102728350801e-14"
       ]
      ]
     }
    },
    "--++": {
     "dJz": 0,
     "c1": [
      "-4.56357045383250440401241113473e-19",
      "-3.53429173528851739280985289225"
     ],
     "K": [
      "-4.70243607027315645512004072038",
      "0.796687464879424245376870014132"
     ],
     "c1_w1": [
      "-4.56356980435918522517589483384e-17",
      "-3.5342917352885173472083865049"
     ],
     "K_w1": [
      "-4.70243607027315697153075777202",
      "0.796687464879424909880008737321"
     ],
     "2l_CF": {
      "f": [
       [
        "8.76654840718653154110226950297",
        "-1.72522317257126299701057052188"
       ],
       [
        "1.69550215048412467763451825385e-10",
        "9.83007659300736438229769679179"
       ],
       [
        "1.06733189524653833720671315038e-11",
        "0.347541875789259886436472107242"
       ],
       [
        "2.11623107502799014789108037741e-13",
        "4.71238898038518217667680662379"
       ]
      ],
      "f_w1": [
       [
        "8.76654845654036977957318511319",
        "-1.72522313116659211220745527704"
       ],
       [
        "0.0000000109494667710461848643021654028",
        "9.83007660473159469181864516389"
       ],
       [
        "7.67855115364650822188411893677e-10",
        "0.347541876864373446457453637748"
       ],
       [
        "1.70546942210942168275674526184e-11",
        "4.71238898041727167369798101735"
       ]
      ],
      "f_lower_model": [
       [
        "8.76655557389553803426399599605",
        "-1.725203888328713504067068542"
       ],
       [
        "0.00000109451153191473389528810324162",
        "9.83008111223543233094474738244"
       ],
       [
        "0.000000041636046422572287260200128575",
        "0.347542224168894074291203798456"
       ],
       [
        "-2.57250905316716896883722804904e-14",
        "4.71238898922034670377867569448"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-42.4964290582923495491462279413",
        "13.8288679970810654566834424601"
       ],
       [
        "-8.35480757261967722743127825466e-11",
        "-31.6732794561869995087595971874"
       ],
       [
        "-4.41009046851903818227414579159e-12",
        "10.2553333300785121367883459461"
       ],
       [
        "-6.17894941646119670040574911691e-14",
        "-2.35619449019276319533202092449"
       ]
      ],
      "f_w1": [
       [
        "-42.496429087900371333769946529",
        "13.828867947130843685697428066"
       ],
       [
        "-0.00000000575008350545505784808305130023",
        "-31.6732794693768440632329542392"
       ],
       [
        "-3.27293597339642464573804855843e-10",
        "10.2553333289380841370510410968"
       ],
       [
        "-4.80314661396082362156764667454e-12",
        "-2.35619449022508301867563021045"
       ]
      ],
      "f_lower_model": [
       [
        "-42.4964326416004216424847547109",
        "13.8288583554134075413975688244"
       ],
       [
        "-0.000000547256212166328611630877129482",
        "-31.6732817156979858927712495587"
       ],
       [
        "-0.0000000208181424936503372942165731126",
        "10.2553331558964009633193416936"
       ],
       [
        "7.70767096333545158973306309021e-15",
        "-2.35619449461015590756551362389"
       ]
      ]
     }
    },
    "--+0": {
     "dJz": -1,
     "c1": [
      "0.00000262436512120040898607962414638",
      "0.0000661533665360796534247251203506"
     ],
     "K": [
      "0.00014249018862035276746037630345",
      "0.000972909016036155092653480613605"
     ],
     "c1_w1": [
      "0.00000829897127484158819867992379141",
      "0.000190460657178030436763022431417"
     ],
     "K_w1": [
      "0.000411610668860010519197332467597",
      "0.00258194337604865753241605576083"
     ],
     "2l_CF": {
      "f": [
       [
        "-7.25009307294807078838202635339",
        "-7.25020502581860099061339676155"
       ],
       [
        "-1.35479631139764852240725081094",
        "-1.66100370000105667805180375759"
       ],
       [
        "-0.0826791036674522166936736828432",
        "-0.126237749744467415036505723862"
       ],
       [
        "-0.00162704715588644704449619293807",
        "-0.00318066888994941499741372190262"
       ]
      ],
      "f_w1": [
       [
        "-13.64443129572298803235104942",
        "-11.4611420602622593693291693319"
       ],
       [
        "-2.78822508515801776544700193738",
        "-2.89721144833249886725946753767"
       ],
       [
        "-0.186814561844158717330917415312",
        "-0.242771547945729770685631715693"
       ],
       [
        "-0.00405560984141653495329171790078",
        "-0.00673788706844908089112276414502"
       ]
      ],
      "f_lower_model": [
       [
        "-8.28781285502319369131356710235",
        "-7.93312936346437697530146528528"
       ],
       [
        "-1.56949390316618412239533843066",
        "-1.84194654325007391097659207787"
       ],
       [
        "-0.097149084337608519028650481753",
        "-0.141712746900711553308852991342"
       ],
       [
        "-0.00194260792894439455643231679422",
        "-0.00361084017599618264855792228609"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "5.04723024333471218315768810809",
        "5.82477669285369185395259152247"
       ],
       [
        "0.92720133969744839501338513632",
        "1.3262156581350963093702365323"
       ],
       [
        "0.0551713917257128698674611832788",
        "0.100170524155244290338094823626"
       ],
       [
        "0.0010438479049871513028960965236",
        "0.00250807145250612750077270802833"
       ]
      ],
      "f_w1": [
       [
        "9.88905337920678743655792865292",
        "9.96937451754850756079692811269"
       ],
       [
        "1.98212357673657249069476013539",
        "2.4966689055305044871305120829"
       ],
       [
        "0.129021962435263357144413882111",
        "0.207273950123513771546107375261"
       ],
       [
        "0.00267857957963478101903395864668",
        "0.00569918897531062401873382920694"
       ]
      ],
      "f_lower_model": [
       [
        "5.84270019884737212325702330237",
        "6.52347113027320060699316790636"
       ],
       [
        "1.08710797949917318767673005142",
        "1.50423912428170394026635178384"
       ],
       [
        "0.0655622240558264206350947227895",
        "0.114937360329426087223357997371"
       ],
       [
        "0.00125953099852404468387857428541",
        "0.00290834681003293350180186275252"
       ]
      ]
     }
    },
    "--+-": {
     "dJz": -2,
     "c1": [
      "7.3525718430525697519823645746e-19",
      "-8.11494805920690446392828100898e-19"
     ],
     "K": [
      "9.1502499645483920723447346373e-18",
      "-1.2660827696288573227000038877e-17"
     ],
     "c1_w1": [
      "7.35257076924318750089370636134e-17",
      "-8.11494733042854361816832964064e-17"
     ],
     "K_w1": [
      "8.30375256538144773376426695409e-16",
      "-1.17265586575830653108018225237e-15"
     ],
     "2l_CF": {
      "f": [
       [
        "-0.00000000164252240241896044321238103905",
        "-0.00000000175005640881230715601653437806"
       ],
       [
        "-3.21653036427888846481220133335e-10",
        "-4.35875584827258804978299275227e-10"
       ],
       [
        "-2.01886267850289706605251348091e-11",
        "-3.54804081203448199669892377138e-11"
       ],
       [
        "-3.9848687769206540737429371053e-13",
        "-9.46251391078882887018343866263e-13"
       ]
      ],
      "f_w1": [
       [
        "-0.0000000940509453733868688833310736744",
        "-0.0000000810598555597081880075247616487"
       ],
       [
        "-0.00000002044869118760094202594846175",
        "-0.0000000228255680439297804083461831879"
       ],
       [
        "-0.00000000142857140871383957262309856593",
        "-0.00000000208370731068420485990092538506"
       ],
       [
        "-3.15536184446589201951372497954e-11",
        "-6.19585766596592435024337056522e-11"
       ]
      ],
      "f_lower_model": [
       [
        "-0.0000119459264229248493168452780151",
        "-0.0000321418798387788519924169096026"
       ],
       [
        "-0.00000182418040330551490459972706342",
        "-0.00000753241489242526448421935417353"
       ],
       [
        "-0.000000069393077654756526909245970518",
        "-0.000000580662728918592367452343819514"
       ],
       [
        "4.90630840937472597647667916608e-14",
        "-0.0000000147260753984018945744622082925"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "9.68835756061375932819838935111e-10",
        "0.0000000016655662830480950994979624987"
       ],
       [
        "1.72888990658815792419514174019e-10",
        "3.99104107681310697256837970856e-10"
       ],
       [
        "9.3825562283061678365022379868e-12",
        "3.14084372497659181326409848729e-11"
       ],
       [
        "1.40701027842110758592398391264e-13",
        "8.12452176821937331058327025709e-13"
       ]
      ],
      "f_w1": [
       [
        "0.0000000604307123230526349245097785717",
        "0.0000000958042697166838755188418396706"
       ],
       [
        "0.0000000117498999201534695409513267634",
        "0.0000000253740568133013370147490468251"
       ],
       [
        "6.90140605485813237063693909621e-10",
        "0.00000000219986834264675196192623272321"
       ],
       [
        "1.09819078674818484426508142212e-11",
        "6.25059312440925562771551523164e-11"
       ]
      ],
      "f_lower_model": [
       [
        "0.00000597294972526781587537959062465",
        "0.0000160708588334106326491887194811"
       ],
       [
        "0.00000091208935474868999041129497752",
        "0.00000376618869126574267443958388094"
       ],
       [
        "0.0000000346966456494965372524136584416",
        "0.000000290329938226824155975711941145"
       ],
       [
        "-1.75012609986673261871494090503e-14",
        "0.00000000736300205426401456970164008918"
       ]
      ]
     }
    },
    "--0+": {
     "dJz": 1,
     "c1": [
      "-0.00000262436512120040898607962414638",
      "-0.0000661533665360796534247251203506"
     ],
     "K": [
      "-0.00014249018862035276746037630345",
      "-0.000972909016036155092653480613605"
     ],
     "c1_w1": [
      "-0.00000829897127484158819867992379141",
      "-0.000190460657178030436763022431417"
     ],
     "K_w1": [
      "-0.000411610668860010519197332467597",
      "-0.00258194337604865753241605576083"
     ],
     "2l_CF": {
      "f": [
       [
        "7.25009307294807078838202635339",
        "7.25020502581860099061339676155"
       ],
       [
        "1.35479631139764852240725081094",
        "1.66100370000105667805180375759"
       ],
       [
        "0.0826791036674522166936736828432",
        "0.126237749744467415036505723862"
       ],
       [
        "0.00162704715588644704449619293807",
        "0.00318066888994941499741372190262"
       ]
      ],
      "f_w1": [
       [
        "13.64443129572298803235104942",
        "11.4611420602622593693291693319"
       ],
       [
        "2.78822508515801776544700193738",
        "2.89721144833249886725946753767"
       ],
       [
        "0.186814561844158717330917415312",
        "0.242771547945729770685631715693"
       ],
       [
        "0.00405560984141653495329171790078",
        "0.00673788706844908089112276414502"
       ]
      ],
      "f_lower_model": [
       [
        "8.28781285502319369131356710235",
        "7.93312936346437697530146528528"
       ],
       [
        "1.56949390316618412239533843066",
        "1.84194654325007391097659207787"
       ],
       [
        "0.097149084337608519028650481753",
        "0.141712746900711553308852991342"
       ],
       [
        "0.00194260792894439455643231679422",
        "0.00361084017599618264855792228609"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-5.04723024333471218315768810809",
        "-5.82477669285369185395259152247"
       ],
       [
        "-0.92720133969744839501338513632",
        "-1.3262156581350963093702365323"
       ],
       [
        "-0.0551713917257128698674611832788",
        "-0.100170524155244290338094823626"
       ],
       [
        "-0.0010438479049871513028960965236",
        "-0.00250807145250612750077270802833"
       ]
      ],
      "f_w1": [
       [
        "-9.88905337920678743655792865292",
        "-9.96937451754850756079692811269"
       ],
       [
        "-1.98212357673657249069476013539",
        "-2.4966689055305044871305120829"
       ],
       [
        "-0.129021962435263357144413882111",
        "-0.207273950123513771546107375261"
       ],
       [
        "-0.00267857957963478101903395864668",
        "-0.00569918897531062401873382920694"
       ]
      ],
      "f_lower_model": [
       [
        "-5.84270019884737212325702330237",
        "-6.52347113027320060699316790636"
       ],
       [
        "-1.08710797949917318767673005142",
        "-1.50423912428170394026635178384"
       ],
       [
        "-0.0655622240558264206350947227895",
        "-0.114937360329426087223357997371"
       ],
       [
        "-0.00125953099852404468387857428541",
        "-0.00290834681003293350180186275252"
       ]
      ]
     }
    },
    "--00": {
     "dJz": 0,
     "c1": [
      "-1.46306450875140001086199768628e-18",
      "1.51957414905755981037452930264e-18"
     ],
     "K": [
      "-1.83573157166783092933038057789e-17",
      "-5.89048622548086229827379323244"
     ],
     "c1_w1": [
      "-1.46306429843560776691327327391e-16",
      "1.51957401375344945715143899966e-16"
     ],
     "K_w1": [
      "-1.66728979279277574929911025056e-15",
      "-5.89048622548086011269879351387"
     ],
     "2l_CF": {
      "f": [
       [
        "4.65925067853549919191162149725",
        "11.0617003321385232683308654882"
       ],
       [
        "6.06981567524241779236046978083e-10",
        "8.31225586655373832108019816178e-10"
       ],
       [
        "3.8019788560648347644836056049e-11",
        "6.76049640075882399211955332744e-11"
       ],
       [
        "7.48093380232829633685306607366e-13",
        "1.80167041449890710476413896177e-12"
       ]
      ],
      "f_w1": [
       [
        "4.65925085311004280726315421233",
        "11.0617004841386092181674779978"
       ],
       [
        "0.0000000385610253361833132781150959022",
        "0.0000000436612421168219775419952701964"
       ],
       [
        "0.00000000268732724843410206572129838683",
        "0.00000000397987320195022396534475057825"
       ],
       [
        "5.91415445765554796007151102196e-11",
        "1.18193751165647984873077410234e-10"
       ]
      ],
      "f_lower_model": [
       [
        "4.65927456730765149282790659152",
        "11.0617646125816874920455215231"
       ],
       [
        "0.00000364836545156123178803563540652",
        "0.0000150648359146622047689427332515"
       ],
       [
        "0.000000138786450737162175010517412207",
        "0.00000116132596361618690042871534246"
       ],
       [
        "-9.22137117262049806724579436039e-14",
        "0.0000000294521644468612008710639502793"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-22.7445531519569446568930821543",
        "-56.6496743104714522885078102357"
       ],
       [
        "-3.1424748508252170653172372089e-10",
        "-7.55975154725553320451392195683e-10"
       ],
       [
        "-1.67815564383912956483413088905e-11",
        "-5.93754341705187571802126298192e-11"
       ],
       [
        "-2.4211541077205156489230950183e-13",
        "-1.533036925433123200264496304e-12"
       ]
      ],
      "f_w1": [
       [
        "-22.74455326070182551676334521",
        "-56.6496744899956336940949234212"
       ],
       [
        "-0.0000000212518053029337323913961616965",
        "-0.0000000482354238982343735935621657008"
       ],
       [
        "-0.00000000122325286792073336475577342901",
        "-0.00000000417034223693858201141463484386"
       ],
       [
        "-1.84964317382751139912119950107e-11",
        "-1.18190491141204526358289984488e-10"
       ]
      ],
      "f_lower_model": [
       [
        "-22.7445650960986120195396955478",
        "-56.6497064490497248977956478363"
       ],
       [
        "-0.0000018241824410086127842327894172",
        "-0.0000075323829793264539235928963891"
       ],
       [
        "-0.0000000693935225126434186918688464855",
        "-0.000000580660333658960792410144256627"
       ],
       [
        "3.05616373102073615621510582746e-14",
        "-0.000000014726016339825813285795171435"
       ]
      ]
     }
    },
    "--0-": {
     "dJz": -1,
     "c1": [
      "0.00000437394186866734831013270691064",
      "0.000110255610893466089041208533918"
     ],
     "K": [
      "0.000237483647700587945767293839084",
      "0.00162151502672692515442246768934"
     ],
     "c1_w1": [
      "0.0000138316187914026469977998729857",
      "0.000317434428630050727938370719028"
     ],
     "K_w1": [
      "0.000686017781433350865328887445995",
      "0.00430323896008109588736009293472"
     ],
     "2l_CF": {
      "f": [
       [
        "-11.3581852518680475010772278484",
        "-11.1157087146030224892165607789"
       ],
       [
        "-2.12702044770501837623768455124",
        "-2.54856105113820161666009332209"
       ],
       [
        "-0.130224561775436146897183064963",
        "-0.193849354862298234880610844002"
       ],
       [
        "-0.00257539660471923000617065330567",
        "-0.00488831463439562372283287786201"
       ]
      ],
      "f_w1": [
       [
        "-21.2023559077254291398656263612",
        "-17.314236311976938880346653643"
       ],
       [
        "-4.34286530385765734524279486979",
        "-4.38202751441969268187817779319"
       ],
       [
        "-0.29202956522598487447163505737",
        "-0.367645983682394378226673134391"
       ],
       [
        "-0.00637491358680209187144856496205",
        "-0.0102167548384615438871211502534"
       ]
      ],
      "f_lower_model": [
       [
        "-12.9505238049082549628332477507",
        "-12.1128413699154738991058742675"
       ],
       [
        "-2.45781918628629549425117104386",
        "-2.8148118640303773329149385034"
       ],
       [
        "-0.152631427970368943605398087365",
        "-0.216753158937043440035411463779"
       ],
       [
        "-0.00306721017142454372919140179227",
        "-0.00552795052831692888996715540793"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "8.00765007116039936122575747566",
        "9.13751880763169450101450804901"
       ],
       [
        "1.4729995992823457229987403967",
        "2.08112541791923194548987347085"
       ],
       [
        "0.08783125758164017178822088337",
        "0.157242707502780312059103709822"
       ],
       [
        "0.0016674766611173795770167819568",
        "0.00393848042826798999821120143534"
       ]
      ],
      "f_w1": [
       [
        "15.6123719176082762604893565451",
        "15.5343526093748660988159509864"
       ],
       [
        "3.13349002656540244211012010173",
        "3.89182117155359691937732570665"
       ],
       [
        "0.204413414550659959992212876118",
        "0.323237088866402752276359367464"
       ],
       [
        "0.00425913015825396566283000584445",
        "0.00889184321203796196320704094593"
       ]
      ],
      "f_lower_model": [
       [
        "9.25471183618087884485334611601",
        "10.2128883420185919723555866541"
       ],
       [
        "1.72421856315017966845231677609",
        "2.35572999921643418046463788739"
       ],
       [
        "0.104200968049226119393841840424",
        "0.18006156513053499554315894333"
       ],
       [
        "0.00200859283345373971071286018432",
        "0.00455795215838587882671631895156"
       ]
      ]
     }
    },
    "---+": {
     "dJz": 2,
     "c1": [
      "7.3525718430525697519823645746e-19",
      "-8.11494805920690446392828100898e-19"
     ],
     "K": [
      "9.1502499645483920723447346373e-18",
      "-1.2660827696288573227000038877e-17"
     ],
     "c1_w1": [
      "7.35257076924318750089370636134e-17",
      "-8.11494733042854361816832964064e-17"
     ],
     "K_w1": [
      "8.30375256538144773376426695409e-16",
      "-1.17265586575830653108018225237e-15"
     ],
     "2l_CF": {
      "f": [
       [
        "-0.00000000164252240241896044321238103905",
        "-0.00000000175005640881230715601653437806"
       ],
       [
        "-3.21653036427888846481220133335e-10",
        "-4.35875584827258804978299275227e-10"
       ],
       [
        "-2.01886267850289706605251348091e-11",
        "-3.54804081203448199669892377138e-11"
       ],
       [
        "-3.9848687769206540737429371053e-13",
        "-9.46251391078882887018343866263e-13"
       ]
      ],
      "f_w1": [
       [
        "-0.0000000940509453733868688833310736744",
        "-0.0000000810598555597081880075247616487"
       ],
       [
        "-0.00000002044869118760094202594846175",
        "-0.0000000228255680439297804083461831879"
       ],
       [
        "-0.00000000142857140871383957262309856593",
        "-0.00000000208370731068420485990092538506"
       ],
       [
        "-3.15536184446589201951372497954e-11",
        "-6.19585766596592435024337056522e-11"
       ]
      ],
      "f_lower_model": [
       [
        "-0.0000119459264229248493168452780151",
        "-0.0000321418798387788519924169096026"
       ],
       [
        "-0.00000182418040330551490459972706342",
        "-0.00000753241489242526448421935417353"
       ],
       [
        "-0.000000069393077654756526909245970518",
        "-0.000000580662728918592367452343819514"
       ],
       [
        "4.90630840937472597647667916608e-14",
        "-0.0000000147260753984018945744622082925"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "9.68835756061375932819838935111e-10",
        "0.0000000016655662830480950994979624987"
       ],
       [
        "1.72888990658815792419514174019e-10",
        "3.99104107681310697256837970856e-10"
       ],
       [
        "9.3825562283061678365022379868e-12",
        "3.14084372497659181326409848729e-11"
       ],
       [
        "1.40701027842110758592398391264e-13",
        "8.12452176821937331058327025709e-13"
       ]
      ],
      "f_w1": [
       [
        "0.0000000604307123230526349245097785717",
        "0.0000000958042697166838755188418396706"
       ],
       [
        "0.0000000117498999201534695409513267634",
        "0.0000000253740568133013370147490468251"
       ],
       [
        "6.90140605485813237063693909621e-10",
        "0.00000000219986834264675196192623272321"
       ],
       [
        "1.09819078674818484426508142212e-11",
        "6.25059312440925562771551523164e-11"
       ]
      ],
      "f_lower_model": [
       [
        "0.00000597294972526781587537959062465",
        "0.0000160708588334106326491887194811"
       ],
       [
        "0.00000091208935474868999041129497752",
        "0.00000376618869126574267443958388094"
       ],
       [
        "0.0000000346966456494965372524136584416",
        "0.000000290329938226824155975711941145"
       ],
       [
        "-1.75012609986673261871494090503e-14",
        "0.00000000736300205426401456970164008918"
       ]
      ]
     }
    },
    "---0": {
     "dJz": 1,
     "c1": [
      "-0.00000437394186866734831013270691064",
      "-0.000110255610893466089041208533918"
     ],
     "K": [
      "-0.000237483647700587945767293839084",
      "-0.00162151502672692515442246768934"
     ],
     "c1_w1": [
      "-0.0000138316187914026469977998729857",
      "-0.000317434428630050727938370719028"
     ],
     "K_w1": [
      "-0.000686017781433350865328887445995",
      "-0.00430323896008109588736009293472"
     ],
     "2l_CF": {
      "f": [
       [
        "11.3581852518680475010772278484",
        "11.1157087146030224892165607789"
       ],
       [
        "2.12702044770501837623768455124",
        "2.54856105113820161666009332209"
       ],
       [
        "0.130224561775436146897183064963",
        "0.193849354862298234880610844002"
       ],
       [
        "0.00257539660471923000617065330567",
        "0.00488831463439562372283287786201"
       ]
      ],
      "f_w1": [
       [
        "21.2023559077254291398656263612",
        "17.314236311976938880346653643"
       ],
       [
        "4.34286530385765734524279486979",
        "4.38202751441969268187817779319"
       ],
       [
        "0.29202956522598487447163505737",
        "0.367645983682394378226673134391"
       ],
       [
        "0.00637491358680209187144856496205",
        "0.0102167548384615438871211502534"
       ]
      ],
      "f_lower_model": [
       [
        "12.9505238049082549628332477507",
        "12.1128413699154738991058742675"
       ],
       [
        "2.45781918628629549425117104386",
        "2.8148118640303773329149385034"
       ],
       [
        "0.152631427970368943605398087365",
        "0.216753158937043440035411463779"
       ],
       [
        "0.00306721017142454372919140179227",
        "0.00552795052831692888996715540793"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-8.00765007116039936122575747566",
        "-9.13751880763169450101450804901"
       ],
       [
        "-1.4729995992823457229987403967",
        "-2.08112541791923194548987347085"
       ],
       [
        "-0.08783125758164017178822088337",
        "-0.157242707502780312059103709822"
       ],
       [
        "-0.0016674766611173795770167819568",
        "-0.00393848042826798999821120143534"
       ]
      ],
      "f_w1": [
       [
        "-15.6123719176082762604893565451",
        "-15.5343526093748660988159509864"
       ],
       [
        "-3.13349002656540244211012010173",
        "-3.89182117155359691937732570665"
       ],
       [
        "-0.204413414550659959992212876118",
        "-0.323237088866402752276359367464"
       ],
       [
        "-0.00425913015825396566283000584445",
        "-0.00889184321203796196320704094593"
       ]
      ],
      "f_lower_model": [
       [
        "-9.25471183618087884485334611601",
        "-10.2128883420185919723555866541"
       ],
       [
        "-1.72421856315017966845231677609",
        "-2.35572999921643418046463788739"
       ],
       [
        "-0.104200968049226119393841840424",
        "-0.18006156513053499554315894333"
       ],
       [
        "-0.00200859283345373971071286018432",
        "-0.00455795215838587882671631895156"
       ]
      ]
     }
    },
    "----": {
     "dJz": 0,
     "c1": [
      "-1.26765845939791789000344753743e-18",
      "-9.81747704246810386891625803402"
     ],
     "K": [
      "-9.50676686186987904200011311215",
      "2.2130207357761784593801944837"
     ],
     "c1_w1": [
      "-1.26765827898866256254885967607e-16",
      "-9.81747704246810374224551806918"
     ],
     "K_w1": [
      "-9.50676686186988047647432714451",
      "2.21302073577618030522224649256"
     ],
     "2l_CF": {
      "f": [
       [
        "17.5258864840713177441217474204",
        "4.22033248333466744756779070841"
       ],
       [
        "5.72831220987562892189622948112e-10",
        "27.3057683140608798441018854093"
       ],
       [
        "3.59204539553564679338799487435e-11",
        "0.965394099426856061163770383189"
       ],
       [
        "7.07994935503906980230065374472e-13",
        "13.0899693899591638621394934323"
       ]
      ],
      "f_w1": [
       [
        "17.525886647533732734839574192",
        "4.22033262452981581543478266542"
       ],
       [
        "0.0000000361470135207158346670376665143",
        "27.3057683538876831457058024691"
       ],
       [
        "0.00000000252250234895186052611181026704",
        "0.965394103067807938856906356473"
       ],
       [
        "5.56258294004096126795593193197e-11",
        "13.0899693900675593169407594553"
       ]
      ],
      "f_lower_model": [
       [
        "17.5259063909948271318783388455",
        "4.22038604996800635593322252888"
       ],
       [
        "0.00000304029551874172963290193788886",
        "27.3057808672974463569350773397"
       ],
       [
        "0.000000115654815068550034905109012742",
        "0.965395067133932671555976858655"
       ],
       [
        "-8.76550694218892508546315646755e-14",
        "13.089969414500912918547552397"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-89.0268047958143697339943433068",
        "27.8873780922079091129673065373"
       ],
       [
        "-3.02155534661523060194628666206e-10",
        "-87.9813318228665106239644733392"
       ],
       [
        "-1.63822567582274032129584175584e-11",
        "28.4870370279859007328840232549"
       ],
       [
        "-2.45128629908918075332873507927e-13",
        "-6.54498469498015898183143778258"
       ]
      ],
      "f_w1": [
       [
        "-89.0268048986245093324630792941",
        "27.8873779285964746654491397194"
       ],
       [
        "-0.0000000202919872642292158497902693121",
        "-87.9813318662555364501915378105"
       ],
       [
        "-0.00000000118900031507089248066508000932",
        "28.4870370242199462115269052253"
       ],
       [
        "-1.88092636361191542386639028415e-11",
        "-6.54498469508726722269514624635"
       ]
      ],
      "f_lower_model": [
       [
        "-89.0268147490247323277125024326",
        "27.8873513103820317899452357121"
       ],
       [
        "-0.00000152014682410232032239450384434",
        "-87.9813380991434982888923528818"
       ],
       [
        "-0.0000000578276288295936770442530437439",
        "28.4870365441580830394013109955"
       ],
       [
        "3.08499170646193271250726454915e-14",
        "-6.54498470725039577612912135045"
       ]
      ]
     }
    }
   }
  },
  "1/2": {
   "n_points": 9,
   "deltas": [
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12
   ],
   "x": 0.75,
   "L": -1.6739764335716716,
   "hel": {
    "++++": {
     "dJz": 0,
     "c1": [
      "-2.99552013788120866014619712139e-18",
      "-14.1371669411540695711824275399"
     ],
     "K": [
      "-11.7454873703113737592308760924",
      "4.76405867790317843050613429354"
     ],
     "c1_w1": [
      "-2.99551948247019451869368670923e-16",
      "-14.1371669411540693831351449303"
     ],
     "K_w1": [
      "-11.7454873703113771878742787825",
      "4.76405867790318125775233945836"
     ],
     "2l_CF": {
      "f": [
       [
        "10.663217220131811160650655248",
        "5.6566877157976167146527620893"
       ],
       [
        "8.12831224942511803832095377467e-10",
        "26.3401852713033431740360478322"
       ],
       [
        "5.33924148477717451023739809455e-11",
        "-4.91906777037335909496657771317"
       ],
       [
        "1.10764953844808627562004970509e-12",
        "18.8495559215411343857134241369"
       ]
      ],
      "f_w1": [
       [
        "10.6632174320145005656911548992",
        "5.65668786994040401849967197288"
       ],
       [
        "0.0000000494353557632672597746499432266",
        "26.3401853178164551221624520778"
       ],
       [
        "0.0000000036494109782154242636588865172",
        "-4.91906776585886082607018168343"
       ],
       [
        "8.5694453569911751580316694714e-11",
        "18.8495559216831209905468412098"
       ]
      ],
      "f_lower_model": [
       [
        "10.6632278955751959022091847972",
        "5.6567153705463744672171840073"
       ],
       [
        "0.00000169010233770949247589329999507",
        "26.3401919994523421666074534791"
       ],
       [
        "0.0000000666128852996490606388885579924",
        "-4.91906723246110735831039375447"
       ],
       [
        "-1.38612197062490469694319947769e-13",
        "18.8495559356755620572281833554"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-108.749710143577833128064947287",
        "48.9783702676764647512290537559"
       ],
       [
        "-3.81257301307700568015853411737e-10",
        "-134.7925623089782269235701877"
       ],
       [
        "-1.94850006539687653826964387511e-11",
        "47.3305685938357920492743156948"
       ],
       [
        "-2.31710427810468202635359308102e-13",
        "-9.42477796077164085633879553458"
       ]
      ],
      "f_w1": [
       [
        "-108.7497102667577572876898246",
        "48.9783700328642059186194346342"
       ],
       [
        "-0.0000000236560526210633614745286101975",
        "-134.792562372971206400779667053"
       ],
       [
        "-0.00000000125934005542065928640389769982",
        "47.3305685881280578051454566889"
       ],
       [
        "-1.33555565278770298972092645071e-11",
        "-9.42477796093837921339058586188"
       ]
      ],
      "f_lower_model": [
       [
        "-108.749715481099447904654865141",
        "48.9783564429008117663004742986"
       ],
       [
        "-0.000000845053795442709410465232002661",
        "-134.792565672443427450834575229"
       ],
       [
        "-0.0000000333072213519173390697229379847",
        "47.3305683249266481161041058379"
       ],
       [
        "3.40832095886103999042401550071e-14",
        "-9.42477796783766440758428549701"
       ]
      ]
     }
    },
    "+++0": {
     "dJz": -1,
     "c1": [
      "0.00000401806656231970361235836654988",
      "0.0000712737648142119329775344501296"
     ],
     "K": [
      "0.000169179077276248038762486161438",
      "0.0010139391361944674740311635724"
     ],
     "c1_w1": [
      "0.0000127062423007554339656680725385",
      "0.000204191590431092968295012872678"
     ],
     "K_w1": [
      "0.00048706826339218609443257158526",
      "0.00266941635773128715903788981209"
     ],
     "2l_CF": {
      "f": [
       [
        "-5.84783415031937796038319862474",
        "-5.09233917750021361134079757125"
       ],
       [
        "-1.13943071111139200513763002358",
        "-1.21567545619037715514954518278"
       ],
       [
        "-0.0728502286552303755352710872202",
        "-0.0962511391258714655125188056586"
       ],
       [
        "-0.00151240857779829710267939033849",
        "-0.00252569780201522782434555034491"
       ]
      ],
      "f_w1": [
       [
        "-10.5028890230402386387392334433",
        "-7.30362909653622864178374684933"
       ],
       [
        "-2.24807294019663867749809595831",
        "-1.93848289216028456780022760127"
       ],
       [
        "-0.158740217587610946801632127248",
        "-0.170479734727459432576025141251"
       ],
       [
        "-0.0036625713645607414676144988038",
        "-0.0049636945070366673461327054197"
       ]
      ],
      "f_lower_model": [
       [
        "-6.5980160901901704665454027303",
        "-5.4348981643655124146305888264"
       ],
       [
        "-1.30388037172855773699635347332",
        "-1.31667389561287364628925351244"
       ],
       [
        "-0.0846351885131596435634470864539",
        "-0.105658008829218617613862489321"
       ],
       [
        "-0.00178725710076266933042933914042",
        "-0.00280691315712588049633320763535"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "4.34803849165215425264992005465",
        "4.58436818359946715477449420924"
       ],
       [
        "0.830263279131488313092380575262",
        "1.08465954628848369731538715186"
       ],
       [
        "0.0515273071069611240422452166145",
        "0.08511289907567091183976807344"
       ],
       [
        "0.00102234448488549300855918944968",
        "0.00221331936248777597869471915575"
       ]
      ],
      "f_w1": [
       [
        "8.25627890792633834932240492575",
        "7.44401196635293928714035989942"
       ],
       [
        "1.72655545765319121264355441485",
        "1.94679014259680941615738117967"
       ],
       [
        "0.117760676620323857198514331755",
        "0.168733135261724611844123500804"
       ],
       [
        "0.0025784935070195384067945728427",
        "0.00484183408288818108359924766939"
       ]
      ],
      "f_lower_model": [
       [
        "4.99005952715645559423756949758",
        "5.0627321603659728088415004181"
       ],
       [
        "0.965710963479380727995825970559",
        "1.21410960314581134426251263984"
       ],
       [
        "0.0607908266382081357474667088973",
        "0.0964482914306286842711738056044"
       ],
       [
        "0.00122575814380379813030084883843",
        "0.00253636450147047422754109994007"
       ]
      ]
     }
    },
    "+++-": {
     "dJz": -2,
     "c1": [
      "9.43124423866408296560793966738e-19",
      "-8.27323702113095451510450949694e-19"
     ],
     "K": [
      "1.16405715636390188275988680956e-17",
      "-1.28327424091731215073672404037e-17"
     ],
     "c1_w1": [
      "9.43124197045858507521694053924e-17",
      "-8.27323617083343647773426888884e-17"
     ],
     "K_w1": [
      "1.05547567290977131463719730394e-15",
      "-1.18802493733123536317935832e-15"
     ],
     "2l_CF": {
      "f": [
       [
        "-0.0000000013160837750127681315482499205",
        "-0.00000000126260590219616642200110066855"
       ],
       [
        "-2.69298252874332494626013259558e-10",
        "-3.30279160229324505129539704368e-10"
       ],
       [
        "-1.77029559180502840316916369443e-11",
        "-2.81467583900824292526095762104e-11"
       ],
       [
        "-3.67674717343387735461473156088e-13",
        "-7.84079997685444949264235124612e-13"
       ]
      ],
      "f_w1": [
       [
        "-0.0000000722658526162462660456990968026",
        "-0.0000000528000910749612539072941617165"
       ],
       [
        "-0.0000000165534222568789431732119302619",
        "-0.0000000158855702731480826485562971255"
       ],
       [
        "-0.00000000122230029910746656727182473764",
        "-0.00000000153819163672953884456114530034"
       ],
       [
        "-2.87112336893089371898442929115e-11",
        "-4.82837261286473052317902386362e-11"
       ]
      ],
      "f_lower_model": [
       [
        "-0.00000355980845542135697560717044166",
        "-0.00000921952948834842517753384705585"
       ],
       [
        "-0.000000563367917589833553130810166342",
        "-0.00000224305095072736800405490787826"
       ],
       [
        "-0.0000000222043232093513046211143470244",
        "-0.000000179332587381055298862732449039"
       ],
       [
        "4.57154500108263957771544498621e-14",
        "-0.00000000471226959510949663984029741697"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "8.2997051829363974012666851556e-10",
        "0.00000000150757341564264969733612952886"
       ],
       [
        "1.49560277223736091511395843745e-10",
        "3.73329308231956385441624053522e-10"
       ],
       [
        "8.01712942050974124998950603839e-12",
        "3.03428079450261185935157326598e-11"
       ],
       [
        "1.10231275311477102288991185016e-13",
        "8.10011795540154966028438868517e-13"
       ]
      ],
      "f_w1": [
       [
        "0.0000000496044702676629031372307632457",
        "0.000000084943563289220007361434074347"
       ],
       [
        "0.00000000969351254749245472312589171736",
        "0.0000000232840769528865295881087104818"
       ],
       [
        "5.54850116538554817196701560408e-10",
        "0.00000000208779924066821868644437294406"
       ],
       [
        "7.67559067374950867181144317734e-12",
        "6.12999168360473310128612383591e-11"
       ]
      ],
      "f_lower_model": [
       [
        "0.00000177988527944438995960032524288",
        "0.00000460967087315582235711128249112"
       ],
       [
        "0.000000281682257212892012065486291882",
        "0.00000112150288525530639470377738803"
       ],
       [
        "0.0000000111022492301809579726262641054",
        "0.0000000896645082151169583973219913079"
       ],
       [
        "-1.4744188341268617173374898153e-14",
        "0.00000000235608846430786227830517493477"
       ]
      ]
     }
    },
    "++0+": {
     "dJz": 1,
     "c1": [
      "-0.00000401806656231970361235836654988",
      "-0.0000712737648142119329775344501296"
     ],
     "K": [
      "-0.000169179077276248038762486161438",
      "-0.0010139391361944674740311635724"
     ],
     "c1_w1": [
      "-0.0000127062423007554339656680725385",
      "-0.000204191590431092968295012872678"
     ],
     "K_w1": [
      "-0.00048706826339218609443257158526",
      "-0.00266941635773128715903788981209"
     ],
     "2l_CF": {
      "f": [
       [
        "5.84783415031937796038319862474",
        "5.09233917750021361134079757125"
       ],
       [
        "1.13943071111139200513763002358",
        "1.21567545619037715514954518278"
       ],
       [
        "0.0728502286552303755352710872202",
        "0.0962511391258714655125188056586"
       ],
       [
        "0.00151240857779829710267939033849",
        "0.00252569780201522782434555034491"
       ]
      ],
      "f_w1": [
       [
        "10.5028890230402386387392334433",
        "7.30362909653622864178374684933"
       ],
       [
        "2.24807294019663867749809595831",
        "1.93848289216028456780022760127"
       ],
       [
        "0.158740217587610946801632127248",
        "0.170479734727459432576025141251"
       ],
       [
        "0.0036625713645607414676144988038",
        "0.0049636945070366673461327054197"
       ]
      ],
      "f_lower_model": [
       [
        "6.5980160901901704665454027303",
        "5.4348981643655124146305888264"
       ],
       [
        "1.30388037172855773699635347332",
        "1.31667389561287364628925351244"
       ],
       [
        "0.0846351885131596435634470864539",
        "0.105658008829218617613862489321"
       ],
       [
        "0.00178725710076266933042933914042",
        "0.00280691315712588049633320763535"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-4.34803849165215425264992005465",
        "-4.58436818359946715477449420924"
       ],
       [
        "-0.830263279131488313092380575262",
        "-1.08465954628848369731538715186"
       ],
       [
        "-0.0515273071069611240422452166145",
        "-0.08511289907567091183976807344"
       ],
       [
        "-0.00102234448488549300855918944968",
        "-0.00221331936248777597869471915575"
       ]
      ],
      "f_w1": [
       [
        "-8.25627890792633834932240492575",
        "-7.44401196635293928714035989942"
       ],
       [
        "-1.72655545765319121264355441485",
        "-1.94679014259680941615738117967"
       ],
       [
        "-0.117760676620323857198514331755",
        "-0.168733135261724611844123500804"
       ],
       [
        "-0.0025784935070195384067945728427",
        "-0.00484183408288818108359924766939"
       ]
      ],
      "f_lower_model": [
       [
        "-4.99005952715645559423756949758",
        "-5.0627321603659728088415004181"
       ],
       [
        "-0.965710963479380727995825970559",
        "-1.21410960314581134426251263984"
       ],
       [
        "-0.0607908266382081357474667088973",
        "-0.0964482914306286842711738056044"
       ],
       [
        "-0.00122575814380379813030084883843",
        "-0.00253636450147047422754109994007"
       ]
      ]
     }
    },
    "++00": {
     "dJz": 0,
     "c1": [
      "-1.7495897748642893025316166873e-18",
      "1.2156593181369329530334458344e-18"
     ],
     "K": [
      "-2.20956746490353462919416867746e-17",
      "-4.71238898038468983826627517806"
     ],
     "c1_w1": [
      "-1.74958937599916843963171142942e-16",
      "1.21565919991161459622840694236e-16"
     ],
     "K_w1": [
      "-2.00813801584401268131788893595e-15",
      "-4.71238898038468805488313771266"
     ],
     "2l_CF": {
      "f": [
       [
        "2.64707933237324109518396933236",
        "9.07099117615475519244961333378"
       ],
       [
        "3.9766982657559738838306391935e-10",
        "5.16017004725749789427567990862e-10"
       ],
       [
        "2.58712022706137156889453124249e-11",
        "4.37554067379446962136733765216e-11"
       ],
       [
        "5.28935118149745765694382916613e-13",
        "1.21362020186403325803490228034e-12"
       ]
      ],
      "f_w1": [
       [
        "2.64707943696043935369039034977",
        "9.07099125862274803526241744536"
       ],
       [
        "0.0000000241787642118570379269958990659",
        "0.0000000250994027806370768527730470703"
       ],
       [
        "0.00000000176350786522416817374568073669",
        "0.00000000240766253615276329959163472842"
       ],
       [
        "4.06972321254301776442591782956e-11",
        "7.4999883351424823399260759894e-11"
       ]
      ],
      "f_lower_model": [
       [
        "2.64708645011967434920553502997",
        "9.07100961331383184112754363893"
       ],
       [
        "0.0000011267539517455442910182651784",
        "0.00000448612435977463564809057119017"
       ],
       [
        "0.0000000444098453273882815756406475834",
        "0.000000358667109800775083854689899538"
       ],
       [
        "-6.64408069362558951593320830581e-14",
        "0.00000000942459361157094700345723377792"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-15.7929671347748048274979832925",
        "-48.1506586246667360990969652421"
       ],
       [
        "-1.76407323307265834636984061503e-10",
        "-5.75513291091602889282495305581e-10"
       ],
       [
        "-8.1640871250334847288563465564e-12",
        "-4.62586249888143628744506259975e-11"
       ],
       [
        "-6.31181538331433545581838933132e-14",
        "-1.22191959446828613514681422933e-12"
       ]
      ],
      "f_w1": [
       [
        "-15.7929671943078295828563786973",
        "-48.1506587576083828865283426394"
       ],
       [
        "-0.0000000107561804843986931113477198902",
        "-0.000000036454938011428548738146118839"
       ],
       [
        "-4.93392192451088586803638288648e-10",
        "-0.00000000321795687059070809092767249934"
       ],
       [
        "-1.57505238403626965522365652354e-12",
        "-9.30885434470300139364386901883e-11"
       ]
      ],
      "f_lower_model": [
       [
        "-15.7929706935691053141321466229",
        "-48.1506678417435572111006437697"
       ],
       [
        "-0.000000563379157269057917580349526785",
        "-0.00000224302840752847358913334274737"
       ],
       [
        "-0.0000000222054236758802192589394447385",
        "-0.000000179330931750020877839400695117"
       ],
       [
        "1.15795850841032559761710819381e-14",
        "-0.00000000471222994825930561033665987942"
       ]
      ]
     }
    },
    "++0-": {
     "dJz": -1,
     "c1": [
      "0.00000133935552077323453745278884996",
      "0.0000237579216047373109925114833765"
     ],
     "K": [
      "0.0000563930257587493462541620538126",
      "0.000337979712064822491343721190801"
     ],
     "c1_w1": [
      "0.00000423541410025181132188935751284",
      "0.0000680638634770309894316709575592"
     ],
     "K_w1": [
      "0.000162356087797395364810857195087",
      "0.00088980545257709571967929660403"
     ],
     "2l_CF": {
      "f": [
       [
        "-2.31559327081614391532198532291",
        "-2.17712897303511077941821977574"
       ],
       [
        "-0.447939488627076581971661874345",
        "-0.518029334538078921332769139271"
       ],
       [
        "-0.0283342499487252905316896733937",
        "-0.0408776355333728357753462723309"
       ],
       [
        "-0.000578813531505724522020460680075",
        "-0.00106897520777358798326626519117"
       ]
      ],
      "f_w1": [
       [
        "-4.26871577099366463602737335817",
        "-3.3078611148910396449891912744"
       ],
       [
        "-0.906115150208188693233432074969",
        "-0.872944516486577914812611412464"
       ],
       [
        "-0.063182108823085839906913454293",
        "-0.0763310075900174469929430282848"
       ],
       [
        "-0.00143057003697325554602449553451",
        "-0.00220955979040682674070056518784"
       ]
      ],
      "f_lower_model": [
       [
        "-2.63373477403600663455694758229",
        "-2.35976666757757153755398632732"
       ],
       [
        "-0.516612647915040240393896570878",
        "-0.569539364705259295484168856858"
       ],
       [
        "-0.0331661860929244166693690047784",
        "-0.0455296675686818980612786128479"
       ],
       [
        "-0.000688955722688553091619752425076",
        "-0.00120485395071009058851518684882"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "1.65387171911594599326267096936",
        "1.81022774252232134395062229456"
       ],
       [
        "0.314454446741582940400490787745",
        "0.427756428451478522784462433871"
       ],
       [
        "0.0193855698513806622059634679069",
        "0.0335210762592546120986363518611"
       ],
       [
        "0.000380493274642606584908106717026",
        "0.000870468630360902199923506752809"
       ]
      ],
      "f_w1": [
       [
        "3.18672751522770076626229332096",
        "3.00823019546464548040323744979"
       ],
       [
        "0.663362857933476184595151009859",
        "0.785341477555373371166135901039"
       ],
       [
        "0.0449153100244275677034152322292",
        "0.0679405402032730980006110425843"
       ],
       [
        "0.000971858692616487138759462867497",
        "0.00194571208561204003901998638901"
       ]
      ],
      "f_lower_model": [
       [
        "1.90704622450242881090947664495",
        "2.01281687457961560761741705148"
       ],
       [
        "0.367468237137120832988387508653",
        "0.482044050513367945747132164742"
       ],
       [
        "0.0229766002825194237236279553013",
        "0.0382385247060195772681746065397"
       ],
       [
        "0.000458311281328556519619968925726",
        "0.00100406372149152915466816768965"
       ]
      ]
     }
    },
    "++-+": {
     "dJz": 2,
     "c1": [
      "9.43124423866408296560793966738e-19",
      "-8.27323702113095451510450949694e-19"
     ],
     "K": [
      "1.16405715636390188275988680956e-17",
      "-1.28327424091731215073672404037e-17"
     ],
     "c1_w1": [
      "9.43124197045858507521694053924e-17",
      "-8.27323617083343647773426888884e-17"
     ],
     "K_w1": [
      "1.05547567290977131463719730394e-15",
      "-1.18802493733123536317935832e-15"
     ],
     "2l_CF": {
      "f": [
       [
        "-0.0000000013160837750127681315482499205",
        "-0.00000000126260590219616642200110066855"
       ],
       [
        "-2.69298252874332494626013259558e-10",
        "-3.30279160229324505129539704368e-10"
       ],
       [
        "-1.77029559180502840316916369443e-11",
        "-2.81467583900824292526095762104e-11"
       ],
       [
        "-3.67674717343387735461473156088e-13",
        "-7.84079997685444949264235124612e-13"
       ]
      ],
      "f_w1": [
       [
        "-0.0000000722658526162462660456990968026",
        "-0.0000000528000910749612539072941617165"
       ],
       [
        "-0.0000000165534222568789431732119302619",
        "-0.0000000158855702731480826485562971255"
       ],
       [
        "-0.00000000122230029910746656727182473764",
        "-0.00000000153819163672953884456114530034"
       ],
       [
        "-2.87112336893089371898442929115e-11",
        "-4.82837261286473052317902386362e-11"
       ]
      ],
      "f_lower_model": [
       [
        "-0.00000355980845542135697560717044166",
        "-0.00000921952948834842517753384705585"
       ],
       [
        "-0.000000563367917589833553130810166342",
        "-0.00000224305095072736800405490787826"
       ],
       [
        "-0.0000000222043232093513046211143470244",
        "-0.000000179332587381055298862732449039"
       ],
       [
        "4.57154500108263957771544498621e-14",
        "-0.00000000471226959510949663984029741697"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "8.2997051829363974012666851556e-10",
        "0.00000000150757341564264969733612952886"
       ],
       [
        "1.49560277223736091511395843745e-10",
        "3.73329308231956385441624053522e-10"
       ],
       [
        "8.01712942050974124998950603839e-12",
        "3.03428079450261185935157326598e-11"
       ],
       [
        "1.10231275311477102288991185016e-13",
        "8.10011795540154966028438868517e-13"
       ]
      ],
      "f_w1": [
       [
        "0.0000000496044702676629031372307632457",
        "0.000000084943563289220007361434074347"
       ],
       [
        "0.00000000969351254749245472312589171736",
        "0.0000000232840769528865295881087104818"
       ],
       [
        "5.54850116538554817196701560408e-10",
        "0.00000000208779924066821868644437294406"
       ],
       [
        "7.67559067374950867181144317734e-12",
        "6.12999168360473310128612383591e-11"
       ]
      ],
      "f_lower_model": [
       [
        "0.00000177988527944438995960032524288",
        "0.00000460967087315582235711128249112"
       ],
       [
        "0.000000281682257212892012065486291882",
        "0.00000112150288525530639470377738803"
       ],
       [
        "0.0000000111022492301809579726262641054",
        "0.0000000896645082151169583973219913079"
       ],
       [
        "-1.4744188341268617173374898153e-14",
        "0.00000000235608846430786227830517493477"
       ]
      ]
     }
    },
    "++-0": {
     "dJz": 1,
     "c1": [
      "-0.00000133935552077323453745278884996",
      "-0.0000237579216047373109925114833765"
     ],
     "K": [
      "-0.0000563930257587493462541620538126",
      "-0.000337979712064822491343721190801"
     ],
     "c1_w1": [
      "-0.00000423541410025181132188935751284",
      "-0.0000680638634770309894316709575592"
     ],
     "K_w1": [
      "-0.000162356087797395364810857195087",
      "-0.00088980545257709571967929660403"
     ],
     "2l_CF": {
      "f": [
       [
        "2.31559327081614391532198532291",
        "2.17712897303511077941821977574"
       ],
       [
        "0.447939488627076581971661874345",
        "0.518029334538078921332769139271"
       ],
       [
        "0.0283342499487252905316896733937",
        "0.0408776355333728357753462723309"
       ],
       [
        "0.000578813531505724522020460680075",
        "0.00106897520777358798326626519117"
       ]
      ],
      "f_w1": [
       [
        "4.26871577099366463602737335817",
        "3.3078611148910396449891912744"
       ],
       [
        "0.906115150208188693233432074969",
        "0.872944516486577914812611412464"
       ],
       [
        "0.063182108823085839906913454293",
        "0.0763310075900174469929430282848"
       ],
       [
        "0.00143057003697325554602449553451",
        "0.00220955979040682674070056518784"
       ]
      ],
      "f_lower_model": [
       [
        "2.63373477403600663455694758229",
        "2.35976666757757153755398632732"
       ],
       [
        "0.516612647915040240393896570878",
        "0.569539364705259295484168856858"
       ],
       [
        "0.0331661860929244166693690047784",
        "0.0455296675686818980612786128479"
       ],
       [
        "0.000688955722688553091619752425076",
        "0.00120485395071009058851518684882"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-1.65387171911594599326267096936",
        "-1.81022774252232134395062229456"
       ],
       [
        "-0.314454446741582940400490787745",
        "-0.427756428451478522784462433871"
       ],
       [
        "-0.0193855698513806622059634679069",
        "-0.0335210762592546120986363518611"
       ],
       [
        "-0.000380493274642606584908106717026",
        "-0.000870468630360902199923506752809"
       ]
      ],
      "f_w1": [
       [
        "-3.18672751522770076626229332096",
        "-3.00823019546464548040323744979"
       ],
       [
        "-0.663362857933476184595151009859",
        "-0.785341477555373371166135901039"
       ],
       [
        "-0.0449153100244275677034152322292",
        "-0.0679405402032730980006110425843"
       ],
       [
        "-0.000971858692616487138759462867497",
        "-0.00194571208561204003901998638901"
       ]
      ],
      "f_lower_model": [
       [
        "-1.90704622450242881090947664495",
        "-2.01281687457961560761741705148"
       ],
       [
        "-0.367468237137120832988387508653",
        "-0.482044050513367945747132164742"
       ],
       [
        "-0.0229766002825194237236279553013",
        "-0.0382385247060195772681746065397"
       ],
       [
        "-0.000458311281328556519619968925726",
        "-0.00100406372149152915466816768965"
       ]
      ]
     }
    },
    "++--": {
     "dJz": 0,
     "c1": [
      "-3.3283557087568985112735523571e-19",
      "-1.57079632679489661902026972665"
     ],
     "K": [
      "-3.08283193003459708435898623249",
      "0.529339853100353158945126032616"
     ],
     "c1_w1": [
      "-3.32835498052243835410409634359e-17",
      "-1.57079632679489659812612721448"
     ],
     "K_w1": [
      "-3.08283193003459746531936430917",
      "0.529339853100353473083593273151"
     ],
     "2l_CF": {
      "f": [
       [
        "4.69173757775447760234217216141",
        "-2.32326430358265407322572647835"
       ],
       [
        "6.35123555170899989499668647299e-11",
        "2.92668725232974945583572076137"
       ],
       [
        "4.21295109614362006542929621654e-12",
        "-0.546563085600182958463622919896"
       ],
       [
        "8.8669772998353547564554912952e-14",
        "2.09439510239337265135761334856"
       ]
      ],
      "f_w1": [
       [
        "4.69173759520299660831710340548",
        "-2.3232642918210892190689900243"
       ],
       [
        "0.00000000409961983856729715442732835644",
        "2.92668725592289356037186442245"
       ],
       [
        "3.05805759330270362129568809056e-10",
        "-0.546563085248206312733436868475"
       ],
       [
        "7.28580924396657475702544535899e-12",
        "2.0943951024045247753108118025"
       ]
      ],
      "f_lower_model": [
       [
        "4.69173876406772639334400853958",
        "-2.32326123066500440318076613344"
       ],
       [
        "0.000000187793058433106153083948487775",
        "2.92668799994519908187799005826"
       ],
       [
        "0.00000000740167866230777915001497159175",
        "-0.546563025828500164907241944753"
       ],
       [
        "-1.06231253415220616624111307408e-14",
        "2.09439510396396550328868797651"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-25.6797474544093187498947162597",
        "9.48589065039951651370070068281"
       ],
       [
        "-2.3566556336431625626470146973e-11",
        "-14.9769513676328021796816338922"
       ],
       [
        "-1.00968007034416433264246468924e-12",
        "5.25895206598436919001055979084"
       ],
       [
        "-4.23796992261852579271806951071e-15",
        "-1.04719755119677771383014226211"
       ]
      ],
      "f_w1": [
       [
        "-25.6797474631222057453819667253",
        "9.48589062977478490422607462429"
       ],
       [
        "-0.00000000153179091490700646251785738519",
        "-14.9769513731811936211059353469"
       ],
       [
        "-6.51801607755533988173526451134e-11",
        "5.25895206549537306426396066367"
       ],
       [
        "6.45377631888851745784944947671e-14",
        "-1.04719755121090012593110986398"
       ]
      ],
      "f_lower_model": [
       [
        "-25.6797480475767346815032527588",
        "9.4858891141714981279356754716"
       ],
       [
        "-0.0000000938974410269394866217576500632",
        "-14.976951741387228067366018099"
       ],
       [
        "-0.00000000370095875577626285622895087991",
        "5.25895203610257368814048387273"
       ],
       [
        "9.67259561343144939917786872842e-16",
        "-1.04719755198197332984387764245"
       ]
      ]
     }
    },
    "+-++": {
     "dJz": 2,
     "c1": [
      "4.49681236444679938057102694178e-19",
      "4.20227895778394549299071400338e-19"
     ],
     "K": [
      "6.82993904232357837783189828599e-18",
      "-2.35619449019234492378760781094"
     ],
     "c1_w1": [
      "4.4968114707329739988935161275e-17",
      "4.20227704934418653086062129057e-17"
     ],
     "K_w1": [
      "6.31222296437942627318324395682e-16",
      "-2.35619449019234447129025994294"
     ],
     "2l_CF": {
      "f": [
       [
        "2.51715959820551406383185260406e-10",
        "9.92226448754623978241492991499"
       ],
       [
        "4.79096375181774090376358097973e-11",
        "-11.064467217496377531022189629"
       ],
       [
        "2.8272310798647779041406718231e-12",
        "9.42477796077700562422524917916"
       ],
       [
        "4.87198271815689289895718252245e-14",
        "2.06182562983690128103543157629e-13"
       ]
      ],
      "f_w1": [
       [
        "0.0000000174872544305272700145922590202",
        "9.92226450625957835291108842518"
       ],
       [
        "0.00000000379079538199809328898578173545",
        "-11.064467212141388616240229113"
       ],
       [
        "2.59167317581740232773552600267e-10",
        "9.42477796127534905349253215307"
       ],
       [
        "5.39631944594419656751665673108e-12",
        "1.53363623372218079484451557307e-11"
       ]
      ],
      "f_lower_model": [
       [
        "-2.73981103774750570168005933293e-11",
        "9.92226448713201039375319417471"
       ],
       [
        "-5.08156207757498869124492682685e-12",
        "-11.0644672176005620655913688604"
       ],
       [
        "-2.841786688610795204312166011e-13",
        "9.42477796076841914047446739339"
       ],
       [
        "-4.28686626100373455821210565242e-15",
        "-2.60058829771176091741491726936e-14"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-8.06077351953353876961258787564e-10",
        "-32.7100496412583010317142996519"
       ],
       [
        "-1.65411557602542565327192351267e-10",
        "20.489245178159516531451345433"
       ],
       [
        "-1.09146396638815761463763492706e-11",
        "-4.71238898040166716992838310945"
       ],
       [
        "-2.27925686646090721122160011233e-13",
        "-4.73800878662930850570654073246e-13"
       ]
      ],
      "f_w1": [
       [
        "-0.0000000567046442476232885806716944288",
        "-32.7100496798956503217781647484"
       ],
       [
        "-0.0000000130626720230023861946525291919",
        "20.4892451664047002508798612653"
       ],
       [
        "-9.71494895383863770500355159309e-10",
        "-4.71238898154960469803857091292"
       ],
       [
        "-2.3047106340331399413798573423e-11",
        "-3.67563567254913750754886745503e-11"
       ]
      ],
      "f_lower_model": [
       [
        "8.63295580963389060667968610663e-11",
        "-32.7100496404052097608885389759"
       ],
       [
        "1.74836129195101938270432185588e-11",
        "20.4892451783831554675205601932"
       ],
       [
        "1.12613247337092077481446596834e-12",
        "-4.71238898038257349885828314284"
       ],
       [
        "2.25007804590574232663615856311e-14",
        "5.89279751750076333039214460615e-14"
       ]
      ]
     }
    },
    "+-+0": {
     "dJz": 1,
     "c1": [
      "-0.00000445026218282888544394978562419",
      "-3.46438557855684067758194721407e-15"
     ],
     "K": [
      "-0.00006337753874000696103387226933",
      "0.00000699045544243882773197122155373"
     ],
     "c1_w1": [
      "-0.00001407296478924482913434834687",
      "-1.09553393115120633654029149664e-13"
     ],
     "K_w1": [
      "-0.000184215277066081430113973132293",
      "0.000022105760018216789597588215502"
     ],
     "2l_CF": {
      "f": [
       [
        "0.681890535596503575115372924312",
        "0.975118668370437839369204209041"
       ],
       [
        "0.124880238244123875228096009049",
        "0.228510104827033249920541119077"
       ],
       [
        "0.00724308803235950341286880048144",
        "0.0177506525323902912686560454083"
       ],
       [
        "0.000127648603121262905093600046058",
        "0.000456677256736408012647616740001"
       ]
      ],
      "f_w1": [
       [
        "1.4636634664406585424706478257",
        "1.84890287542556244589628429557"
       ],
       [
        "0.293791874078064186238238166446",
        "0.477760176609231601992102327967"
       ],
       [
        "0.0187238492417741511435791134562",
        "0.0408850588988975729131157661558"
       ],
       [
        "0.000364003599880474478572083661562",
        "0.00115743992929101761819510805415"
       ]
      ],
      "f_lower_model": [
       [
        "0.815291894849650499033423900394",
        "1.13002260460381774171933486056"
       ],
       [
        "0.15143796782453927319178829356",
        "0.268299972215578395852521576847"
       ],
       [
        "0.00892143235527142169996567488761",
        "0.0210905009225729116162391799019"
       ],
       [
        "0.000160381108003912326490970227992",
        "0.000548490737332099757586541725432"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-0.503303395378559878364545168108",
        "-0.689882583052832373759636220524"
       ],
       [
        "-0.0931085110049328593768093708681",
        "-0.162627726792423100480037638799"
       ],
       [
        "-0.00547541174318136536062713674055",
        "-0.0126987836578466384124116439868"
       ],
       [
        "-0.0000987049338996413036059756112986",
        "-0.000328228100618208780523712117799"
       ]
      ],
      "f_w1": [
       [
        "-1.11622802536169464037195675242",
        "-1.34155235507249066036959963683"
       ],
       [
        "-0.226686551695579005016152672909",
        "-0.349546110770112933629884492233"
       ],
       [
        "-0.0146721949575240422802508983238",
        "-0.0301275126865014018113326815589"
       ],
       [
        "-0.000292302879964246687598334149222",
        "-0.000858276231599546849822080925924"
       ]
      ],
      "f_lower_model": [
       [
        "-0.610166024028851657398705750833",
        "-0.807124039100163292368509002647"
       ],
       [
        "-0.114578489467607761134799799845",
        "-0.192911770043624775878319576404"
       ],
       [
        "-0.00685026530585631093446469478991",
        "-0.0152527777381164991310094249501"
       ],
       [
        "-0.000126101479560326011174005292888",
        "-0.000398731157746893256349457391908"
       ]
      ]
     }
    },
    "+-+-": {
     "dJz": 0,
     "c1": [
      "-1.78941709045718577744287533722e-18",
      "-2.43565686580093282076067311313e-18"
     ],
     "K": [
      "7.43973863716848185944167681038",
      "-3.92699081698724157868589847909"
     ],
     "c1_w1": [
      "-1.78941680616831804977964118279e-16",
      "-2.43565608115563036148852630895e-16"
     ],
     "K_w1": [
      "7.43973863716847925607411618681",
      "-3.92699081698724432842142895027"
     ],
     "2l_CF": {
      "f": [
       [
        "-11.7494118822591446842582400381",
        "10.9661838711949952685186781198"
       ],
       [
        "-1.99026525363803628406788896789e-10",
        "-3.79684410693372906538275495258e-10"
       ],
       [
        "-1.17898963150170039758722249843e-11",
        "-3.13073636087083097526190627405e-11"
       ],
       [
        "-2.04731576790040366267711534249e-13",
        "-8.47011152004919878934575044427e-13"
       ]
      ],
      "f_w1": [
       [
        "-11.7494119494965822551519413887",
        "10.9661837963788947938840917233"
       ],
       [
        "-0.0000000147380144978596131309672247866",
        "-0.0000000217315467269388026758545724981"
       ],
       [
        "-0.00000000100117040144606162577960110299",
        "-0.00000000201390213847668310457557271288"
       ],
       [
        "-2.06159121430175344555612670173e-11",
        "-6.09228676494777865403141632792e-11"
       ]
      ],
      "f_lower_model": [
       [
        "-11.7494118810951496372776791848",
        "10.9661838728992717754600135713"
       ],
       [
        "2.26264445865512547545279125257e-11",
        "4.94117091604692037266845494797e-11"
       ],
       [
        "1.2886571729061274030326275438e-12",
        "4.0896547939076275106134213491e-12"
       ],
       [
        "2.03066617424062094747757839743e-14",
        "1.10972840872244488855001564988e-13"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "73.6802815180319791021481756287",
        "-68.5806061018256888107627953445"
       ],
       [
        "7.19475945616832288756098988353e-10",
        "9.04486815863480121602269980908e-10"
       ],
       [
        "4.70934125876751873257127843591e-11",
        "7.69294662167354244586560034861e-11"
       ],
       [
        "9.71659686298117043321892296171e-13",
        "2.13938289593408202997518971191e-12"
       ]
      ],
      "f_w1": [
       [
        "73.6802817615026789195538748422",
        "-68.5806059208382840722657293265"
       ],
       [
        "0.0000000564578945497484124306746116736",
        "0.0000000553354045730229273355391465452"
       ],
       [
        "0.00000000415657286676928848584025323619",
        "0.00000000534652230425268451455807538194"
       ],
       [
        "9.72093398105376899936638892051e-11",
        "1.6753458351692427790907177006e-10"
       ]
      ],
      "f_lower_model": [
       [
        "73.6802815141243238604040935185",
        "-68.5806061057231549762078212466"
       ],
       [
        "-7.67541743942055815403658368905e-11",
        "-1.12397549948344199708841583784e-10"
       ],
       [
        "-4.91135461095008410283478212977e-12",
        "-9.55033581574523109585517405066e-12"
       ],
       [
        "-9.70855461666825522320205241292e-14",
        "-2.65363333485540583513219839022e-13"
       ]
      ]
     }
    },
    "+-0+": {
     "dJz": 3,
     "c1": [
      "8.3871223333852555449982400036e-16",
      "0.00000194063455616477685135765566021"
     ],
     "K": [
      "0.0000030483416440041968479643438796",
      "0.000027637167586034711885037552087"
     ],
     "c1_w1": [
      "2.65223999701852513534625166792e-14",
      "0.00000613682533023506090891897630606"
     ],
     "K_w1": [
      "0.00000963970302096907710241030715991",
      "0.000080331116716066403536330320809"
     ],
     "2l_CF": {
      "f": [
       [
        "-0.60859001885990368549946055776",
        "-0.828562818449709192850891993194"
       ],
       [
        "-0.112452039801697513023022261485",
        "-0.194568093320083228940019809531"
       ],
       [
        "-0.00661651319188982355366615060046",
        "-0.0151454801553692940518288792474"
       ],
       [
        "-0.000119714341461847308953907008892",
        "-0.000390479154637173379197064717821"
       ]
      ],
      "f_w1": [
       [
        "-1.29086470383863207190136926553",
        "-1.53907938460723435985345032432"
       ],
       [
        "-0.261655777866987658750929035417",
        "-0.398846923434376668331319551592"
       ],
       [
        "-0.0169411002089862833680581903372",
        "-0.0342300879471111037074279831475"
       ],
       [
        "-0.000338913447379442071761502269307",
        "-0.00097186799207286710525366033791"
       ]
      ],
      "f_lower_model": [
       [
        "-0.724723874984471480902832296616",
        "-0.953355659646897083379291045349"
       ],
       [
        "-0.135859589906353517855819540324",
        "-0.226870939707389727094270591616"
       ],
       [
        "-0.00812228124939855338173175899503",
        "-0.0178745785083570712485923127287"
       ],
       [
        "-0.000149937803183452186213898318992",
        "-0.000465933428106951233491332560937"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "0.380106634179909787928262019118",
        "0.562520944327185957840257901031"
       ],
       [
        "0.0691704374596530823177191877612",
        "0.131711163449410458937136056953"
       ],
       [
        "0.00396884820969577311033339069339",
        "0.0102215588321731171057859547219"
       ],
       [
        "0.0000685002007763362734298523267921",
        "0.000262692118757907813555905477584"
       ]
      ],
      "f_w1": [
       [
        "0.826997246346266082201302224306",
        "1.08948262404623893969530492139"
       ],
       [
        "0.16478201179384393955887041184",
        "0.281183712611901901291418359099"
       ],
       [
        "0.0103707108003523899493320682992",
        "0.0240294349829774606575717023943"
       ],
       [
        "0.000196788075430350842766289985877",
        "0.000679204835107065885796133039998"
       ]
      ],
      "f_lower_model": [
       [
        "0.456721971324982817513650265467",
        "0.657040737663635832315181990609"
       ],
       [
        "0.0842643980558121026109472652823",
        "0.155853580923202262381893232278"
       ],
       [
        "0.00490809313892800383095065595273",
        "0.0122382371768103593565464737082"
       ],
       [
        "0.0000863451160155983634783765648096",
        "0.000317893525970761715910128276841"
       ]
      ]
     }
    },
    "+-00": {
     "dJz": 2,
     "c1": [
      "7.62703400020832585524234142175e-19",
      "1.27944387764604704858559886566e-18"
     ],
     "K": [
      "1.24744096064044653924077471552e-17",
      "1.63565443745265410589126233738e-17"
     ],
     "c1_w1": [
      "7.62703276054046224367026547077e-17",
      "1.27944344412391000549057109355e-16"
     ],
     "K_w1": [
      "1.15963126290035530668014311944e-15",
      "1.48835249248925111126206424198e-15"
     ],
     "2l_CF": {
      "f": [
       [
        "0.00000000123995507051415827157866726634",
        "0.00000000146354075940609617673363291349"
       ],
       [
        "2.45938573008833619423529017904e-10",
        "3.74767273667321264731174876862e-10"
       ],
       [
        "1.54700405603895501646885503193e-11",
        "3.13729545787162290033343931383e-11"
       ],
       [
        "2.99656980480723231709035237718e-13",
        "8.60432404388273322765089936777e-13"
       ]
      ],
      "f_w1": [
       [
        "0.000000077025936591236385210919084683",
        "0.0000000705176361630037417521841778301"
       ],
       [
        "0.0000000171585713662652831995524628078",
        "0.0000000205541691087684722035479753686"
       ],
       [
        "0.00000000122013059672027688462820101059",
        "0.0000000019417024703352607138013469903"
       ],
       [
        "2.70982886741339284838161045321e-11",
        "5.97177354497589938546869254369e-11"
       ]
      ],
      "f_lower_model": [
       [
        "-1.50224661467082243516901572691e-10",
        "-1.99075136911128374005543518316e-10"
       ],
       [
        "-2.9438616869067045339238560006e-11",
        "-5.11156424391404690197547795436e-11"
       ],
       [
        "-1.80532604949495371103993930275e-12",
        "-4.28941969976130322149042178871e-12"
       ],
       [
        "-3.31441151115937079573049273297e-14",
        "-1.17868145408019728069375770988e-13"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-0.0000000022517913263841341733115484227",
        "-0.00000000234510735728121236567391401301"
       ],
       [
        "-4.55575634163532352916491464105e-10",
        "-6.08120275849832305547173572077e-10"
       ],
       [
        "-2.94809378166267428893990600967e-11",
        "-5.1452235753011354043425929748e-11"
       ],
       [
        "-5.9772522974604273749470113641e-13",
        "-1.42438784476755104750142103328e-12"
       ]
      ],
      "f_w1": [
       [
        "-0.000000153613750657552199138633947841",
        "-0.000000123334931015396292858009436766"
       ],
       [
        "-0.0000000348159708700149451956114590723",
        "-0.0000000366032237723286178657409716393"
       ],
       [
        "-0.00000000253463890659027118373075013788",
        "-0.00000000350738780719310493842057088315"
       ],
       [
        "-5.83235110458925715186696005535e-11",
        "-1.09160889344865508742405268594e-10"
       ]
      ],
      "f_lower_model": [
       [
        "2.50247390774784502638228075586e-10",
        "2.97248677220047874977660108635e-10"
       ],
       [
        "5.00480098753078885007705979082e-11",
        "7.70876828523145405753292813261e-11"
       ],
       [
        "3.16528178388083270920096119328e-12",
        "6.52457464335386063854897962204e-12"
       ],
       [
        "6.13632759840773876774671175283e-14",
        "1.80666349159092575761631609144e-13"
       ]
      ]
     }
    },
    "+-0-": {
     "dJz": 1,
     "c1": [
      "-0.00000445026218282888544394978562419",
      "-3.46438557855684067758194721407e-15"
     ],
     "K": [
      "-0.00006337753874000696103387226933",
      "0.00000699045544243882773197122155373"
     ],
     "c1_w1": [
      "-0.00001407296478924482913434834687",
      "-1.09553393115120633654029149664e-13"
     ],
     "K_w1": [
      "-0.000184215277066081430113973132293",
      "0.000022105760018216789597588215502"
     ],
     "2l_CF": {
      "f": [
       [
        "0.681890535596503575115372924312",
        "0.975118668370437839369204209041"
       ],
       [
        "0.124880238244123875228096009049",
        "0.228510104827033249920541119077"
       ],
       [
        "0.00724308803235950341286880048144",
        "0.0177506525323902912686560454083"
       ],
       [
        "0.000127648603121262905093600046058",
        "0.000456677256736408012647616740001"
       ]
      ],
      "f_w1": [
       [
        "1.4636634664406585424706478257",
        "1.84890287542556244589628429557"
       ],
       [
        "0.293791874078064186238238166446",
        "0.477760176609231601992102327967"
       ],
       [
        "0.0187238492417741511435791134562",
        "0.0408850588988975729131157661558"
       ],
       [
        "0.000364003599880474478572083661562",
        "0.00115743992929101761819510805415"
       ]
      ],
      "f_lower_model": [
       [
        "0.815291894849650499033423900394",
        "1.13002260460381774171933486056"
       ],
       [
        "0.15143796782453927319178829356",
        "0.268299972215578395852521576847"
       ],
       [
        "0.00892143235527142169996567488761",
        "0.0210905009225729116162391799019"
       ],
       [
        "0.000160381108003912326490970227992",
        "0.000548490737332099757586541725432"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-0.503303395378559878364545168108",
        "-0.689882583052832373759636220524"
       ],
       [
        "-0.0931085110049328593768093708681",
        "-0.162627726792423100480037638799"
       ],
       [
        "-0.00547541174318136536062713674055",
        "-0.0126987836578466384124116439868"
       ],
       [
        "-0.0000987049338996413036059756112986",
        "-0.000328228100618208780523712117799"
       ]
      ],
      "f_w1": [
       [
        "-1.11622802536169464037195675242",
        "-1.34155235507249066036959963683"
       ],
       [
        "-0.226686551695579005016152672909",
        "-0.349546110770112933629884492233"
       ],
       [
        "-0.0146721949575240422802508983238",
        "-0.0301275126865014018113326815589"
       ],
       [
        "-0.000292302879964246687598334149222",
        "-0.000858276231599546849822080925924"
       ]
      ],
      "f_lower_model": [
       [
        "-0.610166024028851657398705750833",
        "-0.807124039100163292368509002647"
       ],
       [
        "-0.114578489467607761134799799845",
        "-0.192911770043624775878319576404"
       ],
       [
        "-0.00685026530585631093446469478991",
        "-0.0152527777381164991310094249501"
       ],
       [
        "-0.000126101479560326011174005292888",
        "-0.000398731157746893256349457391908"
       ]
      ]
     }
    },
    "+--+": {
     "dJz": 4,
     "c1": [
      "-9.65779919607922226215792047782e-20",
      "-1.74821371523886274562846638842e-19"
     ],
     "K": [
      "-1.59970607657541298260351208139e-18",
      "-2.24693040793506462848828477932e-18"
     ],
     "c1_w1": [
      "-9.65779864908003548371588532847e-18",
      "-1.748212995026282965350809247e-17"
     ],
     "K_w1": [
      "-1.48851637245736257618245409183e-16",
      "-2.04565897004473615516775624332e-16"
     ],
     "2l_CF": {
      "f": [
       [
        "-3.76873684191767924185963198779e-10",
        "-3.50712526302847186899919925609e-10"
       ],
       [
        "-7.7428878833287441805921446938e-11",
        "-9.20663818499577232334845882935e-11"
       ],
       [
        "-5.11785766439493226822708730655e-12",
        "-7.86880328699619195371397314942e-12"
       ],
       [
        "-1.07155776231585928340142276017e-13",
        "-2.19746301873655164667683194962e-13"
       ]
      ],
      "f_w1": [
       [
        "-0.0000000217643095204062634800081965828",
        "-0.0000000146559226130948736360917643859"
       ],
       [
        "-0.00000000502850027732460077692772560777",
        "-0.00000000446797685808487065264276752023"
       ],
       [
        "-3.75446849129141001096371803009e-10",
        "-4.36935473977179520277617432431e-10"
       ],
       [
        "-8.95669053608983098738462779041e-12",
        "-1.38247720667657990426165365574e-11"
       ]
      ],
      "f_lower_model": [
       [
        "4.82043539717780733455019057688e-11",
        "5.25070041480650680914187900792e-11"
       ],
       [
        "9.7786131197715323310467870639e-12",
        "1.37317174049061338299490207728e-11"
       ],
       [
        "6.31398135323508211668495241892e-13",
        "1.17049784339751975707622272859e-12"
       ],
       [
        "1.26670774138728278973009966227e-14",
        "3.26143034899339063045056508906e-14"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "4.27523009958949063139954892548e-10",
        "4.13067434740240150668422925089e-10"
       ],
       [
        "8.74084653452561122008825260017e-11",
        "1.07986616797511091761921214669e-10"
       ],
       [
        "5.73914901475569428772810265214e-12",
        "9.19820435659392983988988436806e-12"
       ],
       [
        "1.18973956222266341747306040392e-13",
        "2.56124933373151095681286994504e-13"
       ]
      ],
      "f_w1": [
       [
        "0.0000000277335549836583391839328033514",
        "0.0000000202950263387698541023560082694"
       ],
       [
        "0.00000000635296946427917159502322670721",
        "0.00000000610662918596605957574177446953"
       ],
       [
        "4.69070144514863812481260776203e-10",
        "5.91359005818988524811011175909e-10"
       ],
       [
        "1.10157225691817048051676089702e-11",
        "1.85643073532622205304320656777e-11"
       ]
      ],
      "f_lower_model": [
       [
        "-4.97836613169166005164471699313e-11",
        "-5.54036275970781437103899334321e-11"
       ],
       [
        "-1.00652139637635309035957484941e-11",
        "-1.44592145708555746320151122393e-11"
       ],
       [
        "-6.46759991495297294551388875827e-13",
        "-1.23036422695437232952394325485e-12"
       ],
       [
        "-1.2873370472009965931311816943e-14",
        "-3.42300410197476261204856463258e-14"
       ]
      ]
     }
    },
    "+--0": {
     "dJz": 3,
     "c1": [
      "8.3871223333852555449982400036e-16",
      "0.00000194063455616477685135765566021"
     ],
     "K": [
      "0.0000030483416440041968479643438796",
      "0.000027637167586034711885037552087"
     ],
     "c1_w1": [
      "2.65223999701852513534625166792e-14",
      "0.00000613682533023506090891897630606"
     ],
     "K_w1": [
      "0.00000963970302096907710241030715991",
      "0.000080331116716066403536330320809"
     ],
     "2l_CF": {
      "f": [
       [
        "-0.60859001885990368549946055776",
        "-0.828562818449709192850891993194"
       ],
       [
        "-0.112452039801697513023022261485",
        "-0.194568093320083228940019809531"
       ],
       [
        "-0.00661651319188982355366615060046",
        "-0.0151454801553692940518288792474"
       ],
       [
        "-0.000119714341461847308953907008892",
        "-0.000390479154637173379197064717821"
       ]
      ],
      "f_w1": [
       [
        "-1.29086470383863207190136926553",
        "-1.53907938460723435985345032432"
       ],
       [
        "-0.261655777866987658750929035417",
        "-0.398846923434376668331319551592"
       ],
       [
        "-0.0169411002089862833680581903372",
        "-0.0342300879471111037074279831475"
       ],
       [
        "-0.000338913447379442071761502269307",
        "-0.00097186799207286710525366033791"
       ]
      ],
      "f_lower_model": [
       [
        "-0.724723874984471480902832296616",
        "-0.953355659646897083379291045349"
       ],
       [
        "-0.135859589906353517855819540324",
        "-0.226870939707389727094270591616"
       ],
       [
        "-0.00812228124939855338173175899503",
        "-0.0178745785083570712485923127287"
       ],
       [
        "-0.000149937803183452186213898318992",
        "-0.000465933428106951233491332560937"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "0.380106634179909787928262019118",
        "0.562520944327185957840257901031"
       ],
       [
        "0.0691704374596530823177191877612",
        "0.131711163449410458937136056953"
       ],
       [
        "0.00396884820969577311033339069339",
        "0.0102215588321731171057859547219"
       ],
       [
        "0.0000685002007763362734298523267921",
        "0.000262692118757907813555905477584"
       ]
      ],
      "f_w1": [
       [
        "0.826997246346266082201302224306",
        "1.08948262404623893969530492139"
       ],
       [
        "0.16478201179384393955887041184",
        "0.281183712611901901291418359099"
       ],
       [
        "0.0103707108003523899493320682992",
        "0.0240294349829774606575717023943"
       ],
       [
        "0.000196788075430350842766289985877",
        "0.000679204835107065885796133039998"
       ]
      ],
      "f_lower_model": [
       [
        "0.456721971324982817513650265467",
        "0.657040737663635832315181990609"
       ],
       [
        "0.0842643980558121026109472652823",
        "0.155853580923202262381893232278"
       ],
       [
        "0.00490809313892800383095065595273",
        "0.0122382371768103593565464737082"
       ],
       [
        "0.0000863451160155983634783765648096",
        "0.000317893525970761715910128276841"
       ]
      ]
     }
    },
    "+---": {
     "dJz": 2,
     "c1": [
      "4.49681236444679938057102694178e-19",
      "4.20227895778394549299071400338e-19"
     ],
     "K": [
      "6.82993904232357837783189828599e-18",
      "-2.35619449019234492378760781094"
     ],
     "c1_w1": [
      "4.4968114707329739988935161275e-17",
      "4.20227704934418653086062129057e-17"
     ],
     "K_w1": [
      "6.31222296437942627318324395682e-16",
      "-2.35619449019234447129025994294"
     ],
     "2l_CF": {
      "f": [
       [
        "2.51715959820551406383185260406e-10",
        "9.92226448754623978241492991499"
       ],
       [
        "4.79096375181774090376358097973e-11",
        "-11.064467217496377531022189629"
       ],
       [
        "2.8272310798647779041406718231e-12",
        "9.42477796077700562422524917916"
       ],
       [
        "4.87198271815689289895718252245e-14",
        "2.06182562983690128103543157629e-13"
       ]
      ],
      "f_w1": [
       [
        "0.0000000174872544305272700145922590202",
        "9.92226450625957835291108842518"
       ],
       [
        "0.00000000379079538199809328898578173545",
        "-11.064467212141388616240229113"
       ],
       [
        "2.59167317581740232773552600267e-10",
        "9.42477796127534905349253215307"
       ],
       [
        "5.39631944594419656751665673108e-12",
        "1.53363623372218079484451557307e-11"
       ]
      ],
      "f_lower_model": [
       [
        "-2.73981103774750570168005933293e-11",
        "9.92226448713201039375319417471"
       ],
       [
        "-5.08156207757498869124492682685e-12",
        "-11.0644672176005620655913688604"
       ],
       [
        "-2.841786688610795204312166011e-13",
        "9.42477796076841914047446739339"
       ],
       [
        "-4.28686626100373455821210565242e-15",
        "-2.60058829771176091741491726936e-14"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-8.06077351953353876961258787564e-10",
        "-32.7100496412583010317142996519"
       ],
       [
        "-1.65411557602542565327192351267e-10",
        "20.489245178159516531451345433"
       ],
       [
        "-1.09146396638815761463763492706e-11",
        "-4.71238898040166716992838310945"
       ],
       [
        "-2.27925686646090721122160011233e-13",
        "-4.73800878662930850570654073246e-13"
       ]
      ],
      "f_w1": [
       [
        "-0.0000000567046442476232885806716944288",
        "-32.7100496798956503217781647484"
       ],
       [
        "-0.0000000130626720230023861946525291919",
        "20.4892451664047002508798612653"
       ],
       [
        "-9.71494895383863770500355159309e-10",
        "-4.71238898154960469803857091292"
       ],
       [
        "-2.3047106340331399413798573423e-11",
        "-3.67563567254913750754886745503e-11"
       ]
      ],
      "f_lower_model": [
       [
        "8.63295580963389060667968610663e-11",
        "-32.7100496404052097608885389759"
       ],
       [
        "1.74836129195101938270432185588e-11",
        "20.4892451783831554675205601932"
       ],
       [
        "1.12613247337092077481446596834e-12",
        "-4.71238898038257349885828314284"
       ],
       [
        "2.25007804590574232663615856311e-14",
        "5.89279751750076333039214460615e-14"
       ]
      ]
     }
    },
    "-+++": {
     "dJz": -2,
     "c1": [
      "4.49681236444679938057102694178e-19",
      "4.20227895778394549299071400338e-19"
     ],
     "K": [
      "6.82993904232357837783189828599e-18",
      "-2.35619449019234492378760781094"
     ],
     "c1_w1": [
      "4.4968114707329739988935161275e-17",
      "4.20227704934418653086062129057e-17"
     ],
     "K_w1": [
      "6.31222296437942627318324395682e-16",
      "-2.35619449019234447129025994294"
     ],
     "2l_CF": {
      "f": [
       [
        "2.51715959820551406383185260406e-10",
        "9.92226448754623978241492991499"
       ],
       [
        "4.79096375181774090376358097973e-11",
        "-11.064467217496377531022189629"
       ],
       [
        "2.8272310798647779041406718231e-12",
        "9.42477796077700562422524917916"
       ],
       [
        "4.87198271815689289895718252245e-14",
        "2.06182562983690128103543157629e-13"
       ]
      ],
      "f_w1": [
       [
        "0.0000000174872544305272700145922590202",
        "9.92226450625957835291108842518"
       ],
       [
        "0.00000000379079538199809328898578173545",
        "-11.064467212141388616240229113"
       ],
       [
        "2.59167317581740232773552600267e-10",
        "9.42477796127534905349253215307"
       ],
       [
        "5.39631944594419656751665673108e-12",
        "1.53363623372218079484451557307e-11"
       ]
      ],
      "f_lower_model": [
       [
        "-2.73981103774750570168005933293e-11",
        "9.92226448713201039375319417471"
       ],
       [
        "-5.08156207757498869124492682685e-12",
        "-11.0644672176005620655913688604"
       ],
       [
        "-2.841786688610795204312166011e-13",
        "9.42477796076841914047446739339"
       ],
       [
        "-4.28686626100373455821210565242e-15",
        "-2.60058829771176091741491726936e-14"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-8.06077351953353876961258787564e-10",
        "-32.7100496412583010317142996519"
       ],
       [
        "-1.65411557602542565327192351267e-10",
        "20.489245178159516531451345433"
       ],
       [
        "-1.09146396638815761463763492706e-11",
        "-4.71238898040166716992838310945"
       ],
       [
        "-2.27925686646090721122160011233e-13",
        "-4.73800878662930850570654073246e-13"
       ]
      ],
      "f_w1": [
       [
        "-0.0000000567046442476232885806716944288",
        "-32.7100496798956503217781647484"
       ],
       [
        "-0.0000000130626720230023861946525291919",
        "20.4892451664047002508798612653"
       ],
       [
        "-9.71494895383863770500355159309e-10",
        "-4.71238898154960469803857091292"
       ],
       [
        "-2.3047106340331399413798573423e-11",
        "-3.67563567254913750754886745503e-11"
       ]
      ],
      "f_lower_model": [
       [
        "8.63295580963389060667968610663e-11",
        "-32.7100496404052097608885389759"
       ],
       [
        "1.74836129195101938270432185588e-11",
        "20.4892451783831554675205601932"
       ],
       [
        "1.12613247337092077481446596834e-12",
        "-4.71238898038257349885828314284"
       ],
       [
        "2.25007804590574232663615856311e-14",
        "5.89279751750076333039214460615e-14"
       ]
      ]
     }
    },
    "-++0": {
     "dJz": -3,
     "c1": [
      "-8.3871223333852555449982400036e-16",
      "-0.00000194063455616477685135765566021"
     ],
     "K": [
      "-0.0000030483416440041968479643438796",
      "-0.000027637167586034711885037552087"
     ],
     "c1_w1": [
      "-2.65223999701852513534625166792e-14",
      "-0.00000613682533023506090891897630606"
     ],
     "K_w1": [
      "-0.00000963970302096907710241030715991",
      "-0.000080331116716066403536330320809"
     ],
     "2l_CF": {
      "f": [
       [
        "0.60859001885990368549946055776",
        "0.828562818449709192850891993194"
       ],
       [
        "0.112452039801697513023022261485",
        "0.194568093320083228940019809531"
       ],
       [
        "0.00661651319188982355366615060046",
        "0.0151454801553692940518288792474"
       ],
       [
        "0.000119714341461847308953907008892",
        "0.000390479154637173379197064717821"
       ]
      ],
      "f_w1": [
       [
        "1.29086470383863207190136926553",
        "1.53907938460723435985345032432"
       ],
       [
        "0.261655777866987658750929035417",
        "0.398846923434376668331319551592"
       ],
       [
        "0.0169411002089862833680581903372",
        "0.0342300879471111037074279831475"
       ],
       [
        "0.000338913447379442071761502269307",
        "0.00097186799207286710525366033791"
       ]
      ],
      "f_lower_model": [
       [
        "0.724723874984471480902832296616",
        "0.953355659646897083379291045349"
       ],
       [
        "0.135859589906353517855819540324",
        "0.226870939707389727094270591616"
       ],
       [
        "0.00812228124939855338173175899503",
        "0.0178745785083570712485923127287"
       ],
       [
        "0.000149937803183452186213898318992",
        "0.000465933428106951233491332560937"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-0.380106634179909787928262019118",
        "-0.562520944327185957840257901031"
       ],
       [
        "-0.0691704374596530823177191877612",
        "-0.131711163449410458937136056953"
       ],
       [
        "-0.00396884820969577311033339069339",
        "-0.0102215588321731171057859547219"
       ],
       [
        "-0.0000685002007763362734298523267921",
        "-0.000262692118757907813555905477584"
       ]
      ],
      "f_w1": [
       [
        "-0.826997246346266082201302224306",
        "-1.08948262404623893969530492139"
       ],
       [
        "-0.16478201179384393955887041184",
        "-0.281183712611901901291418359099"
       ],
       [
        "-0.0103707108003523899493320682992",
        "-0.0240294349829774606575717023943"
       ],
       [
        "-0.000196788075430350842766289985877",
        "-0.000679204835107065885796133039998"
       ]
      ],
      "f_lower_model": [
       [
        "-0.456721971324982817513650265467",
        "-0.657040737663635832315181990609"
       ],
       [
        "-0.0842643980558121026109472652823",
        "-0.155853580923202262381893232278"
       ],
       [
        "-0.00490809313892800383095065595273",
        "-0.0122382371768103593565464737082"
       ],
       [
        "-0.0000863451160155983634783765648096",
        "-0.000317893525970761715910128276841"
       ]
      ]
     }
    },
    "-++-": {
     "dJz": -4,
     "c1": [
      "-9.65779919607922226215792047782e-20",
      "-1.74821371523886274562846638842e-19"
     ],
     "K": [
      "-1.59970607657541298260351208139e-18",
      "-2.24693040793506462848828477932e-18"
     ],
     "c1_w1": [
      "-9.65779864908003548371588532847e-18",
      "-1.748212995026282965350809247e-17"
     ],
     "K_w1": [
      "-1.48851637245736257618245409183e-16",
      "-2.04565897004473615516775624332e-16"
     ],
     "2l_CF": {
      "f": [
       [
        "-3.76873684191767924185963198779e-10",
        "-3.50712526302847186899919925609e-10"
       ],
       [
        "-7.7428878833287441805921446938e-11",
        "-9.20663818499577232334845882935e-11"
       ],
       [
        "-5.11785766439493226822708730655e-12",
        "-7.86880328699619195371397314942e-12"
       ],
       [
        "-1.07155776231585928340142276017e-13",
        "-2.19746301873655164667683194962e-13"
       ]
      ],
      "f_w1": [
       [
        "-0.0000000217643095204062634800081965828",
        "-0.0000000146559226130948736360917643859"
       ],
       [
        "-0.00000000502850027732460077692772560777",
        "-0.00000000446797685808487065264276752023"
       ],
       [
        "-3.75446849129141001096371803009e-10",
        "-4.36935473977179520277617432431e-10"
       ],
       [
        "-8.95669053608983098738462779041e-12",
        "-1.38247720667657990426165365574e-11"
       ]
      ],
      "f_lower_model": [
       [
        "4.82043539717780733455019057688e-11",
        "5.25070041480650680914187900792e-11"
       ],
       [
        "9.7786131197715323310467870639e-12",
        "1.37317174049061338299490207728e-11"
       ],
       [
        "6.31398135323508211668495241892e-13",
        "1.17049784339751975707622272859e-12"
       ],
       [
        "1.26670774138728278973009966227e-14",
        "3.26143034899339063045056508906e-14"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "4.27523009958949063139954892548e-10",
        "4.13067434740240150668422925089e-10"
       ],
       [
        "8.74084653452561122008825260017e-11",
        "1.07986616797511091761921214669e-10"
       ],
       [
        "5.73914901475569428772810265214e-12",
        "9.19820435659392983988988436806e-12"
       ],
       [
        "1.18973956222266341747306040392e-13",
        "2.56124933373151095681286994504e-13"
       ]
      ],
      "f_w1": [
       [
        "0.0000000277335549836583391839328033514",
        "0.0000000202950263387698541023560082694"
       ],
       [
        "0.00000000635296946427917159502322670721",
        "0.00000000610662918596605957574177446953"
       ],
       [
        "4.69070144514863812481260776203e-10",
        "5.91359005818988524811011175909e-10"
       ],
       [
        "1.10157225691817048051676089702e-11",
        "1.85643073532622205304320656777e-11"
       ]
      ],
      "f_lower_model": [
       [
        "-4.97836613169166005164471699313e-11",
        "-5.54036275970781437103899334321e-11"
       ],
       [
        "-1.00652139637635309035957484941e-11",
        "-1.44592145708555746320151122393e-11"
       ],
       [
        "-6.46759991495297294551388875827e-13",
        "-1.23036422695437232952394325485e-12"
       ],
       [
        "-1.2873370472009965931311816943e-14",
        "-3.42300410197476261204856463258e-14"
       ]
      ]
     }
    },
    "-+0+": {
     "dJz": -1,
     "c1": [
      "0.00000445026218282888544394978562419",
      "3.46438557855684067758194721407e-15"
     ],
     "K": [
      "0.00006337753874000696103387226933",
      "-0.00000699045544243882773197122155373"
     ],
     "c1_w1": [
      "0.00001407296478924482913434834687",
      "1.09553393115120633654029149664e-13"
     ],
     "K_w1": [
      "0.000184215277066081430113973132293",
      "-0.000022105760018216789597588215502"
     ],
     "2l_CF": {
      "f": [
       [
        "-0.681890535596503575115372924312",
        "-0.975118668370437839369204209041"
       ],
       [
        "-0.124880238244123875228096009049",
        "-0.228510104827033249920541119077"
       ],
       [
        "-0.00724308803235950341286880048144",
        "-0.0177506525323902912686560454083"
       ],
       [
        "-0.000127648603121262905093600046058",
        "-0.000456677256736408012647616740001"
       ]
      ],
      "f_w1": [
       [
        "-1.4636634664406585424706478257",
        "-1.84890287542556244589628429557"
       ],
       [
        "-0.293791874078064186238238166446",
        "-0.477760176609231601992102327967"
       ],
       [
        "-0.0187238492417741511435791134562",
        "-0.0408850588988975729131157661558"
       ],
       [
        "-0.000364003599880474478572083661562",
        "-0.00115743992929101761819510805415"
       ]
      ],
      "f_lower_model": [
       [
        "-0.815291894849650499033423900394",
        "-1.13002260460381774171933486056"
       ],
       [
        "-0.15143796782453927319178829356",
        "-0.268299972215578395852521576847"
       ],
       [
        "-0.00892143235527142169996567488761",
        "-0.0210905009225729116162391799019"
       ],
       [
        "-0.000160381108003912326490970227992",
        "-0.000548490737332099757586541725432"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "0.503303395378559878364545168108",
        "0.689882583052832373759636220524"
       ],
       [
        "0.0931085110049328593768093708681",
        "0.162627726792423100480037638799"
       ],
       [
        "0.00547541174318136536062713674055",
        "0.0126987836578466384124116439868"
       ],
       [
        "0.0000987049338996413036059756112986",
        "0.000328228100618208780523712117799"
       ]
      ],
      "f_w1": [
       [
        "1.11622802536169464037195675242",
        "1.34155235507249066036959963683"
       ],
       [
        "0.226686551695579005016152672909",
        "0.349546110770112933629884492233"
       ],
       [
        "0.0146721949575240422802508983238",
        "0.0301275126865014018113326815589"
       ],
       [
        "0.000292302879964246687598334149222",
        "0.000858276231599546849822080925924"
       ]
      ],
      "f_lower_model": [
       [
        "0.610166024028851657398705750833",
        "0.807124039100163292368509002647"
       ],
       [
        "0.114578489467607761134799799845",
        "0.192911770043624775878319576404"
       ],
       [
        "0.00685026530585631093446469478991",
        "0.0152527777381164991310094249501"
       ],
       [
        "0.000126101479560326011174005292888",
        "0.000398731157746893256349457391908"
       ]
      ]
     }
    },
    "-+00": {
     "dJz": -2,
     "c1": [
      "7.62703400020832585524234142175e-19",
      "1.27944387764604704858559886566e-18"
     ],
     "K": [
      "1.24744096064044653924077471552e-17",
      "1.63565443745265410589126233738e-17"
     ],
     "c1_w1": [
      "7.62703276054046224367026547077e-17",
      "1.27944344412391000549057109355e-16"
     ],
     "K_w1": [
      "1.15963126290035530668014311944e-15",
      "1.48835249248925111126206424198e-15"
     ],
     "2l_CF": {
      "f": [
       [
        "0.00000000123995507051415827157866726634",
        "0.00000000146354075940609617673363291349"
       ],
       [
        "2.45938573008833619423529017904e-10",
        "3.74767273667321264731174876862e-10"
       ],
       [
        "1.54700405603895501646885503193e-11",
        "3.13729545787162290033343931383e-11"
       ],
       [
        "2.99656980480723231709035237718e-13",
        "8.60432404388273322765089936777e-13"
       ]
      ],
      "f_w1": [
       [
        "0.000000077025936591236385210919084683",
        "0.0000000705176361630037417521841778301"
       ],
       [
        "0.0000000171585713662652831995524628078",
        "0.0000000205541691087684722035479753686"
       ],
       [
        "0.00000000122013059672027688462820101059",
        "0.0000000019417024703352607138013469903"
       ],
       [
        "2.70982886741339284838161045321e-11",
        "5.97177354497589938546869254369e-11"
       ]
      ],
      "f_lower_model": [
       [
        "-1.50224661467082243516901572691e-10",
        "-1.99075136911128374005543518316e-10"
       ],
       [
        "-2.9438616869067045339238560006e-11",
        "-5.11156424391404690197547795436e-11"
       ],
       [
        "-1.80532604949495371103993930275e-12",
        "-4.28941969976130322149042178871e-12"
       ],
       [
        "-3.31441151115937079573049273297e-14",
        "-1.17868145408019728069375770988e-13"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-0.0000000022517913263841341733115484227",
        "-0.00000000234510735728121236567391401301"
       ],
       [
        "-4.55575634163532352916491464105e-10",
        "-6.08120275849832305547173572077e-10"
       ],
       [
        "-2.94809378166267428893990600967e-11",
        "-5.1452235753011354043425929748e-11"
       ],
       [
        "-5.9772522974604273749470113641e-13",
        "-1.42438784476755104750142103328e-12"
       ]
      ],
      "f_w1": [
       [
        "-0.000000153613750657552199138633947841",
        "-0.000000123334931015396292858009436766"
       ],
       [
        "-0.0000000348159708700149451956114590723",
        "-0.0000000366032237723286178657409716393"
       ],
       [
        "-0.00000000253463890659027118373075013788",
        "-0.00000000350738780719310493842057088315"
       ],
       [
        "-5.83235110458925715186696005535e-11",
        "-1.09160889344865508742405268594e-10"
       ]
      ],
      "f_lower_model": [
       [
        "2.50247390774784502638228075586e-10",
        "2.97248677220047874977660108635e-10"
       ],
       [
        "5.00480098753078885007705979082e-11",
        "7.70876828523145405753292813261e-11"
       ],
       [
        "3.16528178388083270920096119328e-12",
        "6.52457464335386063854897962204e-12"
       ],
       [
        "6.13632759840773876774671175283e-14",
        "1.80666349159092575761631609144e-13"
       ]
      ]
     }
    },
    "-+0-": {
     "dJz": -3,
     "c1": [
      "-8.3871223333852555449982400036e-16",
      "-0.00000194063455616477685135765566021"
     ],
     "K": [
      "-0.0000030483416440041968479643438796",
      "-0.000027637167586034711885037552087"
     ],
     "c1_w1": [
      "-2.65223999701852513534625166792e-14",
      "-0.00000613682533023506090891897630606"
     ],
     "K_w1": [
      "-0.00000963970302096907710241030715991",
      "-0.000080331116716066403536330320809"
     ],
     "2l_CF": {
      "f": [
       [
        "0.60859001885990368549946055776",
        "0.828562818449709192850891993194"
       ],
       [
        "0.112452039801697513023022261485",
        "0.194568093320083228940019809531"
       ],
       [
        "0.00661651319188982355366615060046",
        "0.0151454801553692940518288792474"
       ],
       [
        "0.000119714341461847308953907008892",
        "0.000390479154637173379197064717821"
       ]
      ],
      "f_w1": [
       [
        "1.29086470383863207190136926553",
        "1.53907938460723435985345032432"
       ],
       [
        "0.261655777866987658750929035417",
        "0.398846923434376668331319551592"
       ],
       [
        "0.0169411002089862833680581903372",
        "0.0342300879471111037074279831475"
       ],
       [
        "0.000338913447379442071761502269307",
        "0.00097186799207286710525366033791"
       ]
      ],
      "f_lower_model": [
       [
        "0.724723874984471480902832296616",
        "0.953355659646897083379291045349"
       ],
       [
        "0.135859589906353517855819540324",
        "0.226870939707389727094270591616"
       ],
       [
        "0.00812228124939855338173175899503",
        "0.0178745785083570712485923127287"
       ],
       [
        "0.000149937803183452186213898318992",
        "0.000465933428106951233491332560937"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-0.380106634179909787928262019118",
        "-0.562520944327185957840257901031"
       ],
       [
        "-0.0691704374596530823177191877612",
        "-0.131711163449410458937136056953"
       ],
       [
        "-0.00396884820969577311033339069339",
        "-0.0102215588321731171057859547219"
       ],
       [
        "-0.0000685002007763362734298523267921",
        "-0.000262692118757907813555905477584"
       ]
      ],
      "f_w1": [
       [
        "-0.826997246346266082201302224306",
        "-1.08948262404623893969530492139"
       ],
       [
        "-0.16478201179384393955887041184",
        "-0.281183712611901901291418359099"
       ],
       [
        "-0.0103707108003523899493320682992",
        "-0.0240294349829774606575717023943"
       ],
       [
        "-0.000196788075430350842766289985877",
        "-0.000679204835107065885796133039998"
       ]
      ],
      "f_lower_model": [
       [
        "-0.456721971324982817513650265467",
        "-0.657040737663635832315181990609"
       ],
       [
        "-0.0842643980558121026109472652823",
        "-0.155853580923202262381893232278"
       ],
       [
        "-0.00490809313892800383095065595273",
        "-0.0122382371768103593565464737082"
       ],
       [
        "-0.0000863451160155983634783765648096",
        "-0.000317893525970761715910128276841"
       ]
      ]
     }
    },
    "-+-+": {
     "dJz": 0,
     "c1": [
      "-1.78941709045718577744287533722e-18",
      "-2.43565686580093282076067311313e-18"
     ],
     "K": [
      "7.43973863716848185944167681038",
      "-3.92699081698724157868589847909"
     ],
     "c1_w1": [
      "-1.78941680616831804977964118279e-16",
      "-2.43565608115563036148852630895e-16"
     ],
     "K_w1": [
      "7.43973863716847925607411618681",
      "-3.92699081698724432842142895027"
     ],
     "2l_CF": {
      "f": [
       [
        "-11.7494118822591446842582400381",
        "10.9661838711949952685186781198"
       ],
       [
        "-1.99026525363803628406788896789e-10",
        "-3.79684410693372906538275495258e-10"
       ],
       [
        "-1.17898963150170039758722249843e-11",
        "-3.13073636087083097526190627405e-11"
       ],
       [
        "-2.04731576790040366267711534249e-13",
        "-8.47011152004919878934575044427e-13"
       ]
      ],
      "f_w1": [
       [
        "-11.7494119494965822551519413887",
        "10.9661837963788947938840917233"
       ],
       [
        "-0.0000000147380144978596131309672247866",
        "-0.0000000217315467269388026758545724981"
       ],
       [
        "-0.00000000100117040144606162577960110299",
        "-0.00000000201390213847668310457557271288"
       ],
       [
        "-2.06159121430175344555612670173e-11",
        "-6.09228676494777865403141632792e-11"
       ]
      ],
      "f_lower_model": [
       [
        "-11.7494118810951496372776791848",
        "10.9661838728992717754600135713"
       ],
       [
        "2.26264445865512547545279125257e-11",
        "4.94117091604692037266845494797e-11"
       ],
       [
        "1.2886571729061274030326275438e-12",
        "4.0896547939076275106134213491e-12"
       ],
       [
        "2.03066617424062094747757839743e-14",
        "1.10972840872244488855001564988e-13"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "73.6802815180319791021481756287",
        "-68.5806061018256888107627953445"
       ],
       [
        "7.19475945616832288756098988353e-10",
        "9.04486815863480121602269980908e-10"
       ],
       [
        "4.70934125876751873257127843591e-11",
        "7.69294662167354244586560034861e-11"
       ],
       [
        "9.71659686298117043321892296171e-13",
        "2.13938289593408202997518971191e-12"
       ]
      ],
      "f_w1": [
       [
        "73.6802817615026789195538748422",
        "-68.5806059208382840722657293265"
       ],
       [
        "0.0000000564578945497484124306746116736",
        "0.0000000553354045730229273355391465452"
       ],
       [
        "0.00000000415657286676928848584025323619",
        "0.00000000534652230425268451455807538194"
       ],
       [
        "9.72093398105376899936638892051e-11",
        "1.6753458351692427790907177006e-10"
       ]
      ],
      "f_lower_model": [
       [
        "73.6802815141243238604040935185",
        "-68.5806061057231549762078212466"
       ],
       [
        "-7.67541743942055815403658368905e-11",
        "-1.12397549948344199708841583784e-10"
       ],
       [
        "-4.91135461095008410283478212977e-12",
        "-9.55033581574523109585517405066e-12"
       ],
       [
        "-9.70855461666825522320205241292e-14",
        "-2.65363333485540583513219839022e-13"
       ]
      ]
     }
    },
    "-+-0": {
     "dJz": -1,
     "c1": [
      "0.00000445026218282888544394978562419",
      "3.46438557855684067758194721407e-15"
     ],
     "K": [
      "0.00006337753874000696103387226933",
      "-0.00000699045544243882773197122155373"
     ],
     "c1_w1": [
      "0.00001407296478924482913434834687",
      "1.09553393115120633654029149664e-13"
     ],
     "K_w1": [
      "0.000184215277066081430113973132293",
      "-0.000022105760018216789597588215502"
     ],
     "2l_CF": {
      "f": [
       [
        "-0.681890535596503575115372924312",
        "-0.975118668370437839369204209041"
       ],
       [
        "-0.124880238244123875228096009049",
        "-0.228510104827033249920541119077"
       ],
       [
        "-0.00724308803235950341286880048144",
        "-0.0177506525323902912686560454083"
       ],
       [
        "-0.000127648603121262905093600046058",
        "-0.000456677256736408012647616740001"
       ]
      ],
      "f_w1": [
       [
        "-1.4636634664406585424706478257",
        "-1.84890287542556244589628429557"
       ],
       [
        "-0.293791874078064186238238166446",
        "-0.477760176609231601992102327967"
       ],
       [
        "-0.0187238492417741511435791134562",
        "-0.0408850588988975729131157661558"
       ],
       [
        "-0.000364003599880474478572083661562",
        "-0.00115743992929101761819510805415"
       ]
      ],
      "f_lower_model": [
       [
        "-0.815291894849650499033423900394",
        "-1.13002260460381774171933486056"
       ],
       [
        "-0.15143796782453927319178829356",
        "-0.268299972215578395852521576847"
       ],
       [
        "-0.00892143235527142169996567488761",
        "-0.0210905009225729116162391799019"
       ],
       [
        "-0.000160381108003912326490970227992",
        "-0.000548490737332099757586541725432"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "0.503303395378559878364545168108",
        "0.689882583052832373759636220524"
       ],
       [
        "0.0931085110049328593768093708681",
        "0.162627726792423100480037638799"
       ],
       [
        "0.00547541174318136536062713674055",
        "0.0126987836578466384124116439868"
       ],
       [
        "0.0000987049338996413036059756112986",
        "0.000328228100618208780523712117799"
       ]
      ],
      "f_w1": [
       [
        "1.11622802536169464037195675242",
        "1.34155235507249066036959963683"
       ],
       [
        "0.226686551695579005016152672909",
        "0.349546110770112933629884492233"
       ],
       [
        "0.0146721949575240422802508983238",
        "0.0301275126865014018113326815589"
       ],
       [
        "0.000292302879964246687598334149222",
        "0.000858276231599546849822080925924"
       ]
      ],
      "f_lower_model": [
       [
        "0.610166024028851657398705750833",
        "0.807124039100163292368509002647"
       ],
       [
        "0.114578489467607761134799799845",
        "0.192911770043624775878319576404"
       ],
       [
        "0.00685026530585631093446469478991",
        "0.0152527777381164991310094249501"
       ],
       [
        "0.000126101479560326011174005292888",
        "0.000398731157746893256349457391908"
       ]
      ]
     }
    },
    "-+--": {
     "dJz": -2,
     "c1": [
      "4.49681236444679938057102694178e-19",
      "4.20227895778394549299071400338e-19"
     ],
     "K": [
      "6.82993904232357837783189828599e-18",
      "-2.35619449019234492378760781094"
     ],
     "c1_w1": [
      "4.4968114707329739988935161275e-17",
      "4.20227704934418653086062129057e-17"
     ],
     "K_w1": [
      "6.31222296437942627318324395682e-16",
      "-2.35619449019234447129025994294"
     ],
     "2l_CF": {
      "f": [
       [
        "2.51715959820551406383185260406e-10",
        "9.92226448754623978241492991499"
       ],
       [
        "4.79096375181774090376358097973e-11",
        "-11.064467217496377531022189629"
       ],
       [
        "2.8272310798647779041406718231e-12",
        "9.42477796077700562422524917916"
       ],
       [
        "4.87198271815689289895718252245e-14",
        "2.06182562983690128103543157629e-13"
       ]
      ],
      "f_w1": [
       [
        "0.0000000174872544305272700145922590202",
        "9.92226450625957835291108842518"
       ],
       [
        "0.00000000379079538199809328898578173545",
        "-11.064467212141388616240229113"
       ],
       [
        "2.59167317581740232773552600267e-10",
        "9.42477796127534905349253215307"
       ],
       [
        "5.39631944594419656751665673108e-12",
        "1.53363623372218079484451557307e-11"
       ]
      ],
      "f_lower_model": [
       [
        "-2.73981103774750570168005933293e-11",
        "9.92226448713201039375319417471"
       ],
       [
        "-5.08156207757498869124492682685e-12",
        "-11.0644672176005620655913688604"
       ],
       [
        "-2.841786688610795204312166011e-13",
        "9.42477796076841914047446739339"
       ],
       [
        "-4.28686626100373455821210565242e-15",
        "-2.60058829771176091741491726936e-14"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-8.06077351953353876961258787564e-10",
        "-32.7100496412583010317142996519"
       ],
       [
        "-1.65411557602542565327192351267e-10",
        "20.489245178159516531451345433"
       ],
       [
        "-1.09146396638815761463763492706e-11",
        "-4.71238898040166716992838310945"
       ],
       [
        "-2.27925686646090721122160011233e-13",
        "-4.73800878662930850570654073246e-13"
       ]
      ],
      "f_w1": [
       [
        "-0.0000000567046442476232885806716944288",
        "-32.7100496798956503217781647484"
       ],
       [
        "-0.0000000130626720230023861946525291919",
        "20.4892451664047002508798612653"
       ],
       [
        "-9.71494895383863770500355159309e-10",
        "-4.71238898154960469803857091292"
       ],
       [
        "-2.3047106340331399413798573423e-11",
        "-3.67563567254913750754886745503e-11"
       ]
      ],
      "f_lower_model": [
       [
        "8.63295580963389060667968610663e-11",
        "-32.7100496404052097608885389759"
       ],
       [
        "1.74836129195101938270432185588e-11",
        "20.4892451783831554675205601932"
       ],
       [
        "1.12613247337092077481446596834e-12",
        "-4.71238898038257349885828314284"
       ],
       [
        "2.25007804590574232663615856311e-14",
        "5.89279751750076333039214460615e-14"
       ]
      ]
     }
    },
    "--++": {
     "dJz": 0,
     "c1": [
      "-3.3283557087568985112735523571e-19",
      "-1.57079632679489661902026972665"
     ],
     "K": [
      "-3.08283193003459708435898623249",
      "0.529339853100353158945126032616"
     ],
     "c1_w1": [
      "-3.32835498052243835410409634359e-17",
      "-1.57079632679489659812612721448"
     ],
     "K_w1": [
      "-3.08283193003459746531936430917",
      "0.529339853100353473083593273151"
     ],
     "2l_CF": {
      "f": [
       [
        "4.69173757775447760234217216141",
        "-2.32326430358265407322572647835"
       ],
       [
        "6.35123555170899989499668647299e-11",
        "2.92668725232974945583572076137"
       ],
       [
        "4.21295109614362006542929621654e-12",
        "-0.546563085600182958463622919896"
       ],
       [
        "8.8669772998353547564554912952e-14",
        "2.09439510239337265135761334856"
       ]
      ],
      "f_w1": [
       [
        "4.69173759520299660831710340548",
        "-2.3232642918210892190689900243"
       ],
       [
        "0.00000000409961983856729715442732835644",
        "2.92668725592289356037186442245"
       ],
       [
        "3.05805759330270362129568809056e-10",
        "-0.546563085248206312733436868475"
       ],
       [
        "7.28580924396657475702544535899e-12",
        "2.0943951024045247753108118025"
       ]
      ],
      "f_lower_model": [
       [
        "4.69173876406772639334400853958",
        "-2.32326123066500440318076613344"
       ],
       [
        "0.000000187793058433106153083948487775",
        "2.92668799994519908187799005826"
       ],
       [
        "0.00000000740167866230777915001497159175",
        "-0.546563025828500164907241944753"
       ],
       [
        "-1.06231253415220616624111307408e-14",
        "2.09439510396396550328868797651"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-25.6797474544093187498947162597",
        "9.48589065039951651370070068281"
       ],
       [
        "-2.3566556336431625626470146973e-11",
        "-14.9769513676328021796816338922"
       ],
       [
        "-1.00968007034416433264246468924e-12",
        "5.25895206598436919001055979084"
       ],
       [
        "-4.23796992261852579271806951071e-15",
        "-1.04719755119677771383014226211"
       ]
      ],
      "f_w1": [
       [
        "-25.6797474631222057453819667253",
        "9.48589062977478490422607462429"
       ],
       [
        "-0.00000000153179091490700646251785738519",
        "-14.9769513731811936211059353469"
       ],
       [
        "-6.51801607755533988173526451134e-11",
        "5.25895206549537306426396066367"
       ],
       [
        "6.45377631888851745784944947671e-14",
        "-1.04719755121090012593110986398"
       ]
      ],
      "f_lower_model": [
       [
        "-25.6797480475767346815032527588",
        "9.4858891141714981279356754716"
       ],
       [
        "-0.0000000938974410269394866217576500632",
        "-14.976951741387228067366018099"
       ],
       [
        "-0.00000000370095875577626285622895087991",
        "5.25895203610257368814048387273"
       ],
       [
        "9.67259561343144939917786872842e-16",
        "-1.04719755198197332984387764245"
       ]
      ]
     }
    },
    "--+0": {
     "dJz": -1,
     "c1": [
      "0.00000133935552077323453745278884996",
      "0.0000237579216047373109925114833765"
     ],
     "K": [
      "0.0000563930257587493462541620538126",
      "0.000337979712064822491343721190801"
     ],
     "c1_w1": [
      "0.00000423541410025181132188935751284",
      "0.0000680638634770309894316709575592"
     ],
     "K_w1": [
      "0.000162356087797395364810857195087",
      "0.00088980545257709571967929660403"
     ],
     "2l_CF": {
      "f": [
       [
        "-2.31559327081614391532198532291",
        "-2.17712897303511077941821977574"
       ],
       [
        "-0.447939488627076581971661874345",
        "-0.518029334538078921332769139271"
       ],
       [
        "-0.0283342499487252905316896733937",
        "-0.0408776355333728357753462723309"
       ],
       [
        "-0.000578813531505724522020460680075",
        "-0.00106897520777358798326626519117"
       ]
      ],
      "f_w1": [
       [
        "-4.26871577099366463602737335817",
        "-3.3078611148910396449891912744"
       ],
       [
        "-0.906115150208188693233432074969",
        "-0.872944516486577914812611412464"
       ],
       [
        "-0.063182108823085839906913454293",
        "-0.0763310075900174469929430282848"
       ],
       [
        "-0.00143057003697325554602449553451",
        "-0.00220955979040682674070056518784"
       ]
      ],
      "f_lower_model": [
       [
        "-2.63373477403600663455694758229",
        "-2.35976666757757153755398632732"
       ],
       [
        "-0.516612647915040240393896570878",
        "-0.569539364705259295484168856858"
       ],
       [
        "-0.0331661860929244166693690047784",
        "-0.0455296675686818980612786128479"
       ],
       [
        "-0.000688955722688553091619752425076",
        "-0.00120485395071009058851518684882"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "1.65387171911594599326267096936",
        "1.81022774252232134395062229456"
       ],
       [
        "0.314454446741582940400490787745",
        "0.427756428451478522784462433871"
       ],
       [
        "0.0193855698513806622059634679069",
        "0.0335210762592546120986363518611"
       ],
       [
        "0.000380493274642606584908106717026",
        "0.000870468630360902199923506752809"
       ]
      ],
      "f_w1": [
       [
        "3.18672751522770076626229332096",
        "3.00823019546464548040323744979"
       ],
       [
        "0.663362857933476184595151009859",
        "0.785341477555373371166135901039"
       ],
       [
        "0.0449153100244275677034152322292",
        "0.0679405402032730980006110425843"
       ],
       [
        "0.000971858692616487138759462867497",
        "0.00194571208561204003901998638901"
       ]
      ],
      "f_lower_model": [
       [
        "1.90704622450242881090947664495",
        "2.01281687457961560761741705148"
       ],
       [
        "0.367468237137120832988387508653",
        "0.482044050513367945747132164742"
       ],
       [
        "0.0229766002825194237236279553013",
        "0.0382385247060195772681746065397"
       ],
       [
        "0.000458311281328556519619968925726",
        "0.00100406372149152915466816768965"
       ]
      ]
     }
    },
    "--+-": {
     "dJz": -2,
     "c1": [
      "9.43124423866408296560793966738e-19",
      "-8.27323702113095451510450949694e-19"
     ],
     "K": [
      "1.16405715636390188275988680956e-17",
      "-1.28327424091731215073672404037e-17"
     ],
     "c1_w1": [
      "9.43124197045858507521694053924e-17",
      "-8.27323617083343647773426888884e-17"
     ],
     "K_w1": [
      "1.05547567290977131463719730394e-15",
      "-1.18802493733123536317935832e-15"
     ],
     "2l_CF": {
      "f": [
       [
        "-0.0000000013160837750127681315482499205",
        "-0.00000000126260590219616642200110066855"
       ],
       [
        "-2.69298252874332494626013259558e-10",
        "-3.30279160229324505129539704368e-10"
       ],
       [
        "-1.77029559180502840316916369443e-11",
        "-2.81467583900824292526095762104e-11"
       ],
       [
        "-3.67674717343387735461473156088e-13",
        "-7.84079997685444949264235124612e-13"
       ]
      ],
      "f_w1": [
       [
        "-0.0000000722658526162462660456990968026",
        "-0.0000000528000910749612539072941617165"
       ],
       [
        "-0.0000000165534222568789431732119302619",
        "-0.0000000158855702731480826485562971255"
       ],
       [
        "-0.00000000122230029910746656727182473764",
        "-0.00000000153819163672953884456114530034"
       ],
       [
        "-2.87112336893089371898442929115e-11",
        "-4.82837261286473052317902386362e-11"
       ]
      ],
      "f_lower_model": [
       [
        "-0.00000355980845542135697560717044166",
        "-0.00000921952948834842517753384705585"
       ],
       [
        "-0.000000563367917589833553130810166342",
        "-0.00000224305095072736800405490787826"
       ],
       [
        "-0.0000000222043232093513046211143470244",
        "-0.000000179332587381055298862732449039"
       ],
       [
        "4.57154500108263957771544498621e-14",
        "-0.00000000471226959510949663984029741697"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "8.2997051829363974012666851556e-10",
        "0.00000000150757341564264969733612952886"
       ],
       [
        "1.49560277223736091511395843745e-10",
        "3.73329308231956385441624053522e-10"
       ],
       [
        "8.01712942050974124998950603839e-12",
        "3.03428079450261185935157326598e-11"
       ],
       [
        "1.10231275311477102288991185016e-13",
        "8.10011795540154966028438868517e-13"
       ]
      ],
      "f_w1": [
       [
        "0.0000000496044702676629031372307632457",
        "0.000000084943563289220007361434074347"
       ],
       [
        "0.00000000969351254749245472312589171736",
        "0.0000000232840769528865295881087104818"
       ],
       [
        "5.54850116538554817196701560408e-10",
        "0.00000000208779924066821868644437294406"
       ],
       [
        "7.67559067374950867181144317734e-12",
        "6.12999168360473310128612383591e-11"
       ]
      ],
      "f_lower_model": [
       [
        "0.00000177988527944438995960032524288",
        "0.00000460967087315582235711128249112"
       ],
       [
        "0.000000281682257212892012065486291882",
        "0.00000112150288525530639470377738803"
       ],
       [
        "0.0000000111022492301809579726262641054",
        "0.0000000896645082151169583973219913079"
       ],
       [
        "-1.4744188341268617173374898153e-14",
        "0.00000000235608846430786227830517493477"
       ]
      ]
     }
    },
    "--0+": {
     "dJz": 1,
     "c1": [
      "-0.00000133935552077323453745278884996",
      "-0.0000237579216047373109925114833765"
     ],
     "K": [
      "-0.0000563930257587493462541620538126",
      "-0.000337979712064822491343721190801"
     ],
     "c1_w1": [
      "-0.00000423541410025181132188935751284",
      "-0.0000680638634770309894316709575592"
     ],
     "K_w1": [
      "-0.000162356087797395364810857195087",
      "-0.00088980545257709571967929660403"
     ],
     "2l_CF": {
      "f": [
       [
        "2.31559327081614391532198532291",
        "2.17712897303511077941821977574"
       ],
       [
        "0.447939488627076581971661874345",
        "0.518029334538078921332769139271"
       ],
       [
        "0.0283342499487252905316896733937",
        "0.0408776355333728357753462723309"
       ],
       [
        "0.000578813531505724522020460680075",
        "0.00106897520777358798326626519117"
       ]
      ],
      "f_w1": [
       [
        "4.26871577099366463602737335817",
        "3.3078611148910396449891912744"
       ],
       [
        "0.906115150208188693233432074969",
        "0.872944516486577914812611412464"
       ],
       [
        "0.063182108823085839906913454293",
        "0.0763310075900174469929430282848"
       ],
       [
        "0.00143057003697325554602449553451",
        "0.00220955979040682674070056518784"
       ]
      ],
      "f_lower_model": [
       [
        "2.63373477403600663455694758229",
        "2.35976666757757153755398632732"
       ],
       [
        "0.516612647915040240393896570878",
        "0.569539364705259295484168856858"
       ],
       [
        "0.0331661860929244166693690047784",
        "0.0455296675686818980612786128479"
       ],
       [
        "0.000688955722688553091619752425076",
        "0.00120485395071009058851518684882"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-1.65387171911594599326267096936",
        "-1.81022774252232134395062229456"
       ],
       [
        "-0.314454446741582940400490787745",
        "-0.427756428451478522784462433871"
       ],
       [
        "-0.0193855698513806622059634679069",
        "-0.0335210762592546120986363518611"
       ],
       [
        "-0.000380493274642606584908106717026",
        "-0.000870468630360902199923506752809"
       ]
      ],
      "f_w1": [
       [
        "-3.18672751522770076626229332096",
        "-3.00823019546464548040323744979"
       ],
       [
        "-0.663362857933476184595151009859",
        "-0.785341477555373371166135901039"
       ],
       [
        "-0.0449153100244275677034152322292",
        "-0.0679405402032730980006110425843"
       ],
       [
        "-0.000971858692616487138759462867497",
        "-0.00194571208561204003901998638901"
       ]
      ],
      "f_lower_model": [
       [
        "-1.90704622450242881090947664495",
        "-2.01281687457961560761741705148"
       ],
       [
        "-0.367468237137120832988387508653",
        "-0.482044050513367945747132164742"
       ],
       [
        "-0.0229766002825194237236279553013",
        "-0.0382385247060195772681746065397"
       ],
       [
        "-0.000458311281328556519619968925726",
        "-0.00100406372149152915466816768965"
       ]
      ]
     }
    },
    "--00": {
     "dJz": 0,
     "c1": [
      "-1.7495897748642893025316166873e-18",
      "1.2156593181369329530334458344e-18"
     ],
     "K": [
      "-2.20956746490353462919416867746e-17",
      "-4.71238898038468983826627517806"
     ],
     "c1_w1": [
      "-1.74958937599916843963171142942e-16",
      "1.21565919991161459622840694236e-16"
     ],
     "K_w1": [
      "-2.00813801584401268131788893595e-15",
      "-4.71238898038468805488313771266"
     ],
     "2l_CF": {
      "f": [
       [
        "2.64707933237324109518396933236",
        "9.07099117615475519244961333378"
       ],
       [
        "3.9766982657559738838306391935e-10",
        "5.16017004725749789427567990862e-10"
       ],
       [
        "2.58712022706137156889453124249e-11",
        "4.37554067379446962136733765216e-11"
       ],
       [
        "5.28935118149745765694382916613e-13",
        "1.21362020186403325803490228034e-12"
       ]
      ],
      "f_w1": [
       [
        "2.64707943696043935369039034977",
        "9.07099125862274803526241744536"
       ],
       [
        "0.0000000241787642118570379269958990659",
        "0.0000000250994027806370768527730470703"
       ],
       [
        "0.00000000176350786522416817374568073669",
        "0.00000000240766253615276329959163472842"
       ],
       [
        "4.06972321254301776442591782956e-11",
        "7.4999883351424823399260759894e-11"
       ]
      ],
      "f_lower_model": [
       [
        "2.64708645011967434920553502997",
        "9.07100961331383184112754363893"
       ],
       [
        "0.0000011267539517455442910182651784",
        "0.00000448612435977463564809057119017"
       ],
       [
        "0.0000000444098453273882815756406475834",
        "0.000000358667109800775083854689899538"
       ],
       [
        "-6.64408069362558951593320830581e-14",
        "0.00000000942459361157094700345723377792"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-15.7929671347748048274979832925",
        "-48.1506586246667360990969652421"
       ],
       [
        "-1.76407323307265834636984061503e-10",
        "-5.75513291091602889282495305581e-10"
       ],
       [
        "-8.1640871250334847288563465564e-12",
        "-4.62586249888143628744506259975e-11"
       ],
       [
        "-6.31181538331433545581838933132e-14",
        "-1.22191959446828613514681422933e-12"
       ]
      ],
      "f_w1": [
       [
        "-15.7929671943078295828563786973",
        "-48.1506587576083828865283426394"
       ],
       [
        "-0.0000000107561804843986931113477198902",
        "-0.000000036454938011428548738146118839"
       ],
       [
        "-4.93392192451088586803638288648e-10",
        "-0.00000000321795687059070809092767249934"
       ],
       [
        "-1.57505238403626965522365652354e-12",
        "-9.30885434470300139364386901883e-11"
       ]
      ],
      "f_lower_model": [
       [
        "-15.7929706935691053141321466229",
        "-48.1506678417435572111006437697"
       ],
       [
        "-0.000000563379157269057917580349526785",
        "-0.00000224302840752847358913334274737"
       ],
       [
        "-0.0000000222054236758802192589394447385",
        "-0.000000179330931750020877839400695117"
       ],
       [
        "1.15795850841032559761710819381e-14",
        "-0.00000000471222994825930561033665987942"
       ]
      ]
     }
    },
    "--0-": {
     "dJz": -1,
     "c1": [
      "0.00000401806656231970361235836654988",
      "0.0000712737648142119329775344501296"
     ],
     "K": [
      "0.000169179077276248038762486161438",
      "0.0010139391361944674740311635724"
     ],
     "c1_w1": [
      "0.0000127062423007554339656680725385",
      "0.000204191590431092968295012872678"
     ],
     "K_w1": [
      "0.00048706826339218609443257158526",
      "0.00266941635773128715903788981209"
     ],
     "2l_CF": {
      "f": [
       [
        "-5.84783415031937796038319862474",
        "-5.09233917750021361134079757125"
       ],
       [
        "-1.13943071111139200513763002358",
        "-1.21567545619037715514954518278"
       ],
       [
        "-0.0728502286552303755352710872202",
        "-0.0962511391258714655125188056586"
       ],
       [
        "-0.00151240857779829710267939033849",
        "-0.00252569780201522782434555034491"
       ]
      ],
      "f_w1": [
       [
        "-10.5028890230402386387392334433",
        "-7.30362909653622864178374684933"
       ],
       [
        "-2.24807294019663867749809595831",
        "-1.93848289216028456780022760127"
       ],
       [
        "-0.158740217587610946801632127248",
        "-0.170479734727459432576025141251"
       ],
       [
        "-0.0036625713645607414676144988038",
        "-0.0049636945070366673461327054197"
       ]
      ],
      "f_lower_model": [
       [
        "-6.5980160901901704665454027303",
        "-5.4348981643655124146305888264"
       ],
       [
        "-1.30388037172855773699635347332",
        "-1.31667389561287364628925351244"
       ],
       [
        "-0.0846351885131596435634470864539",
        "-0.105658008829218617613862489321"
       ],
       [
        "-0.00178725710076266933042933914042",
        "-0.00280691315712588049633320763535"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "4.34803849165215425264992005465",
        "4.58436818359946715477449420924"
       ],
       [
        "0.830263279131488313092380575262",
        "1.08465954628848369731538715186"
       ],
       [
        "0.0515273071069611240422452166145",
        "0.08511289907567091183976807344"
       ],
       [
        "0.00102234448488549300855918944968",
        "0.00221331936248777597869471915575"
       ]
      ],
      "f_w1": [
       [
        "8.25627890792633834932240492575",
        "7.44401196635293928714035989942"
       ],
       [
        "1.72655545765319121264355441485",
        "1.94679014259680941615738117967"
       ],
       [
        "0.117760676620323857198514331755",
        "0.168733135261724611844123500804"
       ],
       [
        "0.0025784935070195384067945728427",
        "0.00484183408288818108359924766939"
       ]
      ],
      "f_lower_model": [
       [
        "4.99005952715645559423756949758",
        "5.0627321603659728088415004181"
       ],
       [
        "0.965710963479380727995825970559",
        "1.21410960314581134426251263984"
       ],
       [
        "0.0607908266382081357474667088973",
        "0.0964482914306286842711738056044"
       ],
       [
        "0.00122575814380379813030084883843",
        "0.00253636450147047422754109994007"
       ]
      ]
     }
    },
    "---+": {
     "dJz": 2,
     "c1": [
      "9.43124423866408296560793966738e-19",
      "-8.27323702113095451510450949694e-19"
     ],
     "K": [
      "1.16405715636390188275988680956e-17",
      "-1.28327424091731215073672404037e-17"
     ],
     "c1_w1": [
      "9.43124197045858507521694053924e-17",
      "-8.27323617083343647773426888884e-17"
     ],
     "K_w1": [
      "1.05547567290977131463719730394e-15",
      "-1.18802493733123536317935832e-15"
     ],
     "2l_CF": {
      "f": [
       [
        "-0.0000000013160837750127681315482499205",
        "-0.00000000126260590219616642200110066855"
       ],
       [
        "-2.69298252874332494626013259558e-10",
        "-3.30279160229324505129539704368e-10"
       ],
       [
        "-1.77029559180502840316916369443e-11",
        "-2.81467583900824292526095762104e-11"
       ],
       [
        "-3.67674717343387735461473156088e-13",
        "-7.84079997685444949264235124612e-13"
       ]
      ],
      "f_w1": [
       [
        "-0.0000000722658526162462660456990968026",
        "-0.0000000528000910749612539072941617165"
       ],
       [
        "-0.0000000165534222568789431732119302619",
        "-0.0000000158855702731480826485562971255"
       ],
       [
        "-0.00000000122230029910746656727182473764",
        "-0.00000000153819163672953884456114530034"
       ],
       [
        "-2.87112336893089371898442929115e-11",
        "-4.82837261286473052317902386362e-11"
       ]
      ],
      "f_lower_model": [
       [
        "-0.00000355980845542135697560717044166",
        "-0.00000921952948834842517753384705585"
       ],
       [
        "-0.000000563367917589833553130810166342",
        "-0.00000224305095072736800405490787826"
       ],
       [
        "-0.0000000222043232093513046211143470244",
        "-0.000000179332587381055298862732449039"
       ],
       [
        "4.57154500108263957771544498621e-14",
        "-0.00000000471226959510949663984029741697"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "8.2997051829363974012666851556e-10",
        "0.00000000150757341564264969733612952886"
       ],
       [
        "1.49560277223736091511395843745e-10",
        "3.73329308231956385441624053522e-10"
       ],
       [
        "8.01712942050974124998950603839e-12",
        "3.03428079450261185935157326598e-11"
       ],
       [
        "1.10231275311477102288991185016e-13",
        "8.10011795540154966028438868517e-13"
       ]
      ],
      "f_w1": [
       [
        "0.0000000496044702676629031372307632457",
        "0.000000084943563289220007361434074347"
       ],
       [
        "0.00000000969351254749245472312589171736",
        "0.0000000232840769528865295881087104818"
       ],
       [
        "5.54850116538554817196701560408e-10",
        "0.00000000208779924066821868644437294406"
       ],
       [
        "7.67559067374950867181144317734e-12",
        "6.12999168360473310128612383591e-11"
       ]
      ],
      "f_lower_model": [
       [
        "0.00000177988527944438995960032524288",
        "0.00000460967087315582235711128249112"
       ],
       [
        "0.000000281682257212892012065486291882",
        "0.00000112150288525530639470377738803"
       ],
       [
        "0.0000000111022492301809579726262641054",
        "0.0000000896645082151169583973219913079"
       ],
       [
        "-1.4744188341268617173374898153e-14",
        "0.00000000235608846430786227830517493477"
       ]
      ]
     }
    },
    "---0": {
     "dJz": 1,
     "c1": [
      "-0.00000401806656231970361235836654988",
      "-0.0000712737648142119329775344501296"
     ],
     "K": [
      "-0.000169179077276248038762486161438",
      "-0.0010139391361944674740311635724"
     ],
     "c1_w1": [
      "-0.0000127062423007554339656680725385",
      "-0.000204191590431092968295012872678"
     ],
     "K_w1": [
      "-0.00048706826339218609443257158526",
      "-0.00266941635773128715903788981209"
     ],
     "2l_CF": {
      "f": [
       [
        "5.84783415031937796038319862474",
        "5.09233917750021361134079757125"
       ],
       [
        "1.13943071111139200513763002358",
        "1.21567545619037715514954518278"
       ],
       [
        "0.0728502286552303755352710872202",
        "0.0962511391258714655125188056586"
       ],
       [
        "0.00151240857779829710267939033849",
        "0.00252569780201522782434555034491"
       ]
      ],
      "f_w1": [
       [
        "10.5028890230402386387392334433",
        "7.30362909653622864178374684933"
       ],
       [
        "2.24807294019663867749809595831",
        "1.93848289216028456780022760127"
       ],
       [
        "0.158740217587610946801632127248",
        "0.170479734727459432576025141251"
       ],
       [
        "0.0036625713645607414676144988038",
        "0.0049636945070366673461327054197"
       ]
      ],
      "f_lower_model": [
       [
        "6.5980160901901704665454027303",
        "5.4348981643655124146305888264"
       ],
       [
        "1.30388037172855773699635347332",
        "1.31667389561287364628925351244"
       ],
       [
        "0.0846351885131596435634470864539",
        "0.105658008829218617613862489321"
       ],
       [
        "0.00178725710076266933042933914042",
        "0.00280691315712588049633320763535"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-4.34803849165215425264992005465",
        "-4.58436818359946715477449420924"
       ],
       [
        "-0.830263279131488313092380575262",
        "-1.08465954628848369731538715186"
       ],
       [
        "-0.0515273071069611240422452166145",
        "-0.08511289907567091183976807344"
       ],
       [
        "-0.00102234448488549300855918944968",
        "-0.00221331936248777597869471915575"
       ]
      ],
      "f_w1": [
       [
        "-8.25627890792633834932240492575",
        "-7.44401196635293928714035989942"
       ],
       [
        "-1.72655545765319121264355441485",
        "-1.94679014259680941615738117967"
       ],
       [
        "-0.117760676620323857198514331755",
        "-0.168733135261724611844123500804"
       ],
       [
        "-0.0025784935070195384067945728427",
        "-0.00484183408288818108359924766939"
       ]
      ],
      "f_lower_model": [
       [
        "-4.99005952715645559423756949758",
        "-5.0627321603659728088415004181"
       ],
       [
        "-0.965710963479380727995825970559",
        "-1.21410960314581134426251263984"
       ],
       [
        "-0.0607908266382081357474667088973",
        "-0.0964482914306286842711738056044"
       ],
       [
        "-0.00122575814380379813030084883843",
        "-0.00253636450147047422754109994007"
       ]
      ]
     }
    },
    "----": {
     "dJz": 0,
     "c1": [
      "-2.99552013788120866014619712139e-18",
      "-14.1371669411540695711824275399"
     ],
     "K": [
      "-11.7454873703113737592308760924",
      "4.76405867790317843050613429354"
     ],
     "c1_w1": [
      "-2.99551948247019451869368670923e-16",
      "-14.1371669411540693831351449303"
     ],
     "K_w1": [
      "-11.7454873703113771878742787825",
      "4.76405867790318125775233945836"
     ],
     "2l_CF": {
      "f": [
       [
        "10.663217220131811160650655248",
        "5.6566877157976167146527620893"
       ],
       [
        "8.12831224942511803832095377467e-10",
        "26.3401852713033431740360478322"
       ],
       [
        "5.33924148477717451023739809455e-11",
        "-4.91906777037335909496657771317"
       ],
       [
        "1.10764953844808627562004970509e-12",
        "18.8495559215411343857134241369"
       ]
      ],
      "f_w1": [
       [
        "10.6632174320145005656911548992",
        "5.65668786994040401849967197288"
       ],
       [
        "0.0000000494353557632672597746499432266",
        "26.3401853178164551221624520778"
       ],
       [
        "0.0000000036494109782154242636588865172",
        "-4.91906776585886082607018168343"
       ],
       [
        "8.5694453569911751580316694714e-11",
        "18.8495559216831209905468412098"
       ]
      ],
      "f_lower_model": [
       [
        "10.6632278955751959022091847972",
        "5.6567153705463744672171840073"
       ],
       [
        "0.00000169010233770949247589329999507",
        "26.3401919994523421666074534791"
       ],
       [
        "0.0000000666128852996490606388885579924",
        "-4.91906723246110735831039375447"
       ],
       [
        "-1.38612197062490469694319947769e-13",
        "18.8495559356755620572281833554"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-108.749710143577833128064947287",
        "48.9783702676764647512290537559"
       ],
       [
        "-3.81257301307700568015853411737e-10",
        "-134.7925623089782269235701877"
       ],
       [
        "-1.94850006539687653826964387511e-11",
        "47.3305685938357920492743156948"
       ],
       [
        "-2.31710427810468202635359308102e-13",
        "-9.42477796077164085633879553458"
       ]
      ],
      "f_w1": [
       [
        "-108.7497102667577572876898246",
        "48.9783700328642059186194346342"
       ],
       [
        "-0.0000000236560526210633614745286101975",
        "-134.792562372971206400779667053"
       ],
       [
        "-0.00000000125934005542065928640389769982",
        "47.3305685881280578051454566889"
       ],
       [
        "-1.33555565278770298972092645071e-11",
        "-9.42477796093837921339058586188"
       ]
      ],
      "f_lower_model": [
       [
        "-108.749715481099447904654865141",
        "48.9783564429008117663004742986"
       ],
       [
        "-0.000000845053795442709410465232002661",
        "-134.792565672443427450834575229"
       ],
       [
        "-0.0000000333072213519173390697229379847",
        "47.3305683249266481161041058379"
       ],
       [
        "3.40832095886103999042401550071e-14",
        "-9.42477796783766440758428549701"
       ]
      ]
     }
    }
   }
  },
  "2/3": {
   "n_points": 9,
   "deltas": [
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12
   ],
   "x": 0.8333333333333334,
   "L": -1.9740810260220096,
   "hel": {
    "++++": {
     "dJz": 0,
     "c1": [
      "-6.58586673049338244313100182018e-18",
      "-17.4532925199432957668189296211"
     ],
     "K": [
      "-12.1101583432071162980363986048",
      "8.50046054264431577452420855662"
     ],
     "c1_w1": [
      "-6.58586451477287279560066764872e-16",
      "-17.4532925199432955274391282997"
     ],
     "K_w1": [
      "-12.1101583432071239179422581706",
      "8.50046054264431973436023392584"
     ],
     "2l_CF": {
      "f": [
       [
        "-9.90597983363154763112957544181",
        "6.29528829169773919172350988977"
       ],
       [
        "0.00000000105004945172015493978587672724",
        "11.7692885016030764962399874223"
       ],
       [
        "7.21238662549170084170043914142e-11",
        "-16.5485496505358232671030821253"
       ],
       [
        "1.57881216103784999817724052588e-12",
        "23.2710566932605638037697966413"
       ]
      ],
      "f_w1": [
       [
        "-9.90597957697325001051305917189",
        "6.29528842785655765621303065879"
       ],
       [
        "0.0000000630773854997570429007193867902",
        "11.7692885463971726858017729535"
       ],
       [
        "0.00000000493286390227259554148511951674",
        "-16.5485496458802284680284128956"
       ],
       [
        "1.24039628536025324237434479522e-10",
        "23.2710566934157398622230039871"
       ]
      ],
      "f_lower_model": [
       [
        "-9.90597285091642943510926537864",
        "6.29530593279135850737040165454"
       ],
       [
        "0.0000011322692412290570103662839203",
        "11.7692929013674375349397826036"
       ],
       [
        "0.0000000456832741970774540798490292297",
        "-16.5485492901928664955739372184"
       ],
       [
        "-1.95461979193919312414687717205e-13",
        "23.2710567029535472955852821009"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-107.310825569741672713654818382",
        "79.1444341787125101094120418958"
       ],
       [
        "-2.8683013176609883161389937202e-10",
        "-183.000404893586442000265677088"
       ],
       [
        "-8.22995924582396365193986248765e-12",
        "68.9084272103462348047177234981"
       ],
       [
        "1.76335038664994963595234951249e-13",
        "-11.6355283466320016494123417256"
       ]
      ],
      "f_w1": [
       [
        "-107.310825664149923822988192502",
        "79.1444338514337124478493909943"
       ],
       [
        "-0.0000000130831762117006774393911082174",
        "-183.000404982369189698557948126"
       ],
       [
        "-4.5708684703020896190899624887e-11",
        "68.9084272024554294912442090629"
       ],
       [
        "3.11610076331879518534179989518e-11",
        "-11.6355283468616749777010684704"
       ]
      ],
      "f_lower_model": [
       [
        "-107.310829061663508319162777208",
        "79.1444253624078569342688674405"
       ],
       [
        "-0.000000566157358743667401522777018793",
        "-183.000407092477709437520360055"
       ],
       [
        "-0.0000000228444395350909149457007837945",
        "68.9084270302507413424914049973"
       ],
       [
        "-2.56456297810420196908479886181e-15",
        "-11.6355283514765845385384510825"
       ]
      ]
     }
    },
    "+++0": {
     "dJz": -1,
     "c1": [
      "0.00000428803222839834544819740295473",
      "0.000048268940003735686081909947108"
     ],
     "K": [
      "0.00013562762213095020163465950009",
      "0.00067021133956803385502226811789"
     ],
     "c1_w1": [
      "0.0000135599487771010532744107211051",
      "0.000137531857090609270528257842963"
     ],
     "K_w1": [
      "0.000389549248494931292234919342726",
      "0.00175033838350640875749148864968"
     ],
     "2l_CF": {
      "f": [
       [
        "-3.13066285876267748857858689418",
        "-2.24764775502311158177521661914"
       ],
       [
        "-0.631984034735976914073395389324",
        "-0.555083447805948722527614380201"
       ],
       [
        "-0.0421227332702457189970420206854",
        "-0.0454485997928756870979453737276"
       ],
       [
        "-0.000919676380077887529406589881029",
        "-0.00123292253926181343256625485147"
       ]
      ],
      "f_w1": [
       [
        "-5.32898461935917422707038814734",
        "-2.69956263875446506577540075157"
       ],
       [
        "-1.18907827981034301179671564998",
        "-0.752426058759663336313144535829"
       ],
       [
        "-0.0882666368074165440918186298299",
        "-0.0694035499954930935966227134693"
       ],
       [
        "-0.00216449778609920458519629416265",
        "-0.002117270958448201198901286582"
       ]
      ],
      "f_lower_model": [
       [
        "-3.47957777069683640726655289065",
        "-2.29755165490591769144677573775"
       ],
       [
        "-0.713381603532231875993973797026",
        "-0.577374706965269424808631594126"
       ],
       [
        "-0.048355843388759231557320405587",
        "-0.0480330280363328319564753232762"
       ],
       [
        "-0.00107602175973419771207028713574",
        "-0.00132226235167044980760232749193"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "2.52295232984441316989170454585",
        "2.37731293834501555731582410203"
       ],
       [
        "0.497171969687041362226265614294",
        "0.578799364505987014831734452945"
       ],
       [
        "0.0319974478567763494986087722255",
        "0.0467256789158700817853985338908"
       ],
       [
        "0.000663523186550140070245916451686",
        "0.00124976550029661688126565948682"
       ]
      ],
      "f_w1": [
       [
        "4.64740607532312826864427315032",
        "3.59355449926748745497979201716"
       ],
       [
        "1.00737025378484418706250283551",
        "0.972845513928762680233656707857"
       ],
       [
        "0.0716682228127276250710353087101",
        "0.0872500029210544882399672912447"
       ],
       [
        "0.00165270800449887343322581516895",
        "0.00258975746698048956398901419158"
       ]
      ],
      "f_lower_model": [
       [
        "2.87120686640790676737645626247",
        "2.5740699226185949392189257224"
       ],
       [
        "0.574020378367443232951036212677",
        "0.635958105266032107965680983633"
       ],
       [
        "0.0375200657531595910255435446076",
        "0.0520302576996160173198698002738"
       ],
       [
        "0.00079192980841675305268239905682",
        "0.00140873563104834727782756075594"
       ]
      ]
     }
    },
    "+++-": {
     "dJz": -2,
     "c1": [
      "1.33080024481914347035390335891e-18",
      "-8.63801817222671589027689180913e-19"
     ],
     "K": [
      "1.65112605213152701714646957024e-17",
      "-1.368833415928220528894040733e-17"
     ],
     "c1_w1": [
      "1.3307997552549569833896310019e-16",
      "-8.63801708035915736270947240743e-17"
     ],
     "K_w1": [
      "1.49791142857368372327492015266e-15",
      "-1.26938434573450362210653407456e-15"
     ],
     "2l_CF": {
      "f": [
       [
        "-0.00000000121736747322402357285680176892",
        "-0.00000000101127972140789829119185621089"
       ],
       [
        "-2.58657647427976914893152356231e-10",
        "-2.76129848585339684266860620666e-10"
       ],
       [
        "-1.77309390928058666947379741632e-11",
        "-2.44561308975376568318494201699e-11"
       ],
       [
        "-3.87036143752389934530076044584e-13",
        "-7.0592754754981845019036365955e-13"
       ]
      ],
      "f_w1": [
       [
        "-0.0000000655479010349325391241229168564",
        "-0.0000000368037421947456644167310926208"
       ],
       [
        "-0.0000000157454261581903254466979915059",
        "-0.0000000119378572565777303215794947336"
       ],
       [
        "-0.0000000012255463340355836814360204636",
        "-0.00000000122846955485297606972847659735"
       ],
       [
        "-3.06248194835397737820675068781e-11",
        "-4.06368086191299957079367166168e-11"
       ]
      ],
      "f_lower_model": [
       [
        "-0.00000139750037798453156501253489496",
        "-0.00000352899796244583961676668727185"
       ],
       [
        "-0.000000226447666038026737290878731638",
        "-0.000000880166100257802478216516240911"
       ],
       [
        "-0.00000000913624253063857923291174981662",
        "-0.0000000720875081494233933245888633809"
       ],
       [
        "4.76736061256200990716625662659e-14",
        "-0.00000000193914349538892857484322070932"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "7.39377059852451485043041170278e-10",
        "0.00000000156305985504491562418323656395"
       ],
       [
        "1.28790062044741875264638605558e-10",
        "3.92867862974272380342535152344e-10"
       ],
       [
        "6.27318677795145930780935488157e-12",
        "3.24117671133369687129518936834e-11"
       ],
       [
        "5.73507103173068259220908047386e-14",
        "8.78088451294503778639160212705e-13"
       ]
      ],
      "f_w1": [
       [
        "0.0000000420371908326160400999048713644",
        "0.0000000879492059619718757917802297582"
       ],
       [
        "0.0000000077787294419104747866560813216",
        "0.0000000244193423892438790534577910844"
       ],
       [
        "3.81221157530739787279019742472e-10",
        "0.00000000221864154605041554735072774617"
       ],
       [
        "2.07685266507594215061368491517e-12",
        "6.59933685518126432772916362796e-11"
       ]
      ],
      "f_lower_model": [
       [
        "0.000000698732678509358324867810997093",
        "0.00000176438373757259365159349781821"
       ],
       [
        "0.000000113223159725878867600139323691",
        "0.000000440054835913197761179635950875"
       ],
       [
        "0.00000000456835633687173346711251099347",
        "0.0000000360414868593457383858426995267"
       ],
       [
        "-9.80615477118193849914819975478e-15",
        "9.69511983327577492484062747793e-10"
       ]
      ]
     }
    },
    "++0+": {
     "dJz": 1,
     "c1": [
      "-0.00000428803222839834544819740295473",
      "-0.000048268940003735686081909947108"
     ],
     "K": [
      "-0.00013562762213095020163465950009",
      "-0.00067021133956803385502226811789"
     ],
     "c1_w1": [
      "-0.0000135599487771010532744107211051",
      "-0.000137531857090609270528257842963"
     ],
     "K_w1": [
      "-0.000389549248494931292234919342726",
      "-0.00175033838350640875749148864968"
     ],
     "2l_CF": {
      "f": [
       [
        "3.13066285876267748857858689418",
        "2.24764775502311158177521661914"
       ],
       [
        "0.631984034735976914073395389324",
        "0.555083447805948722527614380201"
       ],
       [
        "0.0421227332702457189970420206854",
        "0.0454485997928756870979453737276"
       ],
       [
        "0.000919676380077887529406589881029",
        "0.00123292253926181343256625485147"
       ]
      ],
      "f_w1": [
       [
        "5.32898461935917422707038814734",
        "2.69956263875446506577540075157"
       ],
       [
        "1.18907827981034301179671564998",
        "0.752426058759663336313144535829"
       ],
       [
        "0.0882666368074165440918186298299",
        "0.0694035499954930935966227134693"
       ],
       [
        "0.00216449778609920458519629416265",
        "0.002117270958448201198901286582"
       ]
      ],
      "f_lower_model": [
       [
        "3.47957777069683640726655289065",
        "2.29755165490591769144677573775"
       ],
       [
        "0.713381603532231875993973797026",
        "0.577374706965269424808631594126"
       ],
       [
        "0.048355843388759231557320405587",
        "0.0480330280363328319564753232762"
       ],
       [
        "0.00107602175973419771207028713574",
        "0.00132226235167044980760232749193"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-2.52295232984441316989170454585",
        "-2.37731293834501555731582410203"
       ],
       [
        "-0.497171969687041362226265614294",
        "-0.578799364505987014831734452945"
       ],
       [
        "-0.0319974478567763494986087722255",
        "-0.0467256789158700817853985338908"
       ],
       [
        "-0.000663523186550140070245916451686",
        "-0.00124976550029661688126565948682"
       ]
      ],
      "f_w1": [
       [
        "-4.64740607532312826864427315032",
        "-3.59355449926748745497979201716"
       ],
       [
        "-1.00737025378484418706250283551",
        "-0.972845513928762680233656707857"
       ],
       [
        "-0.0716682228127276250710353087101",
        "-0.0872500029210544882399672912447"
       ],
       [
        "-0.00165270800449887343322581516895",
        "-0.00258975746698048956398901419158"
       ]
      ],
      "f_lower_model": [
       [
        "-2.87120686640790676737645626247",
        "-2.5740699226185949392189257224"
       ],
       [
        "-0.574020378367443232951036212677",
        "-0.635958105266032107965680983633"
       ],
       [
        "-0.0375200657531595910255435446076",
        "-0.0520302576996160173198698002738"
       ],
       [
        "-0.00079192980841675305268239905682",
        "-0.00140873563104834727782756075594"
       ]
      ]
     }
    },
    "++00": {
     "dJz": 0,
     "c1": [
      "-2.1393119963223714121706234506e-18",
      "9.00488382021904517520970491345e-19"
     ],
     "K": [
      "-2.73091940481373271096792244078e-17",
      "-3.49065850398865913839646440413"
     ],
     "c1_w1": [
      "-2.13931123259128839086959101219e-16",
      "9.0048827839851829113160035916e-17"
     ],
     "K_w1": [
      "-2.4846210887990900048932486452e-15",
      "-3.49065850398865771242847154903"
     ],
     "2l_CF": {
      "f": [
       [
        "0.736470216253639212961537109398",
        "6.94528920877599773259072983183"
       ],
       [
        "2.51261776247487214040672272274e-10",
        "2.98784697569977352874049056421e-10"
       ],
       [
        "1.6917905258098518546152152463e-11",
        "2.61758722931777512607639786708e-11"
       ],
       [
        "3.5976832257878306262927273204e-13",
        "7.48654652426971703888219420749e-13"
       ]
      ],
      "f_w1": [
       [
        "0.736470276504573999991317605791",
        "6.94528924769218386013487927238"
       ],
       [
        "0.0000000145609613084312206990678279843",
        "0.000000012627868820132864071009695287"
       ],
       [
        "0.00000000111407809566225459486186888813",
        "0.00000000127405046029839901248112653076"
       ],
       [
        "2.72006194964864582375500510052e-11",
        "4.15055365312063139854636120686e-11"
       ]
      ],
      "f_lower_model": [
       [
        "0.736473010215789138018975204427",
        "6.94529626580843896582956459132"
       ],
       [
        "0.000000452929274431224592214918838486",
        "0.00000176037208271471368728678977584"
       ],
       [
        "0.0000000182747957341286717354295190694",
        "0.000000144178557957333632047533300045"
       ],
       [
        "-4.57230319525885560409152656045e-14",
        "0.00000000387838947751846474040024974081"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-8.49231500345209480266356208148",
        "-38.600019777183474985338107957"
       ],
       [
        "-3.49872385101405510206907779277e-11",
        "-4.4620215315851315853630623863e-10"
       ],
       [
        "1.69381726059040045414041739214e-12",
        "-3.56990625236148247354245681599e-11"
       ],
       [
        "1.64390662785163121394294077433e-13",
        "-9.38339942861914385612332283289e-13"
       ]
      ],
      "f_w1": [
       [
        "-8.49231501807552774542852647425",
        "-38.6000198829376729844313642787"
       ],
       [
        "-2.68663736689177027710096465399e-11",
        "-0.0000000285606267943912198693122142212"
       ],
       [
        "3.43591973493000901849127403696e-10",
        "-0.0000000024851694180901746476133035052"
       ],
       [
        "2.00659241060855308929460040595e-11",
        "-7.07966751404968704732500440788e-11"
       ]
      ],
      "f_lower_model": [
       [
        "-8.49231640067211347159922344796",
        "-38.6000233042854828290043688849"
       ],
       [
        "-0.000000226473056517353583662633051831",
        "-0.000000880154029580659189997082499245"
       ],
       [
        "-0.00000000913840033811383311694869191078",
        "-0.0000000720868006038245930610554380855"
       ],
       [
        "-1.23936783538938590546638634419e-14",
        "-0.000000001939131955364715180517821567"
       ]
      ]
     }
    },
    "++0-": {
     "dJz": -1,
     "c1": [
      "0.000000857606445679669089639480590947",
      "0.0000096537880007471372163819894216"
     ],
     "K": [
      "0.000027125524426190040326931900018",
      "0.000134042267913606771004453623578"
     ],
     "c1_w1": [
      "0.00000271198975542021065488214422102",
      "0.0000275063714181218541056515685926"
     ],
     "K_w1": [
      "0.0000779098496989862584469838685453",
      "0.000350067676701281751498297729936"
     ],
     "2l_CF": {
      "f": [
       [
        "-0.894698595045819149122930725462",
        "-0.803224502422678528066549178334"
       ],
       [
        "-0.177161952211411199160546529307",
        "-0.196061947798811569466336662465"
       ],
       [
        "-0.0114831447261183566785920347602",
        "-0.0158674558980782912915350767372"
       ],
       [
        "-0.000240693912745088036247767612923",
        "-0.000425455824187655909906089613287"
       ]
      ],
      "f_w1": [
       [
        "-1.62593848541363877812564946397",
        "-1.18225578893700616941038934478"
       ],
       [
        "-0.354204320760939259125954261856",
        "-0.321363375987209874149439106287"
       ],
       [
        "-0.0253879575543190012293738903567",
        "-0.0289333350267364826510062986401"
       ],
       [
        "-0.000592034550643852413929753011102",
        "-0.000862025690243619720008396363822"
       ]
      ],
      "f_lower_model": [
       [
        "-1.01411119726918617078777761938",
        "-0.86393378463212872273054727247"
       ],
       [
        "-0.203714498017594309680496775605",
        "-0.214055932681590920754069835877"
       ],
       [
        "-0.0134089141815585053111511904262",
        "-0.0175610422617590040938219288552"
       ],
       [
        "-0.000285994103178463142149686375213",
        "-0.00047675560667697446199940870187"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "0.654329318662994600069965608981",
        "0.681833137195998247296567693391"
       ],
       [
        "0.127513715943859429722599978796",
        "0.165295131369409812271551695381"
       ],
       [
        "0.00806946350822971632658753169358",
        "0.0132858009067919360480604548466"
       ],
       [
        "0.000162965912425914399739381471595",
        "0.000353756724657204537824349249953"
       ]
      ],
      "f_w1": [
       [
        "1.24601026727718751250840428718",
        "1.10224658599917888039565236218"
       ],
       [
        "0.266656508240901531541011026082",
        "0.296346500869600126858508062173"
       ],
       [
        "0.0186023613583514520427777530735",
        "0.0263927229672292892490265004147"
       ],
       [
        "0.000416060344036521374387225260274",
        "0.000777814134311285765106570994793"
       ]
      ],
      "f_lower_model": [
       [
        "0.752478668760967945210578231808",
        "0.752686457301363687492597953449"
       ],
       [
        "0.148711444277392083603172586565",
        "0.185063020469759825745540913251"
       ],
       [
        "0.00955268832409275404476908002761",
        "0.0150664006317813623294123669899"
       ],
       [
        "0.000196257922387167483628960098466",
        "0.000405874968972866557929156161117"
       ]
      ]
     }
    },
    "++-+": {
     "dJz": 2,
     "c1": [
      "1.33080024481914347035390335891e-18",
      "-8.63801817222671589027689180913e-19"
     ],
     "K": [
      "1.65112605213152701714646957024e-17",
      "-1.368833415928220528894040733e-17"
     ],
     "c1_w1": [
      "1.3307997552549569833896310019e-16",
      "-8.63801708035915736270947240743e-17"
     ],
     "K_w1": [
      "1.49791142857368372327492015266e-15",
      "-1.26938434573450362210653407456e-15"
     ],
     "2l_CF": {
      "f": [
       [
        "-0.00000000121736747322402357285680176892",
        "-0.00000000101127972140789829119185621089"
       ],
       [
        "-2.58657647427976914893152356231e-10",
        "-2.76129848585339684266860620666e-10"
       ],
       [
        "-1.77309390928058666947379741632e-11",
        "-2.44561308975376568318494201699e-11"
       ],
       [
        "-3.87036143752389934530076044584e-13",
        "-7.0592754754981845019036365955e-13"
       ]
      ],
      "f_w1": [
       [
        "-0.0000000655479010349325391241229168564",
        "-0.0000000368037421947456644167310926208"
       ],
       [
        "-0.0000000157454261581903254466979915059",
        "-0.0000000119378572565777303215794947336"
       ],
       [
        "-0.0000000012255463340355836814360204636",
        "-0.00000000122846955485297606972847659735"
       ],
       [
        "-3.06248194835397737820675068781e-11",
        "-4.06368086191299957079367166168e-11"
       ]
      ],
      "f_lower_model": [
       [
        "-0.00000139750037798453156501253489496",
        "-0.00000352899796244583961676668727185"
       ],
       [
        "-0.000000226447666038026737290878731638",
        "-0.000000880166100257802478216516240911"
       ],
       [
        "-0.00000000913624253063857923291174981662",
        "-0.0000000720875081494233933245888633809"
       ],
       [
        "4.76736061256200990716625662659e-14",
        "-0.00000000193914349538892857484322070932"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "7.39377059852451485043041170278e-10",
        "0.00000000156305985504491562418323656395"
       ],
       [
        "1.28790062044741875264638605558e-10",
        "3.92867862974272380342535152344e-10"
       ],
       [
        "6.27318677795145930780935488157e-12",
        "3.24117671133369687129518936834e-11"
       ],
       [
        "5.73507103173068259220908047386e-14",
        "8.78088451294503778639160212705e-13"
       ]
      ],
      "f_w1": [
       [
        "0.0000000420371908326160400999048713644",
        "0.0000000879492059619718757917802297582"
       ],
       [
        "0.0000000077787294419104747866560813216",
        "0.0000000244193423892438790534577910844"
       ],
       [
        "3.81221157530739787279019742472e-10",
        "0.00000000221864154605041554735072774617"
       ],
       [
        "2.07685266507594215061368491517e-12",
        "6.59933685518126432772916362796e-11"
       ]
      ],
      "f_lower_model": [
       [
        "0.000000698732678509358324867810997093",
        "0.00000176438373757259365159349781821"
       ],
       [
        "0.000000113223159725878867600139323691",
        "0.000000440054835913197761179635950875"
       ],
       [
        "0.00000000456835633687173346711251099347",
        "0.0000000360414868593457383858426995267"
       ],
       [
        "-9.80615477118193849914819975478e-15",
        "9.69511983327577492484062747793e-10"
       ]
      ]
     }
    },
    "++-0": {
     "dJz": 1,
     "c1": [
      "-0.000000857606445679669089639480590947",
      "-0.0000096537880007471372163819894216"
     ],
     "K": [
      "-0.000027125524426190040326931900018",
      "-0.000134042267913606771004453623578"
     ],
     "c1_w1": [
      "-0.00000271198975542021065488214422102",
      "-0.0000275063714181218541056515685926"
     ],
     "K_w1": [
      "-0.0000779098496989862584469838685453",
      "-0.000350067676701281751498297729936"
     ],
     "2l_CF": {
      "f": [
       [
        "0.894698595045819149122930725462",
        "0.803224502422678528066549178334"
       ],
       [
        "0.177161952211411199160546529307",
        "0.196061947798811569466336662465"
       ],
       [
        "0.0114831447261183566785920347602",
        "0.0158674558980782912915350767372"
       ],
       [
        "0.000240693912745088036247767612923",
        "0.000425455824187655909906089613287"
       ]
      ],
      "f_w1": [
       [
        "1.62593848541363877812564946397",
        "1.18225578893700616941038934478"
       ],
       [
        "0.354204320760939259125954261856",
        "0.321363375987209874149439106287"
       ],
       [
        "0.0253879575543190012293738903567",
        "0.0289333350267364826510062986401"
       ],
       [
        "0.000592034550643852413929753011102",
        "0.000862025690243619720008396363822"
       ]
      ],
      "f_lower_model": [
       [
        "1.01411119726918617078777761938",
        "0.86393378463212872273054727247"
       ],
       [
        "0.203714498017594309680496775605",
        "0.214055932681590920754069835877"
       ],
       [
        "0.0134089141815585053111511904262",
        "0.0175610422617590040938219288552"
       ],
       [
        "0.000285994103178463142149686375213",
        "0.00047675560667697446199940870187"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-0.654329318662994600069965608981",
        "-0.681833137195998247296567693391"
       ],
       [
        "-0.127513715943859429722599978796",
        "-0.165295131369409812271551695381"
       ],
       [
        "-0.00806946350822971632658753169358",
        "-0.0132858009067919360480604548466"
       ],
       [
        "-0.000162965912425914399739381471595",
        "-0.000353756724657204537824349249953"
       ]
      ],
      "f_w1": [
       [
        "-1.24601026727718751250840428718",
        "-1.10224658599917888039565236218"
       ],
       [
        "-0.266656508240901531541011026082",
        "-0.296346500869600126858508062173"
       ],
       [
        "-0.0186023613583514520427777530735",
        "-0.0263927229672292892490265004147"
       ],
       [
        "-0.000416060344036521374387225260274",
        "-0.000777814134311285765106570994793"
       ]
      ],
      "f_lower_model": [
       [
        "-0.752478668760967945210578231808",
        "-0.752686457301363687492597953449"
       ],
       [
        "-0.148711444277392083603172586565",
        "-0.185063020469759825745540913251"
       ],
       [
        "-0.00955268832409275404476908002761",
        "-0.0150664006317813623294123669899"
       ],
       [
        "-0.000196257922387167483628960098466",
        "-0.000405874968972866557929156161117"
       ]
      ]
     }
    },
    "++--": {
     "dJz": 0,
     "c1": [
      "-2.63434669219735297725240072807e-19",
      "-0.698131700797731830672757184845"
     ],
     "K": [
      "-2.40440633372828465192145594419",
      "0.340018421705772630980968342265"
     ],
     "c1_w1": [
      "-2.63434580590914911824026705949e-17",
      "-0.698131700797731821097565131989"
     ],
     "K_w1": [
      "-2.40440633372828495671769032682",
      "0.340018421705772789374409357034"
     ],
     "2l_CF": {
      "f": [
       [
        "3.46761247049384899183712477387",
        "-1.51143486446340137296221336038"
       ],
       [
        "2.77891364516092045285601145536e-11",
        "0.470771540047213042657529740456"
       ],
       [
        "1.92814967571781746090163338084e-12",
        "-0.661941986022914058039185326372"
       ],
       [
        "4.28092360161899547089822209507e-14",
        "0.930842267730380198310012956309"
       ]
      ],
      "f_w1": [
       [
        "3.46761247792901623432044121647",
        "-1.51143486070373954024093020778"
       ],
       [
        "0.00000000183134470108159763103554151355",
        "0.470771541296669665834414234142"
       ],
       [
        "1.43906185354465180504315459828e-10",
        "-0.661941985892163159035604415928"
       ],
       [
        "3.64106384809732984020931995898e-12",
        "0.930842267734760485711062947395"
       ]
      ],
      "f_lower_model": [
       [
        "3.46761274988055869835605609136",
        "-1.51143415874561074644321324599"
       ],
       [
        "0.000000045292897197310175711545764766",
        "0.470771716057714295571265108031"
       ],
       [
        "0.00000000182747049888690760003215706436",
        "-0.661941971607451289559064230863"
       ],
       [
        "-4.99126392254353888381138530163e-15",
        "0.930842268118149402044293352138"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-18.0660557142782224821088656668",
        "6.25225687732957389462160725243"
       ],
       [
        "-1.5017169794299123361241170326e-12",
        "-7.32001619572891807248890683995"
       ],
       [
        "3.15357868244184013481208961126e-13",
        "2.75633708841510064134054334536"
       ],
       [
        "1.9909650285470445436985414348e-14",
        "-0.465421133865244828293853720395"
       ]
      ],
      "f_w1": [
       [
        "-18.0660557156923010202072729862",
        "6.25225686626200218605819071266"
       ],
       [
        "2.9689641426492419138163775988e-11",
        "-7.3200161986669931129440326545"
       ],
       [
        "3.86888608974315492833621737668e-11",
        "2.75633708815948896997140902098"
       ],
       [
        "2.17510449389735296444161746128e-12",
        "-0.465421133872523859602762633342"
       ]
      ],
      "f_lower_model": [
       [
        "-18.0660558540109881928635419879",
        "6.25225652461354205260166606144"
       ],
       [
        "-0.0000000226476913602536610272249643314",
        "-7.32001628370140801300814119789"
       ],
       [
        "-9.13865940748690791118782707521e-10",
        "2.75633708120983117510124202927"
       ],
       [
        "-1.78465842943466665866582851884e-15",
        "-0.465421134059068984388672665368"
       ]
      ]
     }
    },
    "+-++": {
     "dJz": 2,
     "c1": [
      "6.6958679253540215698040689263e-19",
      "6.3578921987630486097161638681e-19"
     ],
     "K": [
      "9.98896672091667103848844478703e-18",
      "-1.74532925199432956943899024642"
     ],
     "c1_w1": [
      "6.69586620235472778382536988541e-17",
      "6.35788729174185751478956691255e-17"
     ],
     "K_w1": [
      "9.21807355345017166452938695697e-16",
      "-1.74532925199432890165215232971"
     ],
     "2l_CF": {
      "f": [
       [
        "9.15417976126579655815361109926e-12",
        "6.32244231918686500395666565281"
       ],
       [
        "-3.53543572821624145464650701897e-13",
        "-10.2910269380836164649110770985"
       ],
       [
        "-2.32091794508485282587761911823e-13",
        "6.98131700797893986391364943569"
       ],
       [
        "-1.15488767395749558699865974254e-14",
        "4.21398154177525015498137820213e-14"
       ]
      ],
      "f_w1": [
       [
        "0.00000000482423140590046818239046862003",
        "6.32244232456955241262140957529"
       ],
       [
        "0.0000000010610886512830605305881310578",
        "-10.2910269365055023661204283516"
       ],
       [
        "7.30981695743675532552430245937e-11",
        "6.98131700812932008264008600544"
       ],
       [
        "1.51014815348606738602585137512e-12",
        "4.71434617257456099893386886653e-12"
       ]
      ],
      "f_lower_model": [
       [
        "6.41248020612054916113037269441e-12",
        "6.3224423190966364856855871546"
       ],
       [
        "1.6937978030604094064831323424e-12",
        "-10.2910269381051336544060897261"
       ],
       [
        "1.46077032912898672675554648159e-13",
        "6.98131700797725360146066263911"
       ],
       [
        "4.12205226332975802520008901659e-15",
        "-1.23406979969245813456656618783e-15"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-0.00000000106527490274661150580285334486",
        "-26.9362124631397678258659999352"
       ],
       [
        "-2.26386864370917751266019724793e-10",
        "17.2723439458396261119317685795"
       ],
       [
        "-1.55206854441906153417104834773e-11",
        "-3.49065850401008140642041992804"
       ],
       [
        "-3.38796347664756675733868002781e-13",
        "-6.18508661341741970465663443245e-13"
       ]
      ],
      "f_w1": [
       [
        "-0.000000076405293231743559683040506204",
        "-26.9362125071006117014654767537"
       ],
       [
        "-0.0000000182897079628867687258256321197",
        "17.2723439316492350767487675544"
       ],
       [
        "-0.00000000141714004141873865089021553701",
        "-3.49065850546568209946208830199"
       ],
       [
        "-3.51911225005626910624015383831e-11",
        "-4.86551257596601931246793664058e-11"
       ]
      ],
      "f_lower_model": [
       [
        "1.10256585755687857825030672207e-10",
        "-26.9362124621447444756295086611"
       ],
       [
        "2.31184301312137149801037280465e-11",
        "17.2723439461111687379050485971"
       ],
       [
        "1.54768322026741022712301037381e-12",
        "-3.49065850398604004721057389081"
       ],
       [
        "3.23981767409082009124165485605e-14",
        "7.5256504492014533446601753201e-14"
       ]
      ]
     }
    },
    "+-+0": {
     "dJz": 1,
     "c1": [
      "-0.00000439843396020548002185132452159",
      "-6.10781737377980096799414530987e-15"
     ],
     "K": [
      "-0.0000613467668303076457868303876362",
      "0.00000690904382617490207128524396495"
     ],
     "c1_w1": [
      "-0.0000139090696139806825804586050351",
      "-1.93145875877521890356224218465e-13"
     ],
     "K_w1": [
      "-0.000177982104547245135145079260981",
      "0.0000218483130828357514212976892296"
     ],
     "2l_CF": {
      "f": [
       [
        "0.45519122371125991327218214818",
        "0.679458083292202551813550725277"
       ],
       [
        "0.084056253540672734694103425718",
        "0.162515591556236117763760132184"
       ],
       [
        "0.00487388154999788838753624730548",
        "0.0128831099572731849240081921184"
       ],
       [
        "0.0000841217050299496279675654478864",
        "0.000338153742511480394143443376547"
       ]
      ],
      "f_w1": [
       [
        "0.979800651677054641261723784378",
        "1.29994852583092189283424739859"
       ],
       [
        "0.198471484411599869459186097846",
        "0.343332390205258340596913164298"
       ],
       [
        "0.0126483604343630609369244024766",
        "0.0300259330887068338134806358486"
       ],
       [
        "0.000240576337464759157509723656259",
        "0.000868391466252781083054326224263"
       ]
      ],
      "f_lower_model": [
       [
        "0.54507834548397584196587358826",
        "0.791046236825741350740002545389"
       ],
       [
        "0.102072809437633951921465161308",
        "0.191713555817568140747756842337"
       ],
       [
        "0.00601020604310074731211958939945",
        "0.0153798248054904479876181551313"
       ],
       [
        "0.000105826412546541895806544873635",
        "0.000408066607915708168890223838787"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-0.403088088611405266503834509965",
        "-0.554099912498435938234636547982"
       ],
       [
        "-0.0758810885344957698080450598763",
        "-0.13376902832705944910002323187"
       ],
       [
        "-0.00452553925272347063401583487404",
        "-0.0106924229815525757231978445513"
       ],
       [
        "-0.0000821108129410043461374674033771",
        "-0.000282772177206260624541230885484"
       ]
      ],
      "f_w1": [
       [
        "-0.90235439072181091976153875094",
        "-1.08654428325460562926379953073"
       ],
       [
        "-0.186868139278566281509025939723",
        "-0.290703066119541053480085025825"
       ],
       [
        "-0.0122911618286926529400913946746",
        "-0.0257127722572208208967735670627"
       ],
       [
        "-0.000246935346689403901755911399759",
        "-0.000751237200712547040885720053451"
       ]
      ],
      "f_lower_model": [
       [
        "-0.491097505928472220966877407678",
        "-0.651310741130752710622135565946"
       ],
       [
        "-0.0938815827358120024913088105228",
        "-0.159495274680341791995430076331"
       ],
       [
        "-0.00569540321948461636892848510314",
        "-0.0129135921623473033567710608806"
       ],
       [
        "-0.000105628191737935699039841128838",
        "-0.000345502656979123937064464847368"
       ]
      ]
     }
    },
    "+-+-": {
     "dJz": 0,
     "c1": [
      "-3.56217287693004203503185791302e-18",
      "-7.18128824184726204894269975752e-18"
     ],
     "K": [
      "10.413568951437776361269494225",
      "-4.53785605518525699082640390602"
     ],
     "c1_w1": [
      "-3.56217228810286137523814580443e-16",
      "-7.1812847413734071076760961508e-16"
     ],
     "K_w1": [
      "10.4135689514377709196695428769",
      "-4.53785605518526515570182334296"
     ],
     "2l_CF": {
      "f": [
       [
        "-6.71324563790173654723086958461",
        "16.1088486077669274851594736818"
       ],
       [
        "-3.96644743244367850316127924582e-10",
        "-5.50888269501247558191968227012e-10"
       ],
       [
        "-2.59201776096727852869510928431e-11",
        "-4.76067702551263681548733106851e-11"
       ],
       [
        "-5.26202387523878527313678956646e-13",
        "-1.34564108191515700197333770272e-12"
       ]
      ],
      "f_w1": [
       [
        "-6.71324576276595063018065767468",
        "16.1088485226421043044671130214"
       ],
       [
        "-0.0000000298903603759768378585258784698",
        "-0.0000000272689652637627522639704141085"
       ],
       [
        "-0.00000000227141988022341222582616095806",
        "-0.00000000273344331553275801553063316227"
       ],
       [
        "-5.49238912009128949025117431156e-11",
        "-8.85965388526358942669363260862e-11"
       ]
      ],
      "f_lower_model": [
       [
        "-6.7132456357510384287366877065",
        "16.1088486101344020938877958171"
       ],
       [
        "4.34774423270518874458188166447e-11",
        "7.58680699540176975196376182857e-11"
       ],
       [
        "2.70636400919879321336736453362e-12",
        "6.52241192267520119877813340901e-12"
       ],
       [
        "5.00148947877163537478434798527e-14",
        "1.83474399155596150990151816325e-13"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "106.074244946127886595575677703",
        "-97.637104417544101297548032236"
       ],
       [
        "0.00000000199448694258730061811720367848",
        "0.00000000247410769502792865938735426783"
       ],
       [
        "1.33294271035478944740327738072e-10",
        "2.15965414408325168854978871181e-10"
       ],
       [
        "2.80242675266773046007806037886e-12",
        "6.1576606558410559040523768076e-12"
       ]
      ],
      "f_w1": [
       [
        "106.07424560217940657688036911",
        "-97.6371039434967163984860979653"
       ],
       [
        "0.000000155989588151984840086281130021",
        "0.000000149842576424981451181871010409"
       ],
       [
        "0.0000000117622313856006142853141438146",
        "0.0000000149248170065029735350030931034"
       ],
       [
        "2.81265930075144348862359373709e-10",
        "4.81265842626559284108228025421e-10"
       ]
      ],
      "f_lower_model": [
       [
        "106.074244935531759796844653421",
        "-97.63710442791937796692820979"
       ],
       [
        "-2.12470096012873318007518059686e-10",
        "-3.07623634686014337572717050406e-10"
       ],
       [
        "-1.38720986414715867864037039751e-11",
        "-2.68186933620385034409637691079e-11"
       ],
       [
        "-2.78952988889192571837631899457e-13",
        "-7.63825361650825168438010473069e-13"
       ]
      ]
     }
    },
    "+-0+": {
     "dJz": 3,
     "c1": [
      "4.93457615315497883194456564224e-16",
      "0.00000124491764864397893585083348716"
     ],
     "K": [
      "0.00000195551207629037135344842562699",
      "0.0000173633782821766627443892912373"
     ],
     "c1_w1": [
      "1.56044920584803126989538018376e-14",
      "0.00000393677529818989648000255713299"
     ],
     "K_w1": [
      "0.00000618387236976864650598463435484",
      "0.0000503754435587463007764144670574"
     ],
     "2l_CF": {
      "f": [
       [
        "-0.361034303134090414033915327932",
        "-0.479157551053095491599159377665"
       ],
       [
        "-0.0681779605449568933429068514185",
        "-0.115244294205187042899518181174"
       ],
       [
        "-0.00409989627494340926490114867188",
        "-0.00918600025198729794612978947868"
       ],
       [
        "-0.000075791704648807815283567923495",
        "-0.000242445707031832593169298256408"
       ]
      ],
      "f_w1": [
       [
        "-0.759300445235305051734339637176",
        "-0.878507195057637286159589377988"
       ],
       [
        "-0.157630137263679449500107395673",
        "-0.233809967081054794305436502119"
       ],
       [
        "-0.0104548468192274827283060095079",
        "-0.020602027134614329255604808149"
       ],
       [
        "-0.000214234794949732222467186236025",
        "-0.000600337140202327156204759408454"
       ]
      ],
      "f_lower_model": [
       [
        "-0.429114859125229678326703649853",
        "-0.549686328200665386607601246849"
       ],
       [
        "-0.082242086290567121829059948116",
        "-0.134035745530097183646833108049"
       ],
       [
        "-0.00502705889333012416501105952736",
        "-0.010817612706094861264920456116"
       ],
       [
        "-0.000094862225801091584925743747056",
        "-0.00028875344169669151958077603557"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "0.230542838968314961464547152296",
        "0.335184252983535388760735305691"
       ],
       [
        "0.0428181446975515106100447286108",
        "0.0803522105301247737075627285343"
       ],
       [
        "0.0025050013107476087898829671749",
        "0.00638287067278076905950989687651"
       ],
       [
        "0.0000439645988543774987920598627062",
        "0.000167856310887183345145026761189"
       ]
      ],
      "f_w1": [
       [
        "0.49873675849424341729832870478",
        "0.643791071931554699059048758937"
       ],
       [
        "0.101621173741154133949282275338",
        "0.170546107833272104670159579449"
       ],
       [
        "0.00653384996935406017404928692136",
        "0.0149549545851468855272565310603"
       ],
       [
        "0.000126308189638254902997255619263",
        "0.000433570347500813503153359278986"
       ]
      ],
      "f_lower_model": [
       [
        "0.276752567683871618631536665806",
        "0.390975112209183873045151435303"
       ],
       [
        "0.0521273167305882517992703222448",
        "0.0949882985180679409348025700827"
       ],
       [
        "0.00309665907595744518596569132343",
        "0.00763718870943034330921913037419"
       ],
       [
        "0.0000554189818093140392062258126961",
        "0.000203049398834087300088933564228"
       ]
      ]
     }
    },
    "+-00": {
     "dJz": 2,
     "c1": [
      "8.16885091754888785423630518031e-19",
      "2.09869369217604838247764064408e-18"
     ],
     "K": [
      "1.4264606447340128843726722577e-17",
      "2.68951522298538142788610148009e-17"
     ],
     "c1_w1": [
      "8.16884962552319980855402985461e-17",
      "2.09869259602168468436820750479e-16"
     ],
     "K_w1": [
      "1.33241294234175689124928573124e-15",
      "2.44789285835860865156965163069e-15"
     ],
     "2l_CF": {
      "f": [
       [
        "0.00000000135916958945996014396407888925",
        "0.0000000014272770259430314345213465935"
       ],
       [
        "2.79930112389087135684184598772e-10",
        "3.79103132955679904639346893252e-10"
       ],
       [
        "1.8388525179854793212277713392e-11",
        "3.28308542830006752668724356647e-11"
       ],
       [
        "3.76426690260328890070700990722e-13",
        "9.29696998836980033281802741514e-13"
       ]
      ],
      "f_w1": [
       [
        "0.0000000856417747178563544252711903643",
        "0.0000000643647020025288988465035994076"
       ],
       [
        "0.0000000199899797011717773694417125951",
        "0.0000000198427515428273972910488791223"
       ],
       [
        "0.00000000149948982349971239544664654675",
        "0.00000000196786713105455396361171425045"
       ],
       [
        "3.55918289325234649757529353275e-11",
        "6.32348065174238689747899152134e-11"
       ]
      ],
      "f_lower_model": [
       [
        "-1.60664110909886337486701677232e-10",
        "-1.97193894705372122817854703912e-10"
       ],
       [
        "-3.25431681565932652553668348297e-11",
        "-5.2272397176452397230637279276e-11"
       ],
       [
        "-2.07184352597054918525463298931e-12",
        "-4.52024375294904675055390880359e-12"
       ],
       [
        "-3.99020766847133638635680990549e-14",
        "-1.27820862361359202170945077107e-13"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-0.00000000328254958641438064051750512649",
        "-0.00000000336933354966005697059542547475"
       ],
       [
        "-6.78415135551454167004461159307e-10",
        "-8.97259114039652606013341098509e-10"
       ],
       [
        "-4.47814748673733345282345401009e-11",
        "-7.78713318576833077361575219274e-11"
       ],
       [
        "-9.23690224423282614123187583482e-13",
        "-2.20926212480739407300498408344e-12"
       ]
      ],
      "f_w1": [
       [
        "-0.000000224233270235733505499153774037",
        "-0.00000017543335218297290434160879927"
       ],
       [
        "-0.0000000520936369107059946469352976232",
        "-0.0000000537664818014189138057476330093"
       ],
       [
        "-0.00000000388290544187438818723247966799",
        "-0.00000000530825382099977240740486744452"
       ],
       [
        "-9.13031095250736079215245656912e-11",
        "-1.69947486787652558044612840191e-10"
       ]
      ],
      "f_lower_model": [
       [
        "3.61488439661123257379897677739e-10",
        "4.2469223965240984672160555214e-10"
       ],
       [
        "7.38059654986929502231484788672e-11",
        "1.13061433039674968237433937832e-10"
       ],
       [
        "4.75518001992098081031511504223e-12",
        "9.81269086426520685802177117531e-12"
       ],
       [
        "9.35028162706860881771068094923e-14",
        "2.78376398979524250383097963274e-13"
       ]
      ]
     }
    },
    "+-0-": {
     "dJz": 1,
     "c1": [
      "-0.00000439843396020548002185132452159",
      "-6.10781737377980096799414530987e-15"
     ],
     "K": [
      "-0.0000613467668303076457868303876362",
      "0.00000690904382617490207128524396495"
     ],
     "c1_w1": [
      "-0.0000139090696139806825804586050351",
      "-1.93145875877521890356224218465e-13"
     ],
     "K_w1": [
      "-0.000177982104547245135145079260981",
      "0.0000218483130828357514212976892296"
     ],
     "2l_CF": {
      "f": [
       [
        "0.45519122371125991327218214818",
        "0.679458083292202551813550725277"
       ],
       [
        "0.084056253540672734694103425718",
        "0.162515591556236117763760132184"
       ],
       [
        "0.00487388154999788838753624730548",
        "0.0128831099572731849240081921184"
       ],
       [
        "0.0000841217050299496279675654478864",
        "0.000338153742511480394143443376547"
       ]
      ],
      "f_w1": [
       [
        "0.979800651677054641261723784378",
        "1.29994852583092189283424739859"
       ],
       [
        "0.198471484411599869459186097846",
        "0.343332390205258340596913164298"
       ],
       [
        "0.0126483604343630609369244024766",
        "0.0300259330887068338134806358486"
       ],
       [
        "0.000240576337464759157509723656259",
        "0.000868391466252781083054326224263"
       ]
      ],
      "f_lower_model": [
       [
        "0.54507834548397584196587358826",
        "0.791046236825741350740002545389"
       ],
       [
        "0.102072809437633951921465161308",
        "0.191713555817568140747756842337"
       ],
       [
        "0.00601020604310074731211958939945",
        "0.0153798248054904479876181551313"
       ],
       [
        "0.000105826412546541895806544873635",
        "0.000408066607915708168890223838787"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-0.403088088611405266503834509965",
        "-0.554099912498435938234636547982"
       ],
       [
        "-0.0758810885344957698080450598763",
        "-0.13376902832705944910002323187"
       ],
       [
        "-0.00452553925272347063401583487404",
        "-0.0106924229815525757231978445513"
       ],
       [
        "-0.0000821108129410043461374674033771",
        "-0.000282772177206260624541230885484"
       ]
      ],
      "f_w1": [
       [
        "-0.90235439072181091976153875094",
        "-1.08654428325460562926379953073"
       ],
       [
        "-0.186868139278566281509025939723",
        "-0.290703066119541053480085025825"
       ],
       [
        "-0.0122911618286926529400913946746",
        "-0.0257127722572208208967735670627"
       ],
       [
        "-0.000246935346689403901755911399759",
        "-0.000751237200712547040885720053451"
       ]
      ],
      "f_lower_model": [
       [
        "-0.491097505928472220966877407678",
        "-0.651310741130752710622135565946"
       ],
       [
        "-0.0938815827358120024913088105228",
        "-0.159495274680341791995430076331"
       ],
       [
        "-0.00569540321948461636892848510314",
        "-0.0129135921623473033567710608806"
       ],
       [
        "-0.000105628191737935699039841128838",
        "-0.000345502656979123937064464847368"
       ]
      ]
     }
    },
    "+--+": {
     "dJz": 4,
     "c1": [
      "-3.1146928164298874423029021854e-20",
      "-1.99292105376052727190037017629e-19"
     ],
     "K": [
      "-7.31244528143212014270344267096e-19",
      "-2.62688910440763475891149041983e-18"
     ],
     "c1_w1": [
      "-3.11469341991002403409573960127e-18",
      "-1.99292001844925995451381946152e-17"
     ],
     "K_w1": [
      "-6.95385213292447295829495018485e-17",
      "-2.39744430965190023160604191889e-16"
     ],
     "2l_CF": {
      "f": [
       [
        "-3.6597109339903070223088439627e-10",
        "-3.08756924507772623892788913243e-10"
       ],
       [
        "-7.76214167198059344554362708634e-11",
        "-8.41427066839421366005881917813e-11"
       ],
       [
        "-5.30837948904895076572340327207e-12",
        "-7.44086319554452081777692173973e-12"
       ],
       [
        "-1.15478341596119798558816640033e-13",
        "-2.14505245541013042063178574904e-13"
       ]
      ],
      "f_w1": [
       [
        "-0.0000000210118854111195613606366757722",
        "-0.0000000120888555790212484849148322328"
       ],
       [
        "-0.00000000503727355717875642605694884256",
        "-0.00000000390323931660961830034298253843"
       ],
       [
        "-3.9108792029755556406588862135e-10",
        "-4.00382462780096288463581448561e-10"
       ],
       [
        "-9.73946028791583912955744552079e-12",
        "-1.32121839700868944316486588877e-11"
       ]
      ],
      "f_lower_model": [
       [
        "4.66734670962154400133857067719e-11",
        "4.72692187196888056231743130396e-11"
       ],
       [
        "9.76020889089410570115704103632e-12",
        "1.27787611942044089182088821471e-11"
       ],
       [
        "6.51026522779028084122127268859e-13",
        "1.12341052643366218388395644323e-12"
       ],
       [
        "1.35525307075328398815224199996e-14",
        "3.22296559457181694327636955195e-14"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "4.16825812738058266793278712123e-10",
        "4.12959484955811870636152511694e-10"
       ],
       [
        "8.65860023110285164939398344712e-11",
        "1.10395306197285845454254945659e-10"
       ],
       [
        "5.75640627136547429767511871384e-12",
        "9.61146767664287083238681715851e-12"
       ],
       [
        "1.20064548550124002480678549385e-13",
        "2.73433595157407129368647438214e-13"
       ]
      ],
      "f_w1": [
       [
        "0.0000000267635129730407227407950608471",
        "0.0000000201950214033036748905805863564"
       ],
       [
        "0.00000000624403570545108756282477091149",
        "0.00000000622285525577670804957648879556"
       ],
       [
        "4.68066542623660719147230720369e-10",
        "6.16906690909046605748438014041e-10"
       ],
       [
        "1.10987907676288731858265431291e-11",
        "1.98171310918056746824917544078e-11"
       ]
      ],
      "f_lower_model": [
       [
        "-4.87311483524740978178927102715e-11",
        "-5.51813726436507449675621553486e-11"
       ],
       [
        "-1.00125103362374264201475690906e-11",
        "-1.47433294370289780725134205596e-11"
       ],
       [
        "-6.51149557106819759928877764065e-13",
        "-1.28348097987375808474973185761e-12"
       ],
       [
        "-1.30091543443665136711709021409e-14",
        "-3.65088327475017163009304637877e-14"
       ]
      ]
     }
    },
    "+--0": {
     "dJz": 3,
     "c1": [
      "4.93457615315497883194456564224e-16",
      "0.00000124491764864397893585083348716"
     ],
     "K": [
      "0.00000195551207629037135344842562699",
      "0.0000173633782821766627443892912373"
     ],
     "c1_w1": [
      "1.56044920584803126989538018376e-14",
      "0.00000393677529818989648000255713299"
     ],
     "K_w1": [
      "0.00000618387236976864650598463435484",
      "0.0000503754435587463007764144670574"
     ],
     "2l_CF": {
      "f": [
       [
        "-0.361034303134090414033915327932",
        "-0.479157551053095491599159377665"
       ],
       [
        "-0.0681779605449568933429068514185",
        "-0.115244294205187042899518181174"
       ],
       [
        "-0.00409989627494340926490114867188",
        "-0.00918600025198729794612978947868"
       ],
       [
        "-0.000075791704648807815283567923495",
        "-0.000242445707031832593169298256408"
       ]
      ],
      "f_w1": [
       [
        "-0.759300445235305051734339637176",
        "-0.878507195057637286159589377988"
       ],
       [
        "-0.157630137263679449500107395673",
        "-0.233809967081054794305436502119"
       ],
       [
        "-0.0104548468192274827283060095079",
        "-0.020602027134614329255604808149"
       ],
       [
        "-0.000214234794949732222467186236025",
        "-0.000600337140202327156204759408454"
       ]
      ],
      "f_lower_model": [
       [
        "-0.429114859125229678326703649853",
        "-0.549686328200665386607601246849"
       ],
       [
        "-0.082242086290567121829059948116",
        "-0.134035745530097183646833108049"
       ],
       [
        "-0.00502705889333012416501105952736",
        "-0.010817612706094861264920456116"
       ],
       [
        "-0.000094862225801091584925743747056",
        "-0.00028875344169669151958077603557"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "0.230542838968314961464547152296",
        "0.335184252983535388760735305691"
       ],
       [
        "0.0428181446975515106100447286108",
        "0.0803522105301247737075627285343"
       ],
       [
        "0.0025050013107476087898829671749",
        "0.00638287067278076905950989687651"
       ],
       [
        "0.0000439645988543774987920598627062",
        "0.000167856310887183345145026761189"
       ]
      ],
      "f_w1": [
       [
        "0.49873675849424341729832870478",
        "0.643791071931554699059048758937"
       ],
       [
        "0.101621173741154133949282275338",
        "0.170546107833272104670159579449"
       ],
       [
        "0.00653384996935406017404928692136",
        "0.0149549545851468855272565310603"
       ],
       [
        "0.000126308189638254902997255619263",
        "0.000433570347500813503153359278986"
       ]
      ],
      "f_lower_model": [
       [
        "0.276752567683871618631536665806",
        "0.390975112209183873045151435303"
       ],
       [
        "0.0521273167305882517992703222448",
        "0.0949882985180679409348025700827"
       ],
       [
        "0.00309665907595744518596569132343",
        "0.00763718870943034330921913037419"
       ],
       [
        "0.0000554189818093140392062258126961",
        "0.000203049398834087300088933564228"
       ]
      ]
     }
    },
    "+---": {
     "dJz": 2,
     "c1": [
      "6.6958679253540215698040689263e-19",
      "6.3578921987630486097161638681e-19"
     ],
     "K": [
      "9.98896672091667103848844478703e-18",
      "-1.74532925199432956943899024642"
     ],
     "c1_w1": [
      "6.69586620235472778382536988541e-17",
      "6.35788729174185751478956691255e-17"
     ],
     "K_w1": [
      "9.21807355345017166452938695697e-16",
      "-1.74532925199432890165215232971"
     ],
     "2l_CF": {
      "f": [
       [
        "9.15417976126579655815361109926e-12",
        "6.32244231918686500395666565281"
       ],
       [
        "-3.53543572821624145464650701897e-13",
        "-10.2910269380836164649110770985"
       ],
       [
        "-2.32091794508485282587761911823e-13",
        "6.98131700797893986391364943569"
       ],
       [
        "-1.15488767395749558699865974254e-14",
        "4.21398154177525015498137820213e-14"
       ]
      ],
      "f_w1": [
       [
        "0.00000000482423140590046818239046862003",
        "6.32244232456955241262140957529"
       ],
       [
        "0.0000000010610886512830605305881310578",
        "-10.2910269365055023661204283516"
       ],
       [
        "7.30981695743675532552430245937e-11",
        "6.98131700812932008264008600544"
       ],
       [
        "1.51014815348606738602585137512e-12",
        "4.71434617257456099893386886653e-12"
       ]
      ],
      "f_lower_model": [
       [
        "6.41248020612054916113037269441e-12",
        "6.3224423190966364856855871546"
       ],
       [
        "1.6937978030604094064831323424e-12",
        "-10.2910269381051336544060897261"
       ],
       [
        "1.46077032912898672675554648159e-13",
        "6.98131700797725360146066263911"
       ],
       [
        "4.12205226332975802520008901659e-15",
        "-1.23406979969245813456656618783e-15"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-0.00000000106527490274661150580285334486",
        "-26.9362124631397678258659999352"
       ],
       [
        "-2.26386864370917751266019724793e-10",
        "17.2723439458396261119317685795"
       ],
       [
        "-1.55206854441906153417104834773e-11",
        "-3.49065850401008140642041992804"
       ],
       [
        "-3.38796347664756675733868002781e-13",
        "-6.18508661341741970465663443245e-13"
       ]
      ],
      "f_w1": [
       [
        "-0.000000076405293231743559683040506204",
        "-26.9362125071006117014654767537"
       ],
       [
        "-0.0000000182897079628867687258256321197",
        "17.2723439316492350767487675544"
       ],
       [
        "-0.00000000141714004141873865089021553701",
        "-3.49065850546568209946208830199"
       ],
       [
        "-3.51911225005626910624015383831e-11",
        "-4.86551257596601931246793664058e-11"
       ]
      ],
      "f_lower_model": [
       [
        "1.10256585755687857825030672207e-10",
        "-26.9362124621447444756295086611"
       ],
       [
        "2.31184301312137149801037280465e-11",
        "17.2723439461111687379050485971"
       ],
       [
        "1.54768322026741022712301037381e-12",
        "-3.49065850398604004721057389081"
       ],
       [
        "3.23981767409082009124165485605e-14",
        "7.5256504492014533446601753201e-14"
       ]
      ]
     }
    },
    "-+++": {
     "dJz": -2,
     "c1": [
      "6.6958679253540215698040689263e-19",
      "6.3578921987630486097161638681e-19"
     ],
     "K": [
      "9.98896672091667103848844478703e-18",
      "-1.74532925199432956943899024642"
     ],
     "c1_w1": [
      "6.69586620235472778382536988541e-17",
      "6.35788729174185751478956691255e-17"
     ],
     "K_w1": [
      "9.21807355345017166452938695697e-16",
      "-1.74532925199432890165215232971"
     ],
     "2l_CF": {
      "f": [
       [
        "9.15417976126579655815361109926e-12",
        "6.32244231918686500395666565281"
       ],
       [
        "-3.53543572821624145464650701897e-13",
        "-10.2910269380836164649110770985"
       ],
       [
        "-2.32091794508485282587761911823e-13",
        "6.98131700797893986391364943569"
       ],
       [
        "-1.15488767395749558699865974254e-14",
        "4.21398154177525015498137820213e-14"
       ]
      ],
      "f_w1": [
       [
        "0.00000000482423140590046818239046862003",
        "6.32244232456955241262140957529"
       ],
       [
        "0.0000000010610886512830605305881310578",
        "-10.2910269365055023661204283516"
       ],
       [
        "7.30981695743675532552430245937e-11",
        "6.98131700812932008264008600544"
       ],
       [
        "1.51014815348606738602585137512e-12",
        "4.71434617257456099893386886653e-12"
       ]
      ],
      "f_lower_model": [
       [
        "6.41248020612054916113037269441e-12",
        "6.3224423190966364856855871546"
       ],
       [
        "1.6937978030604094064831323424e-12",
        "-10.2910269381051336544060897261"
       ],
       [
        "1.46077032912898672675554648159e-13",
        "6.98131700797725360146066263911"
       ],
       [
        "4.12205226332975802520008901659e-15",
        "-1.23406979969245813456656618783e-15"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-0.00000000106527490274661150580285334486",
        "-26.9362124631397678258659999352"
       ],
       [
        "-2.26386864370917751266019724793e-10",
        "17.2723439458396261119317685795"
       ],
       [
        "-1.55206854441906153417104834773e-11",
        "-3.49065850401008140642041992804"
       ],
       [
        "-3.38796347664756675733868002781e-13",
        "-6.18508661341741970465663443245e-13"
       ]
      ],
      "f_w1": [
       [
        "-0.000000076405293231743559683040506204",
        "-26.9362125071006117014654767537"
       ],
       [
        "-0.0000000182897079628867687258256321197",
        "17.2723439316492350767487675544"
       ],
       [
        "-0.00000000141714004141873865089021553701",
        "-3.49065850546568209946208830199"
       ],
       [
        "-3.51911225005626910624015383831e-11",
        "-4.86551257596601931246793664058e-11"
       ]
      ],
      "f_lower_model": [
       [
        "1.10256585755687857825030672207e-10",
        "-26.9362124621447444756295086611"
       ],
       [
        "2.31184301312137149801037280465e-11",
        "17.2723439461111687379050485971"
       ],
       [
        "1.54768322026741022712301037381e-12",
        "-3.49065850398604004721057389081"
       ],
       [
        "3.23981767409082009124165485605e-14",
        "7.5256504492014533446601753201e-14"
       ]
      ]
     }
    },
    "-++0": {
     "dJz": -3,
     "c1": [
      "-4.93457615315497883194456564224e-16",
      "-0.00000124491764864397893585083348716"
     ],
     "K": [
      "-0.00000195551207629037135344842562699",
      "-0.0000173633782821766627443892912373"
     ],
     "c1_w1": [
      "-1.56044920584803126989538018376e-14",
      "-0.00000393677529818989648000255713299"
     ],
     "K_w1": [
      "-0.00000618387236976864650598463435484",
      "-0.0000503754435587463007764144670574"
     ],
     "2l_CF": {
      "f": [
       [
        "0.361034303134090414033915327932",
        "0.479157551053095491599159377665"
       ],
       [
        "0.0681779605449568933429068514185",
        "0.115244294205187042899518181174"
       ],
       [
        "0.00409989627494340926490114867188",
        "0.00918600025198729794612978947868"
       ],
       [
        "0.000075791704648807815283567923495",
        "0.000242445707031832593169298256408"
       ]
      ],
      "f_w1": [
       [
        "0.759300445235305051734339637176",
        "0.878507195057637286159589377988"
       ],
       [
        "0.157630137263679449500107395673",
        "0.233809967081054794305436502119"
       ],
       [
        "0.0104548468192274827283060095079",
        "0.020602027134614329255604808149"
       ],
       [
        "0.000214234794949732222467186236025",
        "0.000600337140202327156204759408454"
       ]
      ],
      "f_lower_model": [
       [
        "0.429114859125229678326703649853",
        "0.549686328200665386607601246849"
       ],
       [
        "0.082242086290567121829059948116",
        "0.134035745530097183646833108049"
       ],
       [
        "0.00502705889333012416501105952736",
        "0.010817612706094861264920456116"
       ],
       [
        "0.000094862225801091584925743747056",
        "0.00028875344169669151958077603557"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-0.230542838968314961464547152296",
        "-0.335184252983535388760735305691"
       ],
       [
        "-0.0428181446975515106100447286108",
        "-0.0803522105301247737075627285343"
       ],
       [
        "-0.0025050013107476087898829671749",
        "-0.00638287067278076905950989687651"
       ],
       [
        "-0.0000439645988543774987920598627062",
        "-0.000167856310887183345145026761189"
       ]
      ],
      "f_w1": [
       [
        "-0.49873675849424341729832870478",
        "-0.643791071931554699059048758937"
       ],
       [
        "-0.101621173741154133949282275338",
        "-0.170546107833272104670159579449"
       ],
       [
        "-0.00653384996935406017404928692136",
        "-0.0149549545851468855272565310603"
       ],
       [
        "-0.000126308189638254902997255619263",
        "-0.000433570347500813503153359278986"
       ]
      ],
      "f_lower_model": [
       [
        "-0.276752567683871618631536665806",
        "-0.390975112209183873045151435303"
       ],
       [
        "-0.0521273167305882517992703222448",
        "-0.0949882985180679409348025700827"
       ],
       [
        "-0.00309665907595744518596569132343",
        "-0.00763718870943034330921913037419"
       ],
       [
        "-0.0000554189818093140392062258126961",
        "-0.000203049398834087300088933564228"
       ]
      ]
     }
    },
    "-++-": {
     "dJz": -4,
     "c1": [
      "-3.1146928164298874423029021854e-20",
      "-1.99292105376052727190037017629e-19"
     ],
     "K": [
      "-7.31244528143212014270344267096e-19",
      "-2.62688910440763475891149041983e-18"
     ],
     "c1_w1": [
      "-3.11469341991002403409573960127e-18",
      "-1.99292001844925995451381946152e-17"
     ],
     "K_w1": [
      "-6.95385213292447295829495018485e-17",
      "-2.39744430965190023160604191889e-16"
     ],
     "2l_CF": {
      "f": [
       [
        "-3.6597109339903070223088439627e-10",
        "-3.08756924507772623892788913243e-10"
       ],
       [
        "-7.76214167198059344554362708634e-11",
        "-8.41427066839421366005881917813e-11"
       ],
       [
        "-5.30837948904895076572340327207e-12",
        "-7.44086319554452081777692173973e-12"
       ],
       [
        "-1.15478341596119798558816640033e-13",
        "-2.14505245541013042063178574904e-13"
       ]
      ],
      "f_w1": [
       [
        "-0.0000000210118854111195613606366757722",
        "-0.0000000120888555790212484849148322328"
       ],
       [
        "-0.00000000503727355717875642605694884256",
        "-0.00000000390323931660961830034298253843"
       ],
       [
        "-3.9108792029755556406588862135e-10",
        "-4.00382462780096288463581448561e-10"
       ],
       [
        "-9.73946028791583912955744552079e-12",
        "-1.32121839700868944316486588877e-11"
       ]
      ],
      "f_lower_model": [
       [
        "4.66734670962154400133857067719e-11",
        "4.72692187196888056231743130396e-11"
       ],
       [
        "9.76020889089410570115704103632e-12",
        "1.27787611942044089182088821471e-11"
       ],
       [
        "6.51026522779028084122127268859e-13",
        "1.12341052643366218388395644323e-12"
       ],
       [
        "1.35525307075328398815224199996e-14",
        "3.22296559457181694327636955195e-14"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "4.16825812738058266793278712123e-10",
        "4.12959484955811870636152511694e-10"
       ],
       [
        "8.65860023110285164939398344712e-11",
        "1.10395306197285845454254945659e-10"
       ],
       [
        "5.75640627136547429767511871384e-12",
        "9.61146767664287083238681715851e-12"
       ],
       [
        "1.20064548550124002480678549385e-13",
        "2.73433595157407129368647438214e-13"
       ]
      ],
      "f_w1": [
       [
        "0.0000000267635129730407227407950608471",
        "0.0000000201950214033036748905805863564"
       ],
       [
        "0.00000000624403570545108756282477091149",
        "0.00000000622285525577670804957648879556"
       ],
       [
        "4.68066542623660719147230720369e-10",
        "6.16906690909046605748438014041e-10"
       ],
       [
        "1.10987907676288731858265431291e-11",
        "1.98171310918056746824917544078e-11"
       ]
      ],
      "f_lower_model": [
       [
        "-4.87311483524740978178927102715e-11",
        "-5.51813726436507449675621553486e-11"
       ],
       [
        "-1.00125103362374264201475690906e-11",
        "-1.47433294370289780725134205596e-11"
       ],
       [
        "-6.51149557106819759928877764065e-13",
        "-1.28348097987375808474973185761e-12"
       ],
       [
        "-1.30091543443665136711709021409e-14",
        "-3.65088327475017163009304637877e-14"
       ]
      ]
     }
    },
    "-+0+": {
     "dJz": -1,
     "c1": [
      "0.00000439843396020548002185132452159",
      "6.10781737377980096799414530987e-15"
     ],
     "K": [
      "0.0000613467668303076457868303876362",
      "-0.00000690904382617490207128524396495"
     ],
     "c1_w1": [
      "0.0000139090696139806825804586050351",
      "1.93145875877521890356224218465e-13"
     ],
     "K_w1": [
      "0.000177982104547245135145079260981",
      "-0.0000218483130828357514212976892296"
     ],
     "2l_CF": {
      "f": [
       [
        "-0.45519122371125991327218214818",
        "-0.679458083292202551813550725277"
       ],
       [
        "-0.084056253540672734694103425718",
        "-0.162515591556236117763760132184"
       ],
       [
        "-0.00487388154999788838753624730548",
        "-0.0128831099572731849240081921184"
       ],
       [
        "-0.0000841217050299496279675654478864",
        "-0.000338153742511480394143443376547"
       ]
      ],
      "f_w1": [
       [
        "-0.979800651677054641261723784378",
        "-1.29994852583092189283424739859"
       ],
       [
        "-0.198471484411599869459186097846",
        "-0.343332390205258340596913164298"
       ],
       [
        "-0.0126483604343630609369244024766",
        "-0.0300259330887068338134806358486"
       ],
       [
        "-0.000240576337464759157509723656259",
        "-0.000868391466252781083054326224263"
       ]
      ],
      "f_lower_model": [
       [
        "-0.54507834548397584196587358826",
        "-0.791046236825741350740002545389"
       ],
       [
        "-0.102072809437633951921465161308",
        "-0.191713555817568140747756842337"
       ],
       [
        "-0.00601020604310074731211958939945",
        "-0.0153798248054904479876181551313"
       ],
       [
        "-0.000105826412546541895806544873635",
        "-0.000408066607915708168890223838787"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "0.403088088611405266503834509965",
        "0.554099912498435938234636547982"
       ],
       [
        "0.0758810885344957698080450598763",
        "0.13376902832705944910002323187"
       ],
       [
        "0.00452553925272347063401583487404",
        "0.0106924229815525757231978445513"
       ],
       [
        "0.0000821108129410043461374674033771",
        "0.000282772177206260624541230885484"
       ]
      ],
      "f_w1": [
       [
        "0.90235439072181091976153875094",
        "1.08654428325460562926379953073"
       ],
       [
        "0.186868139278566281509025939723",
        "0.290703066119541053480085025825"
       ],
       [
        "0.0122911618286926529400913946746",
        "0.0257127722572208208967735670627"
       ],
       [
        "0.000246935346689403901755911399759",
        "0.000751237200712547040885720053451"
       ]
      ],
      "f_lower_model": [
       [
        "0.491097505928472220966877407678",
        "0.651310741130752710622135565946"
       ],
       [
        "0.0938815827358120024913088105228",
        "0.159495274680341791995430076331"
       ],
       [
        "0.00569540321948461636892848510314",
        "0.0129135921623473033567710608806"
       ],
       [
        "0.000105628191737935699039841128838",
        "0.000345502656979123937064464847368"
       ]
      ]
     }
    },
    "-+00": {
     "dJz": -2,
     "c1": [
      "8.16885091754888785423630518031e-19",
      "2.09869369217604838247764064408e-18"
     ],
     "K": [
      "1.4264606447340128843726722577e-17",
      "2.68951522298538142788610148009e-17"
     ],
     "c1_w1": [
      "8.16884962552319980855402985461e-17",
      "2.09869259602168468436820750479e-16"
     ],
     "K_w1": [
      "1.33241294234175689124928573124e-15",
      "2.44789285835860865156965163069e-15"
     ],
     "2l_CF": {
      "f": [
       [
        "0.00000000135916958945996014396407888925",
        "0.0000000014272770259430314345213465935"
       ],
       [
        "2.79930112389087135684184598772e-10",
        "3.79103132955679904639346893252e-10"
       ],
       [
        "1.8388525179854793212277713392e-11",
        "3.28308542830006752668724356647e-11"
       ],
       [
        "3.76426690260328890070700990722e-13",
        "9.29696998836980033281802741514e-13"
       ]
      ],
      "f_w1": [
       [
        "0.0000000856417747178563544252711903643",
        "0.0000000643647020025288988465035994076"
       ],
       [
        "0.0000000199899797011717773694417125951",
        "0.0000000198427515428273972910488791223"
       ],
       [
        "0.00000000149948982349971239544664654675",
        "0.00000000196786713105455396361171425045"
       ],
       [
        "3.55918289325234649757529353275e-11",
        "6.32348065174238689747899152134e-11"
       ]
      ],
      "f_lower_model": [
       [
        "-1.60664110909886337486701677232e-10",
        "-1.97193894705372122817854703912e-10"
       ],
       [
        "-3.25431681565932652553668348297e-11",
        "-5.2272397176452397230637279276e-11"
       ],
       [
        "-2.07184352597054918525463298931e-12",
        "-4.52024375294904675055390880359e-12"
       ],
       [
        "-3.99020766847133638635680990549e-14",
        "-1.27820862361359202170945077107e-13"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-0.00000000328254958641438064051750512649",
        "-0.00000000336933354966005697059542547475"
       ],
       [
        "-6.78415135551454167004461159307e-10",
        "-8.97259114039652606013341098509e-10"
       ],
       [
        "-4.47814748673733345282345401009e-11",
        "-7.78713318576833077361575219274e-11"
       ],
       [
        "-9.23690224423282614123187583482e-13",
        "-2.20926212480739407300498408344e-12"
       ]
      ],
      "f_w1": [
       [
        "-0.000000224233270235733505499153774037",
        "-0.00000017543335218297290434160879927"
       ],
       [
        "-0.0000000520936369107059946469352976232",
        "-0.0000000537664818014189138057476330093"
       ],
       [
        "-0.00000000388290544187438818723247966799",
        "-0.00000000530825382099977240740486744452"
       ],
       [
        "-9.13031095250736079215245656912e-11",
        "-1.69947486787652558044612840191e-10"
       ]
      ],
      "f_lower_model": [
       [
        "3.61488439661123257379897677739e-10",
        "4.2469223965240984672160555214e-10"
       ],
       [
        "7.38059654986929502231484788672e-11",
        "1.13061433039674968237433937832e-10"
       ],
       [
        "4.75518001992098081031511504223e-12",
        "9.81269086426520685802177117531e-12"
       ],
       [
        "9.35028162706860881771068094923e-14",
        "2.78376398979524250383097963274e-13"
       ]
      ]
     }
    },
    "-+0-": {
     "dJz": -3,
     "c1": [
      "-4.93457615315497883194456564224e-16",
      "-0.00000124491764864397893585083348716"
     ],
     "K": [
      "-0.00000195551207629037135344842562699",
      "-0.0000173633782821766627443892912373"
     ],
     "c1_w1": [
      "-1.56044920584803126989538018376e-14",
      "-0.00000393677529818989648000255713299"
     ],
     "K_w1": [
      "-0.00000618387236976864650598463435484",
      "-0.0000503754435587463007764144670574"
     ],
     "2l_CF": {
      "f": [
       [
        "0.361034303134090414033915327932",
        "0.479157551053095491599159377665"
       ],
       [
        "0.0681779605449568933429068514185",
        "0.115244294205187042899518181174"
       ],
       [
        "0.00409989627494340926490114867188",
        "0.00918600025198729794612978947868"
       ],
       [
        "0.000075791704648807815283567923495",
        "0.000242445707031832593169298256408"
       ]
      ],
      "f_w1": [
       [
        "0.759300445235305051734339637176",
        "0.878507195057637286159589377988"
       ],
       [
        "0.157630137263679449500107395673",
        "0.233809967081054794305436502119"
       ],
       [
        "0.0104548468192274827283060095079",
        "0.020602027134614329255604808149"
       ],
       [
        "0.000214234794949732222467186236025",
        "0.000600337140202327156204759408454"
       ]
      ],
      "f_lower_model": [
       [
        "0.429114859125229678326703649853",
        "0.549686328200665386607601246849"
       ],
       [
        "0.082242086290567121829059948116",
        "0.134035745530097183646833108049"
       ],
       [
        "0.00502705889333012416501105952736",
        "0.010817612706094861264920456116"
       ],
       [
        "0.000094862225801091584925743747056",
        "0.00028875344169669151958077603557"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-0.230542838968314961464547152296",
        "-0.335184252983535388760735305691"
       ],
       [
        "-0.0428181446975515106100447286108",
        "-0.0803522105301247737075627285343"
       ],
       [
        "-0.0025050013107476087898829671749",
        "-0.00638287067278076905950989687651"
       ],
       [
        "-0.0000439645988543774987920598627062",
        "-0.000167856310887183345145026761189"
       ]
      ],
      "f_w1": [
       [
        "-0.49873675849424341729832870478",
        "-0.643791071931554699059048758937"
       ],
       [
        "-0.101621173741154133949282275338",
        "-0.170546107833272104670159579449"
       ],
       [
        "-0.00653384996935406017404928692136",
        "-0.0149549545851468855272565310603"
       ],
       [
        "-0.000126308189638254902997255619263",
        "-0.000433570347500813503153359278986"
       ]
      ],
      "f_lower_model": [
       [
        "-0.276752567683871618631536665806",
        "-0.390975112209183873045151435303"
       ],
       [
        "-0.0521273167305882517992703222448",
        "-0.0949882985180679409348025700827"
       ],
       [
        "-0.00309665907595744518596569132343",
        "-0.00763718870943034330921913037419"
       ],
       [
        "-0.0000554189818093140392062258126961",
        "-0.000203049398834087300088933564228"
       ]
      ]
     }
    },
    "-+-+": {
     "dJz": 0,
     "c1": [
      "-3.56217287693004203503185791302e-18",
      "-7.18128824184726204894269975752e-18"
     ],
     "K": [
      "10.413568951437776361269494225",
      "-4.53785605518525699082640390602"
     ],
     "c1_w1": [
      "-3.56217228810286137523814580443e-16",
      "-7.1812847413734071076760961508e-16"
     ],
     "K_w1": [
      "10.4135689514377709196695428769",
      "-4.53785605518526515570182334296"
     ],
     "2l_CF": {
      "f": [
       [
        "-6.71324563790173654723086958461",
        "16.1088486077669274851594736818"
       ],
       [
        "-3.96644743244367850316127924582e-10",
        "-5.50888269501247558191968227012e-10"
       ],
       [
        "-2.59201776096727852869510928431e-11",
        "-4.76067702551263681548733106851e-11"
       ],
       [
        "-5.26202387523878527313678956646e-13",
        "-1.34564108191515700197333770272e-12"
       ]
      ],
      "f_w1": [
       [
        "-6.71324576276595063018065767468",
        "16.1088485226421043044671130214"
       ],
       [
        "-0.0000000298903603759768378585258784698",
        "-0.0000000272689652637627522639704141085"
       ],
       [
        "-0.00000000227141988022341222582616095806",
        "-0.00000000273344331553275801553063316227"
       ],
       [
        "-5.49238912009128949025117431156e-11",
        "-8.85965388526358942669363260862e-11"
       ]
      ],
      "f_lower_model": [
       [
        "-6.7132456357510384287366877065",
        "16.1088486101344020938877958171"
       ],
       [
        "4.34774423270518874458188166447e-11",
        "7.58680699540176975196376182857e-11"
       ],
       [
        "2.70636400919879321336736453362e-12",
        "6.52241192267520119877813340901e-12"
       ],
       [
        "5.00148947877163537478434798527e-14",
        "1.83474399155596150990151816325e-13"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "106.074244946127886595575677703",
        "-97.637104417544101297548032236"
       ],
       [
        "0.00000000199448694258730061811720367848",
        "0.00000000247410769502792865938735426783"
       ],
       [
        "1.33294271035478944740327738072e-10",
        "2.15965414408325168854978871181e-10"
       ],
       [
        "2.80242675266773046007806037886e-12",
        "6.1576606558410559040523768076e-12"
       ]
      ],
      "f_w1": [
       [
        "106.07424560217940657688036911",
        "-97.6371039434967163984860979653"
       ],
       [
        "0.000000155989588151984840086281130021",
        "0.000000149842576424981451181871010409"
       ],
       [
        "0.0000000117622313856006142853141438146",
        "0.0000000149248170065029735350030931034"
       ],
       [
        "2.81265930075144348862359373709e-10",
        "4.81265842626559284108228025421e-10"
       ]
      ],
      "f_lower_model": [
       [
        "106.074244935531759796844653421",
        "-97.63710442791937796692820979"
       ],
       [
        "-2.12470096012873318007518059686e-10",
        "-3.07623634686014337572717050406e-10"
       ],
       [
        "-1.38720986414715867864037039751e-11",
        "-2.68186933620385034409637691079e-11"
       ],
       [
        "-2.78952988889192571837631899457e-13",
        "-7.63825361650825168438010473069e-13"
       ]
      ]
     }
    },
    "-+-0": {
     "dJz": -1,
     "c1": [
      "0.00000439843396020548002185132452159",
      "6.10781737377980096799414530987e-15"
     ],
     "K": [
      "0.0000613467668303076457868303876362",
      "-0.00000690904382617490207128524396495"
     ],
     "c1_w1": [
      "0.0000139090696139806825804586050351",
      "1.93145875877521890356224218465e-13"
     ],
     "K_w1": [
      "0.000177982104547245135145079260981",
      "-0.0000218483130828357514212976892296"
     ],
     "2l_CF": {
      "f": [
       [
        "-0.45519122371125991327218214818",
        "-0.679458083292202551813550725277"
       ],
       [
        "-0.084056253540672734694103425718",
        "-0.162515591556236117763760132184"
       ],
       [
        "-0.00487388154999788838753624730548",
        "-0.0128831099572731849240081921184"
       ],
       [
        "-0.0000841217050299496279675654478864",
        "-0.000338153742511480394143443376547"
       ]
      ],
      "f_w1": [
       [
        "-0.979800651677054641261723784378",
        "-1.29994852583092189283424739859"
       ],
       [
        "-0.198471484411599869459186097846",
        "-0.343332390205258340596913164298"
       ],
       [
        "-0.0126483604343630609369244024766",
        "-0.0300259330887068338134806358486"
       ],
       [
        "-0.000240576337464759157509723656259",
        "-0.000868391466252781083054326224263"
       ]
      ],
      "f_lower_model": [
       [
        "-0.54507834548397584196587358826",
        "-0.791046236825741350740002545389"
       ],
       [
        "-0.102072809437633951921465161308",
        "-0.191713555817568140747756842337"
       ],
       [
        "-0.00601020604310074731211958939945",
        "-0.0153798248054904479876181551313"
       ],
       [
        "-0.000105826412546541895806544873635",
        "-0.000408066607915708168890223838787"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "0.403088088611405266503834509965",
        "0.554099912498435938234636547982"
       ],
       [
        "0.0758810885344957698080450598763",
        "0.13376902832705944910002323187"
       ],
       [
        "0.00452553925272347063401583487404",
        "0.0106924229815525757231978445513"
       ],
       [
        "0.0000821108129410043461374674033771",
        "0.000282772177206260624541230885484"
       ]
      ],
      "f_w1": [
       [
        "0.90235439072181091976153875094",
        "1.08654428325460562926379953073"
       ],
       [
        "0.186868139278566281509025939723",
        "0.290703066119541053480085025825"
       ],
       [
        "0.0122911618286926529400913946746",
        "0.0257127722572208208967735670627"
       ],
       [
        "0.000246935346689403901755911399759",
        "0.000751237200712547040885720053451"
       ]
      ],
      "f_lower_model": [
       [
        "0.491097505928472220966877407678",
        "0.651310741130752710622135565946"
       ],
       [
        "0.0938815827358120024913088105228",
        "0.159495274680341791995430076331"
       ],
       [
        "0.00569540321948461636892848510314",
        "0.0129135921623473033567710608806"
       ],
       [
        "0.000105628191737935699039841128838",
        "0.000345502656979123937064464847368"
       ]
      ]
     }
    },
    "-+--": {
     "dJz": -2,
     "c1": [
      "6.6958679253540215698040689263e-19",
      "6.3578921987630486097161638681e-19"
     ],
     "K": [
      "9.98896672091667103848844478703e-18",
      "-1.74532925199432956943899024642"
     ],
     "c1_w1": [
      "6.69586620235472778382536988541e-17",
      "6.35788729174185751478956691255e-17"
     ],
     "K_w1": [
      "9.21807355345017166452938695697e-16",
      "-1.74532925199432890165215232971"
     ],
     "2l_CF": {
      "f": [
       [
        "9.15417976126579655815361109926e-12",
        "6.32244231918686500395666565281"
       ],
       [
        "-3.53543572821624145464650701897e-13",
        "-10.2910269380836164649110770985"
       ],
       [
        "-2.32091794508485282587761911823e-13",
        "6.98131700797893986391364943569"
       ],
       [
        "-1.15488767395749558699865974254e-14",
        "4.21398154177525015498137820213e-14"
       ]
      ],
      "f_w1": [
       [
        "0.00000000482423140590046818239046862003",
        "6.32244232456955241262140957529"
       ],
       [
        "0.0000000010610886512830605305881310578",
        "-10.2910269365055023661204283516"
       ],
       [
        "7.30981695743675532552430245937e-11",
        "6.98131700812932008264008600544"
       ],
       [
        "1.51014815348606738602585137512e-12",
        "4.71434617257456099893386886653e-12"
       ]
      ],
      "f_lower_model": [
       [
        "6.41248020612054916113037269441e-12",
        "6.3224423190966364856855871546"
       ],
       [
        "1.6937978030604094064831323424e-12",
        "-10.2910269381051336544060897261"
       ],
       [
        "1.46077032912898672675554648159e-13",
        "6.98131700797725360146066263911"
       ],
       [
        "4.12205226332975802520008901659e-15",
        "-1.23406979969245813456656618783e-15"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-0.00000000106527490274661150580285334486",
        "-26.9362124631397678258659999352"
       ],
       [
        "-2.26386864370917751266019724793e-10",
        "17.2723439458396261119317685795"
       ],
       [
        "-1.55206854441906153417104834773e-11",
        "-3.49065850401008140642041992804"
       ],
       [
        "-3.38796347664756675733868002781e-13",
        "-6.18508661341741970465663443245e-13"
       ]
      ],
      "f_w1": [
       [
        "-0.000000076405293231743559683040506204",
        "-26.9362125071006117014654767537"
       ],
       [
        "-0.0000000182897079628867687258256321197",
        "17.2723439316492350767487675544"
       ],
       [
        "-0.00000000141714004141873865089021553701",
        "-3.49065850546568209946208830199"
       ],
       [
        "-3.51911225005626910624015383831e-11",
        "-4.86551257596601931246793664058e-11"
       ]
      ],
      "f_lower_model": [
       [
        "1.10256585755687857825030672207e-10",
        "-26.9362124621447444756295086611"
       ],
       [
        "2.31184301312137149801037280465e-11",
        "17.2723439461111687379050485971"
       ],
       [
        "1.54768322026741022712301037381e-12",
        "-3.49065850398604004721057389081"
       ],
       [
        "3.23981767409082009124165485605e-14",
        "7.5256504492014533446601753201e-14"
       ]
      ]
     }
    },
    "--++": {
     "dJz": 0,
     "c1": [
      "-2.63434669219735297725240072807e-19",
      "-0.698131700797731830672757184845"
     ],
     "K": [
      "-2.40440633372828465192145594419",
      "0.340018421705772630980968342265"
     ],
     "c1_w1": [
      "-2.63434580590914911824026705949e-17",
      "-0.698131700797731821097565131989"
     ],
     "K_w1": [
      "-2.40440633372828495671769032682",
      "0.340018421705772789374409357034"
     ],
     "2l_CF": {
      "f": [
       [
        "3.46761247049384899183712477387",
        "-1.51143486446340137296221336038"
       ],
       [
        "2.77891364516092045285601145536e-11",
        "0.470771540047213042657529740456"
       ],
       [
        "1.92814967571781746090163338084e-12",
        "-0.661941986022914058039185326372"
       ],
       [
        "4.28092360161899547089822209507e-14",
        "0.930842267730380198310012956309"
       ]
      ],
      "f_w1": [
       [
        "3.46761247792901623432044121647",
        "-1.51143486070373954024093020778"
       ],
       [
        "0.00000000183134470108159763103554151355",
        "0.470771541296669665834414234142"
       ],
       [
        "1.43906185354465180504315459828e-10",
        "-0.661941985892163159035604415928"
       ],
       [
        "3.64106384809732984020931995898e-12",
        "0.930842267734760485711062947395"
       ]
      ],
      "f_lower_model": [
       [
        "3.46761274988055869835605609136",
        "-1.51143415874561074644321324599"
       ],
       [
        "0.000000045292897197310175711545764766",
        "0.470771716057714295571265108031"
       ],
       [
        "0.00000000182747049888690760003215706436",
        "-0.661941971607451289559064230863"
       ],
       [
        "-4.99126392254353888381138530163e-15",
        "0.930842268118149402044293352138"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-18.0660557142782224821088656668",
        "6.25225687732957389462160725243"
       ],
       [
        "-1.5017169794299123361241170326e-12",
        "-7.32001619572891807248890683995"
       ],
       [
        "3.15357868244184013481208961126e-13",
        "2.75633708841510064134054334536"
       ],
       [
        "1.9909650285470445436985414348e-14",
        "-0.465421133865244828293853720395"
       ]
      ],
      "f_w1": [
       [
        "-18.0660557156923010202072729862",
        "6.25225686626200218605819071266"
       ],
       [
        "2.9689641426492419138163775988e-11",
        "-7.3200161986669931129440326545"
       ],
       [
        "3.86888608974315492833621737668e-11",
        "2.75633708815948896997140902098"
       ],
       [
        "2.17510449389735296444161746128e-12",
        "-0.465421133872523859602762633342"
       ]
      ],
      "f_lower_model": [
       [
        "-18.0660558540109881928635419879",
        "6.25225652461354205260166606144"
       ],
       [
        "-0.0000000226476913602536610272249643314",
        "-7.32001628370140801300814119789"
       ],
       [
        "-9.13865940748690791118782707521e-10",
        "2.75633708120983117510124202927"
       ],
       [
        "-1.78465842943466665866582851884e-15",
        "-0.465421134059068984388672665368"
       ]
      ]
     }
    },
    "--+0": {
     "dJz": -1,
     "c1": [
      "0.000000857606445679669089639480590947",
      "0.0000096537880007471372163819894216"
     ],
     "K": [
      "0.000027125524426190040326931900018",
      "0.000134042267913606771004453623578"
     ],
     "c1_w1": [
      "0.00000271198975542021065488214422102",
      "0.0000275063714181218541056515685926"
     ],
     "K_w1": [
      "0.0000779098496989862584469838685453",
      "0.000350067676701281751498297729936"
     ],
     "2l_CF": {
      "f": [
       [
        "-0.894698595045819149122930725462",
        "-0.803224502422678528066549178334"
       ],
       [
        "-0.177161952211411199160546529307",
        "-0.196061947798811569466336662465"
       ],
       [
        "-0.0114831447261183566785920347602",
        "-0.0158674558980782912915350767372"
       ],
       [
        "-0.000240693912745088036247767612923",
        "-0.000425455824187655909906089613287"
       ]
      ],
      "f_w1": [
       [
        "-1.62593848541363877812564946397",
        "-1.18225578893700616941038934478"
       ],
       [
        "-0.354204320760939259125954261856",
        "-0.321363375987209874149439106287"
       ],
       [
        "-0.0253879575543190012293738903567",
        "-0.0289333350267364826510062986401"
       ],
       [
        "-0.000592034550643852413929753011102",
        "-0.000862025690243619720008396363822"
       ]
      ],
      "f_lower_model": [
       [
        "-1.01411119726918617078777761938",
        "-0.86393378463212872273054727247"
       ],
       [
        "-0.203714498017594309680496775605",
        "-0.214055932681590920754069835877"
       ],
       [
        "-0.0134089141815585053111511904262",
        "-0.0175610422617590040938219288552"
       ],
       [
        "-0.000285994103178463142149686375213",
        "-0.00047675560667697446199940870187"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "0.654329318662994600069965608981",
        "0.681833137195998247296567693391"
       ],
       [
        "0.127513715943859429722599978796",
        "0.165295131369409812271551695381"
       ],
       [
        "0.00806946350822971632658753169358",
        "0.0132858009067919360480604548466"
       ],
       [
        "0.000162965912425914399739381471595",
        "0.000353756724657204537824349249953"
       ]
      ],
      "f_w1": [
       [
        "1.24601026727718751250840428718",
        "1.10224658599917888039565236218"
       ],
       [
        "0.266656508240901531541011026082",
        "0.296346500869600126858508062173"
       ],
       [
        "0.0186023613583514520427777530735",
        "0.0263927229672292892490265004147"
       ],
       [
        "0.000416060344036521374387225260274",
        "0.000777814134311285765106570994793"
       ]
      ],
      "f_lower_model": [
       [
        "0.752478668760967945210578231808",
        "0.752686457301363687492597953449"
       ],
       [
        "0.148711444277392083603172586565",
        "0.185063020469759825745540913251"
       ],
       [
        "0.00955268832409275404476908002761",
        "0.0150664006317813623294123669899"
       ],
       [
        "0.000196257922387167483628960098466",
        "0.000405874968972866557929156161117"
       ]
      ]
     }
    },
    "--+-": {
     "dJz": -2,
     "c1": [
      "1.33080024481914347035390335891e-18",
      "-8.63801817222671589027689180913e-19"
     ],
     "K": [
      "1.65112605213152701714646957024e-17",
      "-1.368833415928220528894040733e-17"
     ],
     "c1_w1": [
      "1.3307997552549569833896310019e-16",
      "-8.63801708035915736270947240743e-17"
     ],
     "K_w1": [
      "1.49791142857368372327492015266e-15",
      "-1.26938434573450362210653407456e-15"
     ],
     "2l_CF": {
      "f": [
       [
        "-0.00000000121736747322402357285680176892",
        "-0.00000000101127972140789829119185621089"
       ],
       [
        "-2.58657647427976914893152356231e-10",
        "-2.76129848585339684266860620666e-10"
       ],
       [
        "-1.77309390928058666947379741632e-11",
        "-2.44561308975376568318494201699e-11"
       ],
       [
        "-3.87036143752389934530076044584e-13",
        "-7.0592754754981845019036365955e-13"
       ]
      ],
      "f_w1": [
       [
        "-0.0000000655479010349325391241229168564",
        "-0.0000000368037421947456644167310926208"
       ],
       [
        "-0.0000000157454261581903254466979915059",
        "-0.0000000119378572565777303215794947336"
       ],
       [
        "-0.0000000012255463340355836814360204636",
        "-0.00000000122846955485297606972847659735"
       ],
       [
        "-3.06248194835397737820675068781e-11",
        "-4.06368086191299957079367166168e-11"
       ]
      ],
      "f_lower_model": [
       [
        "-0.00000139750037798453156501253489496",
        "-0.00000352899796244583961676668727185"
       ],
       [
        "-0.000000226447666038026737290878731638",
        "-0.000000880166100257802478216516240911"
       ],
       [
        "-0.00000000913624253063857923291174981662",
        "-0.0000000720875081494233933245888633809"
       ],
       [
        "4.76736061256200990716625662659e-14",
        "-0.00000000193914349538892857484322070932"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "7.39377059852451485043041170278e-10",
        "0.00000000156305985504491562418323656395"
       ],
       [
        "1.28790062044741875264638605558e-10",
        "3.92867862974272380342535152344e-10"
       ],
       [
        "6.27318677795145930780935488157e-12",
        "3.24117671133369687129518936834e-11"
       ],
       [
        "5.73507103173068259220908047386e-14",
        "8.78088451294503778639160212705e-13"
       ]
      ],
      "f_w1": [
       [
        "0.0000000420371908326160400999048713644",
        "0.0000000879492059619718757917802297582"
       ],
       [
        "0.0000000077787294419104747866560813216",
        "0.0000000244193423892438790534577910844"
       ],
       [
        "3.81221157530739787279019742472e-10",
        "0.00000000221864154605041554735072774617"
       ],
       [
        "2.07685266507594215061368491517e-12",
        "6.59933685518126432772916362796e-11"
       ]
      ],
      "f_lower_model": [
       [
        "0.000000698732678509358324867810997093",
        "0.00000176438373757259365159349781821"
       ],
       [
        "0.000000113223159725878867600139323691",
        "0.000000440054835913197761179635950875"
       ],
       [
        "0.00000000456835633687173346711251099347",
        "0.0000000360414868593457383858426995267"
       ],
       [
        "-9.80615477118193849914819975478e-15",
        "9.69511983327577492484062747793e-10"
       ]
      ]
     }
    },
    "--0+": {
     "dJz": 1,
     "c1": [
      "-0.000000857606445679669089639480590947",
      "-0.0000096537880007471372163819894216"
     ],
     "K": [
      "-0.000027125524426190040326931900018",
      "-0.000134042267913606771004453623578"
     ],
     "c1_w1": [
      "-0.00000271198975542021065488214422102",
      "-0.0000275063714181218541056515685926"
     ],
     "K_w1": [
      "-0.0000779098496989862584469838685453",
      "-0.000350067676701281751498297729936"
     ],
     "2l_CF": {
      "f": [
       [
        "0.894698595045819149122930725462",
        "0.803224502422678528066549178334"
       ],
       [
        "0.177161952211411199160546529307",
        "0.196061947798811569466336662465"
       ],
       [
        "0.0114831447261183566785920347602",
        "0.0158674558980782912915350767372"
       ],
       [
        "0.000240693912745088036247767612923",
        "0.000425455824187655909906089613287"
       ]
      ],
      "f_w1": [
       [
        "1.62593848541363877812564946397",
        "1.18225578893700616941038934478"
       ],
       [
        "0.354204320760939259125954261856",
        "0.321363375987209874149439106287"
       ],
       [
        "0.0253879575543190012293738903567",
        "0.0289333350267364826510062986401"
       ],
       [
        "0.000592034550643852413929753011102",
        "0.000862025690243619720008396363822"
       ]
      ],
      "f_lower_model": [
       [
        "1.01411119726918617078777761938",
        "0.86393378463212872273054727247"
       ],
       [
        "0.203714498017594309680496775605",
        "0.214055932681590920754069835877"
       ],
       [
        "0.0134089141815585053111511904262",
        "0.0175610422617590040938219288552"
       ],
       [
        "0.000285994103178463142149686375213",
        "0.00047675560667697446199940870187"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-0.654329318662994600069965608981",
        "-0.681833137195998247296567693391"
       ],
       [
        "-0.127513715943859429722599978796",
        "-0.165295131369409812271551695381"
       ],
       [
        "-0.00806946350822971632658753169358",
        "-0.0132858009067919360480604548466"
       ],
       [
        "-0.000162965912425914399739381471595",
        "-0.000353756724657204537824349249953"
       ]
      ],
      "f_w1": [
       [
        "-1.24601026727718751250840428718",
        "-1.10224658599917888039565236218"
       ],
       [
        "-0.266656508240901531541011026082",
        "-0.296346500869600126858508062173"
       ],
       [
        "-0.0186023613583514520427777530735",
        "-0.0263927229672292892490265004147"
       ],
       [
        "-0.000416060344036521374387225260274",
        "-0.000777814134311285765106570994793"
       ]
      ],
      "f_lower_model": [
       [
        "-0.752478668760967945210578231808",
        "-0.752686457301363687492597953449"
       ],
       [
        "-0.148711444277392083603172586565",
        "-0.185063020469759825745540913251"
       ],
       [
        "-0.00955268832409275404476908002761",
        "-0.0150664006317813623294123669899"
       ],
       [
        "-0.000196257922387167483628960098466",
        "-0.000405874968972866557929156161117"
       ]
      ]
     }
    },
    "--00": {
     "dJz": 0,
     "c1": [
      "-2.1393119963223714121706234506e-18",
      "9.00488382021904517520970491345e-19"
     ],
     "K": [
      "-2.73091940481373271096792244078e-17",
      "-3.49065850398865913839646440413"
     ],
     "c1_w1": [
      "-2.13931123259128839086959101219e-16",
      "9.0048827839851829113160035916e-17"
     ],
     "K_w1": [
      "-2.4846210887990900048932486452e-15",
      "-3.49065850398865771242847154903"
     ],
     "2l_CF": {
      "f": [
       [
        "0.736470216253639212961537109398",
        "6.94528920877599773259072983183"
       ],
       [
        "2.51261776247487214040672272274e-10",
        "2.98784697569977352874049056421e-10"
       ],
       [
        "1.6917905258098518546152152463e-11",
        "2.61758722931777512607639786708e-11"
       ],
       [
        "3.5976832257878306262927273204e-13",
        "7.48654652426971703888219420749e-13"
       ]
      ],
      "f_w1": [
       [
        "0.736470276504573999991317605791",
        "6.94528924769218386013487927238"
       ],
       [
        "0.0000000145609613084312206990678279843",
        "0.000000012627868820132864071009695287"
       ],
       [
        "0.00000000111407809566225459486186888813",
        "0.00000000127405046029839901248112653076"
       ],
       [
        "2.72006194964864582375500510052e-11",
        "4.15055365312063139854636120686e-11"
       ]
      ],
      "f_lower_model": [
       [
        "0.736473010215789138018975204427",
        "6.94529626580843896582956459132"
       ],
       [
        "0.000000452929274431224592214918838486",
        "0.00000176037208271471368728678977584"
       ],
       [
        "0.0000000182747957341286717354295190694",
        "0.000000144178557957333632047533300045"
       ],
       [
        "-4.57230319525885560409152656045e-14",
        "0.00000000387838947751846474040024974081"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-8.49231500345209480266356208148",
        "-38.600019777183474985338107957"
       ],
       [
        "-3.49872385101405510206907779277e-11",
        "-4.4620215315851315853630623863e-10"
       ],
       [
        "1.69381726059040045414041739214e-12",
        "-3.56990625236148247354245681599e-11"
       ],
       [
        "1.64390662785163121394294077433e-13",
        "-9.38339942861914385612332283289e-13"
       ]
      ],
      "f_w1": [
       [
        "-8.49231501807552774542852647425",
        "-38.6000198829376729844313642787"
       ],
       [
        "-2.68663736689177027710096465399e-11",
        "-0.0000000285606267943912198693122142212"
       ],
       [
        "3.43591973493000901849127403696e-10",
        "-0.0000000024851694180901746476133035052"
       ],
       [
        "2.00659241060855308929460040595e-11",
        "-7.07966751404968704732500440788e-11"
       ]
      ],
      "f_lower_model": [
       [
        "-8.49231640067211347159922344796",
        "-38.6000233042854828290043688849"
       ],
       [
        "-0.000000226473056517353583662633051831",
        "-0.000000880154029580659189997082499245"
       ],
       [
        "-0.00000000913840033811383311694869191078",
        "-0.0000000720868006038245930610554380855"
       ],
       [
        "-1.23936783538938590546638634419e-14",
        "-0.000000001939131955364715180517821567"
       ]
      ]
     }
    },
    "--0-": {
     "dJz": -1,
     "c1": [
      "0.00000428803222839834544819740295473",
      "0.000048268940003735686081909947108"
     ],
     "K": [
      "0.00013562762213095020163465950009",
      "0.00067021133956803385502226811789"
     ],
     "c1_w1": [
      "0.0000135599487771010532744107211051",
      "0.000137531857090609270528257842963"
     ],
     "K_w1": [
      "0.000389549248494931292234919342726",
      "0.00175033838350640875749148864968"
     ],
     "2l_CF": {
      "f": [
       [
        "-3.13066285876267748857858689418",
        "-2.24764775502311158177521661914"
       ],
       [
        "-0.631984034735976914073395389324",
        "-0.555083447805948722527614380201"
       ],
       [
        "-0.0421227332702457189970420206854",
        "-0.0454485997928756870979453737276"
       ],
       [
        "-0.000919676380077887529406589881029",
        "-0.00123292253926181343256625485147"
       ]
      ],
      "f_w1": [
       [
        "-5.32898461935917422707038814734",
        "-2.69956263875446506577540075157"
       ],
       [
        "-1.18907827981034301179671564998",
        "-0.752426058759663336313144535829"
       ],
       [
        "-0.0882666368074165440918186298299",
        "-0.0694035499954930935966227134693"
       ],
       [
        "-0.00216449778609920458519629416265",
        "-0.002117270958448201198901286582"
       ]
      ],
      "f_lower_model": [
       [
        "-3.47957777069683640726655289065",
        "-2.29755165490591769144677573775"
       ],
       [
        "-0.713381603532231875993973797026",
        "-0.577374706965269424808631594126"
       ],
       [
        "-0.048355843388759231557320405587",
        "-0.0480330280363328319564753232762"
       ],
       [
        "-0.00107602175973419771207028713574",
        "-0.00132226235167044980760232749193"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "2.52295232984441316989170454585",
        "2.37731293834501555731582410203"
       ],
       [
        "0.497171969687041362226265614294",
        "0.578799364505987014831734452945"
       ],
       [
        "0.0319974478567763494986087722255",
        "0.0467256789158700817853985338908"
       ],
       [
        "0.000663523186550140070245916451686",
        "0.00124976550029661688126565948682"
       ]
      ],
      "f_w1": [
       [
        "4.64740607532312826864427315032",
        "3.59355449926748745497979201716"
       ],
       [
        "1.00737025378484418706250283551",
        "0.972845513928762680233656707857"
       ],
       [
        "0.0716682228127276250710353087101",
        "0.0872500029210544882399672912447"
       ],
       [
        "0.00165270800449887343322581516895",
        "0.00258975746698048956398901419158"
       ]
      ],
      "f_lower_model": [
       [
        "2.87120686640790676737645626247",
        "2.5740699226185949392189257224"
       ],
       [
        "0.574020378367443232951036212677",
        "0.635958105266032107965680983633"
       ],
       [
        "0.0375200657531595910255435446076",
        "0.0520302576996160173198698002738"
       ],
       [
        "0.00079192980841675305268239905682",
        "0.00140873563104834727782756075594"
       ]
      ]
     }
    },
    "---+": {
     "dJz": 2,
     "c1": [
      "1.33080024481914347035390335891e-18",
      "-8.63801817222671589027689180913e-19"
     ],
     "K": [
      "1.65112605213152701714646957024e-17",
      "-1.368833415928220528894040733e-17"
     ],
     "c1_w1": [
      "1.3307997552549569833896310019e-16",
      "-8.63801708035915736270947240743e-17"
     ],
     "K_w1": [
      "1.49791142857368372327492015266e-15",
      "-1.26938434573450362210653407456e-15"
     ],
     "2l_CF": {
      "f": [
       [
        "-0.00000000121736747322402357285680176892",
        "-0.00000000101127972140789829119185621089"
       ],
       [
        "-2.58657647427976914893152356231e-10",
        "-2.76129848585339684266860620666e-10"
       ],
       [
        "-1.77309390928058666947379741632e-11",
        "-2.44561308975376568318494201699e-11"
       ],
       [
        "-3.87036143752389934530076044584e-13",
        "-7.0592754754981845019036365955e-13"
       ]
      ],
      "f_w1": [
       [
        "-0.0000000655479010349325391241229168564",
        "-0.0000000368037421947456644167310926208"
       ],
       [
        "-0.0000000157454261581903254466979915059",
        "-0.0000000119378572565777303215794947336"
       ],
       [
        "-0.0000000012255463340355836814360204636",
        "-0.00000000122846955485297606972847659735"
       ],
       [
        "-3.06248194835397737820675068781e-11",
        "-4.06368086191299957079367166168e-11"
       ]
      ],
      "f_lower_model": [
       [
        "-0.00000139750037798453156501253489496",
        "-0.00000352899796244583961676668727185"
       ],
       [
        "-0.000000226447666038026737290878731638",
        "-0.000000880166100257802478216516240911"
       ],
       [
        "-0.00000000913624253063857923291174981662",
        "-0.0000000720875081494233933245888633809"
       ],
       [
        "4.76736061256200990716625662659e-14",
        "-0.00000000193914349538892857484322070932"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "7.39377059852451485043041170278e-10",
        "0.00000000156305985504491562418323656395"
       ],
       [
        "1.28790062044741875264638605558e-10",
        "3.92867862974272380342535152344e-10"
       ],
       [
        "6.27318677795145930780935488157e-12",
        "3.24117671133369687129518936834e-11"
       ],
       [
        "5.73507103173068259220908047386e-14",
        "8.78088451294503778639160212705e-13"
       ]
      ],
      "f_w1": [
       [
        "0.0000000420371908326160400999048713644",
        "0.0000000879492059619718757917802297582"
       ],
       [
        "0.0000000077787294419104747866560813216",
        "0.0000000244193423892438790534577910844"
       ],
       [
        "3.81221157530739787279019742472e-10",
        "0.00000000221864154605041554735072774617"
       ],
       [
        "2.07685266507594215061368491517e-12",
        "6.59933685518126432772916362796e-11"
       ]
      ],
      "f_lower_model": [
       [
        "0.000000698732678509358324867810997093",
        "0.00000176438373757259365159349781821"
       ],
       [
        "0.000000113223159725878867600139323691",
        "0.000000440054835913197761179635950875"
       ],
       [
        "0.00000000456835633687173346711251099347",
        "0.0000000360414868593457383858426995267"
       ],
       [
        "-9.80615477118193849914819975478e-15",
        "9.69511983327577492484062747793e-10"
       ]
      ]
     }
    },
    "---0": {
     "dJz": 1,
     "c1": [
      "-0.00000428803222839834544819740295473",
      "-0.000048268940003735686081909947108"
     ],
     "K": [
      "-0.00013562762213095020163465950009",
      "-0.00067021133956803385502226811789"
     ],
     "c1_w1": [
      "-0.0000135599487771010532744107211051",
      "-0.000137531857090609270528257842963"
     ],
     "K_w1": [
      "-0.000389549248494931292234919342726",
      "-0.00175033838350640875749148864968"
     ],
     "2l_CF": {
      "f": [
       [
        "3.13066285876267748857858689418",
        "2.24764775502311158177521661914"
       ],
       [
        "0.631984034735976914073395389324",
        "0.555083447805948722527614380201"
       ],
       [
        "0.0421227332702457189970420206854",
        "0.0454485997928756870979453737276"
       ],
       [
        "0.000919676380077887529406589881029",
        "0.00123292253926181343256625485147"
       ]
      ],
      "f_w1": [
       [
        "5.32898461935917422707038814734",
        "2.69956263875446506577540075157"
       ],
       [
        "1.18907827981034301179671564998",
        "0.752426058759663336313144535829"
       ],
       [
        "0.0882666368074165440918186298299",
        "0.0694035499954930935966227134693"
       ],
       [
        "0.00216449778609920458519629416265",
        "0.002117270958448201198901286582"
       ]
      ],
      "f_lower_model": [
       [
        "3.47957777069683640726655289065",
        "2.29755165490591769144677573775"
       ],
       [
        "0.713381603532231875993973797026",
        "0.577374706965269424808631594126"
       ],
       [
        "0.048355843388759231557320405587",
        "0.0480330280363328319564753232762"
       ],
       [
        "0.00107602175973419771207028713574",
        "0.00132226235167044980760232749193"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-2.52295232984441316989170454585",
        "-2.37731293834501555731582410203"
       ],
       [
        "-0.497171969687041362226265614294",
        "-0.578799364505987014831734452945"
       ],
       [
        "-0.0319974478567763494986087722255",
        "-0.0467256789158700817853985338908"
       ],
       [
        "-0.000663523186550140070245916451686",
        "-0.00124976550029661688126565948682"
       ]
      ],
      "f_w1": [
       [
        "-4.64740607532312826864427315032",
        "-3.59355449926748745497979201716"
       ],
       [
        "-1.00737025378484418706250283551",
        "-0.972845513928762680233656707857"
       ],
       [
        "-0.0716682228127276250710353087101",
        "-0.0872500029210544882399672912447"
       ],
       [
        "-0.00165270800449887343322581516895",
        "-0.00258975746698048956398901419158"
       ]
      ],
      "f_lower_model": [
       [
        "-2.87120686640790676737645626247",
        "-2.5740699226185949392189257224"
       ],
       [
        "-0.574020378367443232951036212677",
        "-0.635958105266032107965680983633"
       ],
       [
        "-0.0375200657531595910255435446076",
        "-0.0520302576996160173198698002738"
       ],
       [
        "-0.00079192980841675305268239905682",
        "-0.00140873563104834727782756075594"
       ]
      ]
     }
    },
    "----": {
     "dJz": 0,
     "c1": [
      "-6.58586673049338244313100182018e-18",
      "-17.4532925199432957668189296211"
     ],
     "K": [
      "-12.1101583432071162980363986048",
      "8.50046054264431577452420855662"
     ],
     "c1_w1": [
      "-6.58586451477287279560066764872e-16",
      "-17.4532925199432955274391282997"
     ],
     "K_w1": [
      "-12.1101583432071239179422581706",
      "8.50046054264431973436023392584"
     ],
     "2l_CF": {
      "f": [
       [
        "-9.90597983363154763112957544181",
        "6.29528829169773919172350988977"
       ],
       [
        "0.00000000105004945172015493978587672724",
        "11.7692885016030764962399874223"
       ],
       [
        "7.21238662549170084170043914142e-11",
        "-16.5485496505358232671030821253"
       ],
       [
        "1.57881216103784999817724052588e-12",
        "23.2710566932605638037697966413"
       ]
      ],
      "f_w1": [
       [
        "-9.90597957697325001051305917189",
        "6.29528842785655765621303065879"
       ],
       [
        "0.0000000630773854997570429007193867902",
        "11.7692885463971726858017729535"
       ],
       [
        "0.00000000493286390227259554148511951674",
        "-16.5485496458802284680284128956"
       ],
       [
        "1.24039628536025324237434479522e-10",
        "23.2710566934157398622230039871"
       ]
      ],
      "f_lower_model": [
       [
        "-9.90597285091642943510926537864",
        "6.29530593279135850737040165454"
       ],
       [
        "0.0000011322692412290570103662839203",
        "11.7692929013674375349397826036"
       ],
       [
        "0.0000000456832741970774540798490292297",
        "-16.5485492901928664955739372184"
       ],
       [
        "-1.95461979193919312414687717205e-13",
        "23.2710567029535472955852821009"
       ]
      ]
     },
     "2l_CA": {
      "f": [
       [
        "-107.310825569741672713654818382",
        "79.1444341787125101094120418958"
       ],
       [
        "-2.8683013176609883161389937202e-10",
        "-183.000404893586442000265677088"
       ],
       [
        "-8.22995924582396365193986248765e-12",
        "68.9084272103462348047177234981"
       ],
       [
        "1.76335038664994963595234951249e-13",
        "-11.6355283466320016494123417256"
       ]
      ],
      "f_w1": [
       [
        "-107.310825664149923822988192502",
        "79.1444338514337124478493909943"
       ],
       [
        "-0.0000000130831762117006774393911082174",
        "-183.000404982369189698557948126"
       ],
       [
        "-4.5708684703020896190899624887e-11",
        "68.9084272024554294912442090629"
       ],
       [
        "3.11610076331879518534179989518e-11",
        "-11.6355283468616749777010684704"
       ]
      ],
      "f_lower_model": [
       [
        "-107.310829061663508319162777208",
        "79.1444253624078569342688674405"
       ],
       [
        "-0.000000566157358743667401522777018793",
        "-183.000407092477709437520360055"
       ],
       [
        "-0.0000000228444395350909149457007837945",
        "68.9084270302507413424914049973"
       ],
       [
        "-2.56456297810420196908479886181e-15",
        "-11.6355283514765845385384510825"
       ]
      ]
     }
    }
   }
  }
 },
 "control": [
  {
   "beta": "1/2",
   "delta_exp": 10,
   "dps": 95,
   "base_dps": 80,
   "max_rel_diff": {
    "1l": 1.4216978024117212e-39,
    "2l_CF": 3.6693259185637655e-37,
    "2l_CA": 6.007150528111821e-38
   }
  }
 ]
}

==> anc/paper2/zz/scripts/analyse_windows.py <==
#!/usr/bin/env python3
"""Fit stability of the two-loop gg -> ZZ coefficients (paper App. B, figure of the fit windows).

Usage: analyse_windows.py POINTS_DIR [OUT_JSON]

For the C_F and C_A parts of the ++++ amplitude (coefficients of G^3 and G^2, in units of c_1)
and of the +-++ amplitude (G^2 and G, in units of K), the coefficients are refitted through
windows of consecutive deltas ending at every delta of the scan, with the models of
analyse_zz.py: the polynomial in G alone (4 points) and the polynomial plus p_T^2 times a
polynomial of degree 0, 1, 2 or 3 in G (5-8 points; degree 3 is the model of the paper). The
relative deviation from the prediction of Sec. 6 (units of the source, alpha_s/2pi per loop)
is stored for every window and model.
"""
import json
import pathlib
import sys
from fractions import Fraction

import mpmath as mp

sys.path.insert(0, str(pathlib.Path(__file__).parent))
from analyse_zz import load, fit, cplx, bnum

mp.mp.dps = 50
MODELS = {"plain": None, "pT2": 0, "pT2 G": 1, "pT2 G^2": 2, "pT2 G^3": 3}


def main():
    regular, _ = load(sys.argv[1])
    out = {}
    for beta, recs in sorted(regular.items(), key=lambda kv: float(Fraction(kv[0]))):
        x = (1 + bnum(beta)) / 2
        L = mp.log(x * (1 - x))
        # predictions in units of c1 or K, source normalisation (analyse_zz.py)
        pred = {("++++", "2l_CF"): {3: mp.mpf(-4) / 3, 2: -2 * L - 3}, ("++++", "2l_CA"): {3: mp.mpf(2) / 3, 2: 2 * L},
                ("+-++", "2l_CF"): {2: mp.mpf(-4), 1: -4 * L - 2}, ("+-++", "2l_CA"): {2: mp.mpf(2), 1: 4 * L - 2}}
        res = {}
        for (h, part), pp in pred.items():
            one = fit(recs, [cplx(r["M"][h]["1l"]) for r in recs], 1, 2)
            unit = one[1] if h == "++++" else one[0]              # c1 or K from the one-loop fit
            vals = [cplx(r["M"][h][part]) for r in recs]
            rows = []
            for name, pdeg in MODELS.items():
                n = 4 if pdeg is None else 3 + pdeg + 2
                for end in range(n, len(recs) + 1):
                    sub, v = recs[:end], vals[:end]
                    if pdeg is None:
                        G = [cplx(r["G"]) for r in sub[-n:]]
                        M = mp.matrix([[g ** j for j in range(4)] for g in G])
                        c = list(mp.lu_solve(M, mp.matrix(v[-n:])))
                    else:
                        c = fit(sub, v, 3, pdeg)
                    for power, p in pp.items():
                        rows.append({"model": name, "power": power, "points": n,
                                     "delta_exp_min": sub[-1]["delta_exp"], "delta_exp_max": sub[-n]["delta_exp"],
                                     "rel_dev": mp.nstr(abs(c[power] / unit - p) / abs(p), 15)})
            res[f"{h} {part}"] = {"predictions": {str(k): mp.nstr(v, 20) for k, v in pp.items()}, "rows": rows}
            top = max(pp)
            print(f"beta = {beta}  {h} {part}, G^{top}: " + "; ".join(
                f"{m}: {mp.nstr(mp.mpf([r for r in rows if r['model'] == m and r['power'] == top][-1]['rel_dev']), 2)}"
                for m in MODELS))
        out[beta] = res
    if len(sys.argv) > 2:
        pathlib.Path(sys.argv[2]).write_text(json.dumps(out, indent=1))


if __name__ == "__main__":
    main()


==> anc/paper2/zz/scripts/analyse_zz.py <==
#!/usr/bin/env python3
"""Leading logarithms of the forward gg -> ZZ amplitudes and the quark-splitting prediction
of Paper 2 (Secs. 5 and 6).

Usage: analyse_zz.py POINTS_DIR [OUT_JSON]

At fixed beta the helicity amplitudes on the forward line are fitted to
    sum_{j<=J} f_j G^j + p_T^2 sum_{l<=P} h_l G^l
through J + P + 2 consecutive points; window 0 ends at the smallest delta, window 1 is shifted
one point up, and the change between the two is quoted as the uncertainty.

Normalisation of the source: a factor alpha_s/(2 pi) per loop, i.e. M^(n) = 2^n x (VVamp), with
the Paper 2 expansion in a_s = alpha_s/(4 pi). With DC = 2 C_F - C_A, B = 6 C_F,
G_q = G + d_q, d_q = -((C_A - C_F)/DC) L, L = ln[x(1 - x)], x = (1 + beta)/2, eq. (5.x) of
Paper 2 gives, in VVamp units,
  one-loop c1 G:      M^(2) = (c1/2) [ -(4/3) DC G_q^3 - B G_q^2 ] + O(G):
      C_F part:  f3/c1 = -4/3,  f2/c1 = -2 L - 3
      C_A part:  f3/c1 = +2/3,  f2/c1 = 2 L
  one-loop constant K (|J_z| changes by 2):  M^(2) = (K/2) [ -4 DC G_q^2 + (4 DC - 2 B) G_q ] + O(1):
      C_F part:  f2/K = -4,  f1/K = -4 L - 2
      C_A part:  f2/K = +2,  f1/K =  4 L - 2
"""
import json
import pathlib
import sys
from fractions import Fraction

import mpmath as mp

mp.mp.dps = 50
PARTS = ("1l", "2l_CF", "2l_CA")
PDEG = 3          # degree in G of the p_T^2 correction in the two-loop fits
HEL = {"+": 1, "-": -1, "0": 0}


def cplx(p):
    return mp.mpc(mp.mpf(p[0]), mp.mpf(p[1]))


def jz_change(h):
    l1, l2, l3, l4 = (HEL[c] for c in h)
    return (l1 - l2) - (l3 - l4)


def load(d):
    pts = [json.loads(p.read_text()) for p in sorted(pathlib.Path(d).glob("zz_*.json"))]
    regular, control = {}, []
    for r in pts:
        if r["dps"] != 30 + 5 * r["delta_exp"]:
            control.append(r)
        else:
            regular.setdefault(r["beta"], []).append(r)
    for v in regular.values():
        v.sort(key=lambda r: r["delta_exp"])
    return regular, control


def fit(records, vals, deg, pdeg, window=0):
    n = deg + pdeg + 2
    end = len(records) - window
    if end - n < 0:
        return None
    M = mp.matrix(n, n)
    v = mp.matrix(n, 1)
    for i in range(n):
        r = records[end - n + i]
        G, p = cplx(r["G"]), mp.mpf(r["pT2"])
        for j in range(deg + 1):
            M[i, j] = G ** j
        for k in range(pdeg + 1):
            M[i, deg + 1 + k] = p * G ** k
        v[i] = vals[end - n + i]
    sol = mp.lu_solve(M, v)
    return [sol[j] for j in range(deg + 1)]


def bnum(beta):
    b = Fraction(beta)
    return mp.mpf(b.numerator) / b.denominator


def c2(z):
    """Complex number as two strings with 30 significant digits (no float rounding)."""
    return [mp.nstr(mp.re(z), 30), mp.nstr(mp.im(z), 30)]


def analyse(regular):
    out = {}
    for beta, recs in sorted(regular.items(), key=lambda kv: float(Fraction(kv[0]))):
        x = (1 + bnum(beta)) / 2
        L = mp.log(x * (1 - x))
        res = {"n_points": len(recs), "deltas": [r["delta_exp"] for r in recs], "x": float(x), "L": float(L),
               "hel": {}}
        for h in recs[0]["M"]:
            vals = {p: [cplx(r["M"][h][p]) for r in recs] for p in PARTS}
            one = fit(recs, vals["1l"], 1, 2)
            if one is None:
                continue
            one_w = fit(recs, vals["1l"], 1, 2, window=1)
            e = {"dJz": jz_change(h), "c1": c2(one[1]), "K": c2(one[0]),
                 "c1_w1": c2(one_w[1]) if one_w else None, "K_w1": c2(one_w[0]) if one_w else None}
            for part in ("2l_CF", "2l_CA"):
                # main model: cubic in G plus p_T^2 times a cubic in G (8 points);
                # window 1 (shifted one point up) and the model with a quadratic as checks
                f = fit(recs, vals[part], 3, PDEG)
                if f is None:
                    continue
                fw = fit(recs, vals[part], 3, PDEG, window=1)
                fp = fit(recs, vals[part], 3, PDEG - 1)
                e[part] = {"f": [c2(c) for c in f], "f_w1": [c2(c) for c in fw] if fw else None,
                           "f_lower_model": [c2(c) for c in fp] if fp else None}
            res["hel"][h] = e
        out[beta] = res
    return out


def controls(regular, control):
    rows = []
    for r in control:
        base = [q for q in regular.get(r["beta"], []) if q["delta_exp"] == r["delta_exp"]]
        if not base:
            continue
        q = base[0]
        worst = {}
        for h in r["M"]:
            for p in PARTS:
                a, b = cplx(r["M"][h][p]), cplx(q["M"][h][p])
                if abs(a) > 0:
                    worst[p] = max(worst.get(p, 0.0), float(abs(a - b) / abs(a)))
        rows.append({"beta": r["beta"], "delta_exp": r["delta_exp"], "dps": r["dps"], "base_dps": q["dps"],
                     "max_rel_diff": worst})
    return rows


def C(v):
    return mp.mpc(mp.mpf(v[0]), mp.mpf(v[1])) if v is not None else None


def report(res, ctrl):
    print("precision controls (same point with 15 more digits):", ctrl)
    for beta, r in res.items():
        L, x = mp.mpf(r["L"]), mp.mpf(r["x"])
        print(f"\n=== beta = {beta}  (x = {r['x']:.6f}, L = ln[x(1-x)] = {r['L']:.8f}; points k = {r['deltas']})")
        hel = r["hel"]
        if not hel:
            print("  not enough points yet")
            continue
        cmax = max(abs(C(e["c1"])) for e in hel.values())
        print("one loop, J_z conserved (dJz = 0) and |dJz| = 2:")
        for h, e in sorted(hel.items(), key=lambda kv: -abs(C(kv[1]["c1"]))):
            if abs(e["dJz"]) in (0, 2):
                c1, K = C(e["c1"]), C(e["K"])
                sh = abs(C(e["c1"]) - C(e["c1_w1"])) if e["c1_w1"] else None
                print(f"  {h} dJz={e['dJz']:+d}  c1 = {mp.nstr(c1, 12)}  |c1|/(8 pi x^2) = {mp.nstr(abs(c1) / (8 * mp.pi * x**2), 10)}"
                      f"  |c1|/(8 pi (1-x)^2) = {mp.nstr(abs(c1) / (8 * mp.pi * (1 - x)**2), 10)}  K = {mp.nstr(K, 12)}"
                      f"  |K|/(pi x(1-x)) = {mp.nstr(abs(K) / (mp.pi * x * (1 - x)), 10)}  (c1 window shift {mp.nstr(sh, 2) if sh is not None else '-'})")
        pred_log = {"2l_CF": (-mp.mpf(4) / 3, -2 * L - 3), "2l_CA": (mp.mpf(2) / 3, 2 * L)}
        pred_K = {"2l_CF": (mp.mpf(0), mp.mpf(-4), -4 * L - 2), "2l_CA": (mp.mpf(0), mp.mpf(2), 4 * L - 2)}
        print("two loops, amplitudes with a one-loop logarithm: f3/c1, f2/c1 [prediction]")
        for h, e in hel.items():
            c1 = C(e["c1"])
            if e["dJz"] != 0 or abs(c1) < 1e-3 * cmax or "2l_CF" not in e:
                continue
            for part in ("2l_CF", "2l_CA"):
                f = [C(v) for v in e[part]["f"]]
                fw = [C(v) for v in e[part]["f_w1"]] if e[part]["f_w1"] else None
                p3, p2 = pred_log[part]
                d3 = abs(f[3] - fw[3]) / abs(c1) if fw else None
                d2 = abs(f[2] - fw[2]) / abs(c1) if fw else None
                print(f"  {h} {part}: f3/c1 = {mp.nstr(f[3] / c1, 14)} [{mp.nstr(p3, 14)}]  "
                      f"f2/c1 = {mp.nstr(f[2] / c1, 14)} [{mp.nstr(p2, 14)}]  window shifts {mp.nstr(d3, 2)}, {mp.nstr(d2, 2)}")
        print("two loops, |dJz| = 2 with a one-loop constant K: f3/K, f2/K, f1/K [prediction]")
        for h, e in hel.items():
            K = C(e["K"])
            if abs(e["dJz"]) != 2 or abs(K) < 1e-6 or "2l_CF" not in e:
                continue
            for part in ("2l_CF", "2l_CA"):
                f = [C(v) for v in e[part]["f"]]
                fw = [C(v) for v in e[part]["f_w1"]] if e[part]["f_w1"] else None
                p3, p2, p1 = pred_K[part]
                d = [abs(f[j] - fw[j]) / abs(K) for j in range(4)] if fw else None
                print(f"  {h} {part}: f3/K = {mp.nstr(f[3] / K, 6)} [0]  f2/K = {mp.nstr(f[2] / K, 14)} [{mp.nstr(p2, 14)}]  "
                      f"f1/K = {mp.nstr(f[1] / K, 14)} [{mp.nstr(p1, 14)}]  window shifts {[mp.nstr(v, 2) for v in d] if d else '-'}")
        print("two loops, dJz = 0 without a one-loop logarithm: f3/K, f2/K (no prediction of a DPS term)")
        for h, e in hel.items():
            c1, K = C(e["c1"]), C(e["K"])
            if e["dJz"] != 0 or abs(c1) >= 1e-3 * cmax or abs(K) < 1e-6 or "2l_CF" not in e:
                continue
            for part in ("2l_CF", "2l_CA"):
                f = [C(v) for v in e[part]["f"]]
                print(f"  {h} {part}: f3/K = {mp.nstr(f[3] / K, 6)}  f2/K = {mp.nstr(f[2] / K, 10)}  f1/K = {mp.nstr(f[1] / K, 10)}")


def main():
    regular, control = load(sys.argv[1])
    res = analyse(regular)
    ctrl = controls(regular, control)
    if len(sys.argv) > 2:
        pathlib.Path(sys.argv[2]).write_text(json.dumps({"betas": res, "control": ctrl}, indent=1))
    report(res, ctrl)


if __name__ == "__main__":
    main()


==> anc/paper2/zz/scripts/build_native.py <==
"""Build the original VVamp special-function stage with native GiNaC/CLN.

Requires g++, GiNaC and CLN development headers/libraries. The optional --prefix
points to an unpacked installation's usr directory. The build directory must
be new; no externally generated object or Python special-function value is used.
"""
import argparse
from concurrent.futures import ThreadPoolExecutor, as_completed
import hashlib
import json
from pathlib import Path
import re
import subprocess
import tarfile

ARCHIVE_SHA='1c69a6beb3be85b07225af867586f242e999337a1ccf1fb940016a5341dfc091'
HERE=Path(__file__).resolve().parent

def sha(path):return hashlib.sha256(path.read_bytes()).hexdigest()

def replace_once(path,old,new):
    s=path.read_text()
    if s.count(old)!=1:raise ValueError('Unexpected original source: '+str(path))
    path.write_text(s.replace(old,new))

def main():
    p=argparse.ArgumentParser(description=__doc__)
    p.add_argument('archive',type=Path)
    p.add_argument('build',type=Path)
    p.add_argument('--prefix',type=Path)
    p.add_argument('--workers',type=int,default=2)
    args=p.parse_args();build=args.build.resolve()
    if build.exists():raise ValueError('Use a new native build directory')
    if sha(args.archive)!=ARCHIVE_SHA:raise ValueError('VVamp archive checksum mismatch')
    if args.workers<1:raise ValueError('Positive worker count required')
    build.mkdir(parents=True)
    with tarfile.open(args.archive) as tar:tar.extractall(build,filter='data')
    source=build/'ggvvamp-1.0';header=source/'ggvvamp.h'
    # These are author-provided compile-time precision switches.
    replace_once(header,'#define QUAD_PRECISION','// #define QUAD_PRECISION')
    replace_once(header,'#define DOUBLE_PRECISION','// #define DOUBLE_PRECISION')
    funcs=source/'p0002.cpp';s=funcs.read_text()
    if not re.search(r'\blst\(',s):raise ValueError('Expected legacy GiNaC calls absent')
    funcs.write_text('#include "native_ginac_compat.h"\n'+re.sub(r'\blst\(','legacy_lst(',s))
    units=[source/'ggvvamp.cpp',funcs]
    # Real GiNaC headers must precede the arithmetic-only checker's thin stub.
    compat=HERE/'cxx/native_ginac_compat.h'
    (source/compat.name).write_bytes(compat.read_bytes())
    include=['-I'+str(source)];link=['-Wl,--gc-sections','-lginac','-lcln']
    if args.prefix:
        prefix=args.prefix.resolve();lib=prefix/'lib/x86_64-linux-gnu'
        include=['-I'+str(prefix/'include'),*include]
        link=['-L'+str(lib),'-Wl,-rpath,'+str(lib),*link]
    flags=['g++','-O0','-std=gnu++11','-fPIC','-ffunction-sections','-fdata-sections',*include]
    def compile_unit(unit):
        obj=unit.with_suffix('.o')
        subprocess.run([*flags,'-c',str(unit),'-o',str(obj)],check=True)
        return obj
    with ThreadPoolExecutor(args.workers) as pool:
        futures=[pool.submit(compile_unit,u) for u in units]
        for i,future in enumerate(as_completed(futures),1):
            print(i,'/',len(units),future.result().name,flush=True)
    executable=build/'native_functions'
    subprocess.run([*flags,str(HERE/'cxx/native_functions.cpp'),
                    *map(str,(u.with_suffix('.o') for u in units)),*link,'-o',str(executable)],check=True)
    manifest={'archive_sha256':ARCHIVE_SHA,'executable_sha256':sha(executable),
              'compiler':subprocess.run(['g++','--version'],check=True,capture_output=True,text=True).stdout,
              'scope':'original special-function stage only','compile_flags':flags,'link_flags':link,
              'adaptations':['CLN precision switch','modern GiNaC list construction',
                             'unused amplitude sections discarded by linker'],
              'adapter_sources':{str(f.relative_to(HERE)):sha(f) for f in
                                (Path(__file__),HERE/'cxx/native_functions.cpp',HERE/'cxx/native_ginac_compat.h')}}
    (build/'native_build.json').write_text(json.dumps(manifest,indent=2)+'\n')
    print('Built',executable,flush=True)

if __name__=='__main__':main()


==> anc/paper2/zz/scripts/check_cxx.py <==
#!/usr/bin/env python3
"""Check of the Python translation of ggvvamp (route A) against the original C++ code.

Usage: check_cxx.py BUILD_GGV SRC WORKDIR POINT...
       BUILD_GGV  the translation (build/ggv), SRC  the original code (build/ggvvamp-1.0),
       WORKDIR    where the C++ files are copied and compiled (build/cxx),
       POINT      'bench' (the benchmark point of evalcmdlinegg.cpp) or BETA:K (a point of the
                  forward line, delta = 10^-K, equal masses m = 1, as in zz_points.py)

The generated files p0003.cpp ... p2464.cpp, ggvvamp.xh and ggvvamp.xi are copied unchanged,
except that p2464.cpp takes C_F and C_A from the harness instead of 4/3 and 3, so that the two
two-loop parts come out separately. They are compiled with g++ in the quad precision of the
original code (libquadmath), with scripts/cxx/ggvvamp.h in place of the original header, which
needs GiNaC and CLN. The polylogarithms (p0002.cpp, through GiNaC) are not compiled: their
values come from the Python translation at 50 digits. The check therefore compares the
translation of the algebraic part and of the assignment, which is where the C_F and C_A terms
differ, with the compiled original, for the nine computed coefficients A_j, at one loop and
separately for the C_F and C_A terms at two loops.

Copied sources are refreshed by content. Objects and the executable are reused only with a
matching build manifest covering sources, headers, compiler, flags and output hashes.
Stale or untagged build products are rebuilt; a failed build preserves the previous products.
"""
import concurrent.futures
import argparse
import hashlib
import json
import os
import pathlib
import re
import shlex
import shutil
import subprocess
import sys
import tempfile

sys.path.insert(0, str(pathlib.Path(__file__).parent))
import mpmath as mp
from ggvv import GGVV, Functions, RSIZE
from zz_points import kinematics
from zz_cache import cache_provenance
from numeric_checks import require_close

HERE = pathlib.Path(__file__).resolve().parent
CXX = os.environ.get("CXX", "g++")


def write_if_changed(path, contents):
    """Refresh a copied/generated source without trusting its timestamp."""
    if path.is_file() and cache_provenance.sha256_file(path) == hashlib.sha256(contents).hexdigest():
        return
    handle, temporary = tempfile.mkstemp(prefix=path.name + ".", dir=path.parent)
    try:
        with os.fdopen(handle, "wb") as stream:
            stream.write(contents)
        os.replace(temporary, path)
    finally:
        if os.path.exists(temporary):
            os.unlink(temporary)


def prepare(src, work):
    src, work = pathlib.Path(src).resolve(), pathlib.Path(work).resolve()
    s = work / "src"
    s.mkdir(parents=True, exist_ok=True)
    files = [f"p{k:04d}.cpp" for k in range(3, 2465)]
    for name in files[:-1] + ["ggvvamp.xh", "ggvvamp.xi"]:
        write_if_changed(s / name, (src / name).read_bytes())
    text = (src / "p2464.cpp").read_text()
    patched = text.replace("T CF = n(4,3);", "T CF = harness_CF;").replace("T CA = n(3);", "T CA = harness_CA;")
    assert patched.count("harness_") == 2, "p2464.cpp: Casimir lines not found"
    write_if_changed(s / "p2464.cpp", patched.encode())
    write_if_changed(s / "main.cpp", (HERE / "cxx" / "main.cpp").read_bytes())
    calls = "".join(f"  g.p{k:04d}();\n" for k in range(3, 2464))
    write_if_changed(s / "calls.inc", calls.encode())
    return s, files + ["main.cpp"]


def compiler_identity():
    command = shlex.split(CXX)
    if not command or not shutil.which(command[0]):
        raise FileNotFoundError(f"C++ compiler not found: {CXX}")
    command[0] = str(pathlib.Path(shutil.which(command[0])).resolve())
    inputs = {"compiler/driver": pathlib.Path(command[0])}
    # CXX may contain a launcher such as 'ccache g++'. Hash executable arguments too.
    for index, argument in enumerate(command[1:], 1):
        executable = shutil.which(argument)
        if executable:
            inputs[f"compiler/command-{index}"] = pathlib.Path(executable).resolve()

    def query(option):
        return subprocess.run([*command, option], check=True, capture_output=True, text=True).stdout.strip()

    details = {"command": command, "version": query("--version"), "target": query("-dumpmachine")}
    for name in ("cc1plus", "collect2", "ld"):
        reported = query("-print-prog-name=" + name)
        resolved = pathlib.Path(reported) if pathlib.Path(reported).is_file() else None
        if resolved is None and shutil.which(reported):
            resolved = pathlib.Path(shutil.which(reported))
        details[name] = reported
        if resolved is not None:
            inputs[f"compiler/{name}"] = resolved.resolve()
    library = query("-print-file-name=libquadmath.so")
    if not pathlib.Path(library).is_file():
        raise FileNotFoundError(f"Compiler did not locate libquadmath.so: {library}")
    inputs["compiler/libquadmath.so"] = pathlib.Path(library).resolve()
    return command, details, inputs


def read_dependencies(path, cwd):
    text = path.read_text().replace("\\\n", " ")
    if ":" not in text:
        raise ValueError(f"Missing compiler dependency target in {path}")
    # Preserve include symlinks: retargeting one must change the bytes hashed next time.
    return {os.path.abspath(cwd / name) for name in shlex.split(text.split(":", 1)[1])}


def compile_all(s, files, *, flags=None):
    s = pathlib.Path(s).resolve()
    flags = list(flags) if flags is not None else ["-O1", "-std=gnu++11", "-w", "-I.", f"-I{HERE / 'cxx'}"]
    link_flags = ["-lquadmath"]
    compiler, details, compiler_inputs = compiler_identity()
    inputs = {f"source/{name}": s / name for name in files}
    inputs.update({f"header/{name}": s / name for name in ("ggvvamp.xh", "ggvvamp.xi", "calls.inc")})
    inputs.update({f"harness/{p.relative_to(HERE / 'cxx')}": p for p in (HERE / "cxx").rglob("*.h")})
    inputs.update(compiler_inputs)
    environment = {key: os.environ.get(key) for key in (
        "CPATH", "CPLUS_INCLUDE_PATH", "C_INCLUDE_PATH", "LIBRARY_PATH", "GCC_EXEC_PREFIX",
        "COMPILER_PATH", "LD_LIBRARY_PATH", "LD_PRELOAD", "SOURCE_DATE_EPOCH", "LANG", "LC_ALL")}

    def metadata(dependencies):
        all_inputs = dict(inputs)
        all_inputs.update({f"dependency/{name}": pathlib.Path(name) for name in dependencies})
        return cache_provenance.fingerprint("zz-cxx-build", inputs=all_inputs,
            sources={"check_cxx.py": pathlib.Path(__file__), "dps/provenance.py": cache_provenance.__file__},
            parameters={"compiler": details, "compile_flags": flags, "dependency_flags": ["-MD", "-MF"],
                        "link_flags": link_flags, "environment": environment})

    manifest = s / "build_manifest.json"
    outputs = [name[:-4] + ".o" for name in files] + ["ggvv_cxx"]
    base_metadata = metadata([])
    try:
        old = json.loads(manifest.read_text())
        dependencies = old["dependencies"]
        if not isinstance(dependencies, list) or not all(isinstance(p, str) for p in dependencies):
            raise ValueError("invalid dependency list")
        expected = metadata(dependencies)
        record = cache_provenance.load_result(manifest, expected)
        if set(record["outputs"]) != set(outputs):
            raise ValueError("incomplete build manifest")
        actual = cache_provenance.file_hashes({name: s / name for name in outputs})
        if actual != record["outputs"]:
            raise ValueError("changed or incomplete compiled output")
        return s / "ggvv_cxx"
    except (OSError, ValueError, KeyError, TypeError, cache_provenance.CacheMismatch):
        # Build products are disposable. Never bless or reuse legacy objects on this path.
        pass

    with tempfile.TemporaryDirectory(prefix="cxx-build.", dir=s.parent) as temporary:
        staged = pathlib.Path(temporary)

        def one(name):
            obj = staged / (name[:-4] + ".o")
            depfile = staged / (name[:-4] + ".d")
            subprocess.run([*compiler, *flags, "-MD", "-MF", str(depfile),
                            "-c", name, "-o", str(obj)], cwd=s, check=True)
            if not obj.is_file() or not obj.stat().st_size:
                raise RuntimeError(f"Compiler produced no object for {name}")
            return read_dependencies(depfile, s)

        with concurrent.futures.ThreadPoolExecutor(os.cpu_count() or 1) as ex:
            dependencies = sorted(set().union(*ex.map(one, files)))
        exe = staged / "ggvv_cxx"
        subprocess.run([*compiler, "-o", str(exe),
                        *(str(staged / (name[:-4] + ".o")) for name in files), *link_flags], cwd=s, check=True)
        if not exe.is_file() or not exe.stat().st_size:
            raise RuntimeError("Linker produced no executable")
        if metadata([]) != base_metadata:
            raise cache_provenance.CacheMismatch("C++ build inputs changed during compilation; retry the build")
        record = {"provenance": metadata(dependencies), "dependencies": dependencies,
                  "outputs": cache_provenance.file_hashes({name: staged / name for name in outputs})}
        for name in outputs:
            os.replace(staged / name, s / name)
        cache_provenance.atomic_write(manifest, record)
    return s / "ggvv_cxx"


def point(spec):
    if spec == "bench":
        return "benchmark point", (mp.mpf("15625"), mp.mpf("-2384.89727896833"), mp.mpf("6467.215561"), mp.mpf("625"))
    beta, k = spec.split(":")
    kin = kinematics(beta, int(k))
    return f"beta = {beta}, delta = 10^-{k}", (kin["s"], kin["t"], mp.mpf(1), mp.mpf(1))


def compare_output(py, output, *, rtol, atol=0):
    """Require all nine coefficients and three colour/loop parts exactly once."""
    parts={'1l','2l_CF','2l_CA'}
    if len(py)!=9 or any(set(v)!=parts for v in py.values()):
        raise ValueError('Incomplete Python coefficient set')
    expected={(j,p) for j in py for p in parts};seen=set();worst={}
    for line in output.splitlines():
        if not line.strip():continue
        j,part,re_,im_=line.split();key=(int(j),part)
        if key not in expected or key in seen:
            raise ValueError(f'Unexpected or duplicate compiled coefficient {key}')
        seen.add(key)
        value=mp.mpc(mp.mpf(re_),mp.mpf(im_))
        deviation=require_close(value,py[key[0]][part],rtol=rtol,atol=atol,label=f'A{j} {part}')
        worst[part]=max(worst.get(part,0),float(deviation))
    if seen!=expected:raise ValueError(f'Missing compiled coefficients: {sorted(expected-seen)}')
    return worst


def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('build',type=pathlib.Path);parser.add_argument('src',type=pathlib.Path)
    parser.add_argument('work',type=pathlib.Path);parser.add_argument('points',nargs='+')
    parser.add_argument('--rtol',help='override relative tolerance (default: 1e-25 at bench, 1e-14 forward)')
    parser.add_argument('--atol',default='0',help='absolute tolerance, including zero references')
    args=parser.parse_args()
    build,src,work=args.build,args.src,args.work
    s, files = prepare(src, work)
    exe = compile_all(s, files)
    g = GGVV(build)
    worst_all = {}
    for spec in args.points:
        mp.mp.dps = 50
        label, (S, T, ma2, mb2) = point(spec)
        u, x, y, z = g.variables(S, T, ma2, mb2)
        Q = [mp.mpf(int(k.split("/")[0])) / int(k.split("/")[1]) for _, k in g.rationals]
        r = [None] * (RSIZE + 1)
        r[1], r[2], r[3], r[4], r[5], r[6], r[7] = ma2, T / ma2, u / ma2, mb2 / ma2, x, y, z
        F = Functions()
        g.p0002(r, Q, F)
        rfile = s / f"r_{spec.replace('/', 'o').replace(':', '_')}.txt"
        rfile.write_text("".join(f"{i} {mp.nstr(v, 45)}\n" for i, v in enumerate(r) if v is not None and i > 0))
        out = subprocess.run([str(exe), str(rfile)], check=True, capture_output=True, text=True).stdout
        py = g.compute(S, T, ma2, mb2, functions=F)       # the polylogarithms come from the cache of F
        tolerance=args.rtol or ('1e-25' if spec=='bench' else '1e-14')
        worst=compare_output(py,out,rtol=tolerance,atol=args.atol)
        print(f"{label}: largest relative difference between the Python translation and the compiled "
              f"C++ code: " + ", ".join(f"{p} {mp.nstr(v, 3)}" for p, v in worst.items()), flush=True)
        for p, v in worst.items():
            worst_all[p] = max(worst_all.get(p, 0), v)
    print("largest relative difference over all points: " + ", ".join(f"{p} {mp.nstr(v, 3)}" for p, v in worst_all.items()))


if __name__ == "__main__":
    main()


==> anc/paper2/zz/scripts/check_fit_models.py <==
#!/usr/bin/env python3
"""The choice of the fit model without the predictions, and least-squares fits (paper App. B).

Usage: check_fit_models.py POINTS_DIR [OUT_JSON]

For the C_F and C_A parts of the eight amplitudes of the two groups of Sec. 6 (first group
++++, ++--, ----, --++, coefficients of G^3 and G^2 in units of c_1; second group +-++, +---,
-+--, -+++, coefficients of G^2 and G in units of K), at the three velocities, every fit model
of analyse_windows.py (the polynomial of degree 3 in G alone, and the polynomial plus p_T^2 times
a polynomial of degree P = 0..3 in G) is fitted through the window ending at the smallest delta
(window 0) and through the window moved one step up (window 1). Two criteria choose a model:
    window shift  |c(window 0) - c(window 1)|, which does not use the predictions;
    deviation     |c(window 0) - prediction|.
The script reports the model each criterion selects, the largest ratio of the deviation to the
window shift for the model of the paper (P = 3 in both groups), and least-squares fits of that
model through one more point than unknowns, in units of the window shift.

Before anything else it reproduces the window-0 coefficients of results_zz.json (the fits of the
paper) and stops if they differ.
"""
import json
import pathlib
import sys
from fractions import Fraction

import mpmath as mp

sys.path.insert(0, str(pathlib.Path(__file__).parent))
from analyse_zz import load, fit, cplx, bnum

mp.mp.dps = 50
MODELS = {"plain": None, "P=0": 0, "P=1": 1, "P=2": 2, "P=3": 3}
PAPER = "P=3"
GROUPS = {1: ("++++", "++--", "----", "--++"), 2: ("+-++", "+---", "-+--", "-+++")}


def model_fit(recs, vals, pdeg, window):
    if pdeg is None:
        end = len(recs) - window
        if end - 4 < 0:
            return None
        G = [cplx(r["G"]) for r in recs[end - 4:end]]
        M = mp.matrix([[g ** j for j in range(4)] for g in G])
        return list(mp.lu_solve(M, mp.matrix(vals[end - 4:end])))
    return fit(recs, vals, 3, pdeg, window)


def lsq_fit(recs, vals, pdeg, npts):
    n = 3 + pdeg + 2
    if npts > len(recs):
        return None
    with mp.workdps(2 * mp.mp.dps):
        A = mp.matrix(npts, n)
        b = mp.matrix(npts, 1)
        for i, r in enumerate(recs[-npts:]):
            G, p = cplx(r["G"]), mp.mpf(r["pT2"])
            for j in range(4):
                A[i, j] = G ** j
            for k in range(pdeg + 1):
                A[i, 4 + k] = p * G ** k
            b[i] = vals[-npts:][i]
        AH = A.H
        sol = mp.lu_solve(AH * A, AH * b)
        return [+sol[j] for j in range(4)]


def main():
    regular, _ = load(sys.argv[1])
    stored = json.load(open(pathlib.Path(__file__).parent.parent / "results_zz.json"))["betas"]
    out, sel_shift, sel_dev = {}, {}, {}
    worst_ratio, lsq_ratios, lsq_devs, paper_devs = 0, [], [], []
    for beta, recs in sorted(regular.items(), key=lambda kv: float(Fraction(kv[0]))):
        x = (1 + bnum(beta)) / 2
        L = mp.log(x * (1 - x))
        pred = {1: {"2l_CF": {3: mp.mpf(-4) / 3, 2: -2 * L - 3}, "2l_CA": {3: mp.mpf(2) / 3, 2: 2 * L}},
                2: {"2l_CF": {2: mp.mpf(-4), 1: -4 * L - 2}, "2l_CA": {2: mp.mpf(2), 1: 4 * L - 2}}}
        out[beta] = {}
        for grp, hels in GROUPS.items():
            for h in hels:
                one = fit(recs, [cplx(r["M"][h]["1l"]) for r in recs], 1, 2)
                unit = one[1] if grp == 1 else one[0]
                for part, pp in pred[grp].items():
                    vals = [cplx(r["M"][h][part]) for r in recs]
                    ref = stored[beta]["hel"][h][part]["f"]
                    for power, p in pp.items():
                        rows = {}
                        for name, pdeg in MODELS.items():
                            c0, c1 = model_fit(recs, vals, pdeg, 0), model_fit(recs, vals, pdeg, 1)
                            if c0 is None or c1 is None:
                                continue
                            rows[name] = {"shift": abs((c0[power] - c1[power]) / unit),
                                          "deviation": abs(c0[power] / unit - p), "c0": c0[power], "c1": c1[power]}
                        mine = rows[PAPER]["c0"]
                        assert abs(mine - cplx(ref[power])) <= mp.mpf(10) ** -25 * max(1, abs(mine)), (beta, h, part, power)
                        by_shift = min(rows, key=lambda m: rows[m]["shift"])
                        by_dev = min(rows, key=lambda m: rows[m]["deviation"])
                        sel_shift[(grp, by_shift)] = sel_shift.get((grp, by_shift), 0) + 1
                        sel_dev[(grp, by_dev)] = sel_dev.get((grp, by_dev), 0) + 1
                        ratio = rows[PAPER]["deviation"] / rows[PAPER]["shift"]
                        worst_ratio = max(worst_ratio, ratio)
                        paper_devs.append(ratio)
                        cl = lsq_fit(recs, vals, MODELS[PAPER], 3 + MODELS[PAPER] + 3)
                        lsq = None
                        if cl is not None:
                            shift_abs = abs(rows[PAPER]["c0"] - rows[PAPER]["c1"])
                            lsq = abs(cl[power] - rows[PAPER]["c0"]) / shift_abs
                            lsq_ratios.append(lsq)
                            lsq_devs.append(abs(cl[power] / unit - p) / rows[PAPER]["shift"])
                        out[beta][f"{h} {part} G^{power}"] = {
                            "group": grp,
                            "models": {m: {"window_shift": mp.nstr(v["shift"], 6), "deviation": mp.nstr(v["deviation"], 6)}
                                       for m, v in rows.items()},
                            "selected_by_window_shift": by_shift, "selected_by_deviation": by_dev,
                            "paper_model_deviation_over_shift": mp.nstr(ratio, 4),
                            "lsq_one_more_point_change_in_window_shifts": mp.nstr(lsq, 4) if lsq is not None else None}
        print(f"beta = {beta}: done", flush=True)
    summary = {"selected_by_window_shift": {f"group {g}: {m}": n for (g, m), n in sorted(sel_shift.items())},
               "selected_by_deviation": {f"group {g}: {m}": n for (g, m), n in sorted(sel_dev.items())},
               "paper_model_largest_deviation_over_shift": mp.nstr(worst_ratio, 3),
               "lsq_one_more_point_change_in_window_shifts": [mp.nstr(min(lsq_ratios), 3), mp.nstr(max(lsq_ratios), 3)] if lsq_ratios else None,
               "lsq_one_more_point_deviation_in_window_shifts": [mp.nstr(min(lsq_devs), 3), mp.nstr(max(lsq_devs), 3)] if lsq_devs else None,
               "paper_model_deviation_in_window_shifts": [mp.nstr(min(paper_devs), 3), mp.nstr(max(paper_devs), 3)]}
    for k, v in summary.items():
        print(f"{k}: {v}")
    if len(sys.argv) > 2:
        pathlib.Path(sys.argv[2]).write_text(json.dumps({"summary": summary, "fits": out}, indent=1))


if __name__ == "__main__":
    main()


==> anc/paper2/zz/scripts/check_li22_order.py <==
import sys, pathlib
sys.path.insert(0, str(pathlib.Path(__file__).parent))
import mpmath as mp
from ggvv import GGVV
build = sys.argv[1]
ns = {}
exec(compile(pathlib.Path(build, "p0002.py").read_text(), "p0002", "exec"), ns)
g = GGVV.__new__(GGVV)
mp.mp.dps = 30
class Probe:
    def __init__(s): s.pairs = []
    def li22(s, a, b): s.pairs.append((a, b)); return mp.mpf(0)
    def lin(s, n, x): return mp.mpf(0)
    def log(s, x): return mp.mpf(0)
    def zeta(s, n): return mp.mpf(0)
import json
rat = json.loads(pathlib.Path(build, "rationals.json").read_text())
Q = [None]*len(rat)
for k, v in rat.items():
    a, b = k.split("/"); Q[v] = mp.mpf(int(a))/int(b)
for (s, t, ma2, mb2) in [("15625", "-2384.89727896833", "6467.215561", "625"), ("10", "-2.1", "1", "1"), ("10", "-1.0001", "1", "1")]:
    s, t, ma2, mb2 = map(mp.mpf, (s, t, ma2, mb2))
    u, x, y, z = GGVV.variables(g, s, t, ma2, mb2)
    r = [None]*2000
    r[1], r[2], r[3], r[4], r[5], r[6], r[7] = ma2, t/ma2, u/ma2, mb2/ma2, x, y, z
    P = Probe(); ns["p0002"](r, Q, P)
    given = sum(1 for a, b in P.pairs if abs(a) < 1 and abs(a*b) < 1)
    swapped = sum(1 for a, b in P.pairs if abs(b) < 1 and abs(a*b) < 1)
    print(f"s={s} t={t} ma2={ma2} mb2={mb2}: {len(P.pairs)} Li22 calls; convergent as given: {given}; convergent if swapped: {swapped}; max|ab| = {mp.nstr(max(abs(a*b) for a,b in P.pairs), 6)}, max|a| = {mp.nstr(max(abs(a) for a,b in P.pairs), 6)}")


==> anc/paper2/zz/scripts/check_li22_scan.py <==
#!/usr/bin/env python3
"""Li_{2,2} of ggvv.py at the working precision of the scan, for every argument of the integral branch.

Usage: check_li22_scan.py BUILD_GGV [--workers N] [POINT ...]
       POINT  BETA:K[:DIGITS] (forward line, delta = 10^-K, equal masses m = 1; DIGITS defaults to
              30 + 5K, the precision of the scan); default: every point of the scan (beta = 1/4, 1/2, 2/3,
              K = 4 ... 12), its precision control (beta = 1/2, K = 10, 95 digits) and the blind test of
              ../../r0/data/points_zz (beta = 4/5, K = 4 ... 12)

ggvv.py sums the defining series of Li22(a, b) for max(|a|, |ab|) < 0.95 and otherwise integrates
-a Int_0^1 dt ln(t) Li2(a b t)/(1 - a t) with mpmath, split at t = 1/2, 9/10, 99/100. Towards the
forward limit a b approaches 1 from below for some arguments, with b > 1 and 1 - a b of the order
of delta, and the branch point t = 1/(ab) lies just beyond the end of the path, where a fixed split
can let the tanh-sinh quadrature report convergence before it resolves the branch point (it did
for gg -> HH, ../../hh/hh_two_loop/check_li22_values.py). check_li22_values.py here compares the
evaluation with an independent representation at 30 digits; this script compares it, at the
precision of each scan point, with the same integral split at points 1 - d, d = 1/2, 1/8, ...,
accumulating at t = 1 until d is no larger than the distance of the nearest singular point, and
evaluated with 15 more digits (the evaluation of ../../hh/hh_two_loop/evaluate_hh.li22, which agrees
with two independent representations to the working precision for 1 - ab and 1 - a down to
10^-14 at 42-90 digits). The series branch is not compared.
"""
import argparse
import pathlib
import sys
import time
from multiprocessing import Pool

sys.path.insert(0, str(pathlib.Path(__file__).parent))
import mpmath as mp
from ggvv import GGVV, li22
from zz_points import kinematics
from check_li22_values import Probe
from numeric_checks import require_close

GUARD, RATIO = 15, 4
SCAN = [(b, k, 30 + 5 * k) for b in ("1/4", "1/2", "2/3") for k in range(4, 13)] + [("1/2", 10, 95)]
BLIND = [("4/5", k, 30 + 5 * k) for k in range(4, 13)]
G = None


def points_of(a, w):
    near = mp.mpf(1)
    for v in (a, w):
        if 0 < v < 1:
            near = min(near, 1 / v - 1)
    pts, d = [mp.mpf(0), mp.mpf(1) / 2], mp.mpf(1) / 2
    while d > near:
        d /= RATIO
        pts.append(1 - d)
    pts.append(mp.mpf(1))
    return pts


def accurate(a, b):
    with mp.workdps(mp.mp.dps + GUARD):
        a, b = mp.mpf(a), mp.mpf(b)
        w = a * b
        if a == 0 or w == 0:
            return mp.mpf(0)
        f = lambda t: -mp.log(t) * (mp.polylog(2, w * t) / w) / (1 - a * t) if t else mp.mpf(0)
        v = a * w * mp.quad(f, points_of(a, w))
    return +v


def run_point(point):
    beta, k, dps = point
    mp.mp.dps = dps
    t0 = time.time()
    kin = kinematics(beta, k)
    s, ma2, mb2 = kin["s"], mp.mpf(1), mp.mpf(1)
    Q = [mp.mpf(int(q.split("/")[0])) / int(q.split("/")[1]) for _, q in G.rationals]
    P = Probe()
    for t in (kin["t"], kin["u"]):          # the scan evaluates the code at (s, t) and at (s, u)
        u, x, y, z = G.variables(s, t, ma2, mb2)
        r = [None] * 2000
        r[1], r[2], r[3], r[4], r[5], r[6], r[7] = ma2, t / ma2, u / ma2, mb2 / ma2, x, y, z
        G.p0002(r, Q, P)
    pairs = sorted(set(P.pairs), key=lambda p: max(abs(p[0]), abs(p[0] * p[1])))
    integral = [(a, b) for a, b in pairs if max(abs(a), abs(a * b)) >= mp.mpf("0.95")]
    real = [(mp.re(a), mp.re(b)) for a, b in integral if mp.im(a) == 0 and mp.im(b) == 0]
    if not real or len(real)!=len(integral):
        raise ValueError('Integral-branch Li22 comparison is empty or contains unsupported complex arguments')
    # the relative difference, and the absolute one in units of 10^-digits: the values are at most of
    # order one, and for small values (a b of order 10^-12) mpmath's absolute error target limits the
    # relative accuracy of either evaluation, which is not the effect looked for here
    worst, where, worst_abs, near = mp.mpf(0), None, mp.mpf(0), mp.mpf(1)
    for a, b in real:
        v, ref = li22(a, b), accurate(a, b)
        # The paper allows the last three digits of this absolute comparison
        # to differ. Enforce that budget instead of only printing it.
        require_close(v,ref,rtol=0,atol=1000*mp.mpf(10)**(-dps),label='Li22 scan')
        dev = abs(v - ref) / max(abs(ref), mp.mpf(10) ** -dps)
        worst_abs = max(worst_abs, abs(v - ref) * mp.mpf(10) ** dps)
        near = min([near] + [1 / q - 1 for q in (a, a * b) if 0 < q < 1])
        if where is None or dev > worst:
            worst, where = dev, (a, b)
    text = (f"beta = {beta}, delta = 10^-{k}, {dps} digits: {len(pairs)} distinct arguments, {len(real)} real ones "
            f"on the integral branch" + (f" ({len(integral) - len(real)} complex, not compared)" if len(real) < len(integral) else "")
            + f", nearest singular point at t = 1 + {mp.nstr(near, 3)}; largest relative difference {mp.nstr(worst, 3)}"
            + (f" at a = {mp.nstr(where[0], 12)}, b = {mp.nstr(where[1], 12)}" if where else "")
            + f"; largest absolute difference {mp.nstr(worst_abs, 3)} x 10^-{dps} ({time.time() - t0:.0f} s)")
    return text, float(worst), float(worst_abs)


def main():
    global G
    ap = argparse.ArgumentParser()
    ap.add_argument("build")
    ap.add_argument("points", nargs="*")
    ap.add_argument("--workers", type=int, default=1)
    a = ap.parse_args()
    G = GGVV(a.build)
    pts = []
    for spec in a.points:
        beta, k, *dps = spec.split(":")
        pts.append((beta, int(k), int(dps[0]) if dps else 30 + 5 * int(k)))
    pts = pts or SCAN + BLIND
    worst, ratio = 0.0, 0.0
    with Pool(a.workers) as pool:
        for text, w, rr in pool.imap(run_point, pts):
            print(text, flush=True)
            worst, ratio = max(worst, w), max(ratio, rr)
    print(f"largest relative difference over all points: {worst:.3g}; largest absolute difference in units of "
          f"10^-digits: {ratio:.3g}")


if __name__ == "__main__":
    main()


==> anc/paper2/zz/scripts/check_li22_values.py <==
#!/usr/bin/env python3
"""Check of the Li_{2,2} evaluation of ggvv.py against an independent representation, for the
arguments with which the code calls it.

Usage: check_li22_values.py BUILD_GGV POINT...
       POINT  'bench' (the benchmark point of evalcmdlinegg.cpp) or BETA:K (forward line,
              delta = 10^-K, equal masses m = 1)

ggvv.py evaluates Li22(a, b) = sum_{i>j>=1} a^i b^j/(i^2 j^2) from this series or, near the edge
of convergence, from -a Int_0^1 dt ln(t) Li2(a b t)/(1 - a t). The reference here writes
1/j^2 = Int_0^1 du (-ln u) u^(j-1) and sums over j first:

    Li22(a, b) = Int_0^1 du (-ln u) [b Li2(a) - Li2(a b u)/u] / (1 - b u),

which shares no code with ggvv.py apart from mpmath's Li2 and quadrature. For every call of the
generated code (p0002) at the given points, ggvv.py's value at 30 digits is compared with the
reference computed with 60 digits (for arguments such as a ~ 10^-12, b ~ 10^12 the quadrature of
the reference needs more than 30 digits).
"""
import pathlib
import sys

sys.path.insert(0, str(pathlib.Path(__file__).parent))
import mpmath as mp
from ggvv import GGVV, li22
from zz_points import kinematics
from numeric_checks import require_close

mp.mp.dps = 30


class Probe:
    """Stands in for the special functions of p0002 and records the Li22 arguments."""

    def __init__(self):
        self.pairs = []

    def li22(self, a, b):
        self.pairs.append((a, b))
        return mp.mpf(0)

    def lin(self, n, x):
        return mp.mpf(0)

    def log(self, x):
        return mp.mpf(0)

    def zeta(self, n):
        return mp.mpf(0)


def reference(a, b):
    with mp.workdps(2 * mp.mp.dps):
        return +_reference(mp.mpf(a), mp.mpf(b))


def _reference(a, b):
    l2a = mp.polylog(2, a)
    f = lambda u: -mp.log(u) * (b * l2a - mp.polylog(2, a * b * u) / u) / (1 - b * u)
    pts = [0, mp.mpf(1) / 2, mp.mpf(9) / 10, mp.mpf(99) / 100, 1]
    if 0 < 1 / b < 1:
        pts = sorted(set(pts + [1 / b]))
    return mp.quad(f, pts)


def main():
    if len(sys.argv)<3:raise SystemExit('Provide a build and at least one comparison point')
    g = GGVV(sys.argv[1])
    worst = 0
    for spec in sys.argv[2:]:
        if spec == "bench":
            label, args = "benchmark point", ("15625", "-2384.89727896833", "6467.215561", "625")
            s, t, ma2, mb2 = map(mp.mpf, args)
        else:
            beta, k = spec.split(":")
            kin = kinematics(beta, int(k))
            label, (s, t, ma2, mb2) = f"beta = {beta}, delta = 10^-{k}", (kin["s"], kin["t"], mp.mpf(1), mp.mpf(1))
        u, x, y, z = g.variables(s, t, ma2, mb2)
        Q = [mp.mpf(int(q.split("/")[0])) / int(q.split("/")[1]) for _, q in g.rationals]
        r = [None] * 2000
        r[1], r[2], r[3], r[4], r[5], r[6], r[7] = ma2, t / ma2, u / ma2, mb2 / ma2, x, y, z
        P = Probe()
        g.p0002(r, Q, P)
        pairs = sorted(set(P.pairs), key=lambda p: max(abs(p[0]), abs(p[0] * p[1])))
        if not pairs:raise ValueError('No Li22 arguments were compared')
        dev = 0
        for a, b in pairs:
            v, ref = li22(a, b), reference(a, b)
            scale=max(abs(ref),mp.mpf('1e-20'))
            # At 30 working digits, require the independently tested 24-digit
            # accuracy (including the small-value floor used in the report).
            require_close(v/scale,ref/scale,rtol=0,atol='1e-24',label='Li22 reference')
            dev = max(dev, float(abs(v - ref) / scale))
        rate = max(max(abs(a), abs(a * b)) for a, b in pairs)
        print(f"{label}: {len(pairs)} distinct arguments, max(|a|, |ab|) up to {mp.nstr(rate, 15)}; "
              f"largest relative difference from the reference: {mp.nstr(dev, 3)}", flush=True)
        worst = max(worst, dev)
    print(f"largest relative difference over all points: {mp.nstr(worst, 3)}")


if __name__ == "__main__":
    main()


==> anc/paper2/zz/scripts/check_native_functions.py <==
"""Compare original GiNaC p0002 with its Python transcription at fresh points.

Usage: check_native_functions.py NATIVE_EXECUTABLE BUILD_GGV OUTPUT POINT...
POINT is bench or BETA:K. Build the executable from cxx/native_functions.cpp,
the original ggvvamp.cpp and p0002.cpp; see README.md for modern GiNaC APIs.
This script never feeds Python special-function values to the native program.
"""
import argparse
import hashlib
import json
from pathlib import Path
import subprocess
import sys
import mpmath as mp

sys.path.insert(0,str(Path(__file__).resolve().parent))
from ggvv import Functions,RSIZE
from zz_points import kinematics
from numeric_checks import require_close

def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('executable',type=Path)
    parser.add_argument('build',type=Path)
    parser.add_argument('output',type=Path)
    parser.add_argument('points',nargs='+')
    parser.add_argument('--digits',type=int,default=75)
    parser.add_argument('--rtol',default='1e-55')
    args=parser.parse_args()
    if args.digits<60:raise ValueError('At least 60 digits required')
    mp.mp.dps=args.digits
    ns={};exec(compile((args.build/'p0002.py').read_text(),'p0002','exec'),ns)
    ratios=json.loads((args.build/'rationals.json').read_text())
    Q=[mp.mpf(int(k.split('/')[0]))/int(k.split('/')[1])
       for _,k in sorted((v,k) for k,v in ratios.items())]
    records=[]
    for spec in args.points:
        if spec=='bench':
            values=list(map(mp.mpf,('15625','-2384.89727896833','6467.215561','625')))
        else:
            beta,k=spec.split(':');p=kinematics(beta,int(k))
            values=[p['s'],p['t'],mp.mpf(1),mp.mpf(1)]
        # Serialize and reparse the same decimal inputs before either evaluation.
        decimal=[mp.nstr(v,args.digits) for v in values]
        result=subprocess.run([str(args.executable.resolve()),str(args.digits),*decimal],
                              capture_output=True,text=True,check=True)
        native={}
        for line in result.stdout.splitlines():
            if line.startswith('R '):
                _,key,value=line.split();key=int(key)
                if key in native:raise ValueError('Duplicate native intermediate')
                native[key]=mp.mpf(value)
        if set(native)!=set(range(1,1621)):
            raise ValueError('Incomplete native special-function stage')
        s,t,ma,mb=map(mp.mpf,decimal);u=ma+mb-s-t
        root=mp.sqrt((s-ma-mb)**2-4*ma*mb)
        t0=(ma+mb-s-root)/2;t1=(ma+mb-s+root)/2
        r=[None]*(RSIZE+1)
        r[1:8]=[ma,t/ma,u/ma,mb/ma,-t0/ma,t1*(u+t)/(ma*mb)-1,t1*t/(ma*mb)]
        ns['p0002'](r,Q,Functions())
        worst=mp.mpf(0);worst_index=None
        for key in range(1,1621):
            # Mixed absolute/relative normalization is explicit at zero.
            require_close(r[key],native[key],rtol=args.rtol,atol=args.rtol,
                          label='native p0002 r['+str(key)+']')
            dev=abs(r[key]-native[key])/max(1,abs(native[key]))
            if dev>worst:worst,worst_index=dev,key
        records.append({'point':spec,'decimal_inputs':decimal,'intermediates':1620,
                        'worst_index':worst_index,'normalized_difference':mp.nstr(worst,25)})
        print(spec,1620,'intermediates; worst',mp.nstr(worst,6),flush=True)
    output={'scope':'Native GiNaC special-function stage, independent of Python values',
            'digits':args.digits,'rtol':args.rtol,'atol':args.rtol,
            'executable_sha256':hashlib.sha256(args.executable.read_bytes()).hexdigest(),
            'transcription_sha256':hashlib.sha256((args.build/'p0002.py').read_bytes()).hexdigest(),
            'points':records,'passed':True}
    args.output.parent.mkdir(parents=True,exist_ok=True)
    args.output.write_text(json.dumps(output,indent=2)+'\n')

if __name__=='__main__':main()


==> anc/paper2/zz/scripts/check_p0002.py <==
#!/usr/bin/env python3
"""Check of the translation of p0002.cpp, the polylogarithm part of ggvvamp, into Python.

Usage: check_p0002.py SRC BUILD_GGV
       SRC        the original code (build/ggvvamp-1.0)
       BUILD_GGV  the translation (build/ggv)

p0002.cpp is a list of statements r[i] = <expression>; with rational numbers n(k) and the GiNaC
calls Li(lst(2,2),lst(tonumeric(a),tonumeric(b))) for Li22(a, b), Li(n,tonumeric(x)) for Li_n(x),
log(tonumeric(x)) and zeta(n). This script transcribes every statement on its own, with regular
expressions independent of translate_ggvvamp.py, into the form used by the generated p0002.py
(F.li22, F.lin, F.log, F.zeta), and compares the two statement by statement, spaces removed.
The other checks do not cover p0002 completely: the compiled C++ code (check_cxx.py) takes its
values from the translation, and the FORM file (route B) checks only the values that enter the
one-loop and C_F terms. The functions themselves are mpmath's, and Li22 is checked by
check_li22_values.py.
"""
import collections
import pathlib
import re
import sys

LI22 = re.compile(r"^n\(Li\(lst\(2,2\),lst\(tonumeric\((.*?)\),tonumeric\((.*?)\)\)\)\)$")
LIN = re.compile(r"^n\(Li\((\d+),tonumeric\((.*)\)\)\)$")
LOG = re.compile(r"^n\(log\(tonumeric\((.*)\)\)\)$")
ZETA = re.compile(r"^n\(zeta\((\d+)\)\)$")
RATIONAL = re.compile(r"n\((-?\d+)\)")


def transcribe(rhs):
    """C++ right-hand side -> (kind, Python right-hand side)"""
    for kind, pat, fmt in (("Li22", LI22, "F.li22({0}, {1})"), ("Li_n", LIN, "F.lin({0}, {1})"),
                           ("log", LOG, "F.log({0})"), ("zeta", ZETA, "F.zeta({0})")):
        m = pat.match(rhs)
        if m:
            return kind, fmt.format(*(RATIONAL.sub(r"(\1)", g) for g in m.groups()))
    if any(name in rhs for name in ("Li(", "log(", "zeta(")):
        raise ValueError(f"Unrecognised special-function statement: {rhs}")
    return "algebraic", RATIONAL.sub(r"(\1)", rhs)


def main():
    src, build = map(pathlib.Path, sys.argv[1:3])
    cpp, kinds = {}, collections.Counter()
    for line in (src / "p0002.cpp").read_text().splitlines():
        m = re.match(r"^r\[(\d+)\] = (.*);$", line.strip())
        if m:
            kind, py = transcribe(m.group(2))
            index = int(m.group(1))
            if index in cpp:
                raise ValueError(f"Duplicate C++ assignment r[{index}]")
            cpp[index] = py
            kinds[kind] += 1
        elif re.match(r"\s*r\s*\[", line):
            raise ValueError(f"Unparsed C++ assignment: {line}")
    gen = {}
    for line in (build / "p0002.py").read_text().splitlines():
        m = re.match(r"^\s+r\[(\d+)\] = (.*)$", line)
        if m:
            index = int(m.group(1))
            if index in gen:
                raise ValueError(f"Duplicate Python assignment r[{index}]")
            gen[index] = m.group(2)
        elif re.match(r"\s*r\s*\[", line):
            raise ValueError(f"Unparsed Python assignment: {line}")
    expected = 1613  # p0002.cpp in the checked ggvvamp 1.0 source
    if len(cpp) != expected or len(gen) != expected:
        raise ValueError(f"Expected {expected} statements; found {len(cpp)} C++ and {len(gen)} Python")
    norm = lambda s: s.replace(" ", "")
    bad = sorted(k for k in set(cpp) | set(gen) if norm(cpp.get(k, "?")) != norm(gen.get(k, "!")))
    for k in bad[:10]:
        print(f"r[{k}]: C++ -> {cpp.get(k)}\n        Python   {gen.get(k)}")
    print(f"p0002.cpp: {len(cpp)} statements ({', '.join(f'{v} {k}' for k, v in sorted(kinds.items()))}); "
          f"p0002.py: {len(gen)} statements; statements that differ: {len(bad)}")
    sys.exit(1 if bad else 0)


if __name__ == "__main__":
    main()


==> anc/paper2/zz/scripts/check_tensors.py <==
#!/usr/bin/env python3
"""Identify the 20 tensor structures T_j of arXiv:1503.08835 from the published projectors.

Usage: check_tensors.py INPUTS

The projectors satisfy P_j . T_k = delta_jk with P_j = sum_i B_ji T_i^dagger, so B is the
inverse of M_ik = T_i^dagger . T_k, the contraction with the d-dimensional polarisation sums
    gluons:  -g + (p1 p2 + p2 p1)/(p1.p2)    (gauge e1.p2 = e2.p1 = 0)
    bosons:  -g + p3 p3/p3^2,  -g + p4 p4/p4^2.
M is computed for a candidate basis with explicit vectors in D = 6 dimensions and inverted;
the result is compared with B read from gg_projectors-1.0.inc at d = 6.
Index order of each tensor: (mu, nu, rho, sigma) <-> (gluon 1, gluon 2, boson 3, boson 4).
"""
import itertools
import pathlib
import re
import sys

sys.path.insert(0, str(pathlib.Path(__file__).parent))
import mpmath as mp
from formeval import Evaluator

mp.mp.dps = 40
D = 6
G = [1] + [-1] * (D - 1)                      # metric diag


def vec(*c):
    return [mp.mpf(v) for v in c]


def dot(a, b):
    return sum(G[i] * a[i] * b[i] for i in range(D))


# kinematics in the centre-of-mass frame, beam along the last axis
s, ma2, mb2 = mp.mpf(10), mp.mpf("1.3"), mp.mpf("0.7")
rs = mp.sqrt(s)
E = rs / 2
p1 = vec(E, 0, 0, 0, 0, E)
p2 = vec(E, 0, 0, 0, 0, -E)
E3 = (s + ma2 - mb2) / (2 * rs)
k = mp.sqrt(E3**2 - ma2)
th, ph = mp.mpf("0.7"), mp.mpf("0.4")
n = [mp.sin(th) * mp.cos(ph), mp.sin(th) * mp.sin(ph), 0, 0, mp.cos(th)]
p3 = [E3] + [k * c for c in n]
p4 = [p1[i] + p2[i] - p3[i] for i in range(D)]
t = dot([p1[i] - p3[i] for i in range(D)], [p1[i] - p3[i] for i in range(D)])
u = dot([p2[i] - p3[i] for i in range(D)], [p2[i] - p3[i] for i in range(D)])
assert abs(dot(p4, p4) - mb2) < 1e-30

g = [[(G[i] if i == j else 0) for j in range(D)] for i in range(D)]   # g^{ij} (upper)
P = {"1": p1, "2": p2, "3": p3}


def basis():
    """Candidate tensors as functions T[mu][nu][rho][sigma] (all indices upper)."""
    def gg(a, b, c, d):         # g^{ab} g^{cd} with slots named 0..3
        return lambda I: g[I[a]][I[b]] * g[I[c]][I[d]]

    def gpp(a, b, c, pc, d, pd):  # g^{ab} p_pc^{c} p_pd^{d}
        return lambda I: g[I[a]][I[b]] * P[pc][I[c]] * P[pd][I[d]]

    def pppp(q):                  # p3^mu p3^nu p_q0^rho p_q1^sigma
        return lambda I: P["3"][I[0]] * P["3"][I[1]] * P[q[0]][I[2]] * P[q[1]][I[3]]
    mu, nu, rho, sig = 0, 1, 2, 3
    return [
        gg(mu, nu, rho, sig), gg(mu, rho, nu, sig), gg(mu, sig, nu, rho),
        gpp(mu, nu, rho, "1", sig, "1"), gpp(mu, nu, rho, "1", sig, "2"),
        gpp(mu, nu, rho, "2", sig, "1"), gpp(mu, nu, rho, "2", sig, "2"),
        gpp(mu, rho, nu, "3", sig, "1"), gpp(mu, rho, nu, "3", sig, "2"),
        gpp(mu, sig, nu, "3", rho, "1"), gpp(mu, sig, nu, "3", rho, "2"),
        gpp(nu, rho, mu, "3", sig, "1"), gpp(nu, rho, mu, "3", sig, "2"),
        gpp(nu, sig, mu, "3", rho, "1"), gpp(nu, sig, mu, "3", rho, "2"),
        gpp(rho, sig, mu, "3", nu, "3"),
        pppp("11"), pppp("12"), pppp("21"), pppp("22")]


def lower(i):
    return G[i]


def polsum_gluon(pa, pb):
    pab = dot(pa, pb)
    # -g_{ij} + (pa_i pb_j + pb_i pa_j)/(pa.pb), lower indices
    return [[-(G[i] if i == j else 0) + (G[i] * pa[i] * G[j] * pb[j] + G[i] * pb[i] * G[j] * pa[j]) / pab
             for j in range(D)] for i in range(D)]


def polsum_massive(p, m2):
    return [[-(G[i] if i == j else 0) + G[i] * p[i] * G[j] * p[j] / m2 for j in range(D)] for i in range(D)]


S1, S2, S3, S4 = polsum_gluon(p1, p2), polsum_gluon(p2, p1), polsum_massive(p3, ma2), polsum_massive(p4, mb2)

T = basis()
R = range(D)
IDX = list(itertools.product(R, R, R, R))
dense = [[f(I) for I in IDX] for f in T]       # flat arrays, index ((mu*D+nu)*D+rho)*D+sig


def apply(S, a, slot):
    """Contract index `slot` of the flat tensor a with S (S_{ij} a^{..j..})."""
    out = [mp.mpf(0)] * len(a)
    stride = D ** (3 - slot)
    for n, I in enumerate(IDX):
        i = I[slot]
        base = n - i * stride
        acc = mp.mpf(0)
        for j in range(D):
            if S[i][j]:
                v = a[base + j * stride]
                if v:
                    acc += S[i][j] * v
        out[n] = acc
    return out


lowered = []
for a in dense:
    b = apply(S1, a, 0)
    b = apply(S2, b, 1)
    b = apply(S3, b, 2)
    b = apply(S4, b, 3)
    lowered.append(b)
M = mp.matrix(20, 20)
for i in range(20):
    nz = [(n, v) for n, v in enumerate(dense[i]) if v]
    for k in range(20):
        M[i, k] = sum(v * lowered[k][n] for n, v in nz)
asym = max(abs(M[i, k] - M[k, i]) for i in range(20) for k in range(20))
print("asymmetry of M:", mp.nstr(asym, 3))
B_mine = M ** -1

# B from the file at d = 6
text = pathlib.Path(sys.argv[1], "gg_projectors-1.0.inc").read_text()
B_file = mp.matrix(20, 20)
blocks = re.findall(r"id P(\d+) =(.*?);", text, re.S)
fn = lambda name, args: (1 / args[0]) if name == "Den" else args[0]
for j, body in blocks:
    j = int(j)
    for i in range(1, 21):
        syms = {"d": mp.mpf(D), "t": t, "u": u, "ma2": ma2, "mb2": mb2}
        for k in range(1, 21):
            syms[f"T{k}dag"] = mp.mpf(1 if k == i else 0)
        B_file[j - 1, i - 1] = Evaluator(syms, fn).evaluate(body)

scale = max(abs(B_file[a, b]) for a in range(20) for b in range(20))
diff = max(abs(B_file[a, b] - B_mine[a, b]) for a in range(20) for b in range(20))
print(f"max |B_file - B_candidate| / max |B| = {mp.nstr(diff / scale, 3)}")
if not all(mp.isfinite(v) for v in [*B_file,*B_mine,asym,diff,scale]) or scale<=0:
    raise ValueError('Nonfinite or empty tensor comparison')
if diff / scale > mp.mpf('1e-20'):
    for a in range(20):
        row = [mp.nstr(B_file[a, b] / B_mine[a, b], 4) if B_mine[a, b] != 0 else "-" for b in range(20)]
        print(a + 1, row)
    raise ValueError('Tensor projectors disagree beyond 1e-20')
if len(blocks)!=20 or {int(j) for j,_ in blocks}!=set(range(1,21)):
    raise ValueError('Incomplete tensor projector set')


==> anc/paper2/zz/scripts/crosscheck_form.py <==
#!/usr/bin/env python3
"""Cross-check of the translated ggvvamp code (route A) against the FORM file of the
coefficients and the master integrals in the Wolfram Language file (route B).

Usage: crosscheck_form.py BUILD INPUTS s t ma2 mb2 DPS [coefficients...]

Route B: A_j from gg_Aj_A_qT-1.0.inc, with the master integrals M(fam,idx,w) evaluated from
vvpmasters_opt-1.0.m. The two routes share only the kinematic map, mpmath and the Li22 routine
of ggvv.py (checked separately by check_li22_values.py).
"""
import json
import argparse
import pathlib
import re
import sys
import time

sys.path.insert(0, str(pathlib.Path(__file__).parent))
import mpmath as mp
from formeval import Evaluator, letters
from ggvv import GGVV, Functions, li22
from numeric_checks import require_close
from zz_master_families import FAMILY

parser=argparse.ArgumentParser(description=__doc__)
parser.add_argument('coefficients',nargs='*')
parser.add_argument('--allow-unresolved-ca',action='store_true',
                    help='report the documented CA discrepancy without certifying agreement')
parser.add_argument('--rtol',default='1e-20')
parser.add_argument('--output',type=pathlib.Path,help='write the compared coefficients and master values')
if len(sys.argv)<8:raise SystemExit(__doc__)
# Preserve signed/scientific-notation kinematics as positional strings.
build,inputs=map(pathlib.Path,sys.argv[1:3])
s_,t_,ma2_,mb2_=sys.argv[3:7]
dps=int(sys.argv[7])
args=parser.parse_args(sys.argv[8:])
wanted=args.coefficients or ['1l']
mp.mp.dps = dps
s, t, ma2, mb2 = (mp.mpf(v) for v in (s_, t_, ma2_, mb2_))

# ---------------------------------------------------------------- route A
g = GGVV(build)
A_route_a = {}
for label, (tt, a2, b2) in {"": (t, ma2, mb2), "x12": (ma2 + mb2 - s - t, ma2, mb2),
                            "x34": (ma2 + mb2 - s - t, mb2, ma2), "x12x34": (t, mb2, ma2)}.items():
    A_route_a[label] = g.compute(s, tt, a2, b2)
CROSS = {3: ("x12", 2, 1), 6: ("x12", 5, 1), 7: ("x12", 4, 1), 10: ("x34", 8, -1), 11: ("x34", 9, -1),
         12: ("x12", 9, 1), 13: ("x12", 8, 1), 14: ("x12x34", 9, -1), 15: ("x12x34", 8, -1),
         19: ("x12", 18, 1), 20: ("x12", 17, 1)}


def route_a(j, part):
    if j in CROSS:
        lab, k, sign = CROSS[j]
        return sign * A_route_a[lab][k][part]
    return A_route_a[""][j][part]


# ---------------------------------------------------------------- route B
u, x, y, z = g.variables(s, t, ma2, mb2)
L = letters(x, y, z)
root = mp.sqrt((s - ma2 - mb2) ** 2 - 4 * ma2 * mb2)

text = (inputs / "gg_Aj_A_qT-1.0.inc").read_text()
heads = [(m.start(), m.group(1)) for m in re.finditer(r"^g \[(A\d+_A_\dl_qT)\] =", text, re.M)]
exprs = {}
for k, (pos, name) in enumerate(heads):
    end = heads[k + 1][0] if k + 1 < len(heads) else len(text)
    body = text[pos:end].split("=", 1)[1]
    exprs[name] = body[: body.rindex(";")]

opt = (inputs / "vvpmasters_opt-1.0.m").read_text()
rules = {}
for m in re.finditer(r'M\["(\w+)", (\d+), (\d+)\] -> (.*?)\n,\n', opt + "\n,\n", re.S):
    rules[(m.group(1), int(m.group(2)), int(m.group(3)))] = m.group(4)


class MasterFunctions:
    def __init__(self):
        self.cache = {}

    def __call__(self, name, args):
        key = (name,mp.mp.prec,*args)
        if key in self.cache:
            return self.cache[key]
        if name == "Log":
            v = mp.log(args[0])
        elif name == "PolyLog":
            v = mp.polylog(int(mp.re(args[0])), args[1])
        elif name == "Li":
            if not (args[0] == 2 and args[1] == 2):
                raise ValueError("unexpected Li")
            v = li22(mp.re(args[2]), mp.re(args[3]))
        elif name == "Zeta":
            v = mp.zeta(int(mp.re(args[0])))
        else:
            raise ValueError(name)
        if not mp.isfinite(v):raise ValueError('Nonfinite FORM master function')
        self.cache[key] = v
        return v


sym_m = dict(L, I=mp.mpc(0, 1), Pi=+mp.pi)
mf = MasterFunctions()


def master(fam, idx, w):
    key = (FAMILY[fam], idx, w)
    if key not in rules:
        raise KeyError(f"no rule for {key}")
    return Evaluator(sym_m, mf).evaluate(rules[key])


class FormFunctions:
    def __call__(self, name, args):
        if name == "Den":
            return 1 / mp.mpmathify(args[0])
        if name == "Num":
            return args[0]
        if name == "Log":
            return mp.log(args[0])
        if name == "PolyLog":
            return mp.polylog(int(mp.re(args[0])), args[1])
        raise ValueError(name)


def route_b(name, CA, CF):
    body = exprs[name]
    syms = dict(L, t=t, u=u, ma2=ma2, mb2=mb2, root=root, CA=mp.mpf(CA), CF=mp.mpf(CF),
                Pi=+mp.pi, i_=mp.mpc(0, 1))
    for m in set(re.findall(r"M\(\s*(\w+)\s*,\s*(\d+)\s*,\s*(\d+)\s*\)", body)):
        syms[f"M__{m[0]}__{m[1]}__{m[2]}"] = master_values[m]
    body = re.sub(r"M\(\s*(\w+)\s*,\s*(\d+)\s*,\s*(\d+)\s*\)", r"M__\1__\2__\3", body)
    return Evaluator(syms, FormFunctions()).evaluate(body)


master_values = {}
report = []
for spec in wanted:
    if spec == "1l":
        names = [f"A{j}_A_1l_qT" for j in range(1, 21)]
    else:
        names = [f"A{spec}_A_2l_qT"]
    for name in names:
        j = int(name[1:name.index("_")])
        if name.endswith("2l_qT"):
            t0 = time.time()
            for m in set(re.findall(r"M\(\s*(\w+)\s*,\s*(\d+)\s*,\s*(\d+)\s*\)", exprs[name])):
                if m not in master_values:
                    master_values[m] = master(m[0], int(m[1]), int(m[2]))
            tm = time.time() - t0
            for part, (CA, CF) in (("2l_CA", (1, 0)), ("2l_CF", (0, 1))):
                b = route_b(name, CA, CF)
                a = route_a(j, part)
                rel = abs(a-b)/abs(a) if a else (mp.inf if b else mp.mpf(0))
                if part=='2l_CA' and args.allow_unresolved_ca:
                    if not all(mp.isfinite(v) for v in (a,b,rel)):
                        raise ValueError('Nonfinite unresolved CA comparison')
                    print(f'UNRESOLVED CA: {name}; this comparison is diagnostic only',flush=True)
                else:
                    require_close(b,a,rtol=args.rtol,label=f'{name} {part}')
                report.append((name, part, a, b, rel))
                print(f"{name} {part}: route A {mp.nstr(a, 15)}  route B {mp.nstr(b, 15)}  rel. diff {mp.nstr(rel, 3)}"
                      f"  (masters {tm:.0f} s)", flush=True)
            b0 = route_b(name, 0, 0)
            require_close(b0,0,rtol=0,atol=mp.mpf(10)**(-dps+5),label='colour-free part')
            print(f"{name} colour-free part (CA = CF = 0): {mp.nstr(b0, 5)}", flush=True)
        else:
            b = route_b(name, 0, 0)
            a = route_a(j, "1l")
            rel = abs(a-b)/abs(a) if a else (mp.inf if b else mp.mpf(0))
            require_close(b,a,rtol=args.rtol,label=name)
            report.append((name, "1l", a, b, rel))
            print(f"{name}: route A {mp.nstr(a, 15)}  route B {mp.nstr(b, 15)}  rel. diff {mp.nstr(rel, 3)}", flush=True)
print("largest relative difference:", mp.nstr(max(r[4] for r in report), 3))
if args.output:
    pair=lambda z:[mp.nstr(mp.re(z),dps),mp.nstr(mp.im(z),dps)]
    data={'decimal_inputs':[s_,t_,ma2_,mb2_],'dps':dps,
          'enforced_comparisons_passed':True,
          'unresolved_ca_allowed':args.allow_unresolved_ca,
          'comparisons':[{'coefficient':name,'part':part,'route_a':pair(a),'route_b':pair(b),
                          'relative_difference':mp.nstr(rel,dps)} for name,part,a,b,rel in report],
          'master_values':{','.join(map(str,k)):pair(v) for k,v in master_values.items()}}
    args.output.parent.mkdir(parents=True,exist_ok=True)
    args.output.write_text(json.dumps(data,indent=2)+'\n')


==> anc/paper2/zz/scripts/cxx/ggvvamp.h <==
// Minimal replacement for ggvvamp.h of ggvvamp-1.0, used only by check_cxx.py.
//
// It lets the generated C++ files p0003.cpp ... p2464.cpp of von Manteuffel and Tancredi be
// compiled unchanged (apart from the Casimirs in p2464.cpp, see check_cxx.py) with the quad
// precision type of the original code, without GiNaC or CLN. The polylogarithms of p0002.cpp
// are not computed here: their values are read from a file written by the Python translation,
// so that the check covers the algebraic part (p0003-p2463) and the assignment (p2464).
#ifndef GGVVAMP_H
#define GGVVAMP_H

#include <stdint.h>

#define QUAD_PRECISION
extern "C" {
#include <quadmath.h>
}
typedef __float128 quadtype;

namespace GiNaC {
  struct pi_tag {};
  static const pi_tag Pi = pi_tag();
}

const int nAcoeff = 20; // coefficient type {1,...,20}
const int nloop = 2;    // {0=1-loop, 1=2-loop}
const int nreim = 2;    // {0=Re(), 1=Im()}

typedef int64_t longint;

extern quadtype harness_CF, harness_CA;   // the Casimirs used by the patched p2464.cpp

template<class numtype>
class ggvvamp {
public:
  numtype A[nAcoeff+1][nloop][nreim];
  numtype* r;
  // as in the original header for quadtype
  static inline numtype n(longint a) { return static_cast<numtype>(a); }
  static inline numtype n(longint a, longint b) { return a / static_cast<numtype>(b); }
  static inline numtype n(GiNaC::pi_tag) { return M_PIq; }
#include "ggvvamp.xh"
};

#endif


==> anc/paper2/zz/scripts/cxx/ginac/ginac.h <==
// Empty stand-in for <ginac/ginac.h>: p2464.cpp includes it but uses only GiNaC::Pi, which the
// replacement ggvvamp.h provides.


==> anc/paper2/zz/scripts/cxx/main.cpp <==
// Runs the compiled algebraic part of ggvvamp-1.0 in quad precision on the polylogarithm
// values written by check_cxx.py, and prints the nine computed coefficients A_j at one loop and
// the C_F and C_A parts at two loops, in the q_T scheme.
//
//   ggvv_cxx R_VALUES > A_VALUES
//
// R_VALUES: lines "index value". Entries that are not given are set to NaN, so that a read of
// a value the Python side did not supply shows up as NaN in the output.
#include "ggvvamp.h"
#include <cstdio>
#include <cstdlib>
#include <cstring>

quadtype harness_CF = 0, harness_CA = 0;

int main(int argc, char** argv) {
  if (argc != 2) {
    fprintf(stderr, "usage: %s R_VALUES\n", argv[0]);
    return 2;
  }
  ggvvamp<quadtype> g;
  g.r = new quadtype[ggvvamp<quadtype>::rsize];
  for (int i = 0; i < ggvvamp<quadtype>::rsize; ++i) g.r[i] = nanq("");
  FILE* f = fopen(argv[1], "r");
  if (!f) { perror(argv[1]); return 1; }
  char line[512];
  int n = 0;
  while (fgets(line, sizeof line, f)) {
    char* end;
    long i = strtol(line, &end, 10);
    if (end == line) continue;
    if (i <= 0 || i >= ggvvamp<quadtype>::rsize) { fprintf(stderr, "bad index %ld\n", i); return 1; }
    g.r[i] = strtoflt128(end, NULL);
    ++n;
  }
  fclose(f);
  fprintf(stderr, "%d values read\n", n);
#include "calls.inc"
  const int computed[9] = {1, 2, 4, 5, 8, 9, 16, 17, 18};
  const char* part[3] = {"1l", "2l_CF", "2l_CA"};
  for (int p = 1; p <= 2; ++p) {
    harness_CF = (p == 1) ? 1 : 0;
    harness_CA = (p == 2) ? 1 : 0;
    g.p2464();
    for (int k = 0; k < 9; ++k) {
      int j = computed[k];
      char re[64], im[64];
      if (p == 1) {
        quadmath_snprintf(re, sizeof re, "%.34Qe", g.A[j][0][0]);
        quadmath_snprintf(im, sizeof im, "%.34Qe", g.A[j][0][1]);
        printf("%d %s %s %s\n", j, part[0], re, im);
      }
      quadmath_snprintf(re, sizeof re, "%.34Qe", g.A[j][1][0]);
      quadmath_snprintf(im, sizeof im, "%.34Qe", g.A[j][1][1]);
      printf("%d %s %s %s\n", j, part[p], re, im);
    }
  }
  return 0;
}


==> anc/paper2/zz/scripts/cxx/native_functions.cpp <==
// Compare the original GiNaC special-function stage without Python inputs.
// Build with the unmodified ggvvamp.cpp and p0002.cpp from ggvvamp-1.0.
#include <ggvvamp.h>
#include <ginac/ginac.h>
#include <cln/float.h>
#include <iostream>
#include <stdexcept>

int main(int argc, char** argv) {
  if (argc != 6) throw std::runtime_error("usage: native_functions DIGITS S T MA2 MB2");
  using GiNaC::numeric;
  using GiNaC::ex_to;
  GiNaC::Digits = std::stoi(argv[1]);
  cln::default_float_format = cln::float_format(std::stoi(argv[1]));
  const numeric s(argv[2]), t(argv[3]), ma2(argv[4]), mb2(argv[5]);
  const numeric u = ma2 + mb2 - s - t;
  const numeric root = sqrt((s-ma2-mb2)*(s-ma2-mb2)-4*ma2*mb2);
  const numeric t0=(ma2+mb2-s-root)/2, t1=(ma2+mb2-s+root)/2;
  if (ma2<=0 || mb2<=0 || t<t0 || t>t1) throw std::runtime_error("nonphysical point");
  const numeric vars[] = {ma2,t/ma2,u/ma2,mb2/ma2,-t0/ma2,
                         t1*(u+t)/(ma2*mb2)-1,t1*t/(ma2*mb2)};
  ggvvamp<cln::cl_F> g(5,IRschemeQt);
  for (int k=0;k<7;++k) g.r[k+1]=ggvvamp<cln::cl_F>::n(vars[k]);
  g.p0002();
  for (int k=1;k<=1620;++k) std::cout << "R " << k << " " << g.r[k] << "\n";
}


==> anc/paper2/zz/scripts/cxx/native_ginac_compat.h <==
// GiNaC 1.8 uses append/initializer lists instead of the old lst(a,b) API.
#include <ginac/ginac.h>
template<class A, class B>
GiNaC::lst legacy_lst(const A& a,const B& b) {
  GiNaC::lst result;
  result.append(a);
  result.append(b);
  return result;
}


==> anc/paper2/zz/scripts/fixtures/nonplanar_weight4_residues.json <==
{
  "decimal_inputs": [
    "15625",
    "-2384.89727896833",
    "6467.215561",
    "625"
  ],
  "finite_coefficients": [
    {
      "family": "MN13m",
      "index": 40,
      "value": [
        "-0.2489150390855865895536036156819176890327626331735879609643166042860296008391938",
        "0.0"
      ]
    },
    {
      "family": "MN13cm",
      "index": 40,
      "value": [
        "0.84313172801923909795111219153443772809552487257949856117624489767217473165356023",
        "0.0"
      ]
    },
    {
      "family": "MN13m",
      "index": 42,
      "value": [
        "-0.31355233082927039072677729819546222236609596650692129429764993761936293417252713",
        "0.0"
      ]
    },
    {
      "family": "MN13cm",
      "index": 42,
      "value": [
        "0.77849443627555529677793850902089319476219153924616522784291156433884139832022689",
        "0.0"
      ]
    },
    {
      "family": "MN13m",
      "index": 43,
      "value": [
        "-0.14760897143887933102437488774085042967758754439119598698810553476200986694639793",
        "0.0"
      ]
    },
    {
      "family": "MN13cm",
      "index": 43,
      "value": [
        "0.21640661759606256481053038133126804269850829085983285372541496589072491055118674",
        "0.0"
      ]
    }
  ],
  "bare_residues_over_four": {
    "N13x34,40": [
      "0.84313172801923909795111219153443772809552487257974394883078328792056124278525239",
      "0.0"
    ],
    "N13x34x12,40": [
      "-0.24891503908558658955360361568191768903276263317361886976772469581705591226516785",
      "0.0"
    ],
    "N13x34,42": [
      "0.77849443627555529677793850902089319476219153924640904594784937767215676899285408",
      "0.0"
    ],
    "N13x34x12,42": [
      "-0.31355233082927039072677729819546222236609596650697348053791649601046889240276231",
      "0.0"
    ],
    "N13x34,43": [
      "0.21640661759606256481053038133126804269850829085989398651654880979600374523066166",
      "0.0"
    ],
    "N13x34x12,43": [
      "-0.14760897143887933102437488774085042967758754439121996274906087046226617672641346",
      "0.0"
    ]
  },
  "tolerance": "1e-45",
  "bare_working_dps": 160,
  "finite_working_dps": 80,
  "symmetric_epsilon": "1e-25",
  "method": "One quarter of the symmetric epsilon^-4 residue; the symmetric-limit error begins at epsilon^2",
  "scope": "Six nonplanar weight-four coefficients; no finite C++ amplitude values are used",
  "input_sha256": {
    "gg_Aj_A_qT-1.0.inc.gz": "ae23d66b4f62fb4d0db19daacb49ce5fe2793a6c743fda66853782d7d97b0a11",
    "gg_Aj_A-1.0.inc.gz": "573e4d4a5031b080515fa80f476f0905a1834de918e13313ef15114c7b8d43fc"
  }
}


==> anc/paper2/zz/scripts/formeval.py <==
"""Evaluate the FORM (gg_Aj_A_qT) and Wolfram Language (vvpmasters_opt) expressions of
VVamp with mpmath, as an independent route to the coefficients A_j^[A].

The evaluator is an operator-precedence (shunting-yard) pass over the text, as in the
Paper 1 package (ggaa.twoloop): only a stack of numbers is kept. Function calls are written
f(...) in FORM and f[...] in the Wolfram Language; both are accepted.
"""
import re

import mpmath as mp

_TOKEN = re.compile(r"\s*(?:(\d+)|([A-Za-z][A-Za-z0-9_]*)([\(\[])?|(.))", re.S)
_PREC = {"+": 1, "-": 1, "*": 2, "/": 2, "neg": 3, "^": 4}


def _apply(op, v):
    if op == "neg":
        v.append(-v.pop())
        return
    b, a = v.pop(), v.pop()
    if op == "+":
        v.append(a + b)
    elif op == "-":
        v.append(a - b)
    elif op == "*":
        v.append(a * b)
    elif op == "/":
        v.append(mp.mpf(a) / b if isinstance(a, int) and isinstance(b, int) else a / b)
    else:
        if isinstance(b, int) or (mp.im(b) == 0 and mp.re(b) == int(mp.re(b))):
            n = int(mp.re(b)) if not isinstance(b, int) else b
            v.append((mp.mpf(a) if isinstance(a, int) else a) ** n)
        else:
            v.append(a ** b)


class Evaluator:
    def __init__(self, symbols, functions):
        self.symbols = symbols
        self.functions = functions

    def evaluate(self, text):
        values, ops, arity = [], [], []
        expect = True
        for m in _TOKEN.finditer(text):
            number, name, call, other = m.groups()
            if number is not None:
                values.append(int(number))
                expect = False
            elif name is not None and call:
                ops.append(("call", name, "]" if call == "[" else ")"))
                arity.append(1)
                expect = True
            elif name is not None:
                values.append(self.symbols[name])
                expect = False
            elif other is None:
                break
            elif other in "([":
                ops.append(other)
                expect = True
            elif other in ")]":
                # a closing bracket ends either a group or a call
                while not (ops[-1] in ("(", "[") or isinstance(ops[-1], tuple)):
                    _apply(ops.pop(), values)
                top = ops.pop()
                if isinstance(top, tuple):
                    n = arity.pop()
                    args = values[-n:]
                    del values[-n:]
                    values.append(self.functions(top[1], args))
                expect = False
            elif other == ",":
                while not isinstance(ops[-1], tuple):
                    _apply(ops.pop(), values)
                arity[-1] += 1
                expect = True
            elif other in "+-*/^":
                if expect:
                    if other == "-":
                        ops.append("neg")
                    continue
                p = _PREC[other]
                while ops and isinstance(ops[-1], str) and ops[-1] in _PREC:
                    q = _PREC[ops[-1]]
                    if q > p or (q == p and other != "^"):
                        _apply(ops.pop(), values)
                    else:
                        break
                ops.append(other)
                expect = True
            elif other.isspace() or other == ";":
                continue
            else:
                raise ValueError(f"unexpected character {other!r}")
        while ops:
            _apply(ops.pop(), values)
        if len(values) != 1:
            raise ValueError("malformed expression")
        return values[0]


def letters(x, y, z):
    """The 19 letters of eqs. (5.11), (5.13) of arXiv:1503.04812."""
    return {
        "l1": x, "l2": 1 + x, "l3": y, "l4": 1 - y, "l5": z, "l6": 1 - z, "l7": -y + z,
        "l8": 1 + y - z, "l9": 1 + x * y, "l10": 1 + x * z, "l11": x * y + z,
        "l12": 1 + y + x * y - z, "l13": 1 + x + x * y - x * z,
        "l14": 1 + y + 2 * x * y - z + x**2 * y * z,
        "l15": 2 * x * y + x**2 * y + x**2 * y**2 + z - x**2 * y * z,
        "l16": 1 + x + y + x * y + x * y**2 - z - x * z - x * y * z,
        "l17": 1 + y + x * y + y**2 + x * y**2 - z - y * z - x * y * z,
        "l18": -x * y + z + x * z + x * y * z, "l19": -y + z + y * z + x * y * z}


==> anc/paper2/zz/scripts/forward_curve.py <==
#!/usr/bin/env python3
"""Approach of the one-loop gg -> ZZ amplitudes with |Delta J_z| = 2 to their forward limit
(paper Sec. 6.2 and the figure of the approach to the forward limit).

Usage: forward_curve.py POINTS_DIR RESULTS_JSON [OUT_JSON]

For +-++ at every point of the scan: p_T^2 and (M^(1) - K)/K, real and imaginary parts, with K
the forward limit in its closed form, K = -4 pi i x(1 - x) in the normalisation of the source
(x = (1 + beta)/2; the fitted limit of results_zz.json agrees with it to 10^-17, which is also
recorded). The closed form is used because at delta = 10^-12 the difference is only about
10^-12 of K, so that a fitted K would limit the ratio (M - K)/(K p_T^2) to about five digits. Like the
gg -> HH amplitude of Sec. 2.5, the difference should vanish like p_T^2 with no logarithm.
"""
import json
import pathlib
import sys
from fractions import Fraction

import mpmath as mp

sys.path.insert(0, str(pathlib.Path(__file__).parent))
from analyse_zz import load, cplx, bnum

mp.mp.dps = 50
H = "+-++"
FROM = 6          # the spread of (M - K)/(K p_T^2) is quoted for delta <= 10^-FROM


def main():
    regular, _ = load(sys.argv[1])
    res = json.loads(pathlib.Path(sys.argv[2]).read_text())
    out = {}
    for beta, recs in sorted(regular.items(), key=lambda kv: float(Fraction(kv[0]))):
        x = (1 + bnum(beta)) / 2
        K = -4j * mp.pi * x * (1 - x)
        K_fit = cplx(res["betas"][beta]["hel"][H]["K"])
        curve = []
        for r in recs:
            d = (cplx(r["M"][H]["1l"]) - K) / K
            curve.append({"delta_exp": r["delta_exp"], "pT2": r["pT2"], "rel_re": mp.nstr(mp.re(d), 20),
                          "rel_im": mp.nstr(mp.im(d), 20)})
        ratios = [mp.mpf(c["rel_re"]) / mp.mpf(c["pT2"]) for c in curve if c["delta_exp"] >= FROM]
        spread = float((max(ratios) - min(ratios)) / abs(sum(ratios) / len(ratios)))
        out[beta] = {"helicity": H, "K": [mp.nstr(mp.re(K), 30), mp.nstr(mp.im(K), 30)],
                     "K_fit_rel_diff": mp.nstr(abs(K_fit / K - 1), 3), "curve": curve,
                     "re_over_pT2_spread": spread, "spread_from_delta_exp": FROM}
        print(f"beta = {beta}: Re (M - K)/K at delta = 10^-{curve[0]['delta_exp']}: {mp.nstr(mp.mpf(curve[0]['rel_re']), 3)}, "
              f"at 10^-{curve[-1]['delta_exp']}: {mp.nstr(mp.mpf(curve[-1]['rel_re']), 3)}; "
              f"Re/p_T^2 constant to {spread:.1e} for delta <= 10^-{FROM}")
    if len(sys.argv) > 3:
        pathlib.Path(sys.argv[3]).write_text(json.dumps(out, indent=1))


if __name__ == "__main__":
    main()


==> anc/paper2/zz/scripts/ggvv.py <==
"""Evaluate the gg -> V1 V2 amplitude coefficients A_j^[A] of von Manteuffel and Tancredi
(arXiv:1503.08835) at any precision, from the translated ggvvamp code (translate_ggvvamp.py).

Conventions of the source (qT scheme, mu^2 = s, a factor alpha_s/(2 pi) per loop, class A):
    s = (p1+p2)^2, t = (p1-p3)^2, u = (p2-p3)^2, ma2 = p3^2, mb2 = p4^2.
The two-loop coefficients are returned split into their C_F and C_A parts.
"""
import json
import marshal
import pathlib
import time

import mpmath as mp
from zz_cache import cache_provenance, translated_inputs

RSIZE = 493625


class Functions:
    """The special functions of p0002, real parts as in ggvvamp (GiNaC numerics, real part).

    li22(a, b) = sum_{i>j>=1} a^i b^j / (i^2 j^2): first argument with the outer sum, as in
    eq. (5.14) of arXiv:1503.04812. `order` records which ordering satisfies the convergence
    conditions |a| < 1, |a b| < 1 of that equation, as a check of the convention."""

    def __init__(self, swap_li22=False):
        self.swap = swap_li22
        self.cache = {}
        self.order_ok = 0
        self.order_bad = 0
        self.max_rate = 0.0

    def li22(self, a, b):
        if self.swap:
            a, b = b, a
        key = ("li22", mp.mp.prec, a, b)
        if key not in self.cache:
            rate = max(abs(a), abs(a * b))
            if rate < 1:
                self.order_ok += 1
            else:
                self.order_bad += 1
            self.max_rate = max(self.max_rate, float(rate))
            self.cache[key] = mp.re(li22(a, b))
        return self.cache[key]

    def lin(self, n, x):
        key = ("li", mp.mp.prec, n, x)
        if key not in self.cache:
            self.cache[key] = mp.re(mp.polylog(n, x))
        return self.cache[key]

    def log(self, x):
        return mp.log(abs(x))          # real part of the principal logarithm

    def zeta(self, n):
        return mp.zeta(n)


def li22_series(x, y):
    """sum_{i>j>=1} x^i y^j/(i^2 j^2) for max(|x|, |x y|) < 1."""
    rate = max(abs(x), abs(x * y))
    tol = mp.eps * (1 - rate) / 16
    inner = mp.mpf(0)
    xp, yp = mp.mpf(1), mp.mpf(1)
    total = mp.mpf(0)
    i = 1
    while True:
        xp *= x
        term = xp * inner / (i * i)
        total += term
        yp *= y
        inner += yp / (i * i)
        if i > 3 and abs(term) <= tol * abs(total) and abs(xp * inner) <= tol * abs(total) * i * i:
            return total
        i += 1


def li22_integral(x, y):
    """-x Integral_0^1 ln(t) Li2(x y t)/(1 - x t) dt, valid for x, x y not on [1, inf)."""
    w = x * y
    f = lambda t: -mp.log(t) * mp.polylog(2, w * t) / (1 - x * t)
    return x * mp.quad(f, [0, mp.mpf(1) / 2, mp.mpf(9) / 10, mp.mpf(99) / 100, 1])


def li22(x, y):
    x, y = mp.mpmathify(x), mp.mpmathify(y)
    if max(abs(x), abs(x * y)) < mp.mpf("0.95"):
        return li22_series(x, y)
    return li22_integral(x, y)


class GGVV:
    def __init__(self, build):
        build = pathlib.Path(build).resolve()
        self.build = build
        self.input_hashes = cache_provenance.file_hashes(translated_inputs(build))
        ns = {}
        exec(compile((build / "p0002.py").read_text(), "p0002", "exec"), ns)
        self.p0002 = ns["p0002"]
        ns = {}
        for code in marshal.loads((build / "algebra.marshal").read_bytes()):
            exec(code, ns)
        self.algebra = [ns[f"p{k:04d}"] for k in range(3, 2464)]
        rat = json.loads((build / "rationals.json").read_text())
        self.rationals = sorted(((v, k) for k, v in rat.items()))
        self.table = json.loads((build / "coefficients.json").read_text())
        if self.input_hashes != cache_provenance.file_hashes(translated_inputs(build)):
            raise cache_provenance.CacheMismatch("Translated ZZ inputs changed while GGVV was loading")

    def variables(self, s, t, ma2, mb2):
        u = ma2 + mb2 - s - t
        root = mp.sqrt((s - ma2 - mb2) ** 2 - 4 * ma2 * mb2)
        t0 = (ma2 + mb2 - s - root) / 2
        t1 = (ma2 + mb2 - s + root) / 2
        if not (t0 <= t <= t1):
            raise ValueError("t outside the physical region")
        x = -t0 / ma2
        y = t1 * (u + t) / (ma2 * mb2) - 1
        z = t1 * t / (ma2 * mb2)
        return u, x, y, z

    def compute(self, s, t, ma2, mb2, functions=None):
        """Return {j: {"1l": A, "2l_CF": A, "2l_CA": A}} (complex) for the nine computed j."""
        s, t, ma2, mb2 = (mp.mpmathify(v) for v in (s, t, ma2, mb2))
        u, x, y, z = self.variables(s, t, ma2, mb2)
        F = functions or Functions()
        Q = [mp.mpf(int(k.split("/")[0])) / int(k.split("/")[1]) for _, k in self.rationals]
        r = [None] * (RSIZE + 1)
        r[1], r[2], r[3], r[4], r[5], r[6], r[7] = ma2, t / ma2, u / ma2, mb2 / ma2, x, y, z
        t0 = time.time()
        self.p0002(r, Q, F)
        t1 = time.time()
        for f in self.algebra:
            f(r, Q)
        t2 = time.time()
        self.timing = (t1 - t0, t2 - t1)
        out = {}
        for key, entry in self.table.items():
            j, loop, reim = map(int, key.split(","))
            for part, idx in entry["terms"].items():
                v = r[idx] * (mp.pi if entry["pi"] else 1)
                label = "1l" if loop == 0 else ("2l_" + part)
                d = out.setdefault(j, {})
                d[label] = d.get(label, mp.mpc(0)) + (v if reim == 0 else mp.mpc(0, 1) * v)
        self.functions = F
        return out


==> anc/paper2/zz/scripts/make_summary.py <==
#!/usr/bin/env python3
"""Tables of the gg -> ZZ test, written from results_zz.json (analyse_zz.py), the evaluated
points, the route-B comparison points and the logs of the checks. Nothing is typed by hand.

Usage: make_summary.py RESULTS_JSON POINTS_A POINTS_ROUTE_B LOGS OUT_MD

Writes OUT_MD (the tables at the end of the README) and, next to it, the same name with the
suffix .json: the scan settings, the largest deviations and the results of the cross-checks,
in the normalisation of the source (alpha_s/2pi per loop). The paper's make_tables.py reads
that file together with results_zz.json.
"""
import json
import pathlib
import re
import sys
from fractions import Fraction

import mpmath as mp

mp.mp.dps = 30
res = json.loads(pathlib.Path(sys.argv[1]).read_text())
pa, pb, logs, out = map(pathlib.Path, sys.argv[2:6])

LOG_HEL = ("++++", "++--", "----", "--++")       # one-loop logarithm c1 G
K_HEL = ("+-++", "+---", "-+++", "-+--")         # |dJz| = 2, one-loop constant K
NOLOG_HEL = ("++00", "--00", "+-+-", "-+-+")     # dJz = 0, constant and no logarithm


def C(v):
    return mp.mpc(mp.mpf(v[0]), mp.mpf(v[1]))


def xL(beta):
    """x = (1 + beta)/2 and L = ln[x(1 - x)], exactly (results_zz.json stores them as floats)"""
    b = Fraction(beta)
    x = (1 + mp.mpf(b.numerator) / b.denominator) / 2
    return x, mp.log(x * (1 - x))


def e(x, n=1):
    """Upper bound with one significant digit, e.g. 3e-08 -> '3 × 10⁻⁸'."""
    x = float(x)
    if x == 0:
        return "0"
    exp = int(mp.floor(mp.log10(x)))
    m = int(mp.ceil(x / 10**exp))
    if m == 10:
        m, exp = 1, exp + 1
    sup = str(exp).translate(str.maketrans("-0123456789", "⁻⁰¹²³⁴⁵⁶⁷⁸⁹"))
    return f"{m} × 10{sup}" if m != 1 else f"10{sup}"


def sup(k):
    return str(k).translate(str.maketrans("0123456789", "⁰¹²³⁴⁵⁶⁷⁸⁹"))


def scan_settings(points):
    """Velocities, delta = 10^-k and the working digits, read from the points themselves."""
    pts = [json.loads(p.read_text()) for p in sorted(points.glob("zz_*.json"))]
    betas = sorted({p["beta"] for p in pts}, key=Fraction)
    ks = sorted({p["delta_exp"] for p in pts})
    regular = {k: min(p["dps"] for p in pts if p["delta_exp"] == k) for k in ks}
    per = (regular[ks[-1]] - regular[ks[0]]) // (ks[-1] - ks[0])
    base = regular[ks[0]] - per * ks[0]
    assert all(regular[k] == base + per * k for k in ks), "working digits are not linear in k"
    assert all(any(p["beta"] == b and p["delta_exp"] == k and p["dps"] == regular[k] for p in pts)
               for b in betas for k in ks), "a velocity is missing a value of delta"
    controls = [{"beta": p["beta"], "delta_exp": p["delta_exp"], "extra_digits": p["dps"] - regular[p["delta_exp"]]}
                for p in pts if p["dps"] != regular[p["delta_exp"]]]
    # Li22 calls whose arguments, in the order of the code, violate |a| < 1, |ab| < 1 (ggvv.py)
    li22 = {"max_rate": max(p["li22_max_rate"] for p in pts), "bad_order": sum(p["li22_bad_order"] for p in pts)}
    return {"points": len(pts), "betas": betas, "delta_exponents": ks,
            "digits": {"base": base, "per_decade": per}, "controls": controls, "li22": li22}


def grab(name, pattern):
    """All matches of `pattern` in logs/NAME; the log must exist and contain at least one."""
    found = re.findall(pattern, (logs / name).read_text())
    assert found, f"logs/{name}: nothing matches {pattern!r}"
    return found


S = {"scan": scan_settings(pa)}
lines = ["# gg → ZZ: results of the forward test (generated by make_summary.py)", ""]
betas = sorted(res["betas"], key=lambda b: float(Fraction(b)))

# --- one loop
lines += ["## One loop", "",
          "| β | c₁(++++)/(−8πi x²) | c₁(++−−)/(−8πi (1−x)²) | K(+−++)/(−4πi x(1−x)) | K(++00)/(−8πi x(1−x)) |",
          "|---|---|---|---|---|"]
one_dev = vanish = nolog_c1 = 0.0
for b in betas:
    r = res["betas"][b]
    x, L = xL(b)
    h = r["hel"]
    vals = [C(h["++++"]["c1"]) / (-8j * mp.pi * x**2), C(h["++--"]["c1"]) / (-8j * mp.pi * (1 - x) ** 2),
            C(h["+-++"]["K"]) / (-4j * mp.pi * x * (1 - x)), C(h["++00"]["K"]) / (-8j * mp.pi * x * (1 - x))]
    lines.append(f"| {b} | " + " | ".join(f"1 + {e(abs(v - 1))}" if abs(v - 1) > 0 else "1" for v in vals) + " |")
    # the same closed forms for the parity images and the other three |dJz| = 2 amplitudes
    closed = {"++++": ("c1", x**2, 8), "----": ("c1", x**2, 8), "++--": ("c1", (1 - x) ** 2, 8),
              "--++": ("c1", (1 - x) ** 2, 8), "++00": ("K", x * (1 - x), 8), "--00": ("K", x * (1 - x), 8)}
    closed |= {hh: ("K", x * (1 - x), 4) for hh in K_HEL}
    for hh, (key, f, n) in closed.items():
        one_dev = max(one_dev, float(abs(abs(C(h[hh][key])) / (n * mp.pi * f) - 1)))
    # the other amplitudes with even dJz vanish in the forward limit: no constant, no logarithm
    big = max(max(abs(C(v["c1"])), abs(C(v["K"]))) for v in h.values())
    for hh, v in h.items():
        if v["dJz"] % 2 == 0 and hh not in closed and hh not in NOLOG_HEL:
            vanish = max(vanish, float(max(abs(C(v["c1"])), abs(C(v["K"]))) / big))
    # no one-loop logarithm in the |dJz| = 2 group with a constant and in ++00, +-+- and images
    for hh in K_HEL + NOLOG_HEL:
        nolog_c1 = max(nolog_c1, float(abs(C(h[hh]["c1"])) / big))


def odd_powers(points):
    """Effective power n in |M| ~ p_T^n between the two smallest deltas, for the amplitudes with
    odd dJz, over the velocities, the helicities and the three parts."""
    hel = {"+": 1, "-": -1, "0": 0}
    pts = [json.loads(p.read_text()) for p in sorted(points.glob("zz_*.json"))]
    out = []
    for b in betas:
        reg = sorted((p for p in pts if p["beta"] == b and p["dps"] == S["scan"]["digits"]["base"]
                      + S["scan"]["digits"]["per_decade"] * p["delta_exp"]), key=lambda p: p["delta_exp"])
        p1, p2 = reg[-2], reg[-1]
        for h in p2["M"]:
            l1, l2, l3, l4 = (hel[c] for c in h)
            if ((l1 - l2) - (l3 - l4)) % 2 == 0:
                continue
            for part in ("1l", "2l_CF", "2l_CA"):
                m1, m2 = abs(C(p1["M"][h][part])), abs(C(p2["M"][h][part]))
                out.append(float(mp.log(m2 / m1) / mp.log(mp.sqrt(mp.mpf(p2["pT2"]) / mp.mpf(p1["pT2"])))))
    return [min(out), max(out)]


odd = odd_powers(pa)
lines += ["", "Entries are 1 + (upper bound on the relative deviation). Of the other helicity amplitudes with",
          "ΔJ_z = 0 or ±2, −−00 equals ++00, +−+− and −+−+ have a constant and no logarithm. All other",
          f"amplitudes with even ΔJ_z vanish in the forward limit (constant and logarithmic coefficients below {e(vanish)}",
          f"of the largest), and those with odd ΔJ_z vanish like p_T up to logarithms: |M| ∝ p_Tⁿ between the two",
          f"smallest δ with n between {mp.nstr(mp.mpf(odd[0]), 2)} and {mp.nstr(mp.mpf(odd[1]), 2)}.", ""]
S["one_loop"] = {"closed_form_max_rel_dev": one_dev, "vanishing_max_rel": vanish, "no_log_c1_max_rel": nolog_c1,
                 "odd_dJz_effective_power": odd}

# --- two loops, logarithm
lines += ["## Two loops: amplitudes with a one-loop logarithm (++++, ++−−)", "",
          "| β | part | f₃/c₁ | prediction | deviation | f₂/c₁ | prediction | deviation | window shift (f₂) |",
          "|---|---|---|---|---|---|---|---|---|"]
worst_log = {"f3": 0.0, "f2": 0.0, "shift3": 0.0, "shift2": 0.0, "f2_lower_model": 0.0}
for b in betas:
    r = res["betas"][b]
    x, L = xL(b)
    pred = {"2l_CF": (mp.mpf(-4) / 3, -2 * L - 3), "2l_CA": (mp.mpf(2) / 3, 2 * L)}
    for part in ("2l_CF", "2l_CA"):
        d3m = d2m = s3m = s2m = lm = 0.0
        vals = None
        for h in LOG_HEL:
            hh = r["hel"][h]
            c1 = C(hh["c1"])
            f = [C(v) for v in hh[part]["f"]]
            fw = [C(v) for v in hh[part]["f_w1"]]
            fl = [C(v) for v in hh[part]["f_lower_model"]]
            p3, p2 = pred[part]
            d3m = max(d3m, float(abs(f[3] / c1 - p3)))
            d2m = max(d2m, float(abs(f[2] / c1 - p2)))
            s3m = max(s3m, float(abs(f[3] - fw[3]) / abs(c1)))
            s2m = max(s2m, float(abs(f[2] - fw[2]) / abs(c1)))
            lm = max(lm, float(abs(fl[2] / c1 - p2)))
            if h == "++++":
                vals = (f[3] / c1, f[2] / c1)
        for k, v in (("f3", d3m), ("f2", d2m), ("shift3", s3m), ("shift2", s2m), ("f2_lower_model", lm)):
            worst_log[k] = max(worst_log[k], v)
        name = "C_F" if part == "2l_CF" else "C_A"
        lines.append(f"| {b} | {name} | {mp.nstr(mp.re(vals[0]), 10)} | {mp.nstr(pred[part][0], 10)} | {e(d3m)} | "
                     f"{mp.nstr(mp.re(vals[1]), 10)} | {mp.nstr(pred[part][1], 10)} | {e(d2m)} | {e(s2m)} |")
lines += ["", "Predictions (units α_s/2π per loop, L = ln[x(1−x)]): C_F part −4/3 and −2L − 3, C_A part",
          "2/3 and 2L. Deviations are the largest over ++++, ++−−, −−−− and −−++. With a quadratic instead",
          f"of a cubic in G in the p_T² term the deviations of f₂/c₁ grow to {e(worst_log['f2_lower_model'])}.", ""]

# --- two loops, constant
lines += ["## Two loops: amplitudes with |ΔJ_z| = 2 and a one-loop constant K (+−++, +−−−, −+++, −+−−)", "",
          "| β | part | f₂/K | prediction | deviation | f₁/K | prediction | deviation | window shift (f₁) | f₃/K |",
          "|---|---|---|---|---|---|---|---|---|---|"]
worst_K = {"f3": 0.0, "f2": 0.0, "f1": 0.0, "shift3": 0.0, "shift2": 0.0, "shift1": 0.0}
for b in betas:
    r = res["betas"][b]
    x, L = xL(b)
    pred = {"2l_CF": (mp.mpf(-4), -4 * L - 2), "2l_CA": (mp.mpf(2), 4 * L - 2)}
    for part in ("2l_CF", "2l_CA"):
        d = {k: 0.0 for k in worst_K}
        vals = None
        for h in K_HEL:
            hh = r["hel"][h]
            K = C(hh["K"])
            f = [C(v) for v in hh[part]["f"]]
            fw = [C(v) for v in hh[part]["f_w1"]]
            p2, p1 = pred[part]
            d["f3"] = max(d["f3"], float(abs(f[3] / K)))
            d["f2"] = max(d["f2"], float(abs(f[2] / K - p2)))
            d["f1"] = max(d["f1"], float(abs(f[1] / K - p1)))
            for j in (3, 2, 1):
                d[f"shift{j}"] = max(d[f"shift{j}"], float(abs(f[j] - fw[j]) / abs(K)))
            if h == "+-++":
                vals = (f[2] / K, f[1] / K)
        for k, v in d.items():
            worst_K[k] = max(worst_K[k], v)
        name = "C_F" if part == "2l_CF" else "C_A"
        lines.append(f"| {b} | {name} | {mp.nstr(mp.re(vals[0]), 12)} | {mp.nstr(pred[part][0], 12)} | {e(d['f2'])} | "
                     f"{mp.nstr(mp.re(vals[1]), 12)} | {mp.nstr(pred[part][1], 12)} | {e(d['f1'])} | {e(d['shift1'])} | {e(d['f3'])} |")
lines += ["", "Predictions: C_F part −4 and −4L − 2, C_A part 2 and 4L − 2; no cubic logarithm.", ""]
S["worst_log"], S["worst_K"] = worst_log, worst_K

# --- no logarithm expected
lines += ["## Two loops: ΔJ_z = 0 without a one-loop logarithm (++00, +−+−)", "",
          "| β | helicity | largest absolute values of f₃/K, f₂/K, f₁/K over C_F and C_A |", "|---|---|---|"]
nolog = 0.0
for b in betas:
    r = res["betas"][b]
    for h in NOLOG_HEL:
        hh = r["hel"][h]
        K = C(hh["K"])
        m = [max(float(abs(C(hh[p]["f"][j]) / K)) for p in ("2l_CF", "2l_CA")) for j in (3, 2, 1)]
        nolog = max(nolog, *m)
        if h in ("++00", "+-+-"):
            lines.append(f"| {b} | {h} | {e(m[0])}, {e(m[1])}, {e(m[2])} |")
lines += ["", f"Including −−00 and −+−+, all these coefficients are below {e(nolog)} |K|.", ""]
S["no_log_max"] = nolog

# --- precision control
lines += ["## Precision", ""]
for c in res["control"]:
    lines.append(f"- β = {c['beta']}, δ = 10⁻{sup(c['delta_exp'])}: {c['dps']} instead of {c['base_dps']} digits changes the "
                 f"amplitudes by at most (relative) " + ", ".join(f"{e(v)} ({k})" for k, v in c["max_rel_diff"].items()) + ".")
    for s in S["scan"]["controls"]:
        if (s["beta"], s["delta_exp"]) == (c["beta"], c["delta_exp"]):
            s["max_rel_diff"] = max(c["max_rel_diff"].values())
assert all("max_rel_diff" in s for s in S["scan"]["controls"])
lines.append("")

# --- checks of the evaluation (logs of make checks)
tensor = max(float(v) for v in grab("check_tensors.log", r"max \|B_file - B_candidate\| / max \|B\| = (\S+)"))
li = {tuple(map(int, m)) for m in grab("check_li22_order.log",
                                        r"(\d+) Li22 calls; convergent as given: (\d+); convergent if swapped: (\d+)")}
assert len(li) == 1, "the Li22 counts differ between the points of the check"
(calls, given, swapped), = li
one_bench = grab("crosscheck_1l_benchmark.log", r"(A\d+)_A_1l_qT: .* rel\. diff (\S+)")
two_bench = {name: re.findall(r"(A\d+)_A_2l_qT (2l_C[AF]): .* rel\. diff (\S+)", (logs / name).read_text())
             for name in ("crosscheck_2l_benchmark.log", "crosscheck_2l_benchmark_x12.log")}
assert all(two_bench.values()), "two-loop benchmark logs incomplete"
cf_bench = [(a, float(v)) for m in two_bench.values() for a, p, v in m if p == "2l_CF"]
ca_bench = [(a, float(v)) for m in two_bench.values() for a, p, v in m if p == "2l_CA"]
assert ca_bench and max(v for a,v in ca_bench)<=1e-20, 'the FORM CA comparison does not agree'
cf_where = {"benchmark": [a for a, p, v in two_bench["crosscheck_2l_benchmark.log"] if p == "2l_CF"],
            "t_u_exchanged": [a for a, p, v in two_bench["crosscheck_2l_benchmark_x12.log"] if p == "2l_CF"]}
cxx = grab("check_cxx.log", r"(benchmark point|beta = (\S+), delta = 10\^-(\d+)): largest relative difference "
                            r"between the Python translation and the compiled C\+\+ code: 1l (\S+), 2l_CF (\S+), 2l_CA (\S+)")
cxx_points = [dict({"point": "benchmark"} if lab == "benchmark point" else {"beta": b, "delta_exp": int(k)},
                   max_rel_diff={"1l": float(v1), "2l_CF": float(vf), "2l_CA": float(va)})
              for lab, b, k, v1, vf, va in cxx]
cxx_max = {p: max(float(m[3 + i]) for m in cxx) for i, p in enumerate(("1l", "2l_CF", "2l_CA"))}
liv = grab("check_li22_values.log", r"(benchmark point|beta = (\S+), delta = 10\^-(\d+)): (\d+) distinct arguments, "
                                    r"max\(\|a\|, \|ab\|\) up to (\S+); largest relative difference from the reference: (\S+)")
liv_points = [{"point": "benchmark"} if lab == "benchmark point" else {"beta": b, "delta_exp": int(k)}
              for lab, b, k, *_ in liv]
p2 = grab("check_p0002.log", r"p0002\.cpp: (\d+) statements \((.*?)\); p0002\.py: (\d+) statements; "
                              r"statements that differ: (\d+)")
(p2_cpp, p2_kinds, p2_py, p2_bad), = p2
lines += ["## Checks of the evaluation (from logs/)", "",
          f"- Tensor basis: the inverse of M_ik = T_i†·T_k equals the projectors of gg_projectors-1.0.inc to {e(tensor)}.",
          f"- Li₂,₂: {given} of the {calls} calls converge with the arguments as given, {swapped} with them exchanged.",
          f"- Benchmark point, one loop: all {len(one_bench)} coefficients agree between routes A and B to "
          f"{e(max(float(v) for a, v in one_bench))}.",
          f"- Benchmark point, two loops, C_F part ({', '.join(a for a, v in cf_bench)}): routes A and B agree to "
          f"{e(max(v for a, v in cf_bench))}.",
          f"- Benchmark point, two loops, C_A part (same coefficients): routes A and B agree to "
          f"{e(max(v for a,v in ca_bench))}.",
          f"- Compiled C++ code (algebraic part, quad precision) against the Python translation, nine coefficients, at "
          f"{len(cxx)} points: largest relative difference {e(cxx_max['1l'])} (one loop), {e(cxx_max['2l_CF'])} (C_F), "
          f"{e(cxx_max['2l_CA'])} (C_A).",
          f"- Li₂,₂ against an independent integral representation, for all arguments at {len(liv)} points "
          f"({sum(int(m[3]) for m in liv)} in total): largest relative difference {e(max(float(m[5]) for m in liv))}.",
          f"- p0002.cpp against the translated p0002.py, statement by statement: {p2_cpp} statements ({p2_kinds}), "
          f"{p2_bad} differ.", ""]
S["checks"] = {"tensor_basis_max_rel_diff": tensor,
               "li22": {"calls": calls, "convergent_as_given": given, "convergent_if_swapped": swapped},
               "benchmark_one_loop": {"coefficients": len(one_bench), "max_rel_diff": max(float(v) for a, v in one_bench)},
               "benchmark_two_loop_CF": {"coefficients": [a for a, v in cf_bench], **cf_where,
                                         "max_rel_diff": max(v for a, v in cf_bench)},
               "benchmark_two_loop_CA": {"coefficients": [a for a, v in ca_bench], "min_rel_diff": min(v for a, v in ca_bench),
                                         "max_rel_diff": max(v for a, v in ca_bench)},
               "cxx": {"points": cxx_points, "max_rel_diff": cxx_max},
               "li22_values": {"points": liv_points, "arguments": sum(int(m[3]) for m in liv),
                               "max_rate": max(float(m[4]) for m in liv), "max_rel_diff": max(float(m[5]) for m in liv)},
               "p0002": {"statements": int(p2_cpp), "statements_py": int(p2_py), "differ": int(p2_bad)}}

# --- route B on the forward line
lines += ["## The FORM file of finite remainders on the forward line (route B)", ""]


def load(p):
    return json.loads(p.read_text())


def route_a_point(rb):
    cand = sorted(pa.glob(f"zz_b{rb['beta'].replace('/', 'o')}_d{rb['delta_exp']}_p*.json"))
    cand = [c for c in cand if load(c)["dps"] == S["scan"]["digits"]["base"] + S["scan"]["digits"]["per_decade"] * rb["delta_exp"]]
    return load(cand[0]) if cand else None


cf_rows, ca_rows, ca_agreement = [], [], []
for f in sorted(pb.glob("zzB_*.json")):
    rb = load(f)
    ra = route_a_point(rb)
    k = rb["delta_exp"]
    if "2l_CF" in rb["parts"] and ra:
        n = [h for h in ra["M"] if abs(C(ra["M"][h]["2l_CF"])) > 0]
        worst = max(float(abs(C(ra["M"][h]["2l_CF"]) - C(rb["M"][h]["2l_CF"])) / abs(C(ra["M"][h]["2l_CF"]))) for h in n)
        cf_rows.append({"beta": rb["beta"], "delta_exp": k, "dps": rb["dps"], "amplitudes": len(n), "max_rel_diff": worst})
        lines.append(f"- C_F part, β = {rb['beta']}, δ = 10⁻{sup(k)}, all {len(n)} helicity amplitudes ({rb['dps']} digits): "
                     f"routes A and B agree to {e(worst)}.")
    if "2l_CA" in rb["parts"]:
        if ra:
            n=[h for h in ra['M'] if abs(C(ra['M'][h]['2l_CA']))>0]
            worst=max(float(abs(C(ra['M'][h]['2l_CA'])-C(rb['M'][h]['2l_CA']))/
                            abs(C(ra['M'][h]['2l_CA']))) for h in n)
            assert worst<1e-15, 'the forward FORM CA amplitudes do not agree'
            ca_agreement.append({'beta':rb['beta'],'delta_exp':k,'dps':rb['dps'],
                                 'amplitudes':len(n),'max_rel_diff':worst})
            lines.append(f"- C_A part, β = {rb['beta']}, δ = 10⁻{sup(k)}, all {len(n)} helicity amplitudes "
                         f"({rb['dps']} digits): routes A and B agree to {e(worst)}.")
        p2 = mp.mpf(rb["pT2"])
        vb = abs(C(rb["M"]["++++"]["2l_CA"]))
        va = abs(C(ra["M"]["++++"]["2l_CA"])) if ra else None
        ca_rows.append({"beta": rb["beta"], "delta_exp": k, "dps": rb["dps"], "abs_route_A": float(va) if ra else None,
                        "abs_route_B": float(vb), "pT2_abs_route_B": float(p2 * vb)})
lines.append("")
if ca_rows:
    lines += ["C_A part of the two-loop ++++ amplitude, |M|, from the C++ code (route A) and from",
              "gg_Aj_A_qT-1.0.inc (route B), and p_T²|M| of route B:", "",
              "| β | δ | route A | route B | p_T² × route B |", "|---|---|---|---|---|"]
    lines += [f"| {c['beta']} | 10⁻{sup(c['delta_exp'])} | {mp.nstr(mp.mpf(c['abs_route_A']), 6) if c['abs_route_A'] else '–'} | "
              f"{mp.nstr(mp.mpf(c['abs_route_B']), 6)} | {mp.nstr(mp.mpf(c['pT2_abs_route_B']), 3)} |" for c in ca_rows] + [""]
S["route_b_forward"] = {"CF": cf_rows, "CA": ca_agreement, "CA_plus4": ca_rows}

out.write_text("\n".join(lines) + "\n")
out.with_suffix(".json").write_text(json.dumps(S, indent=1) + "\n")
print("\n".join(lines))


==> anc/paper2/zz/scripts/numeric_checks.py <==
"""Numerical comparison gates; unavailable or nonfinite results cannot pass."""
import mpmath as mp


def require_close(actual, reference, *, rtol, atol=0, label='comparison'):
    actual,reference=mp.mpmathify(actual),mp.mpmathify(reference)
    rtol,atol=mp.mpf(rtol),mp.mpf(atol)
    if not all(mp.isfinite(v) for v in (actual,reference,rtol,atol)) or min(rtol,atol)<0:
        raise ValueError(f'{label}: nonfinite value or invalid tolerance')
    error=abs(actual-reference)
    if error>atol+rtol*abs(reference):
        raise ValueError(f'{label}: difference {mp.nstr(error,6)} exceeds rtol={rtol}, atol={atol}')
    return error/abs(reference) if reference else error


==> anc/paper2/zz/scripts/test_cache.py <==
#!/usr/bin/env python3
"""Exercise cache decisions with temporary synthetic inputs, without VVamp data."""
import json
import marshal
import pathlib
import tempfile
import unittest
from unittest.mock import Mock, patch

import mpmath as mp

from ggvv import GGVV
import zz_cache
import zz_points
import zz_routeB
import zz_wide

provenance = zz_cache.cache_provenance


class CacheTests(unittest.TestCase):
    @classmethod
    def setUpClass(cls):
        # GGVV's real loader receives only synthetic, no-op translated functions.
        definitions = "\n".join(f"def p{k:04d}(r, Q): pass" for k in range(3, 2464))
        cls.algebra = marshal.dumps([compile(definitions, "synthetic-algebra", "exec")])

    def setUp(self):
        self.temporary = tempfile.TemporaryDirectory()
        self.root = pathlib.Path(self.temporary.name)
        self.previous_dps = mp.mp.dps
        self.build = self.root / "build"
        self.build.mkdir()
        (self.build / "p0002.py").write_text("def p0002(r, Q, F): pass\n")
        (self.build / "algebra.marshal").write_bytes(self.algebra)
        (self.build / "rationals.json").write_text("{}")
        (self.build / "coefficients.json").write_text("{}")
        self.g = self.load_evaluator()
        self.inputs = self.root / "inputs"
        self.inputs.mkdir()
        (self.inputs / "gg_Aj_A_qT-1.0.inc").write_text("\n".join(
            f"g [A{j}_A_{loop}l_qT] = {j};"
            for loop in (1, 2) for j in range(1, 21)))
        (self.inputs / "vvpmasters_opt-1.0.m").write_text('M["P12", 1, 0] -> 1\n,\n')

    def tearDown(self):
        mp.mp.dps = self.previous_dps
        self.temporary.cleanup()

    def load_evaluator(self):
        g = GGVV(self.build)
        g.compute = Mock(side_effect=lambda *args: {
            j: {part: mp.mpf(j) for part in zz_points.PARTS} for j in zz_points.DIRECT})
        return g

    def point(self, kind, out, *, recompute=False, dps=40):
        if kind == "forward":
            return zz_points.run_point(self.g, "1/2", 4, dps, out, recompute=recompute)
        return zz_wide.run_point(self.g, "1/2", 1, out, recompute=recompute)

    def route(self, out, parts=("1l",), *, recompute=False):
        return zz_routeB.evaluate(self.inputs, out, "1/2", 4, 40, list(parts), recompute=recompute)

    def test_matching_forward_and_wide_results_skip_evaluation(self):
        for kind in ("forward", "wide"):
            with self.subTest(kind=kind):
                out = self.root / kind
                path, _ = self.point(kind, out)
                record = json.loads(path.read_text())
                self.assertEqual(record["provenance"]["inputs"], self.g.input_hashes)
                self.g.compute.reset_mock()
                before = path.read_bytes()
                self.assertEqual(self.point(kind, out), (path, "cached"))
                self.g.compute.assert_not_called()
                self.assertEqual(path.read_bytes(), before)

    def test_legacy_points_require_explicit_recomputation(self):
        for kind in ("forward", "wide"):
            with self.subTest(kind=kind):
                out = self.root / kind
                path, _ = self.point(kind, out)
                record = json.loads(path.read_text())
                del record["provenance"]
                path.write_text(json.dumps(record))
                legacy = path.read_bytes()
                self.g.compute.reset_mock()
                with self.assertRaisesRegex(provenance.CacheMismatch, "legacy"):
                    self.point(kind, out)
                self.g.compute.assert_not_called()
                self.assertEqual(path.read_bytes(), legacy)
                self.point(kind, out, recompute=True)
                self.assertIn("provenance", json.loads(path.read_text()))

    def test_tagged_but_incomplete_or_nonfinite_payload_is_rejected(self):
        for kind in ("forward", "wide", "route_b"):
            with self.subTest(kind=kind):
                out = self.root / kind
                call = (lambda: self.route(out)) if kind == "route_b" else (lambda: self.point(kind, out))
                path, _ = call()
                original = json.loads(path.read_text())
                malformed = dict(original)
                malformed.pop("M")
                path.write_text(json.dumps(malformed))
                with self.assertRaisesRegex(provenance.CacheMismatch, "incomplete scientific result"):
                    call()
                malformed = json.loads(json.dumps(original))
                amplitude = next(iter(malformed["M"].values()))
                amplitude[next(iter(amplitude))][0] = "nan"
                path.write_text(json.dumps(malformed))
                with self.assertRaisesRegex(provenance.CacheMismatch, "finite real number"):
                    call()

    def test_failed_recomputation_preserves_old_point(self):
        for kind in ("forward", "wide"):
            with self.subTest(kind=kind):
                self.g = self.load_evaluator()
                out = self.root / kind
                path, _ = self.point(kind, out)
                before = path.read_bytes()
                self.g.compute.side_effect = RuntimeError("synthetic evaluation failure")
                with self.assertRaisesRegex(RuntimeError, "synthetic evaluation failure"):
                    self.point(kind, out, recompute=True)
                self.assertEqual(path.read_bytes(), before)

    def test_changed_translated_bytes_reject_loaded_state_and_old_output(self):
        out = self.root / "points"
        path, _ = self.point("forward", out)
        before = path.read_bytes()
        (self.build / "rationals.json").write_text('{"1/1": 0}')
        with self.assertRaisesRegex(provenance.CacheMismatch, "after GGVV was loaded"):
            self.point("forward", out)
        self.g = self.load_evaluator()
        with self.assertRaisesRegex(provenance.CacheMismatch, "changed inputs"):
            self.point("forward", out)
        self.g.compute.assert_not_called()
        self.assertEqual(path.read_bytes(), before)
        # A fresh directory accepts the changed inputs without relabelling the old result.
        fresh, _ = self.point("forward", self.root / "fresh")
        self.assertNotEqual(json.loads(fresh.read_text())["provenance"]["inputs"],
                            json.loads(before)["provenance"]["inputs"])

    def test_precision_is_checked_even_if_a_file_is_renamed(self):
        out = self.root / "points"
        path, _ = self.point("forward", out)
        renamed = out / path.name.replace("_p40.json", "_p45.json")
        renamed.write_bytes(path.read_bytes())
        with self.assertRaises(provenance.CacheMismatch):
            self.point("forward", out, dps=45)
        self.point("forward", out, dps=45, recompute=True)
        self.assertEqual(json.loads(renamed.read_text())["provenance"]["parameters"]["dps"], 45)

    def test_evaluator_source_and_runtime_changes_invalidate_results(self):
        synthetic_source = self.root / "evaluator.py"
        synthetic_source.write_text("version = 1\n")
        original_sources = zz_cache.source_files
        def sources(*names):
            return dict(original_sources(*names), synthetic_evaluator=synthetic_source)
        with patch.object(zz_cache, "source_files", side_effect=sources):
            out = self.root / "points"
            path, _ = self.point("forward", out)
            before = path.read_bytes()
            synthetic_source.write_text("version = 2\n")
            with self.assertRaises(provenance.CacheMismatch):
                self.point("forward", out)
            synthetic_source.write_text("version = 1\n")
            with patch.object(provenance.platform, "python_version", return_value="changed-runtime"):
                with self.assertRaises(provenance.CacheMismatch):
                    self.point("forward", out)
            self.assertEqual(path.read_bytes(), before)

    def test_split_cache_checks_inputs_and_every_generated_file(self):
        cache = self.root / "_split"
        zz_routeB.split_inputs(self.inputs, cache)
        manifest = (cache / "manifest.json").read_bytes()
        zz_routeB.split_inputs(self.inputs, cache)
        self.assertEqual((cache / "manifest.json").read_bytes(), manifest)
        coefficient = cache / "A1_A_1l_qT.txt"
        coefficient.write_text("altered")
        with self.assertRaisesRegex(provenance.CacheMismatch, "changed split contents"):
            zz_routeB.split_inputs(self.inputs, cache)
        zz_routeB.split_inputs(self.inputs, cache, recompute=True)
        coefficient.unlink()
        with self.assertRaisesRegex(provenance.CacheMismatch, "changed split files"):
            zz_routeB.split_inputs(self.inputs, cache)
        zz_routeB.split_inputs(self.inputs, cache, recompute=True)
        (self.inputs / "vvpmasters_opt-1.0.m").write_text('M["P12", 1, 0] -> 2\n,\n')
        with self.assertRaisesRegex(provenance.CacheMismatch, "changed inputs"):
            zz_routeB.split_inputs(self.inputs, cache)
        zz_routeB.split_inputs(self.inputs, cache, recompute=True)
        self.assertEqual(json.loads((cache / "rules.json").read_text())["P12,1,0"], "2")

    def test_master_mapping_change_invalidates_route_b_point_and_split_cache(self):
        mapping=self.root/'mapping.py'
        mapping.write_text('crossing = "current"\n')
        original=zz_cache.source_files
        def sources(*names):
            files=original(*names)
            if 'zz_master_families.py' in files:
                files['zz_master_families.py']=mapping
            return files
        with patch.object(zz_cache,'source_files',side_effect=sources):
            out=self.root/'route_b'
            path,_=self.route(out)
            before=path.read_bytes()
            mapping.write_text('crossing = "previous"\n')
            with self.assertRaises(provenance.CacheMismatch):self.route(out)
            with self.assertRaises(provenance.CacheMismatch):
                zz_routeB.split_inputs(self.inputs,out/'_split')
            self.assertEqual(path.read_bytes(),before)

    def test_legacy_split_marker_requires_a_clean_rebuild(self):
        cache = self.root / "_split"
        cache.mkdir()
        (cache / "done").write_text("ok")
        (cache / "rules.json").write_text('{"old": "record"}')
        with self.assertRaisesRegex(provenance.CacheMismatch, "legacy split cache"):
            zz_routeB.split_inputs(self.inputs, cache)
        self.assertEqual((cache / "rules.json").read_text(), '{"old": "record"}')
        zz_routeB.split_inputs(self.inputs, cache, recompute=True)
        self.assertFalse((cache / "done").exists())
        self.assertTrue((cache / "manifest.json").is_file())

    def test_failed_split_rebuild_preserves_previous_cache(self):
        cache = self.root / "_split"
        zz_routeB.split_inputs(self.inputs, cache)
        before = {p.name: p.read_bytes() for p in cache.iterdir()}
        (self.inputs / "gg_Aj_A_qT-1.0.inc").write_text("invalid FORM input")
        with self.assertRaises(ValueError):
            zz_routeB.split_inputs(self.inputs, cache, recompute=True)
        self.assertEqual({p.name: p.read_bytes() for p in cache.iterdir()}, before)

    def test_route_b_point_reuse_checks_parts_and_legacy_status(self):
        out = self.root / "route"
        path, _ = self.route(out)
        self.assertEqual(self.route(out), (path, "cached"))
        before = path.read_bytes()
        with self.assertRaises(provenance.CacheMismatch):
            self.route(out, ("2l_CF",))
        self.assertEqual(path.read_bytes(), before)
        self.route(out, ("2l_CF",), recompute=True)
        record = json.loads(path.read_text())
        self.assertEqual(record["provenance"]["parameters"]["parts"], ["2l_CF"])
        del record["provenance"]
        path.write_text(json.dumps(record))
        legacy = path.read_bytes()
        with self.assertRaisesRegex(provenance.CacheMismatch, "legacy"):
            self.route(out, ("2l_CF",))
        self.assertEqual(path.read_bytes(), legacy)
        self.route(out, ("2l_CF",), recompute=True)
        self.assertIn("provenance", json.loads(path.read_text()))


if __name__ == "__main__":
    unittest.main()


==> anc/paper2/zz/scripts/test_check_cxx.py <==
#!/usr/bin/env python3
"""C++ build-cache decisions with a synthetic compiler; no VVamp calculation."""
import json
import os
import pathlib
import subprocess
import sys
import tempfile
import unittest
from unittest.mock import patch

import check_cxx


COMPILER = r'''#!/usr/bin/env python3
import hashlib, json, pathlib, sys
here = pathlib.Path(__file__).resolve().parent
args = sys.argv[1:]
if args == ['--version']:
    print('synthetic compiler 1')
elif args == ['-dumpmachine']:
    print('synthetic-target')
elif len(args) == 1 and args[0].startswith('-print-prog-name='):
    print(__file__)
elif args == ['-print-file-name=libquadmath.so']:
    print(here / 'libquadmath.so')
else:
    action = 'compile' if '-c' in args else 'link'
    with (here / 'calls.jsonl').open('a') as stream:
        stream.write(json.dumps({'action': action, 'args': args}) + '\n')
    if (here / ('fail-' + action)).exists():
        print('synthetic ' + action + ' failure', file=sys.stderr)
        sys.exit(7)
    output = pathlib.Path(args[args.index('-o') + 1])
    if action == 'compile':
        source = pathlib.Path(args[args.index('-c') + 1])
        header = here / 'external-header.h'
        digest = hashlib.sha256(source.read_bytes() + header.read_bytes()).hexdigest()
        output.write_text('object ' + digest)
        dependency = pathlib.Path(args[args.index('-MF') + 1])
        dependency.write_text(str(output) + ': ' + str(source) + ' ' + str(header) + '\n')
    else:
        objects = [pathlib.Path(arg) for arg in args if arg.endswith('.o')]
        output.write_text('linked ' + ''.join(obj.read_text() for obj in objects))
'''


class BuildCacheTests(unittest.TestCase):
    def setUp(self):
        self.temporary = tempfile.TemporaryDirectory()
        self.root = pathlib.Path(self.temporary.name)
        self.tools = self.root / "tools"
        self.tools.mkdir()
        self.compiler = self.tools / "compiler"
        self.compiler.write_text(COMPILER)
        self.compiler.chmod(0o755)
        (self.tools / "libquadmath.so").write_bytes(b"synthetic library")
        (self.tools / "external-header.h").write_text("header version 1")
        self.source = self.root / "work" / "src"
        self.source.mkdir(parents=True)
        self.files = ["one.cpp", "two.cpp"]
        for name in self.files:
            (self.source / name).write_text("synthetic source " + name)
        for name in ("ggvvamp.xh", "ggvvamp.xi", "calls.inc"):
            (self.source / name).write_text("synthetic " + name)
        self.compiler_patch = patch.object(check_cxx, "CXX", str(self.compiler))
        self.compiler_patch.start()

    def tearDown(self):
        self.compiler_patch.stop()
        self.temporary.cleanup()

    def build(self, **kwargs):
        return check_cxx.compile_all(self.source, self.files, **kwargs)

    def calls(self):
        path = self.tools / "calls.jsonl"
        return [json.loads(line) for line in path.read_text().splitlines()] if path.exists() else []

    def test_matching_build_is_reused_without_compilation_or_linking(self):
        exe = self.build()
        calls = self.calls()
        self.assertEqual(sum(c["action"] == "compile" for c in calls), 2)
        self.assertEqual(sum(c["action"] == "link" for c in calls), 1)
        self.assertEqual(self.build(), exe)
        self.assertEqual(self.calls(), calls)

    def test_source_header_compiler_library_and_flags_changes_trigger_rebuild(self):
        self.build()
        for path in (self.source / "one.cpp", self.source / "ggvvamp.xh",
                     self.tools / "external-header.h", self.compiler, self.tools / "libquadmath.so"):
            with self.subTest(path=path.name):
                previous_calls = len(self.calls())
                old_mtime = path.stat().st_mtime_ns
                with path.open("a") as stream:
                    stream.write("\n# changed\n")
                os.utime(path, ns=(old_mtime, old_mtime))
                self.build()
                self.assertEqual(len(self.calls()) - previous_calls, 3)
        previous_calls = len(self.calls())
        self.build(flags=["-O0", "-std=gnu++11"])
        self.assertEqual(len(self.calls()) - previous_calls, 3)

    def test_legacy_tampered_or_missing_products_are_rebuilt(self):
        for name in ("one.o", "two.o", "ggvv_cxx"):
            (self.source / name).write_text("legacy output")
        self.build()
        self.assertEqual(len(self.calls()), 3)
        (self.source / "one.o").write_text("changed object")
        self.build()
        self.assertEqual(len(self.calls()), 6)
        (self.source / "ggvv_cxx").unlink()
        self.build()
        self.assertEqual(len(self.calls()), 9)

    def test_retargeted_header_symlink_invalidates_the_build(self):
        header = self.tools / "external-header.h"
        first, second = self.tools / "header-one.h", self.tools / "header-two.h"
        first.write_text("first header")
        second.write_text("second header")
        header.unlink()
        header.symlink_to(first)
        self.build()
        before = len(self.calls())
        header.unlink()
        header.symlink_to(second)
        self.build()
        self.assertEqual(len(self.calls()) - before, 3)

    def test_compile_and_link_failures_preserve_previous_build(self):
        self.build()
        paths = [self.source / name for name in ("one.o", "two.o", "ggvv_cxx", "build_manifest.json")]
        before = {p.name: p.read_bytes() for p in paths}
        (self.source / "one.cpp").write_text("changed source")
        for phase in ("compile", "link"):
            with self.subTest(phase=phase):
                failure = self.tools / ("fail-" + phase)
                failure.touch()
                with self.assertRaises(subprocess.CalledProcessError) as caught:
                    self.build()
                self.assertEqual(caught.exception.returncode, 7)
                self.assertEqual({p.name: p.read_bytes() for p in paths}, before)
                failure.unlink()

    def test_prepare_refreshes_existing_original_sources_and_headers_by_content(self):
        original = self.root / "original"
        original.mkdir()
        # Cheap text fixtures cover the real list of generated files without compiling it.
        for k in range(3, 2464):
            (original / f"p{k:04d}.cpp").write_text("// original\n")
        (original / "p2464.cpp").write_text("T CF = n(4,3); T CA = n(3);\n")
        for name in ("ggvvamp.xh", "ggvvamp.xi"):
            (original / name).write_text("// original header\n")
        copied, _ = check_cxx.prepare(original, self.root / "prepared")
        for name in ("p0003.cpp", "ggvvamp.xh", "ggvvamp.xi"):
            (original / name).write_text("// updated\n")
        check_cxx.prepare(original, self.root / "prepared")
        for name in ("p0003.cpp", "ggvvamp.xh", "ggvvamp.xi"):
            self.assertEqual((copied / name).read_bytes(), (original / name).read_bytes())
        self.assertIn("harness_CF", (copied / "p2464.cpp").read_text())

    def test_make_cxx_failure_returns_nonzero_and_preserves_existing_log(self):
        run = self.root / "make"
        (run / "logs").mkdir(parents=True)
        log = run / "logs/check_cxx.log"
        log.write_text("existing scientific check log\n")
        failing = run / "fail.py"
        failing.write_text("import sys\nprint('new failed run')\nsys.exit(7)\n")
        makefile = pathlib.Path(check_cxx.__file__).resolve().parents[1] / "Makefile"
        result = subprocess.run(["make", "--no-print-directory", "-f", str(makefile), "cxx",
                                 f"PY={sys.executable} {failing}"], cwd=run, text=True, capture_output=True)
        self.assertNotEqual(result.returncode, 0)
        self.assertEqual(log.read_text(), "existing scientific check log\n")
        self.assertIn("new failed run", result.stderr)


if __name__ == "__main__":
    unittest.main()


==> anc/paper2/zz/scripts/test_make.py <==
#!/usr/bin/env python3
"""A failed point evaluation must fail the scan instead of being hidden by later points."""
from pathlib import Path
import subprocess
import sys
import tempfile


def test_scan_stops_on_failure():
    makefile = Path(__file__).resolve().parents[1] / 'Makefile'
    with tempfile.TemporaryDirectory() as tmp:
        root = Path(tmp)
        evaluator = root / 'fail_first.py'
        evaluator.write_text(
            "from pathlib import Path\n"
            "import sys\n"
            "counter = Path('calls')\n"
            "n = int(counter.read_text()) if counter.exists() else 0\n"
            "counter.write_text(str(n + 1))\n"
            "sys.exit(1 if n == 0 else 0)\n"
        )
        result = subprocess.run(
            ['make', '--no-print-directory', '-f', str(makefile), 'scan',
             f'PY={sys.executable} {evaluator}'],
            cwd=root, capture_output=True, text=True,
        )
        assert result.returncode != 0, 'make scan hid a failed point evaluation'
        assert (root / 'calls').read_text() == '1', 'scan continued after an evaluator failed'


def test_checks_do_not_bypass_ca_disagreement():
    makefile=Path(__file__).resolve().parents[1]/'Makefile'
    with tempfile.TemporaryDirectory() as tmp:
        root=Path(tmp);(root/'logs').mkdir()
        evaluator=root/'ca_failure.py'
        evaluator.write_text(
            'import sys\n'
            'args=sys.argv[1:]\n'
            'if args and args[0].endswith("crosscheck_form.py") and "1l" not in args:\n'
            '    print("2l_CA fixture", flush=True)\n'
            '    sys.exit(0 if "--allow-unresolved-ca" in args else 1)\n'
            'print("fixture passed", flush=True)\n'
        )
        result=subprocess.run(['make','--no-print-directory','-f',str(makefile),'checks',
                               f'PY={sys.executable} {evaluator}'],cwd=root,capture_output=True,text=True)
        assert result.returncode!=0,'make checks bypassed a CA disagreement'


if __name__ == '__main__':
    test_scan_stops_on_failure()
    test_checks_do_not_bypass_ca_disagreement()
    print('OK: failed points stop the scan and CA disagreements fail make checks')


==> anc/paper2/zz/scripts/test_master_families.py <==
"""Regression against coefficients derived independently from the bare export."""
import copy
import json
from pathlib import Path
import sys
import tempfile
import unittest
from unittest.mock import patch

ROOT=Path(__file__).resolve().parents[3]
sys.path.insert(0,str(ROOT/'checks'))
from check_zz_ca_mapping import libraries, verify_mapping
from zz_master_families import FAMILY

class NonplanarCrossings(unittest.TestCase):
    @classmethod
    def setUpClass(cls):
        cls.proof=json.loads((Path(__file__).parent/'fixtures/nonplanar_weight4_residues.json').read_text())

    def test_finite_coefficients_match_bare_weight_four_residues(self):
        verify_mapping(FAMILY,self.proof)

    def test_original_interchange_fails_the_primary_residue_comparison(self):
        wrong=dict(FAMILY,MN13m='N13x34',MN13cm='N13x34x12')
        with self.assertRaisesRegex(ValueError,'bare residue disagrees'):
            verify_mapping(wrong,self.proof)

    def test_missing_or_nonfinite_primary_coefficients_fail(self):
        missing=copy.deepcopy(self.proof);missing['finite_coefficients'].pop()
        with self.assertRaisesRegex(ValueError,'Incomplete'):
            verify_mapping(FAMILY,missing)
        invalid=copy.deepcopy(self.proof);invalid['finite_coefficients'][0]['value'][0]='nan'
        with self.assertRaises(ValueError):verify_mapping(FAMILY,invalid)

    def test_native_library_provenance_requires_both_dependencies(self):
        with tempfile.TemporaryDirectory() as temporary:
            root=Path(temporary)
            ginac=root/'libginac.so.11';cln=root/'libcln.so.6'
            ginac.write_bytes(b'GiNaC fixture');cln.write_bytes(b'CLN fixture')
            output=f'libginac.so.11 => {ginac} (0x1)\nlibcln.so.6 => {cln} (0x2)\n'
            with patch('check_zz_ca_mapping.subprocess.run') as run:
                run.return_value.stdout=output
                self.assertEqual(libraries(root/'reader'),
                                 {'shared/libginac.so.11':ginac,'shared/libcln.so.6':cln})
                cln.unlink()
                with self.assertRaisesRegex(ValueError,'shared libraries were not identified'):
                    libraries(root/'reader')

if __name__=='__main__':unittest.main()


==> anc/paper2/zz/scripts/test_numerical_checks.py <==
"""Numerical disagreement, missing coverage and nonfinite outputs must fail."""
import unittest
import mpmath as mp
from check_cxx import compare_output
from numeric_checks import require_close
from zz_routeB import MasterFunctions
from ggvv import Functions, li22


class ComparisonTests(unittest.TestCase):
    def setUp(self):
        self.py={j:{p:mp.mpf(1) for p in ('1l','2l_CF','2l_CA')} for j in range(1,10)}
        self.rows=[f'{j} {p} 1 0' for j,v in self.py.items() for p in v]

    def test_complete_matching_output(self):
        self.assertEqual(compare_output(self.py,'\n'.join(self.rows),rtol='1e-14'),
                         {'1l':0,'2l_CF':0,'2l_CA':0})

    def test_full_100_percent_error_fails(self):
        rows=[r.rsplit('1 0',1)[0]+'2 0' for r in self.rows]
        with self.assertRaises(ValueError):compare_output(self.py,'\n'.join(rows),rtol='1e-14')

    def test_missing_duplicate_and_nonfinite_results(self):
        cases=['','\n'.join(self.rows[:-1]),'\n'.join(self.rows+[self.rows[0]])]
        for value in ('nan','inf','-inf'):
            cases.append('\n'.join([f'1 1l {value} 0']+self.rows[1:]))
        for output in cases:
            with self.subTest(output=output[:30]),self.assertRaises(ValueError):
                compare_output(self.py,output,rtol='1e-14')

    def test_zero_and_invalid_tolerances(self):
        self.assertEqual(require_close(0,0,rtol=0),0)
        with self.assertRaises(ValueError):require_close(1,0,rtol='1e-14')
        for value in ('nan','inf','-1'):
            with self.assertRaises(ValueError):require_close(1,1,rtol=value)

    def test_master_cache_keeps_distinct_high_precision_arguments(self):
        with mp.workdps(40):
            a=mp.mpf(1)+mp.mpf('1e-36')
            b=mp.mpf(1)+mp.mpf('2e-36')
            functions=MasterFunctions()
            first=functions('Log',[a]);second=functions('Log',[b])
            self.assertNotEqual(first,second)
            self.assertEqual(second,mp.log(b))
        with mp.workdps(70):
            value=functions('PolyLog',[2,mp.mpf('0.3')])
            self.assertEqual(value,mp.polylog(2,mp.mpf('0.3')))

    def test_special_function_cache_respects_working_precision(self):
        functions = Functions()
        with mp.workdps(20):
            low_li = functions.lin(2, mp.mpf('0.5'))
            low_li22 = functions.li22(mp.mpf('0.5'), mp.mpf('0.25'))
        with mp.workdps(70):
            high_li = functions.lin(2, mp.mpf('0.5'))
            high_li22 = functions.li22(mp.mpf('0.5'), mp.mpf('0.25'))
            self.assertNotEqual(low_li, high_li)
            self.assertNotEqual(low_li22, high_li22)
            self.assertEqual(high_li, mp.polylog(2, mp.mpf('0.5')))
            self.assertEqual(high_li22, li22(mp.mpf('0.5'), mp.mpf('0.25')))


if __name__=='__main__':unittest.main()


==> anc/paper2/zz/scripts/test_p0002.py <==
"""The ggvvamp transcription check must reject empty or incomplete comparisons."""
from pathlib import Path
import subprocess
import sys
import tempfile
import unittest


class TranscriptionCheck(unittest.TestCase):
    def check(self, cpp, generated, *, optimise=False):
        with tempfile.TemporaryDirectory() as directory:
            root = Path(directory)
            (root/'p0002.cpp').write_text(cpp)
            (root/'p0002.py').write_text(generated)
            command = [sys.executable] + (['-O'] if optimise else [])
            command += [str(Path(__file__).with_name('check_p0002.py')), str(root), str(root)]
            return subprocess.run(command, capture_output=True, text=True)

    def statements(self):
        cpp = ''.join(f'r[{i}] = n(1);\n' for i in range(8, 1621))
        generated = ''.join(f'    r[{i}] = (1)\n' for i in range(8, 1621))
        return cpp, generated

    def test_complete_matching_transcription_passes(self):
        result = self.check(*self.statements())
        self.assertEqual(result.returncode, 0, result.stderr)
        self.assertIn('1613 statements', result.stdout)

    def test_empty_and_truncated_comparisons_fail_even_with_optimisation(self):
        cpp, generated = self.statements()
        for optimise in (False, True):
            for a, b in (('', ''), (cpp, ''), ('', generated),
                         ('r[8] = n(1);\n', '    r[8] = (1)\n')):
                with self.subTest(optimise=optimise, length=len(a)):
                    self.assertNotEqual(self.check(a, b, optimise=optimise).returncode, 0)

    def test_duplicate_malformed_and_different_assignments_fail(self):
        cpp, generated = self.statements()
        cases = [(cpp+'r[8] = n(1);\n', generated),
                 (cpp, generated+'    r[8] = (1)\n'),
                 (cpp+'r[1621] += n(1);\n', generated),
                 (cpp, generated+'    r[1621] += (1)\n'),
                 (cpp, generated.replace('r[8] = (1)', 'r[8] = (2)'))]
        for a, b in cases:
            with self.subTest(lengths=(len(a), len(b))):
                self.assertNotEqual(self.check(a, b).returncode, 0)


if __name__ == '__main__':
    unittest.main()


==> anc/paper2/zz/scripts/test_zz.py <==
#!/usr/bin/env python3
"""Re-analyse the stored points and logs and compare with the stored results (exact match):
results_zz.json from analyse_zz.py, summary.md and summary.json from make_summary.py,
results_windows.json from analyse_windows.py, results_forward.json from forward_curve.py and
results_wide.json from wide_curve.py (with the points in points_wide/ next to POINTS).

Usage: test_zz.py POINTS POINTS_ROUTE_B LOGS RESULTS_JSON SUMMARY_MD"""
import json
import pathlib
import subprocess
import sys
import tempfile

here = pathlib.Path(__file__).parent
points, routeb, logs = sys.argv[1:4]
stored, summary = pathlib.Path(sys.argv[4]), pathlib.Path(sys.argv[5])
ok = True
with tempfile.TemporaryDirectory() as d:
    out = pathlib.Path(d) / "r.json"
    subprocess.run([sys.executable, str(here / "analyse_zz.py"), points, str(out)], check=True,
                   stdout=subprocess.DEVNULL)
    same = json.loads(out.read_text()) == json.loads(stored.read_text())
    print("OK: the stored points reproduce results_zz.json" if same else "FAILED: results_zz.json differs")
    ok &= same
    md = pathlib.Path(d) / "summary.md"
    subprocess.run([sys.executable, str(here / "make_summary.py"), str(out), points, routeb, logs, str(md)],
                   check=True, stdout=subprocess.DEVNULL)
    win, fwd = pathlib.Path(d) / "results_windows.json", pathlib.Path(d) / "results_forward.json"
    wide = pathlib.Path(d) / "results_wide.json"
    subprocess.run([sys.executable, str(here / "wide_curve.py"), points, str(pathlib.Path(points).parent / "points_wide"),
                    str(wide)], check=True, stdout=subprocess.DEVNULL)
    subprocess.run([sys.executable, str(here / "analyse_windows.py"), points, str(win)], check=True,
                   stdout=subprocess.DEVNULL)
    subprocess.run([sys.executable, str(here / "forward_curve.py"), points, str(out), str(fwd)], check=True,
                   stdout=subprocess.DEVNULL)
    for new, old in ((md, summary), (md.with_suffix(".json"), summary.with_suffix(".json")),
                     (win, stored.with_name("results_windows.json")), (fwd, stored.with_name("results_forward.json")),
                     (wide, stored.with_name("results_wide.json"))):
        same = new.read_text() == old.read_text()
        print(f"OK: {old.name} reproduced" if same else f"FAILED: {old.name} differs")
        ok &= same
sys.exit(0 if ok else 1)


==> anc/paper2/zz/scripts/translate_ggvvamp.py <==
#!/usr/bin/env python3
"""Translate the generated C++ expression files of ggvvamp 1.0 (von Manteuffel, Tancredi,
arXiv:1503.08835) into Python code objects that run with mpmath at any precision.

Usage: translate_ggvvamp.py GGVVAMP_SOURCE_DIR OUTPUT_DIR

The generated code has three parts:
  p0002.cpp        letters, function arguments and the polylogarithms (via GiNaC)
  p0003..p2463.cpp straight-line arithmetic on the array r[] (master integrals, coefficients)
  p2464.cpp        assignment of the amplitude coefficients A[j][loop][re/im]
p0002 is translated into one Python function that calls mpmath for the special functions;
p0003..p2463 into one function per file; p2464 is read into a table of r[] indices.
Nothing from the source directory is executed or imported.
"""
import json
import marshal
import pathlib
import re
import sys

src, out = map(pathlib.Path, sys.argv[1:3])
out.mkdir(parents=True, exist_ok=True)

STMT = re.compile(r"^r\[(\d+)\] = (.*);$")
RAT = re.compile(r"n\((-?\d+),(\d+)\)")
INT = re.compile(r"n\((-?\d+)\)")
SAFE = re.compile(r"^[-+*/() 0-9rQ\[\]_]*$")


def arith(expr, rationals):
    """C++ arithmetic on r[] with n(a), n(a,b) -> Python with ints and Q[k] rationals."""
    def rat(m):
        key = f"{m.group(1)}/{m.group(2)}"
        if key not in rationals:
            rationals[key] = len(rationals)
        return f"Q[{rationals[key]}]"
    e = RAT.sub(rat, expr)
    e = INT.sub(lambda m: f"({m.group(1)})", e)
    if not SAFE.match(e):
        raise ValueError(f"unexpected syntax: {expr[:200]}")
    return e


rationals = {}

# --- p0002: letters, arguments, functions -------------------------------------------------
LI22 = re.compile(r"^n\(Li\(lst\(2,2\),lst\(tonumeric\((.*)\),tonumeric\((.*)\)\)\)\)$")
LIN = re.compile(r"^n\(Li\(([234]),tonumeric\((.*)\)\)\)$")
LOG = re.compile(r"^n\(log\(tonumeric\((.*)\)\)\)$")
ZETA = re.compile(r"^n\(zeta\(([234])\)\)$")
lines = ["def p0002(r, Q, F):"]
nfun = 0
for line in (src / "p0002.cpp").read_text().splitlines():
    m = STMT.match(line.strip())
    if not m:
        continue
    i, e = m.groups()
    if (f := LI22.match(e)):
        rhs = f"F.li22({arith(f.group(1), rationals)}, {arith(f.group(2), rationals)})"
        nfun += 1
    elif (f := LIN.match(e)):
        rhs = f"F.lin({f.group(1)}, {arith(f.group(2), rationals)})"
        nfun += 1
    elif (f := LOG.match(e)):
        rhs = f"F.log({arith(f.group(1), rationals)})"
        nfun += 1
    elif (f := ZETA.match(e)):
        rhs = f"F.zeta({f.group(1)})"
    else:
        rhs = arith(e, rationals)
    lines.append(f"    r[{i}] = {rhs}")
p0002_src = "\n".join(lines) + "\n"
(out / "p0002.py").write_text(p0002_src)

# --- p0003..p2463: arithmetic --------------------------------------------------------------
codes = []
nstmt = 0
for k in range(3, 2464):
    body = []
    for line in (src / f"p{k:04d}.cpp").read_text().splitlines():
        m = STMT.match(line.strip())
        if m:
            body.append(f"    r[{m.group(1)}] = {arith(m.group(2), rationals)}")
            nstmt += 1
        elif line.startswith("r["):
            raise ValueError(f"unparsed statement in p{k:04d}: {line[:120]}")
    text = f"def p{k:04d}(r, Q):\n" + ("\n".join(body) if body else "    pass") + "\n"
    codes.append(compile(text, f"p{k:04d}", "exec"))
(out / "algebra.marshal").write_bytes(marshal.dumps(codes))

# --- p2464: which r[] entries are the coefficients ----------------------------------------
table = {}
for line in (src / "p2464.cpp").read_text().splitlines():
    m = re.match(r"^A\[(\d+)\]\[(\d)\]\[(\d)\] = (.*);$", line.strip())
    if not m:
        continue
    j, loop, reim, e = int(m.group(1)), int(m.group(2)), int(m.group(3)), m.group(4)
    pi = e.startswith("n(GiNaC::Pi)*")
    e = e.removeprefix("n(GiNaC::Pi)*").strip("()")
    terms = {}
    for t in e.split("+"):
        f = re.fullmatch(r"(?:(CF|CA)\*)?r\[(\d+)\]", t.strip())
        if not f:
            raise ValueError(f"unexpected coefficient form: {line}")
        terms[f.group(1) or "1"] = int(f.group(2))
    table[f"{j},{loop},{reim}"] = {"pi": pi, "terms": terms}
(out / "coefficients.json").write_text(json.dumps(table, indent=1))
(out / "rationals.json").write_text(json.dumps(rationals))
print(f"p0002: {nfun} function calls; algebra: {nstmt} statements in {len(codes)} files; "
      f"{len(rationals)} distinct rationals; {len(table)} coefficient entries")


==> anc/paper2/zz/scripts/wide_curve.py <==
#!/usr/bin/env python3
"""The one-loop gg -> ZZ amplitudes along the lines of fixed beta from 90 degrees to the forward
limit, in units of their DPS terms (paper Fig. 2).

Usage: wide_curve.py POINTS_DIR WIDE_POINTS_DIR [OUT_JSON]

Combines the points of the forward scan (zz_points.py, delta = 10^-4 ... 10^-12) with those of
zz_wide.py (from 90 degrees down to sin^2(theta) = 10^-3.5) and stores, for every point,
    M_++++^(1)/C_1 - G      with C_1 = -8 pi i x^2 (source normalisation): tends to a constant,
    M_+-++^(1)/K            with K = -4 pi i x (1 - x): tends to 1,
with x = (1 + beta)/2, ordered from large to small p_T^2. The ratios do not depend on the
normalisation, so the closed forms are given in that of the source (alpha_s/2pi per loop).
"""
import json
import pathlib
import sys
from fractions import Fraction

import mpmath as mp

mp.mp.dps = 30


def C(v):
    return mp.mpc(mp.mpf(v[0]), mp.mpf(v[1]))


def main():
    files = sorted(pathlib.Path(sys.argv[1]).glob("zz_*.json")) + sorted(pathlib.Path(sys.argv[2]).glob("zzw_*.json"))
    recs = [json.loads(f.read_text()) for f in files]
    for f, r in zip(files, recs):        # every Li_{2,2} series converged (as for the scan, summary.json)
        assert r["li22_bad_order"] == 0 and r["li22_max_rate"] < 1, f.name
    out = {}
    for beta in sorted({r["beta"] for r in recs}, key=Fraction):
        q = Fraction(beta)
        x = (1 + mp.mpf(q.numerator) / q.denominator) / 2
        c1, K = -8j * mp.pi * x ** 2, -4j * mp.pi * x * (1 - x)
        sel = {}
        for r in recs:
            if r["beta"] != beta:
                continue
            key = mp.nstr(mp.mpf(r["pT2"]), 12)          # the precision control repeats a scan point
            if key not in sel or r["dps"] > sel[key]["dps"]:
                sel[key] = r
        rows = []
        for r in sorted(sel.values(), key=lambda r: -mp.mpf(r["pT2"])):
            G = C(r["G"])
            r1 = C(r["M"]["++++"]["1l"]) / c1 - G
            r2 = C(r["M"]["+-++"]["1l"]) / K
            rows.append({"pT2": mp.nstr(mp.mpf(r["pT2"]), 30), "G": [mp.nstr(mp.re(G), 30), mp.nstr(mp.im(G), 30)],
                         "M1_over_C1_minus_G": [mp.nstr(mp.re(r1), 30), mp.nstr(mp.im(r1), 30)],
                         "M2_over_K": [mp.nstr(mp.re(r2), 30), mp.nstr(mp.im(r2), 30)],
                         "source": "wide" if "j" in r else "scan"})
        out[beta] = {"C1": [mp.nstr(mp.re(c1), 30), mp.nstr(mp.im(c1), 30)], "K": [mp.nstr(mp.re(K), 30), mp.nstr(mp.im(K), 30)],
                     "rows": rows}
        print(f"beta = {beta}: {len(rows)} points, p_T^2/m^2 from {rows[0]['pT2'][:8]} to {mp.nstr(mp.mpf(rows[-1]['pT2']), 3)};"
              f" M_+-++/K from {rows[0]['M2_over_K'][0][:8]} to {rows[-1]['M2_over_K'][0][:16]} (real part)")
    if len(sys.argv) > 3:
        pathlib.Path(sys.argv[3]).write_text(json.dumps(out, indent=1))


if __name__ == "__main__":
    main()


==> anc/paper2/zz/scripts/zz_cache.py <==
"""Provenance shared by the ZZ point drivers and their translated-input loader.

Legacy numerical records remain analysis inputs. Only records with matching
actual input bytes, evaluator sources, parameters and runtime can resume a run.
"""
import pathlib
import sys
from itertools import product

HERE = pathlib.Path(__file__).resolve().parent
for parent in HERE.parents:
    for package in (parent / "common/dps", parent / "dps"):
        if (package / "dps/provenance.py").is_file():
            sys.path.insert(0, str(package))
            break
    else:
        continue
    break
from dps import provenance as cache_provenance

TRANSLATED = ("p0002.py", "algebra.marshal", "rationals.json", "coefficients.json")
FORM_INPUTS = ("gg_Aj_A_qT-1.0.inc", "vvpmasters_opt-1.0.m")


def translated_inputs(build):
    return {name: pathlib.Path(build) / name for name in TRANSLATED}


def form_inputs(inputs):
    return {name: pathlib.Path(inputs) / name for name in FORM_INPUTS}


def source_files(*names):
    files = {name: HERE / name for name in ("zz_cache.py", *names)}
    files["dps/provenance.py"] = pathlib.Path(cache_provenance.__file__)
    return files


def translated_provenance(g, stage, parameters, *, wide=False):
    names = ["ggvv.py", "translate_ggvvamp.py", "zz_points.py"]
    if wide:
        names.append("zz_wide.py")
    metadata = cache_provenance.fingerprint(
        stage, inputs=translated_inputs(g.build), sources=source_files(*names),
        parameters=parameters, libraries=("mpmath",))
    if metadata["inputs"] != g.input_hashes:
        raise cache_provenance.CacheMismatch(
            "Translated ZZ inputs changed after GGVV was loaded; construct a new GGVV "
            "instance before evaluating or resuming points.")
    return metadata


def form_provenance(inputs, stage, parameters):
    return cache_provenance.fingerprint(
        stage, inputs=form_inputs(inputs),
        sources=source_files("zz_routeB.py", "formeval.py", "ggvv.py", "zz_points.py",
                             "zz_master_families.py"),
        parameters=parameters, libraries=("mpmath",))


def validate_point(record, *, wide=False, route_b=False):
    """Require the complete finite payload, not merely a matching metadata tag."""
    required = {"beta", "dps", "pT2", "G", "M", "sec", "provenance"}
    required.update({"j", "sin2theta", "delta", "x", "s", "t"} if wide else {"delta_exp", "A"})
    if route_b:
        required.update({"route", "parts"})
    else:
        required.update({"li22_max_rate", "li22_bad_order", "x", "s", "t"})
    cache_provenance.require_keys(record, required)
    parameters = record["provenance"]["parameters"]
    for name in ("beta", "dps", "j" if wide else "delta_exp"):
        if record[name] != parameters[name]:
            raise ValueError(f"{name} differs from the recorded parameters")
    parts = parameters["parts"]
    if route_b and (record["route"] != "B" or record["parts"] != parts):
        raise ValueError("route or parts differs from the recorded parameters")
    for name in ("pT2", "sec"):
        cache_provenance.require_finite(record[name])
    for name in ("x", "s", "t", "delta", "sin2theta", "li22_max_rate"):
        if name in required:
            cache_provenance.require_finite(record[name])
    if not route_b and (type(record["li22_bad_order"]) is not int or record["li22_bad_order"] < 0):
        raise ValueError("li22_bad_order must be a nonnegative integer")
    cache_provenance.require_pair(record["G"])
    helicities = ["".join(h) for h in product("+-", "+-", "+0-", "+0-")]
    cache_provenance.require_keys(record["M"], helicities, exact=True)
    for amplitudes in record["M"].values():
        cache_provenance.require_keys(amplitudes, parts, exact=True)
        for value in amplitudes.values():
            cache_provenance.require_pair(value)
    if not wide:
        cache_provenance.require_keys(record["A"], parts, exact=True)
        for coefficients in record["A"].values():
            cache_provenance.require_keys(coefficients, [str(j) for j in range(1, 21)], exact=True)
            for value in coefficients.values():
                cache_provenance.require_pair(value)


==> anc/paper2/zz/scripts/zz_master_families.py <==
"""Identify the finite FORM export's labels in the primary master basis.

The suffix c exchanges t and u. The suffix m exchanges ma2 and mb2 while
keeping t fixed, so m is x12*x34 and cm is x34. In particular, MN13m and
MN13cm must not be interpreted as N13x34 and N13x34x12 respectively.
The nonplanar weight-four coefficients of the unrenormalized export provide
an independent check of these identifications, without using C++ amplitudes.
"""

FAMILY = {
    "MP12": "P12", "MP12c": "P12x12",
    "MP13": "P13", "MP13c": "P13x12",
    "MP23": "P23", "MP23c": "P23x12",
    "Maddon": "addon", "Maddonc": "addonx12",
    "MN12": "N12", "MN13": "N13", "MN13c": "N13x12",
    "MN13m": "N13x34x12", "MN13cm": "N13x34", "MN34": "N34",
}


==> anc/paper2/zz/scripts/zz_points.py <==
#!/usr/bin/env python3
"""Forward points of the one- and two-loop gg -> ZZ helicity amplitudes (massless quark loops,
class A of von Manteuffel and Tancredi, qT scheme at mu^2 = s), from the translated ggvvamp code.

Usage: zz_points.py BUILD OUTDIR BETA K DPS [--recompute]          one point
       zz_points.py BUILD OUTDIR --jobs FILE [--recompute]

Existing output is reused only when its provenance matches. Use a fresh OUTDIR
to preserve an older run, or --recompute to replace its points after evaluation.

Units m_Z = 1. Kinematics as for gg -> HH in Paper 2:
    x = (1 - beta)/(1 + beta),  s = (1 + x)^2/x,  -t = y = x + delta,  delta = 10^-K,
    G = (1/2) ln(1 - y z) with z = -u,  p_T^2 = (y z - 1) x/(1 + x)^2.
The amplitude is M = sum_j A_j T_j(e1, e2, e3*, e4*) with the tensors of eq. (2.14) of
arXiv:1503.08835 (identified from the published projectors, check_tensors.py), helicity
polarisation vectors in the centre-of-mass frame, gluon 1 along +z, Z_3 at polar angle theta.
Each point file holds M for all 36 helicities and for the parts 1l, 2l_CF, 2l_CA.
"""
import argparse
import pathlib
import sys
import time
from fractions import Fraction
from itertools import product

sys.path.insert(0, str(pathlib.Path(__file__).parent))
import mpmath as mp
from ggvv import GGVV, Functions
from zz_cache import cache_provenance, translated_provenance, validate_point

PARTS = ("1l", "2l_CF", "2l_CA")
DIRECT = (1, 2, 4, 5, 8, 9, 16, 17, 18)


def kinematics(beta, k):
    fb = Fraction(beta)
    b = mp.mpf(fb.numerator) / fb.denominator
    x = (1 - b) / (1 + b)
    delta = mp.mpf(10) ** (-k)
    y = x + delta
    s = (1 + x) ** 2 / x
    t = -y
    u = 2 - s - t
    z = -u
    G = mp.log(1 - y * z) / 2
    pT2 = (y * z - 1) * x / (1 + x) ** 2
    return dict(beta=b, x=x, s=s, t=t, u=u, G=G, pT2=pT2)


def all_coefficients(At, Au):
    """The 20 A_j from the nine computed coefficients at (s,t) and at (s,u), equal masses
    (crossing relations of ggvvampprec.cpp; for ma2 = mb2, x34 = x12 and x12x34 = identity)."""
    A = {}
    for j in DIRECT:
        A[j] = At[j]
    A[3], A[6], A[7] = Au[2], Au[5], Au[4]
    A[10], A[11] = -Au[8], -Au[9]
    A[12], A[13] = Au[9], Au[8]
    A[14], A[15] = -At[9], -At[8]
    A[19], A[20] = Au[18], Au[17]
    return A


def pol(theta, phi, lam, E, kmod, m=1):
    ct, st, cp, sp = mp.cos(theta), mp.sin(theta), mp.cos(phi), mp.sin(phi)
    if lam == 0:
        return [kmod / m, E / m * st * cp, E / m * st * sp, E / m * ct]
    r2 = 1 / mp.sqrt(2)
    return [mp.mpc(0), r2 * (-lam * ct * cp + 1j * sp), r2 * (-lam * ct * sp - 1j * cp), r2 * lam * st]


def dot(a, b):
    return a[0] * b[0] - a[1] * b[1] - a[2] * b[2] - a[3] * b[3]


def helicity_amplitudes(A, kin):
    s = kin["s"]
    E = mp.sqrt(s) / 2
    kmod = mp.sqrt(E ** 2 - 1)
    sth = mp.sqrt(kin["pT2"]) / kmod
    cth = mp.sqrt(1 - sth ** 2)
    theta = mp.atan2(sth, cth)
    p1 = [E, 0, 0, E]
    p2 = [E, 0, 0, -E]
    p3 = [E, kmod * sth, 0, kmod * cth]
    p4 = [E, -kmod * sth, 0, -kmod * cth]
    tchk = dot([p1[i] - p3[i] for i in range(4)], [p1[i] - p3[i] for i in range(4)])
    assert abs(tchk - kin["t"]) < mp.mpf(10) ** (10 - mp.mp.dps), "t mismatch"
    out = {}
    for l1, l2, l3, l4 in product((1, -1), (1, -1), (1, 0, -1), (1, 0, -1)):
        e1 = pol(0, 0, l1, E, E)
        e2 = pol(mp.pi, 0, l2, E, E)
        e3 = [mp.conj(c) for c in pol(theta, 0, l3, E, kmod)]
        e4 = [mp.conj(c) for c in pol(mp.pi - theta, mp.pi, l4, E, kmod)]
        e12, e13, e14, e23, e24, e34 = dot(e1, e2), dot(e1, e3), dot(e1, e4), dot(e2, e3), dot(e2, e4), dot(e3, e4)
        e1p3, e2p3 = dot(e1, p3), dot(e2, p3)
        e3p1, e3p2, e4p1, e4p2 = dot(e3, p1), dot(e3, p2), dot(e4, p1), dot(e4, p2)
        T = {1: e12 * e34, 2: e13 * e24, 3: e14 * e23,
             4: e12 * e3p1 * e4p1, 5: e12 * e3p1 * e4p2, 6: e12 * e3p2 * e4p1, 7: e12 * e3p2 * e4p2,
             8: e13 * e2p3 * e4p1, 9: e13 * e2p3 * e4p2, 10: e14 * e2p3 * e3p1, 11: e14 * e2p3 * e3p2,
             12: e23 * e1p3 * e4p1, 13: e23 * e1p3 * e4p2, 14: e24 * e1p3 * e3p1, 15: e24 * e1p3 * e3p2,
             16: e34 * e1p3 * e2p3,
             17: e1p3 * e2p3 * e3p1 * e4p1, 18: e1p3 * e2p3 * e3p1 * e4p2,
             19: e1p3 * e2p3 * e3p2 * e4p1, 20: e1p3 * e2p3 * e3p2 * e4p2}
        key = "".join({1: "+", -1: "-", 0: "0"}[l] for l in (l1, l2, l3, l4))
        out[key] = {part: sum(A[part][j] * T[j] for j in range(1, 21)) for part in PARTS}
    return out


def run_point(g, beta, k, dps, outdir, *, recompute=False):
    path = pathlib.Path(outdir) / f"zz_b{beta.replace('/', 'o')}_d{k}_p{dps}.json"
    metadata = translated_provenance(g, "zz-forward-amplitude",
        {"beta": beta, "delta_exp": k, "dps": dps, "parts": PARTS,
         "ma2": 1, "mb2": 1, "scheme": "qT", "mu2": "s"})
    if cache_provenance.load_result(path, metadata, recompute=recompute, validator=validate_point) is not None:
        return path, "cached"
    mp.mp.dps = dps
    kin = kinematics(beta, k)
    t0 = time.time()
    Ft = Fu = Functions()          # shared cache: most Li22 arguments do not depend on z
    At = g.compute(kin["s"], kin["t"], 1, 1, Ft)
    Au = g.compute(kin["s"], kin["u"], 1, 1, Fu)
    A = {part: all_coefficients({j: At[j][part] for j in DIRECT}, {j: Au[j][part] for j in DIRECT})
         for part in PARTS}
    H = helicity_amplitudes(A, kin)
    c = lambda z: [mp.nstr(mp.re(z), dps), mp.nstr(mp.im(z), dps)]
    rec = {"beta": beta, "delta_exp": k, "dps": dps, "x": mp.nstr(kin["x"], dps),
           "s": mp.nstr(kin["s"], dps), "t": mp.nstr(kin["t"], dps), "pT2": mp.nstr(kin["pT2"], dps),
           "G": c(kin["G"]), "li22_max_rate": Ft.max_rate,
           "li22_bad_order": Ft.order_bad,
           "M": {h: {p: c(v) for p, v in d.items()} for h, d in H.items()},
           "A": {p: {str(j): c(v) for j, v in A[p].items()} for p in PARTS},
           "sec": round(time.time() - t0, 1), "provenance": metadata}
    cache_provenance.validate_result(rec, validate_point, path)
    cache_provenance.atomic_write(path, rec)
    return path, rec["sec"]


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("build")
    parser.add_argument("outdir")
    parser.add_argument("point", nargs="*", metavar="BETA_K_DPS")
    parser.add_argument("--jobs", type=pathlib.Path)
    parser.add_argument("--recompute", action="store_true",
                        help="evaluate and replace existing output, including legacy records")
    args = parser.parse_args()
    if args.jobs:
        if args.point:
            parser.error("choose a single point or --jobs, not both")
        jobs = [line.split() for line in args.jobs.read_text().splitlines() if line.strip()]
    else:
        jobs = [args.point]
    if any(len(job) != 3 for job in jobs):
        parser.error("each point requires BETA K DPS")
    pathlib.Path(args.outdir).mkdir(parents=True, exist_ok=True)
    g = GGVV(args.build)
    for beta, k, dps in jobs:
        p, sec = run_point(g, beta, int(k), int(dps), args.outdir, recompute=args.recompute)
        print(time.strftime("%H:%M:%S"), p.name, sec, flush=True)


if __name__ == "__main__":
    main()


==> anc/paper2/zz/scripts/zz_routeB.py <==
#!/usr/bin/env python3
"""Route B for forward gg -> ZZ points: the coefficients A_j from the FORM file
gg_Aj_A_qT-1.0.inc with the master integrals of vvpmasters_opt-1.0.m, for comparison with
the translated ggvvamp code (route A, zz_points.py).

Usage: zz_routeB.py INPUTS OUTDIR BETA K DPS PARTS [--recompute]
       PARTS: comma-separated subset of 1l,2l_CA,2l_CF

Writes the 20 coefficients and the 36 helicity amplitudes of the requested parts.
Both the point and the split-input cache require matching provenance. Use a fresh
OUTDIR to preserve an older run, or --recompute to rebuild the split cache and point.
"""
import argparse
import json
import pathlib
import re
import sys
import tempfile
import time

sys.path.insert(0, str(pathlib.Path(__file__).parent))
import mpmath as mp
from formeval import Evaluator, letters
from ggvv import GGVV, li22
from zz_points import kinematics, helicity_amplitudes
from zz_cache import cache_provenance, form_inputs, form_provenance, validate_point
from zz_master_families import FAMILY

MREF = re.compile(r"M\(\s*(\w+)\s*,\s*(\d+)\s*,\s*(\d+)\s*\)")


def split_inputs(inputs, cache, *, recompute=False):
    """Split actual input bytes once, validating provenance and every cached output."""
    inputs, cache = pathlib.Path(inputs), pathlib.Path(cache)
    metadata = form_provenance(inputs, "zz-form-split", {"format": 1})
    manifest = cache / "manifest.json"
    if cache.exists() and any(cache.iterdir()) and not recompute:
        if not manifest.is_file():
            raise cache_provenance.CacheMismatch(
                f"{cache}: untagged legacy split cache; use a fresh output directory "
                "or explicitly pass --recompute.")
        record = cache_provenance.load_result(manifest, metadata)
        outputs = record.get("outputs")
        if not isinstance(outputs, dict) or "rules.json" not in outputs:
            raise cache_provenance.CacheMismatch(f"{cache}: incomplete split manifest; pass --recompute.")
        actual_names = {p.name for p in cache.iterdir()} - {manifest.name}
        if actual_names != set(outputs):
            raise cache_provenance.CacheMismatch(f"{cache}: changed split files; pass --recompute.")
        actual = cache_provenance.file_hashes({name: cache / name for name in outputs})
        if actual != outputs:
            raise cache_provenance.CacheMismatch(f"{cache}: changed split contents; pass --recompute.")
        return metadata
    text = (inputs / "gg_Aj_A_qT-1.0.inc").read_text()
    heads = [(m.start(), m.group(1)) for m in re.finditer(r"^g \[(A\d+_A_\dl_qT)\] =", text, re.M)]
    if not heads or len({name for _, name in heads}) != len(heads):
        raise ValueError("FORM input must contain distinct amplitude coefficient definitions")
    files = {}
    for k, (pos, name) in enumerate(heads):
        end = heads[k + 1][0] if k + 1 < len(heads) else len(text)
        body = text[pos:end].split("=", 1)[1]
        body = body[: body.rindex(";")]
        body = MREF.sub(r"M__\1__\2__\3", body)
        files[f"{name}.txt"] = body
    opt = (inputs / "vvpmasters_opt-1.0.m").read_text()
    rules = {}
    for m in re.finditer(r'M\["(\w+)", (\d+), (\d+)\] -> (.*?)\n,\n', opt + "\n,\n", re.S):
        rules[f"{m.group(1)},{m.group(2)},{m.group(3)}"] = m.group(4)
    files["rules.json"] = json.dumps(rules)
    if metadata["inputs"] != cache_provenance.file_hashes(form_inputs(inputs)):
        raise cache_provenance.CacheMismatch("FORM inputs changed while the split cache was being built")
    cache.parent.mkdir(parents=True, exist_ok=True)
    # Commit a complete new directory. A parse/write failure leaves the old cache intact.
    with tempfile.TemporaryDirectory(prefix=cache.name + ".", dir=cache.parent) as temporary:
        staged = pathlib.Path(temporary) / "new"
        staged.mkdir()
        for name, contents in files.items():
            (staged / name).write_text(contents)
        record = {"provenance": metadata,
                  "outputs": cache_provenance.file_hashes({name: staged / name for name in files})}
        cache_provenance.atomic_write(staged / "manifest.json", record)
        previous = pathlib.Path(temporary) / "previous"
        if cache.exists():
            cache.rename(previous)
        try:
            staged.rename(cache)
        except BaseException:
            if previous.exists():
                previous.rename(cache)
            raise
    return metadata


class MasterFunctions:
    def __init__(self):
        self.cache = {}

    def __call__(self, name, args):
        key = (name,mp.mp.prec,*args)
        if key in self.cache:
            return self.cache[key]
        if name == "Log":
            v = mp.log(args[0])
        elif name == "PolyLog":
            v = mp.polylog(int(mp.re(args[0])), args[1])
        elif name == "Li":
            v = li22(mp.re(args[2]), mp.re(args[3]))
        elif name == "Zeta":
            v = mp.zeta(int(mp.re(args[0])))
        else:
            raise ValueError(name)
        if not mp.isfinite(v):raise ValueError('Nonfinite FORM master function')
        self.cache[key] = v
        return v


def form_functions(name, args):
    if name == "Den":
        return 1 / mp.mpmathify(args[0])
    if name == "Num":
        return args[0]
    if name == "Log":
        return mp.log(args[0])
    if name == "PolyLog":
        return mp.polylog(int(mp.re(args[0])), args[1])
    raise ValueError(name)


def evaluate(inputs, outdir, beta, k, dps, parts, *, recompute=False):
    inputs, outdir = pathlib.Path(inputs), pathlib.Path(outdir)
    if not parts or len(parts) != len(set(parts)) or set(parts) - {"1l", "2l_CA", "2l_CF"}:
        raise ValueError("parts must be a nonempty, distinct subset of 1l,2l_CA,2l_CF")
    outdir.mkdir(parents=True, exist_ok=True)
    path = outdir / f"zzB_b{beta.replace('/', 'o')}_d{k}_p{dps}.json"
    metadata = form_provenance(inputs, "zz-form-amplitude",
        {"beta": beta, "delta_exp": k, "dps": dps, "parts": parts,
         "ma2": 1, "mb2": 1, "scheme": "qT", "mu2": "s"})
    validator = lambda record: validate_point(record, route_b=True)
    if cache_provenance.load_result(path, metadata, recompute=recompute, validator=validator) is not None:
        return path, "cached"
    cache = outdir / "_split"
    split_metadata = split_inputs(inputs, cache, recompute=recompute)
    if split_metadata["inputs"] != metadata["inputs"]:
        raise cache_provenance.CacheMismatch("FORM inputs changed before point evaluation")
    rules = json.loads((cache / "rules.json").read_text())
    mp.mp.dps = dps
    kin = kinematics(beta, k)
    t0 = time.time()
    g = GGVV.__new__(GGVV)
    u, x, y, z = GGVV.variables(g, kin["s"], kin["t"], mp.mpf(1), mp.mpf(1))
    L = letters(x, y, z)
    root = mp.sqrt((kin["s"] - 2) ** 2 - 4)
    mf = MasterFunctions()
    msym = dict(L, I=mp.mpc(0, 1), Pi=+mp.pi)
    masters = {}
    A = {p: {} for p in parts}
    for j in range(1, 21):
        for p in parts:
            loop = "1l" if p == "1l" else "2l"
            body = (cache / f"A{j}_A_{loop}_qT.txt").read_text()
            syms = dict(L, t=kin["t"], u=u, ma2=mp.mpf(1), mb2=mp.mpf(1), root=root,
                        CA=mp.mpf(1 if p == "2l_CA" else 0), CF=mp.mpf(1 if p == "2l_CF" else 0),
                        Pi=+mp.pi, i_=mp.mpc(0, 1))
            for name in set(re.findall(r"M__\w+?__\d+__\d+", body)):
                if name not in masters:
                    fam, idx, w = name[3:].rsplit("__", 2)
                    masters[name] = Evaluator(msym, mf).evaluate(rules[f"{FAMILY[fam]},{idx},{w}"])
                syms[name] = masters[name]
            A[p][j] = Evaluator(syms, form_functions).evaluate(body)
    H = helicity_amplitudes({p: A[p] for p in parts} | {q: {j: mp.mpc(0) for j in range(1, 21)}
                                                        for q in ("1l", "2l_CF", "2l_CA") if q not in parts}, kin)
    c = lambda zz: [mp.nstr(mp.re(zz), dps), mp.nstr(mp.im(zz), dps)]
    rec = {"beta": beta, "delta_exp": k, "dps": dps, "route": "B", "parts": parts,
           "pT2": mp.nstr(kin["pT2"], dps), "G": c(kin["G"]),
           "M": {h: {p: c(d[p]) for p in parts} for h, d in H.items()},
           "A": {p: {str(j): c(v) for j, v in A[p].items()} for p in parts},
           "sec": round(time.time() - t0, 1), "provenance": metadata}
    cache_provenance.validate_result(rec, validator, path)
    cache_provenance.atomic_write(path, rec)
    return path, rec["sec"]


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("inputs")
    parser.add_argument("outdir")
    parser.add_argument("beta")
    parser.add_argument("k", type=int)
    parser.add_argument("dps", type=int)
    parser.add_argument("parts")
    parser.add_argument("--recompute", action="store_true",
                        help="rebuild split inputs and replace the evaluated output")
    args = parser.parse_args()
    path, sec = evaluate(args.inputs, args.outdir, args.beta, args.k, args.dps,
                         args.parts.split(","), recompute=args.recompute)
    print(path, sec)


if __name__ == "__main__":
    main()


==> anc/paper2/zz/scripts/zz_wide.py <==
#!/usr/bin/env python3
"""gg -> ZZ helicity amplitudes away from the forward limit, from 90 degrees down to
sin^2(theta) = 10^-3.5, next to the first point of the scan of zz_points.py, delta = 10^-4 (paper
Fig. 2).

Usage: zz_wide.py BUILD OUTDIR BETA J [J ...] [--recompute]

Existing output is reused only when its provenance matches. Use a fresh OUTDIR
to preserve an older run, or --recompute to replace its points after evaluation.

The point J = 0, 1, 2, ... has sin^2(theta) = 10^(-J/2), so that p_T^2 = p_max^2 10^(-J/2) with
p_max^2/m^2 = beta^2/(1 - beta^2) at 90 degrees; J = 0 is the 90-degree point. The kinematics
are those of zz_points.py with delta = -t - x = (s/2) beta (1 - cos theta), and the working
precision is 30 + 5k digits for delta = 10^-k (k rounded up, at least 0), as in the scan.
Each point file holds M for all 36 helicities and the parts 1l, 2l_CF, 2l_CA.
"""
import argparse
import pathlib
import sys
import time
from fractions import Fraction

sys.path.insert(0, str(pathlib.Path(__file__).parent))
import mpmath as mp
from ggvv import GGVV, Functions
from zz_cache import cache_provenance, translated_provenance, validate_point
from zz_points import PARTS, DIRECT, all_coefficients, pol, dot
from itertools import product


def kinematics(beta, j):
    fb = Fraction(beta)
    b = mp.mpf(fb.numerator) / fb.denominator
    x = (1 - b) / (1 + b)
    s = (1 + x) ** 2 / x
    sin2 = mp.mpf(10) ** (-mp.mpf(j) / 2)
    delta = s / 2 * b * (1 - mp.sqrt(1 - sin2))
    y = x + delta
    t = -y
    u = 2 - s - t
    z = -u
    G = mp.log(1 - y * z) / 2
    pT2 = (y * z - 1) * x / (1 + x) ** 2
    return dict(beta=b, x=x, s=s, t=t, u=u, G=G, pT2=pT2, delta=delta, sin2=sin2)


def helicity_amplitudes(A, kin):
    """As in zz_points.py, but with cos(theta) = 1 - delta/(s beta/2) taken from the kinematics:
    zz_points.py computes it as sqrt(1 - sin^2), which loses half the digits near 90 degrees."""
    s = kin["s"]
    E = mp.sqrt(s) / 2
    kmod = mp.sqrt(E ** 2 - 1)
    cth = 1 - kin["delta"] / (s * kin["beta"] / 2)
    sth = mp.sqrt(kin["pT2"]) / kmod
    assert abs(cth ** 2 + sth ** 2 - 1) < mp.mpf(10) ** (10 - mp.mp.dps)
    theta = mp.atan2(sth, cth)
    p1 = [E, 0, 0, E]
    p2 = [E, 0, 0, -E]
    p3 = [E, kmod * sth, 0, kmod * cth]
    p4 = [E, -kmod * sth, 0, -kmod * cth]
    tchk = dot([p1[i] - p3[i] for i in range(4)], [p1[i] - p3[i] for i in range(4)])
    assert abs(tchk - kin["t"]) < mp.mpf(10) ** (10 - mp.mp.dps), "t mismatch"
    out = {}
    for l1, l2, l3, l4 in product((1, -1), (1, -1), (1, 0, -1), (1, 0, -1)):
        e1 = pol(0, 0, l1, E, E)
        e2 = pol(mp.pi, 0, l2, E, E)
        e3 = [mp.conj(c) for c in pol(theta, 0, l3, E, kmod)]
        e4 = [mp.conj(c) for c in pol(mp.pi - theta, mp.pi, l4, E, kmod)]
        e12, e13, e14, e23, e24, e34 = dot(e1, e2), dot(e1, e3), dot(e1, e4), dot(e2, e3), dot(e2, e4), dot(e3, e4)
        e1p3, e2p3 = dot(e1, p3), dot(e2, p3)
        e3p1, e3p2, e4p1, e4p2 = dot(e3, p1), dot(e3, p2), dot(e4, p1), dot(e4, p2)
        T = {1: e12 * e34, 2: e13 * e24, 3: e14 * e23,
             4: e12 * e3p1 * e4p1, 5: e12 * e3p1 * e4p2, 6: e12 * e3p2 * e4p1, 7: e12 * e3p2 * e4p2,
             8: e13 * e2p3 * e4p1, 9: e13 * e2p3 * e4p2, 10: e14 * e2p3 * e3p1, 11: e14 * e2p3 * e3p2,
             12: e23 * e1p3 * e4p1, 13: e23 * e1p3 * e4p2, 14: e24 * e1p3 * e3p1, 15: e24 * e1p3 * e3p2,
             16: e34 * e1p3 * e2p3,
             17: e1p3 * e2p3 * e3p1 * e4p1, 18: e1p3 * e2p3 * e3p1 * e4p2,
             19: e1p3 * e2p3 * e3p2 * e4p1, 20: e1p3 * e2p3 * e3p2 * e4p2}
        key = "".join({1: "+", -1: "-", 0: "0"}[l] for l in (l1, l2, l3, l4))
        out[key] = {part: sum(A[part][i] * T[i] for i in range(1, 21)) for part in PARTS}
    return out


def run_point(g, beta, j, outdir, *, recompute=False):
    mp.mp.dps = 30
    k = max(0, int(mp.ceil(-mp.log10(kinematics(beta, j)["delta"]))))
    dps = 30 + 5 * k
    path = pathlib.Path(outdir) / f"zzw_b{beta.replace('/', 'o')}_j{j}_p{dps}.json"
    metadata = translated_provenance(g, "zz-wide-amplitude",
        {"beta": beta, "j": j, "dps": dps, "parts": PARTS,
         "precision_rule": "30+5*max(0,ceil(-log10(delta))); initial dps=30",
         "ma2": 1, "mb2": 1, "scheme": "qT", "mu2": "s"}, wide=True)
    validator = lambda record: validate_point(record, wide=True)
    if cache_provenance.load_result(path, metadata, recompute=recompute, validator=validator) is not None:
        return path, "cached"
    mp.mp.dps = dps
    kin = kinematics(beta, j)
    assert abs(kin["pT2"] / (kin["beta"] ** 2 / (1 - kin["beta"] ** 2) * kin["sin2"]) - 1) < mp.mpf(10) ** (5 - dps)
    t0 = time.time()
    Ft = Fu = Functions()          # shared cache, as in zz_points.py
    At = g.compute(kin["s"], kin["t"], 1, 1, Ft)
    Au = g.compute(kin["s"], kin["u"], 1, 1, Fu)
    A = {part: all_coefficients({i: At[i][part] for i in DIRECT}, {i: Au[i][part] for i in DIRECT})
         for part in PARTS}
    H = helicity_amplitudes(A, kin)
    c = lambda v: [mp.nstr(mp.re(v), dps), mp.nstr(mp.im(v), dps)]
    rec = {"beta": beta, "j": j, "sin2theta": mp.nstr(kin["sin2"], dps), "delta": mp.nstr(kin["delta"], dps),
           "dps": dps, "x": mp.nstr(kin["x"], dps), "s": mp.nstr(kin["s"], dps), "t": mp.nstr(kin["t"], dps),
           "pT2": mp.nstr(kin["pT2"], dps), "G": c(kin["G"]),
           "li22_max_rate": Ft.max_rate, "li22_bad_order": Ft.order_bad,
           "M": {h: {p: c(v) for p, v in d.items()} for h, d in H.items()},
           "sec": round(time.time() - t0, 1), "provenance": metadata}
    cache_provenance.validate_result(rec, validator, path)
    cache_provenance.atomic_write(path, rec)
    return path, rec["sec"]


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("build")
    parser.add_argument("outdir")
    parser.add_argument("beta")
    parser.add_argument("j", nargs="+", type=int)
    parser.add_argument("--recompute", action="store_true",
                        help="evaluate and replace existing output, including legacy records")
    args = parser.parse_args()
    pathlib.Path(args.outdir).mkdir(parents=True, exist_ok=True)
    g = GGVV(args.build)
    for j in args.j:
        p, sec = run_point(g, args.beta, j, args.outdir, recompute=args.recompute)
        print(time.strftime("%H:%M:%S"), p.name, sec, flush=True)


==> anc/paper2/zz/summary.json <==
{
 "scan": {
  "points": 28,
  "betas": [
   "1/4",
   "1/2",
   "2/3"
  ],
  "delta_exponents": [
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12
  ],
  "digits": {
   "base": 30,
   "per_decade": 5
  },
  "controls": [
   {
    "beta": "1/2",
    "delta_exp": 10,
    "extra_digits": 15,
    "max_rel_diff": 3.6693259185637655e-37
   }
  ],
  "li22": {
   "max_rate": 0.9999999999999933,
   "bad_order": 0
  }
 },
 "one_loop": {
  "closed_form_max_rel_dev": 4.426361706593007e-18,
  "vanishing_max_rel": 1.744304312616118e-18,
  "no_log_c1_max_rel": 4.592962645563319e-19,
  "odd_dJz_effective_power": [
   0.7386674555747099,
   0.9999999999892404
  ]
 },
 "worst_log": {
  "f3": 1.8682879297563206e-13,
  "f2": 7.428184221948642e-12,
  "shift3": 1.3278522518659598e-11,
  "shift2": 4.521149410493056e-10,
  "f2_lower_model": 9.927792653399074e-08
 },
 "worst_K": {
  "f3": 4.0406157290011654e-13,
  "f2": 1.5156935926124665e-11,
  "f1": 1.8978665867784051e-10,
  "shift3": 3.4003977021426525e-11,
  "shift2": 1.1577874002834537e-09,
  "shift1": 1.3161213044279937e-08
 },
 "no_log_max": 2.7976294581529006e-10,
 "checks": {
  "tensor_basis_max_rel_diff": 3.19e-40,
  "li22": {
   "calls": 401,
   "convergent_as_given": 401,
   "convergent_if_swapped": 159
  },
  "benchmark_one_loop": {
   "coefficients": 20,
   "max_rel_diff": 6.77e-57
  },
  "benchmark_two_loop_CF": {
   "coefficients": [
    "A1",
    "A3",
    "A10",
    "A17",
    "A2"
   ],
   "benchmark": [
    "A1",
    "A3",
    "A10",
    "A17"
   ],
   "t_u_exchanged": [
    "A2"
   ],
   "max_rel_diff": 2.34e-56
  },
  "benchmark_two_loop_CA": {
   "coefficients": [
    "A1",
    "A3",
    "A10",
    "A17",
    "A2"
   ],
   "min_rel_diff": 1.05e-58,
   "max_rel_diff": 1.8e-56
  },
  "cxx": {
   "points": [
    {
     "point": "benchmark",
     "max_rel_diff": {
      "1l": 1.9842371621492667e-30,
      "2l_CF": 1.904656633585405e-28,
      "2l_CA": 1.547959270840633e-28
     }
    },
    {
     "beta": "1/2",
     "delta_exp": 4,
     "max_rel_diff": {
      "1l": 2.9055002300094045e-19,
      "2l_CF": 9.086118260034272e-17,
      "2l_CA": 3.4130312266346714e-16
     }
    }
   ],
   "max_rel_diff": {
    "1l": 2.9055002300094045e-19,
    "2l_CF": 9.086118260034272e-17,
    "2l_CA": 3.4130312266346714e-16
   }
  },
  "li22_values": {
   "points": [
    {
     "point": "benchmark"
    },
    {
     "beta": "1/4",
     "delta_exp": 12
    },
    {
     "beta": "1/2",
     "delta_exp": 12
    },
    {
     "beta": "2/3",
     "delta_exp": 12
    }
   ],
   "arguments": 1490,
   "max_rate": 0.999999999999993,
   "max_rel_diff": 2.9843751365629746e-25
  },
  "p0002": {
   "statements": 1613,
   "statements_py": 1613,
   "differ": 0
  }
 },
 "route_b_forward": {
  "CF": [
   {
    "beta": "1/2",
    "delta_exp": 4,
    "dps": 40,
    "amplitudes": 36,
    "max_rel_diff": 2.137011617312467e-21
   }
  ],
  "CA": [
   {
    "beta": "1/2",
    "delta_exp": 4,
    "dps": 40,
    "amplitudes": 36,
    "max_rel_diff": 3.1375490750827163e-21
   },
   {
    "beta": "1/2",
    "delta_exp": 5,
    "dps": 45,
    "amplitudes": 36,
    "max_rel_diff": 8.26431792867626e-23
   }
  ],
  "CA_plus4": [
   {
    "beta": "1/2",
    "delta_exp": 3,
    "dps": 35,
    "abs_route_A": null,
    "abs_route_B": 1192.680152720828,
    "pT2_abs_route_B": 0.5961164488317787
   },
   {
    "beta": "1/2",
    "delta_exp": 4,
    "dps": 40,
    "abs_route_A": 2189.4310378198975,
    "abs_route_B": 2189.4310378198975,
    "pT2_abs_route_B": 0.10946744670779895
   },
   {
    "beta": "1/2",
    "delta_exp": 5,
    "dps": 45,
    "abs_route_A": 3621.241080828516,
    "abs_route_B": 3621.241080828516,
    "pT2_abs_route_B": 0.018106137505872314
   }
  ]
 }
}


==> anc/paper2/zz/summary.md <==
# gg → ZZ: results of the forward test (generated by make_summary.py)

## One loop

| β | c₁(++++)/(−8πi x²) | c₁(++−−)/(−8πi (1−x)²) | K(+−++)/(−4πi x(1−x)) | K(++00)/(−8πi x(1−x)) |
|---|---|---|---|---|
| 1/4 | 1 + 2 × 10⁻¹⁹ | 1 + 2 × 10⁻¹⁹ | 1 + 3 × 10⁻¹⁸ | 1 + 6 × 10⁻¹⁸ |
| 1/2 | 1 + 3 × 10⁻¹⁹ | 1 + 3 × 10⁻¹⁹ | 1 + 4 × 10⁻¹⁸ | 1 + 7 × 10⁻¹⁸ |
| 2/3 | 1 + 5 × 10⁻¹⁹ | 1 + 5 × 10⁻¹⁹ | 1 + 8 × 10⁻¹⁸ | 1 + 9 × 10⁻¹⁸ |

Entries are 1 + (upper bound on the relative deviation). Of the other helicity amplitudes with
ΔJ_z = 0 or ±2, −−00 equals ++00, +−+− and −+−+ have a constant and no logarithm. All other
amplitudes with even ΔJ_z vanish in the forward limit (constant and logarithmic coefficients below 2 × 10⁻¹⁸
of the largest), and those with odd ΔJ_z vanish like p_T up to logarithms: |M| ∝ p_Tⁿ between the two
smallest δ with n between 0.74 and 1.0.

## Two loops: amplitudes with a one-loop logarithm (++++, ++−−)

| β | part | f₃/c₁ | prediction | deviation | f₂/c₁ | prediction | deviation | window shift (f₂) |
|---|---|---|---|---|---|---|---|---|
| 1/4 | C_F | -1.333333333 | -1.333333333 | 2 × 10⁻¹³ | -0.09833423549 | -0.09833423549 | 8 × 10⁻¹² | 5 × 10⁻¹⁰ |
| 1/4 | C_A | 0.6666666667 | 0.6666666667 | 2 × 10⁻¹³ | -2.901665765 | -2.901665765 | 6 × 10⁻¹² | 5 × 10⁻¹⁰ |
| 1/2 | C_F | -1.333333333 | -1.333333333 | 2 × 10⁻¹³ | 0.3479528671 | 0.3479528671 | 8 × 10⁻¹² | 5 × 10⁻¹⁰ |
| 1/2 | C_A | 0.6666666667 | 0.6666666667 | 2 × 10⁻¹³ | -3.347952867 | -3.347952867 | 7 × 10⁻¹² | 5 × 10⁻¹⁰ |
| 2/3 | C_F | -1.333333333 | -1.333333333 | 2 × 10⁻¹³ | 0.948162052 | 0.948162052 | 7 × 10⁻¹² | 4 × 10⁻¹⁰ |
| 2/3 | C_A | 0.6666666667 | 0.6666666667 | 2 × 10⁻¹³ | -3.948162052 | -3.948162052 | 7 × 10⁻¹² | 5 × 10⁻¹⁰ |

Predictions (units α_s/2π per loop, L = ln[x(1−x)]): C_F part −4/3 and −2L − 3, C_A part
2/3 and 2L. Deviations are the largest over ++++, ++−−, −−−− and −−++. With a quadratic instead
of a cubic in G in the p_T² term the deviations of f₂/c₁ grow to 10⁻⁷.

## Two loops: amplitudes with |ΔJ_z| = 2 and a one-loop constant K (+−++, +−−−, −+++, −+−−)

| β | part | f₂/K | prediction | deviation | f₁/K | prediction | deviation | window shift (f₁) | f₃/K |
|---|---|---|---|---|---|---|---|---|---|
| 1/4 | C_F | -4.00000000001 | -4.0 | 6 × 10⁻¹² | 3.80333152897 | 3.80333152903 | 8 × 10⁻¹¹ | 5 × 10⁻⁹ | 2 × 10⁻¹³ |
| 1/4 | C_A | 2.00000000001 | 2.0 | 7 × 10⁻¹² | -7.80333152896 | -7.80333152903 | 10⁻¹⁰ | 6 × 10⁻⁹ | 2 × 10⁻¹³ |
| 1/2 | C_F | -4.0 | -4.0 | 4 × 10⁻¹² | 4.69590573425 | 4.69590573429 | 5 × 10⁻¹¹ | 3 × 10⁻⁹ | 9 × 10⁻¹⁴ |
| 1/2 | C_A | 2.00000000001 | 2.0 | 9 × 10⁻¹² | -8.6959057342 | -8.69590573429 | 2 × 10⁻¹⁰ | 8 × 10⁻⁹ | 3 × 10⁻¹³ |
| 2/3 | C_F | -4.0 | -4.0 | 10⁻¹² | 5.89632410408 | 5.89632410409 | 2 × 10⁻¹¹ | 2 × 10⁻⁹ | 3 × 10⁻¹⁴ |
| 2/3 | C_A | 2.00000000001 | 2.0 | 2 × 10⁻¹¹ | -9.89632410395 | -9.89632410409 | 2 × 10⁻¹⁰ | 2 × 10⁻⁸ | 5 × 10⁻¹³ |

Predictions: C_F part −4 and −4L − 2, C_A part 2 and 4L − 2; no cubic logarithm.

## Two loops: ΔJ_z = 0 without a one-loop logarithm (++00, +−+−)

| β | helicity | largest absolute values of f₃/K, f₂/K, f₁/K over C_F and C_A |
|---|---|---|
| 1/4 | ++00 | 4 × 10⁻¹³, 2 × 10⁻¹¹, 2 × 10⁻¹⁰ |
| 1/4 | +-+- | 2 × 10⁻¹³, 7 × 10⁻¹², 9 × 10⁻¹¹ |
| 1/2 | ++00 | 3 × 10⁻¹³, 2 × 10⁻¹¹, 2 × 10⁻¹⁰ |
| 1/2 | +-+- | 3 × 10⁻¹³, 2 × 10⁻¹¹, 2 × 10⁻¹⁰ |
| 2/3 | ++00 | 3 × 10⁻¹³, 2 × 10⁻¹¹, 2 × 10⁻¹⁰ |
| 2/3 | +-+- | 6 × 10⁻¹³, 3 × 10⁻¹¹, 3 × 10⁻¹⁰ |

Including −−00 and −+−+, all these coefficients are below 3 × 10⁻¹⁰ |K|.

## Precision

- β = 1/2, δ = 10⁻¹⁰: 95 instead of 80 digits changes the amplitudes by at most (relative) 2 × 10⁻³⁹ (1l), 4 × 10⁻³⁷ (2l_CF), 7 × 10⁻³⁸ (2l_CA).

## Checks of the evaluation (from logs/)

- Tensor basis: the inverse of M_ik = T_i†·T_k equals the projectors of gg_projectors-1.0.inc to 4 × 10⁻⁴⁰.
- Li₂,₂: 401 of the 401 calls converge with the arguments as given, 159 with them exchanged.
- Benchmark point, one loop: all 20 coefficients agree between routes A and B to 7 × 10⁻⁵⁷.
- Benchmark point, two loops, C_F part (A1, A3, A10, A17, A2): routes A and B agree to 3 × 10⁻⁵⁶.
- Benchmark point, two loops, C_A part (same coefficients): routes A and B agree to 2 × 10⁻⁵⁶.
- Compiled C++ code (algebraic part, quad precision) against the Python translation, nine coefficients, at 2 points: largest relative difference 3 × 10⁻¹⁹ (one loop), 10⁻¹⁶ (C_F), 4 × 10⁻¹⁶ (C_A).
- Li₂,₂ against an independent integral representation, for all arguments at 4 points (1490 in total): largest relative difference 3 × 10⁻²⁵.
- p0002.cpp against the translated p0002.py, statement by statement: 1613 statements (401 Li22, 501 Li_n, 689 algebraic, 19 log, 3 zeta), 0 differ.

## The FORM file of finite remainders on the forward line (route B)

- C_F part, β = 1/2, δ = 10⁻⁴, all 36 helicity amplitudes (40 digits): routes A and B agree to 3 × 10⁻²¹.
- C_A part, β = 1/2, δ = 10⁻⁴, all 36 helicity amplitudes (40 digits): routes A and B agree to 4 × 10⁻²¹.
- C_A part, β = 1/2, δ = 10⁻⁵, all 36 helicity amplitudes (45 digits): routes A and B agree to 9 × 10⁻²³.

C_A part of the two-loop ++++ amplitude, |M|, from the C++ code (route A) and from
gg_Aj_A_qT-1.0.inc (route B), and p_T²|M| of route B:

| β | δ | route A | route B | p_T² × route B |
|---|---|---|---|---|
| 1/2 | 10⁻³ | – | 1192.68 | 0.596 |
| 1/2 | 10⁻⁴ | 2189.43 | 2189.43 | 0.109 |
| 1/2 | 10⁻⁵ | 3621.24 | 3621.24 | 0.0181 |



==> anc/requirements-pinned.txt <==
# Direct scientific dependencies of the tested environment.
# Tested with CPython 3.12.14 on Linux x86_64; this is not a full OS lockfile.
mpmath==1.3.0
sympy==1.14.0
numpy==2.3.5
scipy==1.17.0
matplotlib==3.10.8
opt_einsum==3.4.0

